Masquerading hybrid stars with dark matter

We investigate the influence of dark matter on hybrid stars. Using a two-fluid approach, where normal and dark matter components interact only gravitationally, we explore how dark matter can trigger the appearance of quark matter in neutron stars for unprecedented low masses. Our findings reveal that dark matter increases the central pressure of neutron stars, potentially leading to the formation of hybrid stars with quark cores even at very low compact star masses. The critical mass for the appearance of quark matter decreases with increasing dark matter content. We introduce the concept of "masquerading hybrid stars", where dark matter admixed stars exhibit similar mass-radius relations to purely hadronic stars, making it challenging to distinguish between them based solely on these parameters. Additionally, we identify a unique class of objects termed "dark oysters", characterized by a large dark matter halo and a small normal matter core, highlighting the diverse structural possibilities for compact stars influenced by dark matter.

==> anc/Fig1-eos_DM.dat <==
# EoS for DM used for Fig. 1
#
#	m_D=5 GeV
#	y		    energy density (MeV/fm^3)	pressure (MeV/fm^3)
  0.10000000000000001        2.7472628351779611E-054   5.4945256703559229E-095
  0.10000000000000001        3.1986467259547753E-054   7.0801150815577989E-095
  0.10000000000000001        3.7241944041362297E-054   9.1232678807113477E-095
  0.10000000000000001        4.3360912123422960E-054   1.1756025977604483E-094
  0.10000000000000001        5.0485245831607917E-054   1.5148535436332027E-094
  0.10000000000000001        5.8780129888021451E-054   1.9520042427855199E-094
  0.10000000000000001        6.8437889382119075E-054   2.5153062352906095E-094
  0.10000000000000001        7.9682449018093233E-054   3.2411637836726675E-094
  0.10000000000000001        9.2774525030575834E-054   4.1764865546791110E-094
  0.10000000000000001        1.0801767014834513E-053   5.3817212290485916E-094
  0.10000000000000001        1.2576531176453154E-053   6.9347579617474938E-094
  0.10000000000000001        1.4642894650021407E-053   8.9359641537066312E-094
  0.10000000000000001        1.7048768116050179E-053   1.1514670850344727E-093
  0.10000000000000001        1.9849934129959174E-053   1.4837530960415367E-093
  0.10000000000000001        2.3111340495784381E-053   1.9119289457994755E-093
  0.10000000000000001        2.6908606145242750E-053   2.4636661608580479E-093
  0.10000000000000001        3.1329774437439932E-053   3.1746216121117404E-093
  0.10000000000000001        3.6477354531215519E-053   4.0907418952318166E-093
  0.10000000000000001        4.2470698161360600E-053   5.2712327004773384E-093
  0.10000000000000001        4.9448766926608820E-053   6.7923850720007046E-093
  0.10000000000000001        5.7573354251724563E-053   8.7525058345764327E-093
  0.10000000000000001        6.7032836728046055E-053   1.1278270824202561E-092
  0.10000000000000001        7.8046541811037296E-053   1.4532911509931540E-092
  0.10000000000000001        9.0869833144232658E-053   1.8726764080028420E-092
  0.10000000000000001        1.0580003141782685E-052   2.4130862743461407E-092
  0.10000000000000001        1.2318330804290239E-052   3.1094455734868734E-092
  0.10000000000000001        1.4342271147790794E-052   4.0067576021901540E-092
  0.10000000000000001        1.6698751230573438E-052   5.1630125381824339E-092
  0.10000000000000001        1.9442408373623386E-052   6.6529351450806903E-092
  0.10000000000000001        2.2636856980936675E-052   8.5728139758168458E-092
  0.10000000000000001        2.6356163502386253E-052   1.1046724169301862E-091
  0.10000000000000001        3.0686563737603034E-052   1.4234545998183822E-091
  0.10000000000000001        3.5728462298267189E-052   1.8342297378754623E-091
  0.10000000000000001        4.1598760588318740E-052   2.3635448097439067E-091
  0.10000000000000001        4.8433567278604750E-052   3.0456076206340649E-091
  0.10000000000000001        5.6391354121013299E-052   3.9244975346455662E-091
  0.10000000000000001        6.5656630272746040E-052   5.0570141718494429E-091
  0.10000000000000001        7.6444220323585511E-052   6.5163481715872038E-091
  0.10000000000000001        8.9004245216446044E-052   8.3968112507424803E-091
  0.10000000000000001        1.0362792154876563E-051   1.0819931244315218E-090
  0.10000000000000001        1.2065431371730597E-051   1.3942306029727247E-090
  0.10000000000000001        1.4047819546147695E-051   1.7965723906859405E-090
  0.10000000000000001        1.6355920308286811E-051   2.3150204479037242E-090
  0.10000000000000001        1.9043249256742906E-051   2.9830802822069200E-090
  0.10000000000000001        2.2172114770618805E-051   3.8439262936745484E-090
  0.10000000000000001        2.5815062690912586E-051   4.9531919872673530E-090
  0.10000000000000001        3.0056558367578215E-051   6.3825653741337619E-090
  0.10000000000000001        3.4994945072191180E-051   8.2244219202105593E-090
  0.10000000000000001        4.0744724183945994E-051   1.0597794453584804E-089
  0.10000000000000001        4.7439210017365099E-051   1.3656065845118691E-089
  0.10000000000000001        5.5233620846509332E-051   1.7596881613714989E-089
  0.10000000000000001        6.4308677794154341E-051   2.2674923073674526E-089
  0.10000000000000001        7.4874795029732725E-051   2.9218366508548216E-089
  0.10000000000000001        8.7176958429927998E-051   3.7650092071052858E-089
  0.10000000000000001        1.0150040581847768E-050   4.8515013067002979E-089
  0.10000000000000001        1.1817724048719339E-050   6.2515291820524140E-089
  0.10000000000000001        1.3759413133918245E-050   8.0555718000277921E-089
  0.10000000000000001        1.6020127818973981E-050   1.0380218205124195E-088
  0.10000000000000001        1.8652285009424209E-050   1.3375702266798206E-088
  0.10000000000000001        2.1716913872605603E-050   1.7235611775647643E-088
  0.10000000000000001        2.5285070859247418E-050   2.2209399353799574E-088
  0.10000000000000001        2.9439487217547990E-050   2.8618503716443716E-088
  0.10000000000000001        3.4276487198975888E-050   3.6877123145971914E-088
  0.10000000000000001        3.9908221431289756E-050   4.7518983696612134E-088
  0.10000000000000001        4.6465267241750497E-050   6.1231832066204320E-088
  0.10000000000000001        5.4099656221575609E-050   7.8901882290280453E-088
  0.10000000000000001        6.2988399228722581E-050   1.0167108869481827E-087
  0.10000000000000001        7.3337590559674063E-050   1.3101094646082214E-087
  0.10000000000000001        8.5387186449496620E-050   1.6881758927633552E-087
  0.10000000000000001        9.9416568694447399E-050   2.1753432990880676E-087
  0.10000000000000001        1.1575102239518812E-049   2.8030956307173712E-087
  0.10000000000000001        1.3476927801351140E-049   3.6120023530266302E-087
  0.10000000000000001        1.5691229261261899E-049   4.6543403140803894E-087
  0.10000000000000001        1.8269347388266873E-049   5.9974722167943512E-087
  0.10000000000000001        2.1271058400578848E-049   7.7282000378021602E-087
  0.10000000000000001        2.4765959936336767E-049   9.9583747394512080E-087
  0.10000000000000001        2.8835084743669664E-049   1.2832124811244249E-086
  0.10000000000000001        3.3572779505094217E-049   1.6535170796397580E-086
  0.10000000000000001        3.9088892358642796E-049   2.1306827769197580E-086
  0.10000000000000001        4.5511319835574498E-049   2.7455471441828432E-086
  0.10000000000000001        5.2988972267923167E-049   3.5378467421734132E-086
  0.10000000000000001        6.1695226421800078E-049   4.5587851578605005E-086
  0.10000000000000001        7.1831945409166084E-049   5.8743421154424214E-086
  0.10000000000000001        8.3634159083693032E-049   7.5695375180729378E-086
  0.10000000000000001        9.7375513440346353E-049   9.7539259906040527E-086
  0.10000000000000001        1.1337461536837358E-048   1.2568677016664267E-085
  0.10000000000000001        1.3200241986709611E-048   1.6195698234884963E-085
  0.10000000000000001        1.5369083100439993E-048   2.0869391501404133E-085
  0.10000000000000001        1.7894271603963499E-048   2.6891801472365148E-085
  0.10000000000000001        2.0834356489831680E-048   3.4652135706996748E-085
  0.10000000000000001        2.4257506533501294E-048   4.4651917808112132E-085
  0.10000000000000001        2.8243090853804052E-048   5.7537399160647680E-085
  0.10000000000000001        3.2883519164453651E-048   7.4141323926973396E-085
  0.10000000000000001        3.8286384384636889E-048   9.5536746426379461E-085
  0.10000000000000001        4.4576957287245442E-048   1.2310637893016813E-084
  0.10000000000000001        5.1901091025619716E-048   1.5863195158081618E-084
  0.10000000000000001        6.0428602883140316E-048   2.0440935945823483E-084
  0.10000000000000001        7.0357211654873198E-048   2.6339703835037838E-084
  0.10000000000000001        8.1917121953345636E-048   3.3940715824180820E-084
  0.10000000000000001        9.5376361730141399E-048   4.3735199069528363E-084
  0.10000000000000001        1.1104699676899787E-047   5.6356137199927187E-084
  0.10000000000000001        1.2929236623959805E-047   7.2619177862845073E-084
  0.10000000000000001        1.5053550707552038E-047   9.3575345215153610E-084
  0.10000000000000001        1.7526896250386021E-047   1.2057896398486916E-083
  0.10000000000000001        2.0406620214703504E-047   1.5537518480145438E-083
  0.10000000000000001        2.3759491848305669E-047   2.0021276725445658E-083
  0.10000000000000001        2.7663250795590185E-047   2.5798940946013899E-083
  0.10000000000000001        3.2208409568082211E-047   3.3243901628412489E-083
  0.10000000000000001        3.7500352166516675E-047   4.2837300871851285E-083
  0.10000000000000001        4.3661777513111340E-047   5.5199126940538364E-083
  0.10000000000000001        5.0835544347409559E-047   7.1128281964185089E-083
  0.10000000000000001        5.9187983547426808E-047   9.1654212223800594E-083
  0.10000000000000001        6.8912754675539684E-047   1.1810343770985066E-082
  0.10000000000000001        8.0235336166938256E-047   1.5218528052834988E-082
  0.10000000000000001        9.3418253270125484E-047   1.9610233248579527E-082
  0.10000000000000001        1.0876716495440246E-046   2.5269280099139130E-082
  0.10000000000000001        1.2663795091533504E-046   3.2561393260073930E-082
  0.10000000000000001        1.4744496299740409E-046   4.1957836823110208E-082
  0.10000000000000001        1.7167063235127940E-046   5.4065870486978749E-082
  0.10000000000000001        1.9987665507710157E-046   6.9667994654689169E-082
  0.10000000000000001        2.3271701570401374E-046   8.9772520732367592E-082
  0.10000000000000001        2.7095315046817866E-046   1.1567873481343169E-081
  0.10000000000000001        3.1547160196488827E-046   1.4906086605198832E-081
  0.10000000000000001        3.6730457451528546E-046   1.9207628631142340E-081
  0.10000000000000001        4.2765386684431434E-046   2.4750493365790931E-081
  0.10000000000000001        4.9791873697256006E-046   3.1892897015763890E-081
  0.10000000000000001        5.7972834539716882E-046   4.1096428464090090E-081
  0.10000000000000001        6.7497952878895661E-046   5.2955880165706322E-081
  0.10000000000000001        7.8588078002643518E-046   6.8237687529831362E-081
  0.10000000000000001        9.1500345428707642E-046   8.7929460993726019E-081
  0.10000000000000001        1.0653413884598618E-045   1.1330381187473826E-080
  0.10000000000000001        1.2403803162140877E-045   1.4600059684503342E-080
  0.10000000000000001        1.4441786881814774E-045   1.8813289620540467E-080
  0.10000000000000001        1.6814617711472486E-045   2.4242357496798267E-080
  0.10000000000000001        1.9577312080334182E-045   3.1238125221913609E-080
  0.10000000000000001        2.2793925789302689E-045   4.0252705105468095E-080
  0.10000000000000001        2.6539039208051603E-045   5.1868678315279146E-080
  0.10000000000000001        3.0899486494644316E-045   6.6836745086439695E-080
  0.10000000000000001        3.5976368931360518E-045   8.6124239885129538E-080
  0.10000000000000001        4.1887399057900126E-045   1.1097764689466044E-079
  0.10000000000000001        4.8769629953019850E-045   1.4300315598375989E-079
  0.10000000000000001        5.6782632945692566E-045   1.8427046521112989E-079
  0.10000000000000001        6.6112197434167327E-045   2.3744653826369914E-079
  0.10000000000000001        7.6974638596884185E-045   3.0596796110984520E-079
  0.10000000000000001        8.9621812873804039E-045   3.9426303668301491E-079
  0.10000000000000001        1.0434695750701803E-044   5.0803797080801789E-079
  0.10000000000000001        1.2149148953618513E-044   6.5464564457827242E-079
  0.10000000000000001        1.4145292189020350E-044   8.4356080566905534E-079
  0.10000000000000001        1.6469408011757518E-044   1.0869923885607474E-078
  0.10000000000000001        1.9175383345441364E-044   1.4006725358130772E-078
  0.10000000000000001        2.2325958904056081E-044   1.8048733121109577E-078
  0.10000000000000001        2.5994183897455098E-044   2.3257168177995219E-078
  0.10000000000000001        3.0265109749528961E-044   2.9968633700220797E-078
  0.10000000000000001        3.5237762099570566E-044   3.8616868527774116E-078
  0.10000000000000001        4.1027436809650339E-044   4.9760778212601753E-078
  0.10000000000000001        4.7768373213188951E-044   6.4120555154358288E-078
  0.10000000000000001        5.5616866586650663E-044   8.2624222148158838E-078
  0.10000000000000001        6.4754892010079458E-044   1.0646760729307267E-077
  0.10000000000000001        7.5394323639288199E-044   1.3719162623262932E-077
  0.10000000000000001        8.7781847217673313E-044   1.7678186621160297E-077
  0.10000000000000001        1.0220467972911828E-043   2.2779690772281437E-077
  0.10000000000000001        1.1899722880778661E-043   2.9353367672883251E-077
  0.10000000000000001        1.3854884630981110E-043   3.7824051360167376E-077
  0.10000000000000001        1.6131285582108529E-043   4.8739172869018590E-077
  0.10000000000000001        1.8781706341290233E-043   6.2804138809353794E-077
  0.10000000000000001        2.1867599534764000E-043   8.0927919359334065E-077
  0.10000000000000001        2.5460514647785330E-043   1.0428179186903707E-076
  0.10000000000000001        2.9643756970194184E-043   1.3437503647080305E-076
  0.10000000000000001        3.4514319111941986E-043   1.7315247564221181E-076
  0.10000000000000001        4.0185129872664750E-043   2.2312016136673725E-076
  0.10000000000000001        4.6787672607575629E-043   2.8750733261928957E-076
  0.10000000000000001        5.4475033799077657E-043   3.7047510992964545E-076
  0.10000000000000001        6.3425452518236475E-043   4.7738541423262729E-076
  0.10000000000000001        7.3846453073906663E-043   6.1514748930187388E-076
  0.10000000000000001        8.5979656669043587E-043   7.9266442231518069E-076
  0.10000000000000001        1.0010638362722827E-042   1.0214085196337735E-075
  0.10000000000000001        1.1655417608256336E-042   1.3161627223451563E-075
  0.10000000000000001        1.3570439236793935E-042   1.6959759766954507E-075
  0.10000000000000001        1.5800104918511486E-042   2.1853943017038164E-075
  0.10000000000000001        1.8396111657101386E-042   2.8160471136066889E-075
  0.10000000000000001        2.1418650435925293E-042   3.6286913258032873E-075
  0.10000000000000001        2.4937801805485409E-042   4.6758453274228883E-075
  0.10000000000000001        2.9035160770286407E-042   6.0251830654517366E-075
  0.10000000000000001        3.3805728649705636E-042   7.7639075782292472E-075
  0.10000000000000001        3.9360115777525107E-042   1.0004386626676901E-074
  0.10000000000000001        4.5827106111901247E-042   1.2891414634647325E-074
  0.10000000000000001        5.3356643218783825E-042   1.6611570252518086E-074
  0.10000000000000001        6.2123306861771873E-042   2.1405274291055204E-074
  0.10000000000000001        7.2330360806565624E-042   2.7582327288165011E-074
  0.10000000000000001        8.4214465692381372E-042   3.5541930847826978E-074
  0.10000000000000001        9.8051166242898012E-042   4.5798486661195001E-074
  0.10000000000000001        1.1416128004315128E-041   5.9014840511509586E-074
  0.10000000000000001        1.3291833601249958E-041   7.6045119708069296E-074
  0.10000000000000001        1.5475723504198227E-041   9.7989932384662545E-074
  0.10000000000000001        1.8018433360155147E-041   1.2626749600253231E-073
  0.10000000000000001        2.0978918411554831E-041   1.6270529184736268E-073
  0.10000000000000001        2.4425820431864637E-041   2.0965816883391746E-073
  0.10000000000000001        2.8439059252982968E-041   2.7016052925942263E-073
  0.10000000000000001        3.3111685785570347E-041   3.4812243174529945E-073
  0.10000000000000001        3.8552039496431004E-041   4.4858228482328802E-073
  0.10000000000000001        4.4886260366184340E-041   5.7803246187970723E-073
  0.10000000000000001        5.2261213569450974E-041   7.4483888082726412E-073
  0.10000000000000001        6.0847894689158515E-041   9.5978166448972820E-073
  0.10000000000000001        7.0845394418226463E-041   1.2367518227130566E-072
  0.10000000000000001        8.2485514674155834E-041   1.5936489803618646E-072
  0.10000000000000001        9.6038143155711271E-041   2.0535381682616791E-072
  0.10000000000000001        1.1181751095609913E-040   2.6461404364905921E-072
  0.10000000000000001        1.3018947832160001E-040   3.4097536232100922E-072
  0.10000000000000001        1.5158001748317269E-040   4.3937274116916260E-072
  0.10000000000000001        1.7648508924385831E-040   5.6616526299269533E-072
  0.10000000000000001        2.0548214232044624E-040   7.2954709062431953E-072
  0.10000000000000001        2.3924350206299081E-040   9.4007702737720904E-072
  0.10000000000000001        2.7855195898290100E-040   1.2113608960404124E-071
  0.10000000000000001        3.2431891852503763E-040   1.5609308362207584E-071
  0.10000000000000001        3.7760553290420976E-040   2.0113783459818307E-071
  0.10000000000000001        4.3964730496863170E-040   2.5918142923486509E-071
  0.10000000000000001        5.1188273455520208E-040   3.3397502461147686E-071
  0.10000000000000001        5.9598667153072410E-040   4.3035227251239358E-071
  0.10000000000000001        6.9390914884230400E-040   5.5454170164979779E-071
  0.10000000000000001        8.0792059595954929E-040   7.1456924596534369E-071
  0.10000000000000001        9.4066448102701190E-040   9.2077693302486513E-071
  0.10000000000000001        1.0952186022871490E-039   1.1864912535457706E-070
  0.10000000000000001        1.2751664498761446E-039   1.5288844064717351E-070
  0.10000000000000001        1.4846802925863796E-039   1.9700840788897200E-070
  0.10000000000000001        1.7286179160441971E-039   2.5386034820327746E-070
  0.10000000000000001        2.0126352552734301E-039   3.2711840616574033E-070
  0.10000000000000001        2.3433175331418791E-039   4.2151699708033692E-070
  0.10000000000000001        2.7283319452654980E-039   5.4315677589110723E-070
  0.10000000000000001        3.1766054315207121E-039   6.9989890144381201E-070
  0.10000000000000001        3.6985316559730220E-039   9.0187307603516425E-070
  0.10000000000000001        4.3062119942564590E-039   1.1621321930913814E-069
  0.10000000000000001        5.0137361159342857E-039   1.4974959005946916E-069
  0.10000000000000001        5.8375086674208072E-039   1.9296375968491280E-069
  0.10000000000000001        6.7966296299307847E-039   2.4864851073682324E-069
  0.10000000000000001        7.9133371714312301E-039   3.2040255637947165E-069
  0.10000000000000001        9.2135232605566792E-039   4.1286311279442415E-069
  0.10000000000000001        1.0727333997505588E-038   5.3200558644863104E-069
  0.10000000000000001        1.2489868581184328E-038   6.8552974397951208E-069
  0.10000000000000001        1.4541993118842866E-038   8.8335732152315021E-069
  0.10000000000000001        1.6931288147182493E-038   1.1382732322579942E-068
  0.10000000000000001        1.9713151834150824E-038   1.4667518111934627E-068
  0.10000000000000001        2.2952084440246902E-038   1.8900214945506957E-068
  0.10000000000000001        2.6723183820843833E-038   2.4354367402873485E-068
  0.10000000000000001        3.1113886644228793E-038   3.1382458522523272E-068
  0.10000000000000001        3.6225995697220429E-038   4.0438689563404292E-068
  0.10000000000000001        4.2178040283452253E-038   5.2108333463796878E-068
  0.10000000000000001        4.9108024442486777E-038   6.7145559010188422E-068
  0.10000000000000001        5.7176626709942047E-038   8.6522170161572624E-068
  0.10000000000000001        6.6570925608232680E-038   1.1149041038339141E-067
  0.10000000000000001        7.7508737247107515E-038   1.4366389081832862E-067
  0.10000000000000001        9.0243665605548988E-038   1.8512187240218189E-067
  0.10000000000000001        1.0507098259080540E-037   2.3854364131781912E-067
  0.10000000000000001        1.2233447420954903E-037   3.0738166200879735E-067
  0.10000000000000001        1.4243441158640536E-037   3.9608469803396358E-067
  0.10000000000000001        1.6583683164579264E-037   5.1038532029333030E-067
  0.10000000000000001        1.9308434263886969E-037   6.5767038328906489E-067
  0.10000000000000001        2.2480870505240568E-037   8.4745841202290176E-067
  0.10000000000000001        2.6174547960039998E-037   1.0920147513966753E-066
  0.10000000000000001        3.0475108192662158E-037   1.4071442330974407E-066
  0.10000000000000001        3.5482263944819032E-037   1.8132125872905249E-066
  0.10000000000000001        4.1312111074078574E-037   2.3364626094311685E-066
  0.10000000000000001        4.8099820351125280E-037   3.0107101415104062E-066
  0.10000000000000001        5.6002771527746209E-037   3.8795294731466813E-066
  0.10000000000000001        6.5204202342006670E-037   4.9990693974489194E-066
  0.10000000000000001        7.5917457066404770E-037   6.4416819136162854E-066
  0.10000000000000001        8.8390933105801835E-037   8.3005980867934174E-066
  0.10000000000000001        1.0291384033688549E-036   1.0695953249855348E-065
  0.10000000000000001        1.1982290672515404E-036   1.3782550935107825E-065
  0.10000000000000001        1.3951018569578212E-036   1.7759867291997610E-065
  0.10000000000000001        1.6243214627997357E-036   2.2884942541799909E-065
  0.10000000000000001        1.8912025680083443E-036   2.9488992599480446E-065
  0.10000000000000001        2.2019330749201391E-036   3.7998814414494746E-065
  0.10000000000000001        2.5637175776116040E-036   4.8964368383768522E-065
  0.10000000000000001        2.9849444075374971E-036   6.3094320392976640E-065
  0.10000000000000001        3.4753801252905832E-036   8.1301840445496642E-065
  0.10000000000000001        4.0463959679667550E-036   1.0476361768627038E-064
  0.10000000000000001        4.7112315025421293E-036   1.3499590575779129E-064
  0.10000000000000001        5.4853015983253029E-036   1.7395251303692236E-064
  0.10000000000000001        6.3865538359460089E-036   2.2415107052322005E-064
  0.10000000000000001        7.4358846397598369E-036   2.8883573763629445E-064
  0.10000000000000001        8.6576237821105594E-036   3.7218686103601912E-064
  0.10000000000000001        1.0080098493161684E-035   4.7959113599120369E-064
  0.10000000000000001        1.1736290255739099E-035   6.1798972989288111E-064
  0.10000000000000001        1.3664599513625729E-035   7.9632686593290378E-064
  0.10000000000000001        1.5909736023823638E-035   1.0261278573617255E-063
  0.10000000000000001        1.8523755496481892E-035   1.3222439486833301E-063
  0.10000000000000001        2.1567266558014337E-035   1.7038121003018532E-063
  0.10000000000000001        2.5110836022035630E-035   2.1954917441866085E-063
  0.10000000000000001        2.9236625050718324E-035   2.8290584378040238E-063
  0.10000000000000001        3.4040294142584584E-035   3.6454574086660929E-063
  0.10000000000000001        3.9633221115759202E-035   4.6974497029880053E-063
  0.10000000000000001        4.6145083512824627E-035   6.0530219499057950E-063
  0.10000000000000001        5.3726865302876923E-035   7.7997801025383650E-063
  0.10000000000000001        6.2554357594157231E-035   1.0050611108208556E-062
  0.10000000000000001        7.2832234524730625E-035   1.2950978402015837E-062
  0.10000000000000001        8.4798798834772513E-035   1.6688322706317204E-062
  0.10000000000000001        9.8731507151252352E-035   2.1504175677323956E-062
  0.10000000000000001        1.1495340309420249E-034   2.7709769261961998E-062
  0.10000000000000001        1.3384060736249566E-034   3.5706149543823144E-062
  0.10000000000000001        1.5583103846418777E-034   4.6010094966616004E-062
  0.10000000000000001        1.8143456629016882E-034   5.9287513940388853E-062
  0.10000000000000001        2.1124483395178300E-034   7.6396480202489299E-062
  0.10000000000000001        2.4595302198341007E-034   9.8442687160025224E-062
  0.10000000000000001        2.8636387404664004E-034   1.2685090503647081E-061
  0.10000000000000001        3.3341435570786481E-034   1.6345705885105336E-061
  0.10000000000000001        3.8819537891146552E-034   2.1062687791273532E-061
  0.10000000000000001        4.5197709585202373E-034   2.7140878473587870E-061
  0.10000000000000001        5.2623834870898810E-034   3.4973090406023928E-061
  0.10000000000000001        6.1270095806498032E-034   4.5065492398788688E-061
  0.10000000000000001        7.1336964501868483E-034   5.8070321540572612E-061
  0.10000000000000001        8.3057851262591429E-034   7.4828035029217371E-061
  0.10000000000000001        9.6704516438710885E-034   9.6421626018061384E-061
  0.10000000000000001        1.1259337145718897E-033   1.2424661372354275E-060
  0.10000000000000001        1.3109281513372843E-033   1.6010123101300526E-060
  0.10000000000000001        1.5263177536361848E-033   2.0630263798508072E-060
  0.10000000000000001        1.7770965423913782E-033   2.6583667202500144E-060
  0.10000000000000001        2.0690790718091284E-033   3.4255081216381394E-060
  0.10000000000000001        2.4090352455683754E-033   4.4140282836166731E-060
  0.10000000000000001        2.8048472837320591E-033   5.6878118505964991E-060
  0.10000000000000001        3.2656924798138709E-033   7.3291790557534433E-060
  0.10000000000000001        3.8022559854034638E-033   9.4442057934214942E-060
  0.10000000000000001        4.4269785559723850E-033   1.2169578937831699E-059
  0.10000000000000001        5.1543450020921613E-033   1.5681429943773277E-059
  0.10000000000000001        6.0012200340909346E-033   2.0206717614281195E-059
  0.10000000000000001        6.9872392870396615E-033   2.6037895664319906E-059
  0.10000000000000001        8.1352645923681680E-033   3.3551812994449380E-059
  0.10000000000000001        9.4719140520344925E-033   4.3234068133895894E-059
  0.10000000000000001        1.1028179205540976E-032   5.5710391796579754E-059
  0.10000000000000001        1.2840143599424161E-032   7.1787085696317717E-059
  0.10000000000000001        1.4949819419963595E-032   9.2503131042186467E-059
  0.10000000000000001        1.7406121587265109E-032   1.1919733430614586E-058
  0.10000000000000001        2.0266001896054367E-032   1.5359484966202042E-058
  0.10000000000000001        2.3595769499356410E-032   1.9791866974228359E-058
  0.10000000000000001        2.7472628351779393E-032   2.5503328997522491E-058
  0.10000000000000001        3.1986467259547879E-032   3.2862983103252333E-058
  0.10000000000000001        3.7241944041362907E-032   4.2346458321169071E-058
  0.10000000000000001        4.3360912123422600E-032   5.4566638905309971E-058
  0.10000000000000001        5.0485245831607501E-032   7.0313272926865333E-058
  0.10000000000000001        5.8780129888020949E-032   9.0604010964779169E-058
  0.10000000000000001        6.8437889382119335E-032   1.1675017334841572E-057
  0.10000000000000001        7.9682449018094524E-032   1.5044149626205619E-057
  0.10000000000000001        9.2774525030575061E-032   1.9385533355932209E-057
  0.10000000000000001        1.0801767014834428E-031   2.4979737162368465E-057
  0.10000000000000001        1.2576531176453048E-031   3.2188295119054048E-057
  0.10000000000000001        1.4642894650021466E-031   4.1477071433409059E-057
  0.10000000000000001        1.7048768116050462E-031   5.3446367641688146E-057
  0.10000000000000001        1.9849934129959009E-031   6.8869718024246976E-057
  0.10000000000000001        2.3111340495784194E-031   8.8743880454837847E-057
  0.10000000000000001        2.6908606145242524E-031   1.1435325341988229E-056
  0.10000000000000001        3.1329774437440047E-031   1.4735288225723760E-056
  0.10000000000000001        3.6477354531216130E-031   1.8987541902100518E-056
  0.10000000000000001        4.2470698161360263E-031   2.4466894841909835E-056
  0.10000000000000001        4.9448766926608422E-031   3.1527458703796208E-056
  0.10000000000000001        5.7573354251724118E-031   4.0625533347900161E-056
  0.10000000000000001        6.7032836728046348E-031   5.2349095920079836E-056
  0.10000000000000001        7.8046541811038534E-031   6.7455799784382718E-056
  0.10000000000000001        9.0869833144231925E-031   8.6921939043559721E-056
  0.10000000000000001        1.0580003141782598E-030   1.1200554305549162E-055
  0.10000000000000001        1.2318330804290136E-030   1.4432767852623179E-055
  0.10000000000000001        1.4342271147790852E-030   1.8597721345319091E-055
  0.10000000000000001        1.6698751230573713E-030   2.3964581345031047E-055
  0.10000000000000001        1.9442408373623217E-030   3.0880189480156156E-055
  0.10000000000000001        2.2636856980936482E-030   3.9791477622790551E-055
  0.10000000000000001        2.6356163502386358E-030   5.1274351552232358E-055
  0.10000000000000001        3.0686563737603159E-030   6.6070909756718062E-055
  0.10000000000000001        3.5728462298267769E-030   8.5137402696034876E-055
  0.10000000000000001        4.1598760588318397E-030   1.0970603196650626E-054
  0.10000000000000001        4.8433567278604368E-030   1.4136458323500892E-054
  0.10000000000000001        5.6391354121013528E-030   1.8215903934351902E-054
  0.10000000000000001        6.5656630272746304E-030   2.3472580511478167E-054
  0.10000000000000001        7.6444220323586740E-030   3.0246208909173087E-054
  0.10000000000000001        8.9004245216445355E-030   3.8974545339400031E-054
  0.10000000000000001        1.0362792154876474E-029   5.0221672044070964E-054
  0.10000000000000001        1.2065431371730651E-029   6.4714451982394749E-054
  0.10000000000000001        1.4047819546147755E-029   8.3389503473849596E-054
  0.10000000000000001        1.6355920308287078E-029   1.0745373060575501E-053
  0.10000000000000001        1.9043249256742742E-029   1.3846232127661956E-053
  0.10000000000000001        2.2172114770618616E-029   1.7841925361950148E-053
  0.10000000000000001        2.5815062690912692E-029   2.2990680618840667E-053
  0.10000000000000001        3.0056558367578330E-029   2.9625244170383141E-053
  0.10000000000000001        3.4994945072190901E-029   3.8174384947769152E-053
  0.10000000000000001        4.0744724183945655E-029   4.9190604396682195E-053
  0.10000000000000001        4.7439210017364709E-029   6.3385842737783181E-053
  0.10000000000000001        5.5233620846509549E-029   8.1677489204626395E-053
  0.10000000000000001        6.4308677794154607E-029   1.0524766974179773E-052
  0.10000000000000001        7.4874795029733952E-029   1.3561964372248737E-052
  0.10000000000000001        8.7176958429927302E-029   1.7475624694149050E-052
  0.10000000000000001        1.0150040581847688E-028   2.2518674291437737E-052
  0.10000000000000001        1.1817724048719385E-028   2.9017028044419272E-052
  0.10000000000000001        1.3759413133918294E-028   3.7390652115375451E-052
  0.10000000000000001        1.6020127818973855E-028   4.8180704911368231E-052
  0.10000000000000001        1.8652285009424057E-028   6.2084510283299278E-052
  0.10000000000000001        2.1716913872605415E-028   8.0000623158330461E-052
  0.10000000000000001        2.5285070859247524E-028   1.0308690004184449E-051
  0.10000000000000001        2.9439487217548107E-028   1.3283532728495296E-051
  0.10000000000000001        3.4276487198975614E-028   1.7116844301010569E-051
  0.10000000000000001        3.9908221431289427E-028   2.2056358411082146E-051
  0.10000000000000001        4.6465267241750692E-028   2.8421298798015153E-051
  0.10000000000000001        5.4099656221575832E-028   3.6623009578960179E-051
  0.10000000000000001        6.2988399228722836E-028   4.7191538998713110E-051
  0.10000000000000001        7.3337590559673466E-028   6.0809894617359174E-051
  0.10000000000000001        8.5387186449495883E-028   7.8358183730246542E-051
  0.10000000000000001        9.9416568694447807E-028   1.0097049166321747E-050
  0.10000000000000001        1.1575102239518855E-027   1.3010817379086766E-050
  0.10000000000000001        1.3476927801351187E-027   1.6765429788791822E-050
  0.10000000000000001        1.5691229261261772E-027   2.1603534029669334E-050
  0.10000000000000001        1.8269347388266720E-027   2.7837800071375588E-050
  0.10000000000000001        2.1271058400578940E-027   3.5871126999389152E-050
  0.10000000000000001        2.4765959936336860E-027   4.6222680991569317E-050
  0.10000000000000001        2.8835084743669779E-027   5.9561447235398187E-050
  0.10000000000000001        3.3572779505093942E-027   7.6749464130439458E-050
  0.10000000000000001        3.9088892358642487E-027   9.8897533853218719E-050
  0.10000000000000001        4.5511319835574678E-027   1.2743700966596880E-049
  0.10000000000000001        5.2988972267923386E-027   1.6421229933505924E-049
  0.10000000000000001        6.1695226421800345E-027   2.1160006283565584E-049
  0.10000000000000001        7.1831945409165496E-027   2.7266280767859064E-049
  0.10000000000000001        8.3634159083692361E-027   3.5134680819500704E-049
  0.10000000000000001        9.7375513440346718E-027   4.5273713961874695E-049
  0.10000000000000001        1.1337461536837404E-026   5.8338630893836400E-049
  0.10000000000000001        1.3200241986709665E-026   7.5173772079606906E-049
  0.10000000000000001        1.5369083100439861E-026   9.6867134557212345E-049
  0.10000000000000001        1.7894271603963354E-026   1.2482068542986397E-048
  0.10000000000000001        2.0834356489831757E-026   1.6084096615843706E-048
  0.10000000000000001        2.4257506533501394E-026   2.0725584309753751E-048
  0.10000000000000001        2.8243090853804170E-026   2.6706494945919507E-048
  0.10000000000000001        3.2883519164453384E-026   3.4413354124871623E-048
  0.10000000000000001        3.8286384384636570E-026   4.4344229541239031E-048
  0.10000000000000001        4.4576957287245631E-026   5.7140919378880025E-048
  0.10000000000000001        5.1901091025619918E-026   7.3630429511175715E-048
  0.10000000000000001        6.0428602883140571E-026   9.4878420034733516E-048
  0.10000000000000001        7.0357211654872606E-026   1.2225807520138367E-047
  0.10000000000000001        8.1917121953344964E-026   1.5753884757434835E-047
  0.10000000000000001        9.5376361730141767E-026   2.0300081163696739E-047
  0.10000000000000001        1.1104699676899830E-025   2.6158201713274869E-047
  0.10000000000000001        1.2929236623959862E-025   3.3706836507434504E-047
  0.10000000000000001        1.5053550707551911E-025   4.3433827745213990E-047
  0.10000000000000001        1.7526896250385881E-025   5.5967797280079650E-047
  0.10000000000000001        2.0406620214703585E-025   7.2118772279500889E-047
  0.10000000000000001        2.3759491848305763E-025   9.2930534483507514E-047
  0.10000000000000001        2.7663250795590296E-025   1.1974807621406387E-046
  0.10000000000000001        3.2208409568081962E-025   1.5430452258417174E-046
  0.10000000000000001        3.7500352166516383E-025   1.9883313738891053E-046
  0.10000000000000001        4.3661777513111509E-025   2.5621165123240237E-046
  0.10000000000000001        5.0835544347409772E-025   3.3014823931905679E-046
  0.10000000000000001        5.9187983547427794E-025   4.2542116801162345E-046
  0.10000000000000001        6.8912754675539124E-025   5.4818759768537613E-046
  0.10000000000000001        8.0235336166937623E-025   7.0638149874068671E-046
  0.10000000000000001        9.3418253270125853E-025   9.1022639671160073E-046
  0.10000000000000001        1.0876716495440292E-024   1.1728960834161313E-045
  0.10000000000000001        1.2663795091533404E-024   1.5113659936285129E-045
  0.10000000000000001        1.4744496299740289E-024   1.9475102688071941E-045
  0.10000000000000001        1.7167063235127801E-024   2.5095154073194815E-045
  0.10000000000000001        1.9987665507710239E-024   3.2337018604945130E-045
  0.10000000000000001        2.3271701570401465E-024   4.1668712979669843E-045
  0.10000000000000001        2.7095315046818305E-024   5.3693312379658306E-045
  0.10000000000000001        3.1547160196488570E-024   6.9187925139567235E-045
  0.10000000000000001        3.6730457451528245E-024   8.9153914574506746E-045
  0.10000000000000001        4.2765386684431608E-024   1.1488161363308559E-044
  0.10000000000000001        4.9791873697256210E-024   1.4803371465996355E-044
  0.10000000000000001        5.7972834539716405E-024   1.9075272346032561E-044
  0.10000000000000001        6.7497952878895094E-024   2.4579942205133142E-044
  0.10000000000000001        7.8588078002642888E-024   3.1673128847009487E-044
  0.10000000000000001        9.1500345428708000E-024   4.0813240429417486E-044
  0.10000000000000001        1.0653413884598664E-023   5.2590970800369139E-044
  0.10000000000000001        1.2403803162141076E-023   6.7767474001691562E-044
  0.10000000000000001        1.4441786881814663E-023   8.7323555026248338E-044
  0.10000000000000001        1.6814617711472345E-023   1.1252305585762105E-043
  0.10000000000000001        1.9577312080334252E-023   1.4499453321307991E-043
  0.10000000000000001        2.2793925789302779E-023   1.8683650654031401E-043
  0.10000000000000001        2.6539039208051392E-023   2.4075307808253647E-043
  0.10000000000000001        3.0899486494644058E-023   3.1022868966835525E-043
  0.10000000000000001        3.5976368931360205E-023   3.9975331015435909E-043
  0.10000000000000001        4.1887399057900312E-023   5.1511260660709721E-043
  0.10000000000000001        4.8769629953020057E-023   6.6376185198590366E-043
  0.10000000000000001        5.6782632945693475E-023   8.5530773368903156E-043
  0.10000000000000001        6.6112197434166796E-023   1.1021292005853180E-042
  0.10000000000000001        7.6974638596883573E-023   1.4201774717314361E-042
  0.10000000000000001        8.9621812873804390E-023   1.8300069085751476E-042
  0.10000000000000001        1.0434695750701851E-022   2.3581033723551468E-042
  0.10000000000000001        1.2149148953618412E-022   3.0385959138495221E-042
  0.10000000000000001        1.4145292189020236E-022   3.9154624160692935E-042
  0.10000000000000001        1.6469408011757386E-022   5.0453717329689154E-042
  0.10000000000000001        1.9175383345441445E-022   6.5013460017826381E-042
  0.10000000000000001        2.2325958904056171E-022   8.3774798115861192E-042
  0.10000000000000001        2.5994183897455527E-022   1.0795021211652310E-041
  0.10000000000000001        3.0265109749528709E-022   1.3910207554168710E-041
  0.10000000000000001        3.5237762099570277E-022   1.7924362574775920E-041
  0.10000000000000001        4.1027436809650520E-022   2.3096907250370293E-041
  0.10000000000000001        4.7768373213189159E-022   2.9762125280980438E-041
  0.10000000000000001        5.5616866586650228E-022   3.8350766690921092E-041
  0.10000000000000001        6.4754892010078937E-022   4.9417885715350522E-041
  0.10000000000000001        7.5394323639288494E-022   6.3678712038725330E-041
  0.10000000000000001        8.7781847217673658E-022   8.2054873619395741E-041
  0.10000000000000001        1.0220467972911867E-021   1.0573395832190270E-040
  0.10000000000000001        1.1899722880778853E-021   1.3624626361956301E-040
  0.10000000000000001        1.3854884630980992E-021   1.7556369443558259E-040
  0.10000000000000001        1.6131285582108595E-021   2.2622720054868101E-040
  0.10000000000000001        1.8781706341290311E-021   2.9151098940259922E-040
  0.10000000000000001        2.1867599534764097E-021   3.7563412682639102E-040
  0.10000000000000001        2.5460514647785133E-021   4.8403320068924510E-040
  0.10000000000000001        2.9643756970193943E-021   6.2371366880026118E-040
  0.10000000000000001        3.4514319111942126E-021   8.0370259745476935E-040
  0.10000000000000001        4.0185129872664903E-021   1.0356320495557209E-039
  0.10000000000000001        4.6787672607575831E-021   1.3344908246701898E-039
  0.10000000000000001        5.4475033799077216E-021   1.7195931333845340E-039
  0.10000000000000001        6.3425452518235945E-021   2.2158268080366885E-039
  0.10000000000000001        7.3846453073906954E-021   2.8552617173752357E-039
  0.10000000000000001        8.5979656669043961E-021   3.6792223314293798E-039
  0.10000000000000001        1.0010638362722873E-020   4.7409583793014347E-039
  0.10000000000000001        1.1655417608256239E-020   6.1090861952712948E-039
  0.10000000000000001        1.3570439236793822E-020   7.8720231555276623E-039
  0.10000000000000001        1.5800104918511551E-020   1.0143701787860186E-038
  0.10000000000000001        1.8396111657101468E-020   1.3070932837486009E-038
  0.10000000000000001        2.1418650435925386E-020   1.6842893138532597E-038
  0.10000000000000001        2.4937801805485202E-020   2.1703351459542718E-038
  0.10000000000000001        2.9035160770286179E-020   2.7966422437176854E-038
  0.10000000000000001        3.3805728649705771E-020   3.6036866720451229E-038
  0.10000000000000001        3.9360115777525282E-020   4.6436249253719324E-038
  0.10000000000000001        4.5827106111900871E-020   5.9836646217908749E-038
  0.10000000000000001        5.3356643218784025E-020   7.7104078993212624E-038
  0.10000000000000001        6.2123306861771390E-020   9.9354482130253704E-038
  0.10000000000000001        7.2330360806565961E-020   1.2802582234644383E-037
  0.10000000000000001        8.4214465692381684E-020   1.6497102934918419E-037
  0.10000000000000001        9.8051166242897196E-020   2.1257774428414544E-037
  0.10000000000000001        1.1416128004315172E-019   2.7392262473726612E-037
  0.10000000000000001        1.3291833601249845E-019   3.5297017848988856E-037
  0.10000000000000001        1.5475723504198285E-019   4.5482897596606809E-037
  0.10000000000000001        1.8018433360155225E-019   5.8608179949759565E-037
  0.10000000000000001        2.0978918411554662E-019   7.5521106581382718E-037
  0.10000000000000001        2.4425820431864731E-019   9.7314701534255500E-037
  0.10000000000000001        2.8439059252982730E-019   1.2539740959033807E-036
  0.10000000000000001        3.3111685785570473E-019   1.6158411919325975E-036
  0.10000000000000001        3.8552039496431168E-019   2.0821345242105664E-036
  0.10000000000000001        4.4886260366183947E-019   2.6829890205512840E-036
  0.10000000000000001        5.2261213569450531E-019   3.4572358321219983E-036
  0.10000000000000001        6.0847894689158009E-019   4.4549118566472634E-036
  0.10000000000000001        7.0845394418226737E-019   5.7404934503169168E-036
  0.10000000000000001        8.2485514674156188E-019   7.3970633120297158E-036
  0.10000000000000001        9.6038143155711677E-019   9.5316798313145024E-036
  0.10000000000000001        1.1181751095609821E-018   1.2282295902339517E-035
  0.10000000000000001        1.3018947832159892E-018   1.5826674343070826E-035
  0.10000000000000001        1.5158001748317330E-018   2.0393876092328827E-035
  0.10000000000000001        1.7648508924385904E-018   2.6279063627246461E-035
  0.10000000000000001        2.0548214232044713E-018   3.3862576294884620E-035
  0.10000000000000001        2.3924350206298882E-018   4.3634510330802529E-035
  0.10000000000000001        2.7855195898289880E-018   5.6226392086316620E-035
  0.10000000000000001        3.2431891852503879E-018   7.2451991395734836E-035
  0.10000000000000001        3.7760553290421149E-018   9.3359912710551657E-035
  0.10000000000000001        4.3964730496863376E-018   1.2030136278401212E-034
  0.10000000000000001        5.1188273455519776E-018   1.5501747449743755E-034
  0.10000000000000001        5.9598667153071930E-018   1.9975183026570498E-034
  0.10000000000000001        6.9390914884230693E-018   2.5739545702095434E-034
  0.10000000000000001        8.0792059595955300E-018   3.3167366329961116E-034
  0.10000000000000001        9.4066448102701655E-018   4.2738679306852460E-034
  0.10000000000000001        1.0952186022871403E-017   5.5072045537846676E-034
  0.10000000000000001        1.2751664498761338E-017   7.0964527891637049E-034
  0.10000000000000001        1.4846802925863857E-017   9.1443202621238906E-034
  0.10000000000000001        1.7286179160442043E-017   1.1783153575541277E-033
  0.10000000000000001        2.0126352552734390E-017   1.5183491413779180E-033
  0.10000000000000001        2.3433175331418611E-017   1.9565085868935610E-033
  0.10000000000000001        2.7283319452654759E-017   2.5211104259687587E-033
  0.10000000000000001        3.1766054315207269E-017   3.2486429257235259E-033
  0.10000000000000001        3.6985316559730368E-017   4.1861239992290233E-033
  0.10000000000000001        4.3062119942564767E-017   5.3941398108628875E-033
  0.10000000000000001        5.0137361159342447E-017   6.9507602508901666E-033
  0.10000000000000001        5.8375086674207581E-017   8.9565843228731095E-033
  0.10000000000000001        6.7966296299308120E-017   1.1541241509872835E-032
  0.10000000000000001        7.9133371714312645E-017   1.4871769280289391E-032
  0.10000000000000001        9.2135232605567166E-017   1.9163408142615849E-032
  0.10000000000000001        1.0727333997505502E-016   2.4693511896210200E-032
  0.10000000000000001        1.2489868581184228E-016   3.1819472049564652E-032
  0.10000000000000001        1.4541993118842925E-016   4.1001814799319484E-032
  0.10000000000000001        1.6931288147182565E-016   5.2833963248014858E-032
  0.10000000000000001        1.9713151834150910E-016   6.8080588289946871E-032
  0.10000000000000001        2.2952084440246713E-016   8.7727026650421493E-032
  0.10000000000000001        2.6723183820843616E-016   1.1304295979565831E-031
  0.10000000000000001        3.1113886644228940E-016   1.4566446906136242E-031
  0.10000000000000001        3.6225995697220596E-016   1.8769976993956556E-031
  0.10000000000000001        4.2178040283452440E-016   2.4186545876560257E-031
  0.10000000000000001        4.9108024442486364E-016   3.1166207695802146E-031
  0.10000000000000001        5.7176626709941584E-016   4.0160033892208461E-031
  0.10000000000000001        6.6570925608232935E-016   5.1749264394494040E-031
  0.10000000000000001        7.7508737247107850E-016   6.6682871148957938E-031
  0.10000000000000001        9.0243665605549366E-016   8.5925961589958114E-031
  0.10000000000000001        1.0507098259080455E-015   1.1072215020058265E-030
  0.10000000000000001        1.2233447420954956E-015   1.4267392902213639E-030
  0.10000000000000001        1.4243441158640599E-015   1.8384623118087553E-030
  0.10000000000000001        1.6583683164579332E-015   2.3689988038515167E-030
  0.10000000000000001        1.9308434263887046E-015   3.0526355077307067E-030
  0.10000000000000001        2.2480870505240383E-015   3.9335535028179720E-030
  0.10000000000000001        2.6174547960040100E-015   5.0686834770655196E-030
  0.10000000000000001        3.0475108192662276E-015   6.5313849607694894E-030
  0.10000000000000001        3.5482263944819191E-015   8.4161872996816501E-030
  0.10000000000000001        4.1312111074078742E-015   1.0844898760187700E-029
  0.10000000000000001        4.8099820351124882E-015   1.3974478576923506E-029
  0.10000000000000001        5.6002771527746479E-015   1.8007180686085098E-029
  0.10000000000000001        6.5204202342006933E-015   2.3203624698881155E-029
  0.10000000000000001        7.5917457066405084E-015   2.9899638847012334E-029
  0.10000000000000001        8.8390933105802190E-015   3.8527963401573128E-029
  0.10000000000000001        1.0291384033688464E-014   4.9646217182392710E-029
  0.10000000000000001        1.1982290672515457E-014   6.3972934536746898E-029
  0.10000000000000001        1.3951018569578273E-014   8.2434001732908722E-029
  0.10000000000000001        1.6243214627997230E-014   1.0622249379232280E-028
  0.10000000000000001        1.8912025680083521E-014   1.3687577880820918E-028
  0.10000000000000001        2.2019330749201212E-014   1.7637487273644643E-028
  0.10000000000000001        2.5637175776116137E-014   2.2727246561580561E-028
  0.10000000000000001        2.9849444075375085E-014   2.9285789310996426E-028
  0.10000000000000001        3.4753801252905538E-014   3.7736971491246536E-028
  0.10000000000000001        4.0463959679667724E-014   4.8626963822276178E-028
  0.10000000000000001        4.7112315025420911E-014   6.2659548902166377E-028
  0.10000000000000001        5.4853015983253247E-014   8.0741604246096218E-028
  0.10000000000000001        6.3865538359460367E-014   1.0404171064843685E-027
  0.10000000000000001        7.4358846397597765E-014   1.3406567352406590E-027
  0.10000000000000001        8.6576237821105978E-014   1.7275383791236500E-027
  0.10000000000000001        1.0080098493161604E-013   2.2260648627655427E-027
  0.10000000000000001        1.1736290255739146E-013   2.8684542312515218E-027
  0.10000000000000001        1.3664599513625781E-013   3.6962218911155291E-027
  0.10000000000000001        1.5909736023823508E-013   4.7628636077008803E-027
  0.10000000000000001        1.8523755496481967E-013   6.1373127517389563E-027
  0.10000000000000001        2.1567266558014159E-013   7.9083952250536459E-027
  0.10000000000000001        2.5110836022035722E-013   1.0190569971857455E-026
  0.10000000000000001        2.9236625050718440E-013   1.3131326065057596E-026
  0.10000000000000001        3.4040294142584298E-013   1.6920714415720391E-026
  0.10000000000000001        3.9633221115759361E-013   2.1803630107157656E-026
  0.10000000000000001        4.6145083512824235E-013   2.8095639118473024E-026
  0.10000000000000001        5.3726865302877151E-013   3.6203372264063914E-026
  0.10000000000000001        6.2554357594157460E-013   4.6650804338951183E-026
  0.10000000000000001        7.2832234524730032E-013   6.0113116800368093E-026
  0.10000000000000001        8.4798798834771852E-013   7.7460332413768868E-026
  0.10000000000000001        9.8731507151251532E-013   9.9813541819750058E-026
  0.10000000000000001        1.1495340309420293E-012   1.2861735575076152E-025
  0.10000000000000001        1.3384060736249620E-012   1.6573326523413794E-025
  0.10000000000000001        1.5583103846418841E-012   2.1355994332903951E-025
  0.10000000000000001        1.8143456629016729E-012   2.7518826308305438E-025
  0.10000000000000001        2.1124483395178124E-012   3.5460104998378387E-025
  0.10000000000000001        2.4595302198341095E-012   4.5693047821648817E-025
  0.10000000000000001        2.8636387404664120E-012   5.8878974535909044E-025
  0.10000000000000001        3.3341435570786629E-012   7.5870046050486275E-025
  0.10000000000000001        3.8819537891146228E-012   9.7764336643105445E-025
  0.10000000000000001        4.5197709585202006E-012   1.2597679870858316E-024
  0.10000000000000001        5.2623834870899014E-012   1.6233070624597499E-024
  0.10000000000000001        6.1270095806498285E-012   2.0917548676098580E-024
  0.10000000000000001        7.1336964501868743E-012   2.6953855665264443E-024
  0.10000000000000001        8.3057851262590730E-012   3.4732097268088433E-024
  0.10000000000000001        9.6704516438710129E-012   4.4754954379388487E-024
  0.10000000000000001        1.1259337145718940E-011   5.7670169643189423E-024
  0.10000000000000001        1.3109281513372897E-011   7.4312408823032750E-024
  0.10000000000000001        1.5263177536361906E-011   9.5757202368039237E-024
  0.10000000000000001        1.7770965423913635E-011   1.2339045323184236E-023
  0.10000000000000001        2.0690790718091108E-011   1.5899800299475293E-023
  0.10000000000000001        2.4090352455683851E-011   2.0488104463831648E-023
  0.10000000000000001        2.8048472837320699E-011   2.6400484070135235E-023
  0.10000000000000001        3.2656924798138846E-011   3.4019035795842320E-023
  0.10000000000000001        3.8022559854034332E-011   4.3836120330816304E-023
  0.10000000000000001        4.4269785559723508E-011   5.6486181948540050E-023
  0.10000000000000001        5.1543450020921826E-011   7.2786750448707371E-023
  0.10000000000000001        6.0012200340909628E-011   9.3791275285164989E-023
  0.10000000000000001        6.9872392870396868E-011   1.2085720636647539E-022
  0.10000000000000001        8.1352645923681019E-011   1.5573372135612056E-022
  0.10000000000000001        9.4719140520344108E-011   2.0067476898489027E-022
  0.10000000000000001        1.1028179205541020E-010   2.5858473397435746E-022
  0.10000000000000001        1.2840143599424209E-010   3.3320613739247313E-022
  0.10000000000000001        1.4949819419963658E-010   4.2936150286722179E-022
  0.10000000000000001        1.7406121587264970E-010   5.5326501963644196E-022
  0.10000000000000001        2.0266001896054195E-010   7.1292414414077710E-022
  0.10000000000000001        2.3595769499356505E-010   9.1865709428388071E-022
  0.10000000000000001        2.7472628351779505E-010   1.1837596802270876E-021
  0.10000000000000001        3.1986467259548006E-010   1.5253645666906390E-021
  0.10000000000000001        3.7241944041362622E-010   1.9655484979166244E-021
  0.10000000000000001        4.3360912123422262E-010   2.5327590414207058E-021
  0.10000000000000001        5.0485245831607696E-010   3.2636530560545461E-021
  0.10000000000000001        5.8780129888021187E-010   4.2054656982222213E-021
  0.10000000000000001        6.8437889382119629E-010   5.4190630669438040E-021
  0.10000000000000001        7.9682449018093892E-010   6.9828757696752301E-021
  0.10000000000000001        9.2774525030574287E-010   8.9979676216646809E-021
  0.10000000000000001        1.0801767014834472E-009   1.1594567051382858E-020
  0.10000000000000001        1.2576531176453098E-009   1.4940483314210503E-020
  0.10000000000000001        1.4642894650021524E-009   1.9251951425219937E-020
  0.10000000000000001        1.7048768116050324E-009   2.4807606681608703E-020
  0.10000000000000001        1.9849934129959091E-009   3.1966491899933535E-020
  0.10000000000000001        2.3111340495784283E-009   4.1191261113708233E-020
  0.10000000000000001        2.6908606145242643E-009   5.3078079306249542E-020
  0.10000000000000001        3.1329774437440191E-009   6.8395150495271121E-020
  0.10000000000000001        3.6477354531215818E-009   8.8132364106328077E-020
  0.10000000000000001        4.2470698161360420E-009   1.1356526810886029E-019
  0.10000000000000001        4.9448766926608609E-009   1.4633750327773953E-019
  0.10000000000000001        5.7573354251724354E-009   1.8856702602213100E-019
  0.10000000000000001        6.7032836728046630E-009   2.4298298459638153E-019
  0.10000000000000001        7.8046541811037902E-009   3.1310209452996795E-019
  0.10000000000000001        9.0869833144232293E-009   4.0345591181179700E-019
  0.10000000000000001        1.0580003141782640E-008   5.1988369171014371E-019
  0.10000000000000001        1.2318330804290188E-008   6.6990975968310020E-019
  0.10000000000000001        1.4342271147790915E-008   8.6322978255880788E-019
  0.10000000000000001        1.6698751230573571E-008   1.1123373660135235E-018
  0.10000000000000001        1.9442408373623305E-008   1.4333314731801503E-018
  0.10000000000000001        2.2636856980936571E-008   1.8469568450648097E-018
  0.10000000000000001        2.6356163502386134E-008   2.3799446615529959E-018
  0.10000000000000001        3.0686563737603277E-008   3.0667400852988866E-018
  0.10000000000000001        3.5728462298267488E-008   3.9517283336978347E-018
  0.10000000000000001        4.1598760588318563E-008   5.0921031422927103E-018
  0.10000000000000001        4.8433567278604548E-008   6.5615629985042937E-018
  0.10000000000000001        5.6391354121013042E-008   8.4550740205199648E-018
  0.10000000000000001        6.5656630272746553E-008   1.0895007289767645E-017
  0.10000000000000001        7.6444220323586091E-008   1.4039047271597643E-017
  0.10000000000000001        8.9004245216445687E-008   1.8090382418119434E-017
  0.10000000000000001        1.0362792154876518E-007   2.3310836536692228E-017
  0.10000000000000001        1.2065431371730555E-007   3.0037789559123045E-017
  0.10000000000000001        1.4047819546147812E-007   3.8705981242510259E-017
  0.10000000000000001        1.6355920308286945E-007   4.9875606899709630E-017
  0.10000000000000001        1.9043249256742820E-007   6.4268520889587783E-017
  0.10000000000000001        2.2172114770618715E-007   8.2814887573753568E-017
  0.10000000000000001        2.5815062690912487E-007   1.0671329463024482E-016
  0.10000000000000001        3.0056558367578461E-007   1.3750821364031199E-016
  0.10000000000000001        3.4994945072190611E-007   1.7718981395892363E-016
  0.10000000000000001        4.0744724183945810E-007   2.2832258049533085E-016
  0.10000000000000001        4.7439210017364884E-007   2.9421104752734321E-016
  0.10000000000000001        5.5233620846509101E-007   3.7911335935448907E-016
  0.10000000000000001        6.4308677794154873E-007   4.8851645947883287E-016
  0.10000000000000001        7.4874795029733345E-007   6.2949069284170918E-016
  0.10000000000000001        8.7176958429927638E-007   8.1114673783696921E-016
  0.10000000000000001        1.0150040581847734E-006   1.0452243980418901E-015
  0.10000000000000001        1.1817724048719295E-006   1.3468513052469020E-015
  0.10000000000000001        1.3759413133918360E-006   1.7355205661467244E-015
  0.10000000000000001        1.6020127818973721E-006   2.2363505346307449E-015
  0.10000000000000001        1.8652285009424139E-006   2.8817081244170882E-015
  0.10000000000000001        2.1716913872605512E-006   3.7133005711344061E-015
  0.10000000000000001        2.5285070859247632E-006   4.7848708272332603E-015
  0.10000000000000001        2.9439487217548244E-006   6.1656707838183626E-015
  0.10000000000000001        3.4276487198975341E-006   7.9449367817747144E-015
  0.10000000000000001        3.9908221431289120E-006   1.0237656649065831E-014
  0.10000000000000001        4.6465267241750922E-006   1.3192000967980749E-014
  0.10000000000000001        5.4099656221576090E-006   1.6998898829560584E-014
  0.10000000000000001        6.2988399228723130E-006   2.1904376923280836E-014
  0.10000000000000001        7.3337590559672898E-006   2.8225459394909007E-014
  0.10000000000000001        8.5387186449495269E-006   3.6370656025686203E-014
  0.10000000000000001        9.9416568694448339E-006   4.6866362813419450E-014
  0.10000000000000001        1.1575102239518919E-005   6.0390881134293807E-014
  0.10000000000000001        1.3476927801351273E-005   7.7818254026966095E-014
  0.10000000000000001        1.5691229261261681E-005   1.0027475258736246E-013
  0.10000000000000001        1.8269347388266615E-005   1.2921166299591264E-013
  0.10000000000000001        2.1271058400579078E-005   1.6649907815289354E-013
  0.10000000000000001        2.4765959936337034E-005   2.1454675535332518E-013
  0.10000000000000001        2.8835084743669998E-005   2.7645985061836883E-013
  0.10000000000000001        3.3572779505093804E-005   3.5623959425878365E-013
  0.10000000000000001        3.9088892358642345E-005   4.5904187664413567E-013
  0.10000000000000001        4.5511319835575137E-005   5.9151045568972411E-013
  0.10000000000000001        5.2988972267923928E-005   7.6220632011936594E-013
  0.10000000000000001        6.1695226421801052E-005   9.8216095678162114E-013
  0.10000000000000001        7.1831945409165529E-005   1.2655892777917187E-012
  0.10000000000000001        8.3634159083692501E-005   1.6308082815413195E-012
  0.10000000000000001        9.7375513440348270E-005   2.1014208174953165E-012
  0.10000000000000001        1.1337461536837608E-004   2.7078409574476233E-012
  0.10000000000000001        1.3200241986709927E-004   3.4892595527700709E-012
  0.10000000000000001        1.5369083100440033E-004   4.4961770049064749E-012
  0.10000000000000001        1.7894271603963600E-004   5.7936669334269135E-012
  0.10000000000000001        2.0834356489832378E-004   7.4655816613781827E-012
  0.10000000000000001        2.4257506533502214E-004   9.6199713041139935E-012
  0.10000000000000001        2.8243090853805264E-004   1.2396066678863996E-011
  0.10000000000000001        3.2883519164454445E-004   1.5973277316716663E-011
  0.10000000000000001        3.8286384384638063E-004   2.0582786087934515E-011
  0.10000000000000001        4.4576957287248246E-004   2.6522489761837297E-011
  0.10000000000000001        5.1901091025623441E-004   3.4176251058907318E-011
  0.10000000000000001        6.0428602883145317E-004   4.4038706389955352E-011
  0.10000000000000001        7.0357211654878101E-004   5.6747232522439096E-011
  0.10000000000000001        8.1917121953352574E-004   7.3123138071367893E-011
  0.10000000000000001        9.5376361730153362E-004   9.4224741881538840E-011
  0.10000000000000001        1.1104699676901394E-003   1.2141576857761153E-010
  0.10000000000000001        1.2929236623961966E-003   1.5645348145568193E-010
  0.10000000000000001        1.5053550707554569E-003   2.0160224844803363E-010
  0.10000000000000001        1.7526896250389514E-003   2.5977988054715696E-010
  0.10000000000000001        2.0406620214708797E-003   3.3474620004946383E-010
  0.10000000000000001        2.3759491848312801E-003   4.3134602515125498E-010
  0.10000000000000001        2.7663259131522461E-003   5.5610338278708326E-010
  0.10000000000000001        3.2208420311264133E-003   7.1605391087979320E-010
  0.10000000000000001        3.7500366013291085E-003   9.2247053595092841E-010
  0.10000000000000001        4.3661795351336193E-003   1.1893526654752866E-009
  0.10000000000000001        5.0835567335899695E-003   1.5321890161380602E-009
  0.10000000000000001        5.9188013167982764E-003   1.9745105135196775E-009
  0.10000000000000001        6.8912792843776830E-003   2.5446138521797516E-009
  0.10000000000000001        8.0235385347536322E-003   3.2785400938217377E-009
  0.10000000000000001        9.3418316643760473E-003   4.2248404219538633E-009
  0.10000000000000001        1.0876724661978620E-002   5.4439804422871109E-009
  0.10000000000000001        1.2663805614377330E-002   7.0148931015593878E-009
  0.10000000000000001        1.4744509859360809E-002   9.0394466032339164E-009
  0.10000000000000001        1.7167080707539445E-002   1.1648103770336262E-008
  0.10000000000000001        1.9987688022078700E-002   1.5009453589128661E-008
  0.10000000000000001        2.3271730581874976E-002   1.9340636350977995E-008
  0.10000000000000001        2.7095352430389685E-002   2.4922236706132731E-008
  0.10000000000000001        3.1547208367461985E-002   3.2114963910365374E-008
  0.10000000000000001        3.6730519523754508E-002   4.1381693584657581E-008
  0.10000000000000001        4.2765466670032830E-002   5.3323211054480972E-008
  0.10000000000000001        4.9791976764442608E-002   6.8711571917719282E-008
  0.10000000000000001        5.7972967349620604E-002   8.8539547124218648E-008
  0.10000000000000001        6.7498124014207406E-002   1.1408942906200612E-007
  0.10000000000000001        7.8588298522768232E-002   1.4701434796190277E-007
  0.10000000000000001        9.1500629586837981E-002   1.8943865160284016E-007
  0.10000000000000001       0.10653450500526017        2.4410683646164465E-007
  0.10000000000000001       0.12403850344495367        3.1454975529144379E-007
  0.10000000000000001       0.14441847679880968        4.0532112022019576E-007
  0.10000000000000001       0.16814696054526251        5.2228583441875131E-007
  0.10000000000000001       0.19577413031332097        6.7300483156618743E-007
  0.10000000000000001       0.22794055872187921        8.6721999796434812E-007
  0.10000000000000001       0.26539206829795858        1.1174773039723403E-006
  0.10000000000000001       0.30899702488060388        1.4399536747075800E-006
  0.10000000000000001       0.35976647255158961        1.8554893885263798E-006
  0.10000000000000001       0.41887757699291484        2.3909403829197270E-006
  0.10000000000000001       0.48770092089711703        3.0809034891958055E-006
  0.10000000000000001       0.56783228444089739        3.9699760388248837E-006
  0.10000000000000001       0.66112964778944872        5.1156135878296239E-006
  0.10000000000000001       0.76975627378661970        6.5918508598083668E-006
  0.10000000000000001       0.89623086993970669        8.4940938214968823E-006
  0.10000000000000001        1.0434859930693576        1.0945274803966310E-005
  0.10000000000000001        1.2149360511927569        1.4103801984557409E-005
  0.10000000000000001        1.4145564797874399        1.8173792930497846E-005
  0.10000000000000001        1.6469759288757728        2.3418279690890875E-005
  0.10000000000000001        1.9175835992211625        3.0176180163078894E-005
  0.10000000000000001        2.2326542173385571        3.8884220072478337E-005
  0.10000000000000001        2.5994935483584847        5.0105154341683106E-005
  0.10000000000000001        3.0266078224327972        6.4564129904109199E-005
  0.10000000000000001        3.5239010051329949        8.3195540794566618E-005
  0.10000000000000001        4.1029044888044721        1.0720341266229260E-004
  0.10000000000000001        4.7770445340974943        1.3813921889692783E-004
  0.10000000000000001        5.5619536675747270        1.7800212080650740E-004
  0.10000000000000001        6.4758332615416023        2.2936815182221594E-004
  0.10000000000000001        7.5398757109976309        2.9555669590600658E-004
  0.10000000000000001        8.7787560065888979        3.8084495529431753E-004
  0.10000000000000001        10.221204114533005        4.9074432464018050E-004
  0.10000000000000001        11.900671451885117        6.3235653504015437E-004
  0.10000000000000001        13.856106932124636        8.1483250747613396E-004
  0.10000000000000001        16.132860603035997        1.0499636042090768E-003
  0.10000000000000001        18.783735865356885        1.3529434840137496E-003
  0.10000000000000001        21.870214716155612        1.7433497701755491E-003
  0.10000000000000001        25.463884486652809        2.2464088676145207E-003
  0.10000000000000001        29.648099233242277        2.8946256994284614E-003
  0.10000000000000001        34.519914403997767        3.7298836648954419E-003
  0.10000000000000001        40.192339768492239        4.8061502282322815E-003
  0.10000000000000001        46.796963015278870        6.1929630423720929E-003
  0.10000000000000001        54.487005064521050        7.9799216653339000E-003
  0.10000000000000001        63.440878215288294        1.0282474732864687E-002
  0.10000000000000001        73.866329986350863        1.3249376283541196E-002
  0.10000000000000001        86.005269192756003        1.7072292529974182E-002
  0.10000000000000001        100.13938675264912        2.1998178927949173E-002
  0.10000000000000001        116.59670231726261        2.8345226233865737E-002
  0.10000000000000001        135.75918950488818        3.6523404438777961E-002
  0.10000000000000001        158.07165781389330        4.7060929645955346E-002
  0.10000000000000001        184.05209879493853        6.0638360649837401E-002
  0.10000000000000001        214.30373848700617        7.8132523705986584E-002
  0.10000000000000001        249.52907829291792       0.10067309702444625     
  0.10000000000000001        290.54625336132813       0.12971550080185573     
  0.10000000000000001        338.30809228677424       0.16713478921105079     
  0.10000000000000001        393.92432587739063       0.21534659021799787     
  0.10000000000000001        458.68746743216070       0.27746287914177153     
  0.10000000000000001        534.10297425968326       0.35749260926329551     
  0.10000000000000001        621.92440221837728       0.46060010400904222     
  0.10000000000000001        724.19438441092484       0.59343782096474562     
  0.10000000000000001        843.29240481660656       0.76457486756710802     
  0.10000000000000001        981.99050113234864       0.98504878245032956     
  0.10000000000000001        1143.5182225819080        1.2690759866417629     
  0.10000000000000001        1331.6383928732812        1.6349664547107496     
  0.10000000000000001        1550.7354916690401        2.1063011996999772     
  0.10000000000000001        1805.9187767859064        2.7134479304970349     
  0.10000000000000001        2103.1426320610872        3.4955117840829066     
  0.10000000000000001        2449.3470521477698        4.5028457068882082     
  0.10000000000000001        2852.6216770233709        5.8002805989160597     
  0.10000000000000001        3322.3973795304451        7.4712809532204929     
  0.10000000000000001        3869.6701053178522        9.6232902628747041     
  0.10000000000000001        4507.2624858492554        12.394605555100846     
  0.10000000000000001        5250.1297153461401        15.963216675149431     
  0.10000000000000001        6115.7173300385975        20.558169291081885     
  0.10000000000000001        7124.3798870582941        26.474168559497006     
  0.10000000000000001        8299.8711519027129        34.090342556930629     
  0.10000000000000001        9669.9183173273814        43.894343150578820     
  0.10000000000000001        11266.895052912098        56.513292415481423     
  0.10000000000000001        13128.610896278147        72.753504659356224     
  0.10000000000000001        15299.237732469130        93.651452419875753     
  0.10000000000000001        17830.397974948857        120.53913089705122     
  0.10000000000000001        20782.443691098091        155.12784878686895     
  0.10000000000000001        24225.961466888282        199.61558432052078     
  0.10000000000000001        28243.544474989103        256.82445618255247     
  0.10000000000000001        32931.881236889014        330.37664849885687     
  0.10000000000000001        38404.220245396376        424.91939556555911     
  0.10000000000000001        44793.281297993162        546.41249806064104     
  0.10000000000000001        52254.698524117222        702.49546070316933     
  0.10000000000000001        60971.097211129134        902.95590095471812     
  0.10000000000000001        71156.927308238606        1160.3266134874070     
  0.10000000000000001        83064.201730676810        1490.6458744897684     
  0.10000000000000001        96989.318300136787        1914.4245884757536     
  0.10000000000000001        113281.18157323461        2457.8751533828990     
  0.10000000000000001        132350.88644044258        3154.4709796614598     
  0.10000000000000001        154683.28108120675        4046.9230948465720     
  0.10000000000000001        180850.79491766766        5189.6819866484748     
  0.10000000000000001        211530.00041749325        6652.0997441945110     
  0.10000000000000001        247521.47938770216        8522.4208123957378     
  0.10000000000000001        289773.68898121646        10912.810688913007     
  0.10000000000000001        339411.67515791563        13965.682376499877     
  0.10000000000000001        397771.66810927703        17861.642429254716     
  0.10000000000000001        466442.82288803201        22829.454518256793     
  0.10000000000000001        547317.64862503123        29158.511655945269     
  0.10000000000000001        642653.01281365822        37214.422300030470     
  0.10000000000000001        755144.02732453542        47458.455083723995     
  0.10000000000000001        888013.63735999330        60471.757505461537     
  0.10000000000000001        1045121.3646085634        76985.472466011168     
  0.10000000000000001        1231095.4272901106        97918.131579616645     
  0.10000000000000001        1451493.4042680790        124422.01622146225     
  0.10000000000000001        1712997.7667485301        157940.55929651888     
  0.10000000000000001        2023654.0168340169        200279.32877959782     
  0.10000000000000001        2393160.9056397970        253693.70801956381     
  0.10000000000000001        2833224.3262997903        320997.09211629239     
  0.10000000000000001        3357989.0766826035        405694.28458626551     
  0.10000000000000001        3984565.8706200449        512145.84128655650     
  0.10000000000000001        4733674.8770087501        645770.41506744549     
  0.10000000000000001        5630431.8454215145        813293.76140250452     
  0.10000000000000001        6705308.7339603500        1023055.0419335042     
  0.10000000000000001        7995307.9344769875        1285383.4952572284     
  0.10000000000000001        9545397.9922816809        1613061.5381503799     
  0.10000000000000001        11410269.510989429        2021894.0463115980     
  0.10000000000000001        13656483.171555365        2531408.1028457787     
  0.10000000000000001        16365098.035138631        3165713.0945621664     
  0.10000000000000001        19634888.227458134        3954557.9276455715     
  0.10000000000000001        23586280.560783211        4934630.6315513486     
  0.10000000000000001        28366175.676159486        6151156.1031203149     
  0.10000000000000001        34153852.160393246        7659860.6842761356     
  0.10000000000000001        41168198.383712552        9529388.2541915327     
  0.10000000000000001        49676572.455118708        11844272.283230202     
  0.10000000000000001        60005659.096738242        14708592.755914479     
  0.10000000000000001        72554776.350622311        18250477.167066991     
  0.10000000000000001        87812188.501400039        22627642.360953715     
  0.10000000000000001        106375108.93923897        28034220.614004802     
  0.10000000000000001        128974233.48470199        34709171.315063260     
  0.10000000000000001        156503837.86913645        42946651.716223679     
  0.10000000000000001        190058711.19107023        53108810.100085720     
  0.10000000000000001        230979490.90230218        65641576.873213530     
  0.10000000000000001        280908327.45808828        81094169.302678898     
  0.10000000000000001        341857254.67409456        100143201.17047523     
  0.10000000000000001        416292195.61099470        123622508.83655705     
  0.10000000000000001        507236219.09978783        152560081.95808437     
  0.10000000000000001        618396510.89045465        188223835.61890772     
  0.10000000000000001        754320576.01560533        232178400.39579025     
  0.10000000000000001        920588495.70171821        286355663.03275663     
  0.10000000000000001        1124049686.3888288        353142495.29481143     
  0.10000000000000001        1373114629.9458234        435490004.10077840     
  0.10000000000000001        1678114563.7418010        537049776.47599876     
  0.10000000000000001        2051745264.3237307        662344048.77156281     
  0.10000000000000001        2509614990.6857371        816978592.88657892     
  0.10000000000000001        3070921577.9349704        1007909502.9547582     
  0.10000000000000001        3759289851.3122177        1243778141.2772739     
  0.10000000000000001        4603808298.3205280        1535332468.4091878     
  0.10000000000000001        5640313721.2376499        1895958110.4071665     
  0.10000000000000001        6912984943.0585737        2342349163.6575599     
  0.10000000000000001        8476322264.1910019        2895357376.2751918     
  0.10000000000000001        10397609177.604652        3581069599.0468354     
  0.10000000000000001        12759978027.161795        4432178095.6722069     
  0.10000000000000001        15666233368.672413        5489727540.1632280     
  0.10000000000000001        19243627756.547703        6805347769.5774765     
  0.10000000000000001        23649837125.534031        8444114548.5339766     
  0.10000000000000001        29080450257.093044        10488224333.430155     
  0.10000000000000001        35778373453.340889        13041726765.073254     
  0.10000000000000001        44045663315.855522        16236635003.650290     
  0.10000000000000001        54258445108.200897        20240835254.905327     
  0.10000000000000001        66885761675.527557        25268351237.570419     
  0.10000000000000001        82513441650.674973        31592698066.409332     
  0.10000000000000001        101874393359.19101        39564298053.658134     
  0.10000000000000001        125887145866.76628        49633248397.106506     
  0.10000000000000001        155705002096.22150        62379154702.656998     
  0.10000000000000001        192778882253.20941        78550311225.565445     
  0.10000000000000001        238937874061.92749        99115267686.960693     
  0.10000000000000001        296492743061.97260        125330839667.36102     
  0.10000000000000001        368369289692.45068        158831984068.48239     
  0.10000000000000001        458280601481.26282        201750793256.84576     
  0.10000000000000001        570950114304.41650        256874323595.00208     
  0.10000000000000001        712401202217.43005        327854285304.58514     
  0.10000000000000001        890334077218.30127        419486077015.41937     
  0.10000000000000001        1114617523433.9561        538080649897.10339     
  0.10000000000000001        1397931985793.6545        691960773495.41919     
  0.10000000000000001        1756612549534.0613        892124179078.39392     
  0.10000000000000001        2211756417987.3901        1153130764622.0864     
  0.10000000000000001        2790681014873.0508        1494290895115.7695     
  0.10000000000000001        3528847680855.1167        1941258630841.0520     
  0.10000000000000001        4472404633530.9639        2528169911368.5513     
  0.10000000000000001        5681554829886.2266        3300514625442.6909     
  0.10000000000000001        7235024219160.8848        4318997588634.3418     
  0.10000000000000001        9235999824560.0449        5664732799074.8037     
  0.10000000000000001        11820033549216.580        7446236161663.3447     
  0.10000000000000001        15165577921671.393        9808845286575.0156     
  0.10000000000000001        19508049528062.574        12947416042835.219     
  0.10000000000000001        25158625373611.715        17123444684475.814     
  0.10000000000000001        32529394937151.309        22688169199996.715     
  0.10000000000000001        42167054186658.102        30113751499075.273     
  0.10000000000000001        54798088663403.938        40035383854494.789     
  0.10000000000000001        71389420404972.453        53308167363843.516     
  0.10000000000000001        93229882006182.719        71083970165347.078     
  0.10000000000000001        122039757808617.03        94915314852948.188     
  0.10000000000000001        160118169395959.22        126895838875418.44     
  0.10000000000000001        210541513584399.06        169850250234765.88     
  0.10000000000000001        277430801891651.91        227591277310668.53     
  0.10000000000000001        366312028930569.88        305267311362399.44     
  0.10000000000000001        484602192827745.44        409832839471067.75     
  0.10000000000000001        642265088578444.38        550685145366309.12     
  0.10000000000000001        852696558536269.25        740526174175839.50     
  0.10000000000000001        1133919953481389.5        996529349152591.38
#  
#	m_D=100 GeV
#
#	y		    energy density (MeV/fm^3)	pressure (MeV/fm^3)
  0.10000000000000001        4.3956205362847379E-049   8.7912410725694738E-090
  0.10000000000000001        5.1178347615276396E-049   1.1328184130492477E-089
  0.10000000000000001        5.9587110466179689E-049   1.4597228609138157E-089
  0.10000000000000001        6.9377459397476719E-049   1.8809641564167173E-089
  0.10000000000000001        8.0776393330572669E-049   2.4237656698131241E-089
  0.10000000000000001        9.4048207820834295E-049   3.1232067884568322E-089
  0.10000000000000001        1.0950062301139052E-048   4.0244899764649752E-089
  0.10000000000000001        1.2749191842894916E-048   5.1858620538762691E-089
  0.10000000000000001        1.4843924004892134E-048   6.6823784874865782E-089
  0.10000000000000001        1.7282827223735222E-048   8.6107539664777455E-089
  0.10000000000000001        2.0122449882325046E-048   1.1095612738795990E-088
  0.10000000000000001        2.3428631440034251E-048   1.4297542645930612E-088
  0.10000000000000001        2.7278028985680291E-048   1.8423473360551564E-088
  0.10000000000000001        3.1759894607934677E-048   2.3740049536664589E-088
  0.10000000000000001        3.6978144793255013E-048   3.0590863132791609E-088
  0.10000000000000001        4.3053769832388400E-048   3.9418658573728771E-088
  0.10000000000000001        5.0127639099903890E-048   5.0793945793787847E-088
  0.10000000000000001        5.8363767249944836E-048   6.5451870323709083E-088
  0.10000000000000001        6.7953117058176964E-048   8.4339723207637412E-088
  0.10000000000000001        7.9118027082574121E-048   1.0867816115201127E-087
  0.10000000000000001        9.2117366802759298E-048   1.4004009335322294E-087
  0.10000000000000001        1.0725253876487369E-047   1.8045233318724097E-087
  0.10000000000000001        1.2487446689765967E-047   2.3252658415890466E-087
  0.10000000000000001        1.4539173303077226E-047   2.9962822528045477E-087
  0.10000000000000001        1.6928005026852300E-047   3.8609380389538251E-087
  0.10000000000000001        1.9709329286864384E-047   4.9751129175789970E-087
  0.10000000000000001        2.2947633836465269E-047   6.4108121635042466E-087
  0.10000000000000001        2.6718001968917496E-047   8.2608200610918954E-087
  0.10000000000000001        3.1107853397797413E-047   1.0644696232129104E-086
  0.10000000000000001        3.6218971169498674E-047   1.3716502361306953E-086
  0.10000000000000001        4.2169861603818006E-047   1.7674758670882978E-086
  0.10000000000000001        4.9098501980164860E-047   2.2775273597094116E-086
  0.10000000000000001        5.7165539677227502E-047   2.9347675806007395E-086
  0.10000000000000001        6.6558016941309983E-047   3.7816716955902510E-086
  0.10000000000000001        7.7493707645767601E-047   4.8729721930145035E-086
  0.10000000000000001        9.0226166593621262E-047   6.2791960554329053E-086
  0.10000000000000001        1.0505060843639366E-046   8.0912226749591097E-086
  0.10000000000000001        1.2231075251773684E-046   1.0426157074539525E-085
  0.10000000000000001        1.4240679234631367E-046   1.3434898001187970E-085
  0.10000000000000001        1.6580467447802501E-046   1.7311889990904349E-085
  0.10000000000000001        1.9304690194768955E-046   2.2307689647563597E-085
  0.10000000000000001        2.2476511273836312E-046   2.8745158250975048E-085
  0.10000000000000001        2.6169472493258901E-046   3.7040327166459596E-085
  0.10000000000000001        3.0469198810788644E-046   4.7729284515310721E-085
  0.10000000000000001        3.5475383632990089E-046   6.1502820698792786E-085
  0.10000000000000001        4.1304100305460137E-046   7.9251071796277648E-085
  0.10000000000000001        4.8090493388125146E-046   1.0212104598614019E-084
  0.10000000000000001        5.5991912115505891E-046   1.3159075072336896E-084
  0.10000000000000001        6.5191558694313595E-046   1.6956471125735687E-084
  0.10000000000000001        7.5902736027784158E-046   2.1849705352189903E-084
  0.10000000000000001        8.8373793354414943E-046   2.8155010581943984E-084
  0.10000000000000001        1.0289388447064693E-045   3.6279876917879243E-084
  0.10000000000000001        1.1979967204757237E-045   4.6749386413677142E-084
  0.10000000000000001        1.3948313348788480E-045   6.0240147313684577E-084
  0.10000000000000001        1.6240064930956430E-045   7.7624020907204768E-084
  0.10000000000000001        1.8908358477950942E-045   1.0002446691283863E-083
  0.10000000000000001        2.2015061014269193E-045   1.2888914880044467E-083
  0.10000000000000001        2.5632204510358365E-045   1.6608349128198715E-083
  0.10000000000000001        2.9843656015078733E-045   2.1401123626877132E-083
  0.10000000000000001        3.4747062196168964E-045   2.7576978841036223E-083
  0.10000000000000001        4.0456113374795867E-045   3.5535038966079322E-083
  0.10000000000000001        4.7103179548076786E-045   4.5789605946309947E-083
  0.10000000000000001        5.4842379518361417E-045   5.9003397033555060E-083
  0.10000000000000001        6.3853154290063602E-045   7.6030373914579416E-083
  0.10000000000000001        7.4344427586800787E-045   9.7970931305926905E-083
  0.10000000000000001        8.6559449954520987E-045   1.2624301166444871E-082
  0.10000000000000001        1.0078143876595610E-044   1.6267374191170921E-082
  0.10000000000000001        1.1734014489547850E-044   2.0961751433731543E-082
  0.10000000000000001        1.3661949831919456E-044   2.7010814284213683E-082
  0.10000000000000001        1.5906650991111588E-044   3.4805492785409075E-082
  0.10000000000000001        1.8520163583230099E-044   4.4849530091477933E-082
  0.10000000000000001        2.1563084482161824E-044   5.7792037648426085E-082
  0.10000000000000001        2.5105966818019037E-044   7.4469445025286220E-082
  0.10000000000000001        2.9230955821226991E-044   9.5959555468709635E-082
  0.10000000000000001        3.4033693440926162E-044   1.2365120060483453E-081
  0.10000000000000001        3.9625535898138831E-044   1.5933399583121930E-081
  0.10000000000000001        4.6136135589871465E-044   2.0531399697990797E-081
  0.10000000000000001        5.3716447208150745E-044   2.6456273274236129E-081
  0.10000000000000001        6.2542227773828470E-044   3.4090924430716127E-081
  0.10000000000000001        7.2818111736919192E-044   4.3928754306925485E-081
  0.10000000000000001        8.4782355628677081E-044   5.6605547874774615E-081
  0.10000000000000001        9.8712362274880105E-044   7.2940562525768000E-081
  0.10000000000000001        1.1493111265466573E-043   9.3989473847078733E-081
  0.10000000000000001        1.3381465453390886E-043   1.2111260028916699E-080
  0.10000000000000001        1.5580082150455415E-043   1.5606281584966483E-080
  0.10000000000000001        1.8139938458939778E-043   2.0109883226662827E-080
  0.10000000000000001        2.1120387178735375E-043   2.5913117175815939E-080
  0.10000000000000001        2.4590532960703996E-043   3.3391026402246609E-080
  0.10000000000000001        2.8630834566341596E-043   4.3026882355784246E-080
  0.10000000000000001        3.3334970383730687E-043   5.5443417131194787E-080
  0.10000000000000001        3.8812010453602070E-043   7.1443068492979401E-080
  0.10000000000000001        4.5188945366086480E-043   9.2059838657036275E-080
  0.10000000000000001        5.2613630663125850E-043   1.1862611828315744E-079
  0.10000000000000001        6.1258215015419027E-043   1.5285879428220709E-079
  0.10000000000000001        7.1323131659592708E-043   1.9697020628826901E-079
  0.10000000000000001        8.3041745640991551E-043   2.5381112252930589E-079
  0.10000000000000001        9.6685764613024497E-043   3.2705497513317574E-079
  0.10000000000000001        1.1257153864779712E-042   4.2143526136060538E-079
  0.10000000000000001        1.3106739512535300E-042   5.4305145318689313E-079
  0.10000000000000001        1.5260217876822624E-042   6.9976318511245380E-079
  0.10000000000000001        1.7767519483039658E-042   9.0169819519883510E-079
  0.10000000000000001        2.0686778598335686E-042   1.1619068458055213E-078
  0.10000000000000001        2.4085681132083262E-042   1.4972055234424580E-078
  0.10000000000000001        2.8043034000617633E-042   1.9292634237579066E-078
  0.10000000000000001        3.2650592343525604E-042   2.4860029568232701E-078
  0.10000000000000001        3.8015186957289074E-042   3.2034042760713051E-078
  0.10000000000000001        4.4261201272944295E-042   4.1278305513622239E-078
  0.10000000000000001        5.1533455308931552E-042   5.3190242605459979E-078
  0.10000000000000001        6.0000563466426669E-042   6.8539681394962051E-078
  0.10000000000000001        6.9858844020978145E-042   8.8318603104861371E-078
  0.10000000000000001        8.1336870955855304E-042   1.1380525114269615E-077
  0.10000000000000001        9.4700773675882899E-042   1.4664673955808097E-077
  0.10000000000000001        1.1026040748086349E-041   1.8896550033576104E-077
  0.10000000000000001        1.2837653786710123E-041   2.4349644884535979E-077
  0.10000000000000001        1.4946920523220076E-041   3.1376373197727235E-077
  0.10000000000000001        1.7402746392704395E-041   4.0430848158622605E-077
  0.10000000000000001        2.0262072146453607E-041   5.2098229216118293E-077
  0.10000000000000001        2.3591194079584656E-041   6.7132538916976332E-077
  0.10000000000000001        2.7467301176204699E-041   8.6505392779165989E-077
  0.10000000000000001        3.1980264812336249E-041   1.1146879144750265E-076
  0.10000000000000001        3.7234722512642201E-041   1.4363603317178816E-076
  0.10000000000000001        4.3352504074908583E-041   1.8508597570149066E-076
  0.10000000000000001        5.0475456314382124E-041   2.3849738568318132E-076
  0.10000000000000001        5.8768731922445675E-041   3.0732205809827744E-076
  0.10000000000000001        6.8424618695090304E-041   3.9600789385265489E-076
  0.10000000000000001        7.9666997915609625E-041   5.1028635225222229E-076
  0.10000000000000001        9.2756535263547015E-041   6.5754285542544135E-076
  0.10000000000000001        1.0799672460623305E-040   8.4729408265130116E-076
  0.10000000000000001        1.2574092480422966E-040   1.0918030004773020E-075
  0.10000000000000001        1.4640055268593222E-040   1.4068713758996165E-075
  0.10000000000000001        1.7045462215357786E-040   1.8128609899958123E-075
  0.10000000000000001        1.9846085059425403E-040   2.3360095495205350E-075
  0.10000000000000001        2.3106859010903641E-040   3.0101263392864744E-075
  0.10000000000000001        2.6903388338355975E-040   3.8787771994877227E-075
  0.10000000000000001        3.1323699328534690E-040   4.9981000355061776E-075
  0.10000000000000001        3.6470281262884301E-040   6.4404328168748969E-075
  0.10000000000000001        4.2462462732882571E-040   8.2989885304446640E-075
  0.10000000000000001        4.9439178391430908E-040   1.0693879213830349E-074
  0.10000000000000001        5.7562190290176825E-040   1.3779878381620727E-074
  0.10000000000000001        6.7019838492640201E-040   1.7756423503145668E-074
  0.10000000000000001        7.8031407924831757E-040   2.2880504957401584E-074
  0.10000000000000001        9.0852212713108112E-040   2.9483274433780780E-074
  0.10000000000000001        1.0577951589466771E-039   3.7991446122191871E-074
  0.10000000000000001        1.2315942175501469E-039   4.8954873777575233E-074
  0.10000000000000001        1.4339490059808646E-039   6.3082085869282379E-074
  0.10000000000000001        1.6695513201122889E-039   8.1286075329282873E-074
  0.10000000000000001        1.9438638325789620E-039   1.0474330313252359E-073
  0.10000000000000001        2.2632467502432554E-039   1.3496972890704885E-073
  0.10000000000000001        2.6351052818812029E-039   1.7391878216971959E-073
  0.10000000000000001        3.0680613352706181E-039   2.2410760573009234E-073
  0.10000000000000001        3.5721534246489723E-039   2.8877972993775324E-073
  0.10000000000000001        4.1590694235928152E-039   3.7211469084792344E-073
  0.10000000000000001        4.8424175599246342E-039   4.7949813920353271E-073
  0.10000000000000001        5.6380419359312911E-039   6.1786989644438583E-073
  0.10000000000000001        6.5643898895440544E-039   7.9617245140162821E-073
  0.10000000000000001        7.6429397141102320E-039   1.0259288824697326E-072
  0.10000000000000001        8.8986986538641059E-039   1.3219875543705413E-072
  0.10000000000000001        1.0360782721612714E-038   1.7034817166891626E-072
  0.10000000000000001        1.2063091782286113E-038   2.1950660197220692E-072
  0.10000000000000001        1.4045095554827729E-038   2.8285098593856475E-072
  0.10000000000000001        1.6352748756658928E-038   3.6447505235650304E-072
  0.10000000000000001        1.9039556609245858E-038   4.6965388276613193E-072
  0.10000000000000001        2.2167815409569774E-038   6.0518482176267799E-072
  0.10000000000000001        2.5810056931373641E-038   7.7982676590429732E-072
  0.10000000000000001        3.0050730146064367E-038   1.0048662209496607E-071
  0.10000000000000001        3.4988159255622399E-038   1.2948467097493450E-071
  0.10000000000000001        4.0736823436456523E-038   1.6685086699045933E-071
  0.10000000000000001        4.7430011152310696E-038   2.1500005835328484E-071
  0.10000000000000001        5.5222910579107179E-038   2.7704396102753893E-071
  0.10000000000000001        6.4296207796263596E-038   3.5699225818677956E-071
  0.10000000000000001        7.4860276172121021E-038   4.6001173219086328E-071
  0.10000000000000001        8.7160054078524251E-038   5.9276017588743269E-071
  0.10000000000000001        1.0148072402917836E-037   7.6381666277220374E-071
  0.10000000000000001        1.1815432491825065E-037   9.8423598288299830E-071
  0.10000000000000001        1.3756745067046974E-037   1.2682630757042891E-070
  0.10000000000000001        1.6017021380356522E-037   1.6342536314140375E-070
  0.10000000000000001        1.8648668173210133E-037   2.1058603557522503E-070
  0.10000000000000001        2.1712702778870299E-037   2.7135615627127210E-070
  0.10000000000000001        2.5280167869618375E-037   3.4966308827261053E-070
  0.10000000000000001        2.9433778651362214E-037   4.5056753817707021E-070
  0.10000000000000001        3.4269840697480471E-037   5.8059061212852598E-070
  0.10000000000000001        3.9900482888776657E-037   7.4813525238766235E-070
  0.10000000000000001        4.6456257232458258E-037   9.6402929047227793E-070
  0.10000000000000001        5.4089165839529025E-037   1.2422252125166794E-069
  0.10000000000000001        6.2976185244040179E-037   1.6007018602683043E-069
  0.10000000000000001        7.3323369779041997E-037   2.0626263415435718E-069
  0.10000000000000001        8.5370629150054125E-037   2.6578512404028935E-069
  0.10000000000000001        9.9397290978834998E-037   3.4248438865688328E-069
  0.10000000000000001        1.1572857729050500E-036   4.4131723661064022E-069
  0.10000000000000001        1.3474314510781019E-036   5.6867089356523162E-069
  0.10000000000000001        1.5688186598863683E-036   7.3277578657911994E-069
  0.10000000000000001        1.8265804806904202E-036   9.4423744818415353E-069
  0.10000000000000001        2.1266933761999934E-036   1.2167219153291086E-068
  0.10000000000000001        2.4761157606717159E-036   1.5678389181546007E-068
  0.10000000000000001        2.8829493376248236E-036   2.0202799360405168E-068
  0.10000000000000001        3.3566269458487730E-036   2.6032846695578033E-068
  0.10000000000000001        3.9081312690983419E-036   3.3545307013426793E-068
  0.10000000000000001        4.5502494804772738E-036   4.3225684681507619E-068
  0.10000000000000001        5.2978697256912564E-036   5.5699589079247915E-068
  0.10000000000000001        6.1683263194289623E-036   7.1773165571726090E-068
  0.10000000000000001        7.1818016585894941E-036   9.2485193900753156E-068
  0.10000000000000001        8.3617941711121559E-036   1.1917422093236226E-067
  0.10000000000000001        9.7356631502653620E-036   1.5356506631835649E-067
  0.10000000000000001        1.1335263106916236E-035   1.9788029163408908E-067
  0.10000000000000001        1.3197682347864933E-035   2.5498383685789836E-067
  0.10000000000000001        1.5366102904913807E-035   3.2856610692186864E-067
  0.10000000000000001        1.7890801752975861E-035   4.2338246983849472E-067
  0.10000000000000001        2.0830316531455997E-035   5.4556057971361490E-067
  0.10000000000000001        2.4252802797307629E-035   7.0299638587066012E-067
  0.10000000000000001        2.8237614279017336E-035   9.0586442078831253E-067
  0.10000000000000001        3.2877142771271393E-035   1.1672753449989111E-066
  0.10000000000000001        3.8278960330078526E-035   1.5041232438035346E-066
  0.10000000000000001        4.4568313437264156E-035   1.9381774336646599E-066
  0.10000000000000001        5.1891026964006018E-035   2.4974893379532134E-066
  0.10000000000000001        6.0416885264673566E-035   3.2182053535709295E-066
  0.10000000000000001        7.0343568794981081E-035   4.1469028677578411E-066
  0.10000000000000001        8.1901237528832328E-035   5.3436003937836307E-066
  0.10000000000000001        9.5357867444915850E-035   6.8856363601982980E-066
  0.10000000000000001        1.1102546381476868E-034   8.8726672263967636E-066
  0.10000000000000001        1.2926729535352789E-034   1.1433107935445499E-065
  0.10000000000000001        1.5050631696432193E-034   1.4732430928397839E-065
  0.10000000000000001        1.7523497636594382E-034   1.8983860056732333E-065
  0.10000000000000001        2.0402663198018312E-034   2.4462150503547763E-065
  0.10000000000000001        2.3754884681382076E-034   3.1521345262235519E-065
  0.10000000000000001        2.7657886656707162E-034   4.0617655712524397E-065
  0.10000000000000001        3.2202164084374883E-034   5.2338944986518444E-065
  0.10000000000000001        3.7493080530270071E-034   6.7442719532853900E-065
  0.10000000000000001        4.3653311124247969E-034   8.6905084142577164E-065
  0.10000000000000001        5.0825686904331394E-034   1.1198382423100993E-064
  0.10000000000000001        5.9176506495568346E-034   1.4429969216562628E-064
  0.10000000000000001        6.8899391908103352E-034   1.8594115089462103E-064
  0.10000000000000001        8.0219777854948575E-034   2.3959934409515062E-064
  0.10000000000000001        9.3400138678732914E-034   3.0874201549586044E-064
  0.10000000000000001        1.0874607407889253E-033   3.9783761717891722E-064
  0.10000000000000001        1.2661339474289968E-033   5.1264409020715472E-064
  0.10000000000000001        1.4741637216890686E-033   6.6058098047107867E-064
  0.10000000000000001        1.7163734396008942E-033   8.5120893831780958E-064
  0.10000000000000001        1.9983789729894918E-033   1.0968475903672193E-063
  0.10000000000000001        2.3267188990148585E-033   1.4133717144370402E-063
  0.10000000000000001        2.7090061035491991E-033   1.8212371716127908E-063
  0.10000000000000001        3.1541042934641316E-033   2.3468028979095407E-063
  0.10000000000000001        3.6723335104395036E-033   3.0240343912811131E-063
  0.10000000000000001        4.2757094113350133E-033   3.8966987844597577E-063
  0.10000000000000001        4.9782218630766076E-033   5.0211933636037238E-063
  0.10000000000000001        5.7961593115552692E-033   6.4701903301446865E-063
  0.10000000000000001        6.7484864453523607E-033   8.3373333542074992E-063
  0.10000000000000001        7.8572839107978829E-033   1.0743289441630148E-062
  0.10000000000000001        9.1482602735907274E-033   1.3843547225851621E-062
  0.10000000000000001        1.0651348097317231E-032   1.7838465661342628E-062
  0.10000000000000001        1.2401397959537203E-032   2.2986222530932581E-062
  0.10000000000000001        1.4438986496887837E-032   2.9619499584349096E-062
  0.10000000000000001        1.6811357214528865E-032   3.8166982610851056E-062
  0.10000000000000001        1.9573515873527842E-032   4.9181065921407580E-062
  0.10000000000000001        2.2789505853824856E-032   6.3373551685434174E-062
  0.10000000000000001        2.6533893063326818E-032   8.1661651246932833E-062
  0.10000000000000001        3.0893494822219153E-032   1.0522726132625039E-061
  0.10000000000000001        3.5969392808384906E-032   1.3559334592366431E-061
  0.10000000000000001        4.1879276736063995E-032   1.7472236022346807E-061
  0.10000000000000001        4.8760173108259450E-032   2.2514307729559053E-061
  0.10000000000000001        5.6771622311710454E-032   2.9011401396648396E-061
  0.10000000000000001        6.6099377718525727E-032   3.7383401750898700E-061
  0.10000000000000001        7.6959712561800456E-032   4.8171362264166496E-061
  0.10000000000000001        8.9604434444393950E-032   6.2072471570346907E-061
  0.10000000000000001        1.0432672374721067E-031   7.9985110359182713E-061
  0.10000000000000001        1.2146793130624761E-031   1.0306691061786057E-060
  0.10000000000000001        1.4142549296928294E-031   1.3280956938869467E-060
  0.10000000000000001        1.6466214453901678E-031   1.7113525199768559E-060
  0.10000000000000001        1.9171665076024648E-031   2.2052081496172522E-060
  0.10000000000000001        2.2321629711325139E-031   2.8415787667196176E-060
  0.10000000000000001        2.5989143404795773E-031   3.6615908066879849E-060
  0.10000000000000001        3.0259241088133506E-031   4.7182388159168710E-060
  0.10000000000000001        3.5230929198722228E-031   6.0798103063191597E-060
  0.10000000000000001        4.1019481241785670E-031   7.8342989414029629E-060
  0.10000000000000001        4.7759110520599950E-031   1.0095091262876262E-059
  0.10000000000000001        5.5606082004649328E-031   1.3008294471279463E-059
  0.10000000000000001        6.4742335487468069E-031   1.6762178829803264E-059
  0.10000000000000001        7.5379704040674070E-031   2.1599344921246606E-059
  0.10000000000000001        8.7764825573204853E-031   2.7832402085907574E-059
  0.10000000000000001        1.0218486137513615E-030   3.5864171283715205E-059
  0.10000000000000001        1.1897415423615740E-030   4.6213718021807109E-059
  0.10000000000000001        1.3852198051376894E-030   5.9549897765763059E-059
  0.10000000000000001        1.6128157589058692E-030   7.6734581758592596E-059
  0.10000000000000001        1.8778064409182558E-030   9.8878356782860986E-059
  0.10000000000000001        2.1863359221801166E-030   1.2741229854926459E-058
  0.10000000000000001        2.5455577638117819E-030   1.6418045717787607E-058
  0.10000000000000001        2.9638008794371030E-030   2.1155903178933287E-058
  0.10000000000000001        3.4507626492822943E-030   2.7260993604829651E-058
  0.10000000000000001        4.0177337635257000E-030   3.5127867906985740E-058
  0.10000000000000001        4.6778600081149324E-030   4.5264935004864375E-058
  0.10000000000000001        5.4464470628135343E-030   5.8327318538657482E-058
  0.10000000000000001        6.3413153785214723E-030   7.5159195247808081E-058
  0.10000000000000001        7.3832133620519399E-030   9.6848351198492730E-058
  0.10000000000000001        8.5962984484603056E-030   1.2479648164061384E-057
  0.10000000000000001        1.0008697215065156E-029   1.6080977773133688E-057
  0.10000000000000001        1.1653157523956899E-029   2.0721565443225339E-057
  0.10000000000000001        1.3567807813563604E-029   2.6701316330107524E-057
  0.10000000000000001        1.5797041144200377E-029   3.4406681083718324E-057
  0.10000000000000001        1.8392544495072395E-029   4.4335630819139194E-057
  0.10000000000000001        2.1414497177999307E-029   5.7129839270117036E-057
  0.10000000000000001        2.4932966154270045E-029   7.3616151946585594E-057
  0.10000000000000001        2.9029530606427008E-029   9.4860022304622176E-057
  0.10000000000000001        3.3799173432285285E-029   1.2223436832398286E-056
  0.10000000000000001        3.9352483517345606E-029   1.5750829945604035E-056
  0.10000000000000001        4.5818219847462412E-029   2.0296144805835330E-056
  0.10000000000000001        5.3346296913258366E-029   2.6153129416168537E-056
  0.10000000000000001        6.2111260625834472E-029   3.3700300466037655E-056
  0.10000000000000001        7.2316335336323804E-029   4.3425405557740597E-056
  0.10000000000000001        8.4198135793438095E-029   5.5956944649638284E-056
  0.10000000000000001        9.8032153290396869E-029   7.2104787838061888E-056
  0.10000000000000001        1.1413914320298955E-028   9.2912514464916175E-056
  0.10000000000000001        1.3289256202014627E-028   1.1972485604674780E-055
  0.10000000000000001        1.5472722630193739E-028   1.5427460162889821E-055
  0.10000000000000001        1.8014939433150233E-028   1.9879458195766841E-055
  0.10000000000000001        2.0974850421396549E-028   2.5616196962080840E-055
  0.10000000000000001        2.4421084058178956E-028   3.3008422077612911E-055
  0.10000000000000001        2.8433544678262043E-028   4.2533867524000224E-055
  0.10000000000000001        3.3105265148946059E-028   5.4808129946210237E-055
  0.10000000000000001        3.8544563929094006E-028   7.0624452537866779E-055
  0.10000000000000001        4.4877556539712944E-028   9.1004989609543983E-055
  0.10000000000000001        5.2251079677021938E-028   1.1726686489205507E-054
  0.10000000000000001        6.0836095766455434E-028   1.5110729269474393E-054
  0.10000000000000001        7.0831656895558163E-028   1.9471326300530714E-054
  0.10000000000000001        8.2469520033474577E-028   2.5090287910037247E-054
  0.10000000000000001        9.6019520545454959E-028   3.2330748182849906E-054
  0.10000000000000001        1.1179582859263457E-027   4.1660633062911845E-054
  0.10000000000000001        1.3016423347789070E-027   5.3682900791119002E-054
  0.10000000000000001        1.5155062483255186E-027   6.9174509014233427E-054
  0.10000000000000001        1.7645086728865559E-027   8.9136626874527604E-054
  0.10000000000000001        2.0544229759078656E-027   1.1485933711410834E-053
  0.10000000000000001        2.3919711071941755E-027   1.4800500966749834E-053
  0.10000000000000001        2.7849794539624174E-027   1.9071573488983337E-053
  0.10000000000000001        3.2425603033686985E-027   2.4575175945923270E-053
  0.10000000000000001        3.7753231198970243E-027   3.1666987158765373E-053
  0.10000000000000001        4.3956205362847031E-027   4.0805326396035985E-053
  0.10000000000000001        5.1178347615276603E-027   5.2580772965203739E-053
  0.10000000000000001        5.9587110466180658E-027   6.7754333313870498E-053
  0.10000000000000001        6.9377459397476158E-027   8.7306622248495958E-053
  0.10000000000000001        8.0776393330572006E-027   1.1250123668298455E-052
  0.10000000000000001        9.4048207820833522E-027   1.4496641754364667E-052
  0.10000000000000001        1.0950062301139094E-026   1.8680027735746512E-052
  0.10000000000000001        1.2749191842895122E-026   2.4070639401928985E-052
  0.10000000000000001        1.4843924004892008E-026   3.1016853369491535E-052
  0.10000000000000001        1.7282827223735084E-026   3.9967579459789541E-052
  0.10000000000000001        2.0122449882324874E-026   5.1501272190486476E-052
  0.10000000000000001        2.3428631440034343E-026   6.6363314293454490E-052
  0.10000000000000001        2.7278028985680739E-026   8.5514188226701026E-052
  0.10000000000000001        3.1759894607934418E-026   1.1019154883879517E-051
  0.10000000000000001        3.6978144793254714E-026   1.4199020872774053E-051
  0.10000000000000001        4.3053769832388036E-026   1.8296520547181166E-051
  0.10000000000000001        5.0127639099904079E-026   2.3576461161158016E-051
  0.10000000000000001        5.8363767249945801E-026   3.0380067043360824E-051
  0.10000000000000001        6.7953117058176409E-026   3.9147031747055734E-051
  0.10000000000000001        7.9118027082573469E-026   5.0443933926073926E-051
  0.10000000000000001        9.2117366802758584E-026   6.5000853356640262E-051
  0.10000000000000001        1.0725253876487416E-025   8.3758553472127730E-051
  0.10000000000000001        1.2487446689766165E-025   1.0792927965501237E-050
  0.10000000000000001        1.4539173303077107E-025   1.3907510246969554E-050
  0.10000000000000001        1.6928005026852158E-025   1.7920886888878659E-050
  0.10000000000000001        1.9709329286864218E-025   2.3092428564197083E-050
  0.10000000000000001        2.2947633836465365E-025   2.9756354152510537E-050
  0.10000000000000001        2.6718001968917944E-025   3.8343330152049679E-050
  0.10000000000000001        3.1107853397797149E-025   4.9408303168249856E-050
  0.10000000000000001        3.6218971169498370E-025   6.3666364196464871E-050
  0.10000000000000001        4.2169861603818173E-025   8.2038962483571761E-050
  0.10000000000000001        4.9098501980165058E-025   1.0571345561074891E-049
  0.10000000000000001        5.7165539677228435E-025   1.3621984431365579E-049
  0.10000000000000001        6.6558016941309439E-025   1.7552965114641001E-049
  0.10000000000000001        7.7493707645766994E-025   2.2618333317601425E-049
  0.10000000000000001        9.0226166593621645E-025   2.9145446294963041E-049
  0.10000000000000001        1.0505060843639409E-024   3.7556128818365068E-049
  0.10000000000000001        1.2231075251773877E-024   4.8393934254676946E-049
  0.10000000000000001        1.4240679234631257E-024   6.2359272543040054E-049
  0.10000000000000001        1.6580467447802360E-024   8.0354675270513528E-049
  0.10000000000000001        1.9304690194769043E-024   1.0354312317183163E-048
  0.10000000000000001        2.2476511273836406E-024   1.3342320555815935E-048
  0.10000000000000001        2.6169472493259326E-024   1.7192596896920802E-048
  0.10000000000000001        3.0469198810788388E-024   2.2153971404259132E-048
  0.10000000000000001        3.5475383632989792E-024   2.8547080579120235E-048
  0.10000000000000001        4.1304100305460305E-024   3.6785088990145062E-048
  0.10000000000000001        4.8090493388125327E-024   4.7400390672613031E-048
  0.10000000000000001        5.5991912115505442E-024   6.1079015916430641E-048
  0.10000000000000001        6.5191558694313052E-024   7.8704967034691517E-048
  0.10000000000000001        7.5902736027783543E-024   1.0141734838045309E-047
  0.10000000000000001        8.8373793354415284E-024   1.3068398272740222E-047
  0.10000000000000001        1.0289388447064738E-023   1.6839627158687638E-047
  0.10000000000000001        1.1979967204757432E-023   2.1699142995597981E-047
  0.10000000000000001        1.3948313348788370E-023   2.7960999510638476E-047
  0.10000000000000001        1.6240064930956303E-023   3.6029878866300378E-047
  0.10000000000000001        1.8908358477951016E-023   4.6427244871070830E-047
  0.10000000000000001        2.2015061014269275E-023   5.9825043384600733E-047
  0.10000000000000001        2.5632204510358162E-023   7.7089127858189171E-047
  0.10000000000000001        2.9843656015078487E-023   9.9335216453278842E-047
  0.10000000000000001        3.4747062196168666E-023   1.2800099705332875E-046
  0.10000000000000001        4.0456113374796045E-023   1.6493904006695117E-046
  0.10000000000000001        4.7103179548076976E-023   2.1253652365592469E-046
  0.10000000000000001        5.4842379518360982E-023   2.7386950881616910E-046
  0.10000000000000001        6.3853154290063089E-023   3.5290173457731432E-046
  0.10000000000000001        7.4344427586801125E-023   4.5474078076824251E-046
  0.10000000000000001        8.6559449954521338E-023   5.8596815326336281E-046
  0.10000000000000001        1.0078143876595653E-022   7.5506462397940969E-046
  0.10000000000000001        1.1734014489547755E-022   9.7295831387774696E-046
  0.10000000000000001        1.3661949831919342E-022   1.2537309396839446E-045
  0.10000000000000001        1.5906650991111650E-022   1.6155278666114796E-045
  0.10000000000000001        1.8520163583230170E-022   2.0817307806538825E-045
  0.10000000000000001        2.1563084482161899E-022   2.6824687662066912E-045
  0.10000000000000001        2.5105966818018833E-022   3.4565654447470939E-045
  0.10000000000000001        2.9230955821226757E-022   4.4540480114200936E-045
  0.10000000000000001        3.4033693440926298E-022   5.7393803199022640E-045
  0.10000000000000001        3.9625535898138970E-022   7.3956289586510891E-045
  0.10000000000000001        4.6136135589871644E-022   9.5298315576637093E-045
  0.10000000000000001        5.3716447208150309E-022   1.2279914260870312E-044
  0.10000000000000001        6.2542227773827967E-022   1.5823605416514993E-044
  0.10000000000000001        7.2818111736919478E-022   2.0389921546555004E-044
  0.10000000000000001        8.4782355628677406E-022   2.6273967893609475E-044
  0.10000000000000001        9.8712362274880541E-022   3.3856010053704940E-044
  0.10000000000000001        1.1493111265466480E-021   4.3626049228574503E-044
  0.10000000000000001        1.3381465453390777E-021   5.6215489311201127E-044
  0.10000000000000001        1.5580082150455476E-021   7.2437942338999517E-044
  0.10000000000000001        1.8139938458939845E-021   9.3341809430138226E-044
  0.10000000000000001        2.1120387178735464E-021   1.2027803532737104E-043
  0.10000000000000001        2.4590532960703781E-021   1.5498741529153977E-043
  0.10000000000000001        2.8630834566341370E-021   1.9971309668778238E-043
  0.10000000000000001        3.3334970383730812E-021   2.5734554585349933E-043
  0.10000000000000001        3.8812010453602233E-021   3.3160934895606006E-043
  0.10000000000000001        4.5188945366086681E-021   4.2730391913471214E-043
  0.10000000000000001        5.2613630663125423E-021   5.5061366599794599E-043
  0.10000000000000001        6.1258215015418521E-021   7.0950767265982460E-043
  0.10000000000000001        7.1323131659593012E-021   9.1425471006208047E-043
  0.10000000000000001        8.3041745640991872E-021   1.1780868721788118E-042
  0.10000000000000001        9.6685764613024907E-021   1.5180547205557361E-042
  0.10000000000000001        1.1257153864779617E-020   1.9561292032221387E-042
  0.10000000000000001        1.3106739512535193E-020   2.5206215611895738E-042
  0.10000000000000001        1.5260217876822687E-020   3.2480129861914784E-042
  0.10000000000000001        1.7767519483039729E-020   4.1853122741239790E-042
  0.10000000000000001        2.0686778598335777E-020   5.3930938411895213E-042
  0.10000000000000001        2.4085681132083053E-020   6.9494124392342384E-042
  0.10000000000000001        2.8043034000617408E-020   8.9548475648127447E-042
  0.10000000000000001        3.2650592343525741E-020   1.1539003564720140E-041
  0.10000000000000001        3.8015186957289220E-020   1.4868885517361202E-041
  0.10000000000000001        4.4261201272944469E-020   1.9159692194250216E-041
  0.10000000000000001        5.1533455308931146E-020   2.4688723613467476E-041
  0.10000000000000001        6.0000563466426201E-020   3.1813301982225680E-041
  0.10000000000000001        6.9858844020978403E-020   4.0993864197184381E-041
  0.10000000000000001        8.1336870955855647E-020   5.2823718291049082E-041
  0.10000000000000001        9.4700773675884456E-020   6.8067386881859756E-041
  0.10000000000000001        1.1026040748086260E-019   8.7710015629660179E-041
  0.10000000000000001        1.2837653786710018E-019   1.1302103979850987E-040
  0.10000000000000001        1.4946920523220133E-019   1.4563622347385614E-040
  0.10000000000000001        1.7402746392704466E-019   1.8766337334658100E-040
  0.10000000000000001        2.0262072146453447E-019   2.4181855898056207E-040
  0.10000000000000001        2.3591194079584457E-019   3.1160164300915101E-040
  0.10000000000000001        2.7467301176204485E-019   4.0152246517111694E-040
  0.10000000000000001        3.1980264812336385E-019   5.1739229767912214E-040
  0.10000000000000001        3.7234722512642350E-019   6.6669940767471755E-040
  0.10000000000000001        4.3352504074909286E-019   8.5909299807453270E-040
  0.10000000000000001        5.0475456314381704E-019   1.1070068022330756E-039
  0.10000000000000001        5.8768731922445190E-019   1.4264626331921081E-039
  0.10000000000000001        6.8424618695090560E-019   1.8381058181293697E-039
  0.10000000000000001        7.9666997915609949E-019   2.3685394345594171E-039
  0.10000000000000001        9.2756535263546240E-019   3.0520435753652095E-039
  0.10000000000000001        1.0799672460623215E-018   3.9327907528213030E-039
  0.10000000000000001        1.2574092480422861E-018   5.0677006155215169E-039
  0.10000000000000001        1.4640055268593280E-018   6.5301184687067965E-039
  0.10000000000000001        1.7045462215357864E-018   8.4145553280590626E-039
  0.10000000000000001        1.9846085059425723E-018   1.0842795840270650E-038
  0.10000000000000001        2.3106859010903462E-018   1.3971768804199736E-038
  0.10000000000000001        2.6903388338355751E-018   1.8003688937219371E-038
  0.10000000000000001        3.1323699328534805E-018   2.3199125314092787E-038
  0.10000000000000001        3.6470281262884451E-018   2.9893841046450247E-038
  0.10000000000000001        4.2462462732882231E-018   3.8520492493205830E-038
  0.10000000000000001        4.9439178391430493E-018   4.9636590346936844E-038
  0.10000000000000001        5.7562190290176323E-018   6.3960529624697438E-038
  0.10000000000000001        6.7019838492640495E-018   8.2418017057135556E-038
  0.10000000000000001        7.8031407924832068E-018   1.0620189631774458E-037
  0.10000000000000001        9.0852212713109564E-018   1.3684923739024509E-037
  0.10000000000000001        1.0577951589466686E-017   1.7634067209365088E-037
  0.10000000000000001        1.2315942175501370E-017   2.2722839547702980E-037
  0.10000000000000001        1.4339490059808702E-017   2.9280110537202357E-037
  0.10000000000000001        1.6695513201122963E-017   3.7729653957682353E-037
  0.10000000000000001        1.9438638325789456E-017   4.8617534621592354E-037
  0.10000000000000001        2.2632467502432379E-017   6.2647398657108705E-037
  0.10000000000000001        2.6351052818811815E-017   8.0725947727502636E-037
  0.10000000000000001        3.0680613352706309E-017   1.0402153602852223E-036
  0.10000000000000001        3.5721534246489874E-017   1.3403967698537791E-036
  0.10000000000000001        4.1590694235928845E-017   1.7272033938643693E-036
  0.10000000000000001        4.8424175599245941E-017   2.2256332086669940E-036
  0.10000000000000001        5.6380419359312455E-017   2.8678980119641469E-036
  0.10000000000000001        6.5643898895440824E-017   3.6955051600592468E-036
  0.10000000000000001        7.6429397141102654E-017   4.7619400449568698E-036
  0.10000000000000001        8.8986986538640352E-017   6.1361226705473741E-036
  0.10000000000000001        1.0360782721612630E-016   7.9068617144560845E-036
  0.10000000000000001        1.2063091782286157E-016   1.0188593926196052E-035
  0.10000000000000001        1.4045095554827785E-016   1.3128779779103317E-035
  0.10000000000000001        1.6352748756658984E-016   1.6917433331504433E-035
  0.10000000000000001        1.9039556609246167E-016   2.1799402179130077E-035
  0.10000000000000001        2.2167815409569588E-016   2.8090191109693217E-035
  0.10000000000000001        2.5810056931373754E-016   3.6196352087788967E-035
  0.10000000000000001        3.0050730146064496E-016   4.6641758304415880E-035
  0.10000000000000001        3.4988159255622551E-016   6.0101460292222569E-035
  0.10000000000000001        4.0736823436456211E-016   7.7445312110279224E-035
  0.10000000000000001        4.7430011152310307E-016   9.9794187008041797E-035
  0.10000000000000001        5.5222910579107402E-016   1.2859241559276311E-034
  0.10000000000000001        6.4296207796263844E-016   1.6570112792891531E-034
  0.10000000000000001        7.4860276172121331E-016   2.1351853194723036E-034
  0.10000000000000001        8.7160054078523560E-016   2.7513490134152540E-034
  0.10000000000000001        1.0148072402917751E-015   3.5453228928587007E-034
  0.10000000000000001        1.1815432491825112E-015   4.5684187478003767E-034
  0.10000000000000001        1.3756745067047031E-015   5.8867557302870064E-034
  0.10000000000000001        1.6017021380356596E-015   7.5855334068822949E-034
  0.10000000000000001        1.8648668173209980E-015   9.7745379124340723E-034
  0.10000000000000001        2.1712702778870118E-015   1.2595237048844261E-033
  0.10000000000000001        2.5280167869618480E-015   1.6229922860576294E-033
  0.10000000000000001        2.9433778651362344E-015   2.0913492539977610E-033
  0.10000000000000001        3.4269840697480615E-015   2.6948629021652156E-033
  0.10000000000000001        3.9900482888776321E-015   3.4725362335268350E-033
  0.10000000000000001        4.6456257232457884E-015   4.4746275899482962E-033
  0.10000000000000001        5.4089165839529230E-015   5.7658986752721963E-033
  0.10000000000000001        6.2976185244040450E-015   7.4297998805950920E-033
  0.10000000000000001        7.3323369779041395E-015   9.5738633948654008E-033
  0.10000000000000001        8.5370629150054433E-015   1.2336652638914020E-032
  0.10000000000000001        9.9397290978834227E-015   1.5896717140840587E-032
  0.10000000000000001        1.1572857729050554E-014   2.0484131575431015E-032
  0.10000000000000001        1.3474314510781070E-014   2.6395364695869478E-032
  0.10000000000000001        1.5688186598863550E-014   3.4012439085463265E-032
  0.10000000000000001        1.8265804806904273E-014   4.3827619957962582E-032
  0.10000000000000001        2.1266933761999753E-014   5.6475228558382161E-032
  0.10000000000000001        2.4761157606717255E-014   7.2772636154570883E-032
  0.10000000000000001        2.8829493376248356E-014   9.3773087919615304E-032
  0.10000000000000001        3.3566269458487459E-014   1.2083377053021234E-031
  0.10000000000000001        3.9081312690983569E-014   1.5570352245480884E-031
  0.10000000000000001        4.5502494804772369E-014   2.0063585534454087E-031
  0.10000000000000001        5.2978697256912755E-014   2.5853459070921558E-031
  0.10000000000000001        6.1683263194289873E-014   3.3314152387369066E-031
  0.10000000000000001        7.1818016585894335E-014   4.2927824328820541E-031
  0.10000000000000001        8.3617941711120846E-014   5.5315773313951974E-031
  0.10000000000000001        9.7356631502652812E-014   7.1278589706356213E-031
  0.10000000000000001        1.1335263106916278E-013   9.1847895205070663E-031
  0.10000000000000001        1.3197682347864988E-013   1.1835301299247547E-030
  0.10000000000000001        1.5366102904913865E-013   1.5250687730103202E-030
  0.10000000000000001        1.7890801752975712E-013   1.9651673443743230E-030
  0.10000000000000001        2.0830316531455823E-013   2.5322678948913318E-030
  0.10000000000000001        2.4252802797307730E-013   3.2630201747726117E-030
  0.10000000000000001        2.8237614279017443E-013   4.2046501803594338E-030
  0.10000000000000001        3.2877142771271543E-013   5.4180122071815393E-030
  0.10000000000000001        3.8278960330078209E-013   6.9815216529284055E-030
  0.10000000000000001        4.4568313437263798E-013   8.9962227338106620E-030
  0.10000000000000001        5.1891026964006210E-013   1.1592318623317572E-029
  0.10000000000000001        6.0416885264673833E-013   1.4937586033688266E-029
  0.10000000000000001        7.0343568794981390E-013   1.9248218045441939E-029
  0.10000000000000001        8.1901237528831649E-013   2.4802795919590008E-029
  0.10000000000000001        9.5357867444915073E-013   3.1960292842512796E-029
  0.10000000000000001        1.1102546381476912E-012   4.1183273123352690E-029
  0.10000000000000001        1.2926729535352850E-012   5.3067786127937793E-029
  0.10000000000000001        1.5050631696432263E-012   6.8381886890963929E-029
  0.10000000000000001        1.7523497636594243E-012   8.8115272860554668E-029
  0.10000000000000001        2.0402663198018141E-012   1.1354324462661929E-028
  0.10000000000000001        2.3754884681382173E-012   1.4630912419398226E-028
  0.10000000000000001        2.7657886656707268E-012   1.8853045720866042E-028
  0.10000000000000001        3.2202164084375021E-012   2.4293586262046684E-028
  0.10000000000000001        3.7493080530269782E-012   3.1304137390296974E-028
  0.10000000000000001        4.3653311124247607E-012   4.0337766815500142E-028
  0.10000000000000001        5.0825686904331633E-012   5.1978286811576417E-028
  0.10000000000000001        5.9176506495568589E-012   6.6977983987664372E-028
  0.10000000000000001        6.8899391908103606E-012   8.6306236973806184E-028
  0.10000000000000001        8.0219777854947915E-012   1.1121216401424267E-027
  0.10000000000000001        9.3400138678732147E-012   1.4330534916596975E-027
  0.10000000000000001        1.0874607407889300E-011   1.8465986415796533E-027
  0.10000000000000001        1.2661339474290022E-011   2.3794830848463025E-027
  0.10000000000000001        1.4741637216890748E-011   3.0661453028185366E-027
  0.10000000000000001        1.7163734396008804E-011   3.9509619033936317E-027
  0.10000000000000001        1.9983789729894768E-011   5.0911155279303438E-027
  0.10000000000000001        2.3267188990148683E-011   6.5602903678911172E-027
  0.10000000000000001        2.7090061035492107E-011   8.4534341196823791E-027
  0.10000000000000001        3.1541042934641451E-011   1.0892894126391499E-026
  0.10000000000000001        3.6723335104394739E-011   1.4036324264067442E-026
  0.10000000000000001        4.2757094113349793E-011   1.8086873567305334E-026
  0.10000000000000001        4.9782218630766301E-011   2.3306315049817984E-026
  0.10000000000000001        5.7961593115552958E-011   3.0031963190330486E-026
  0.10000000000000001        6.7484864453523910E-011   3.8698473402496409E-026
  0.10000000000000001        7.8572839107978177E-011   4.9865932313283432E-026
  0.10000000000000001        9.1482602735906537E-011   6.4256054227533546E-026
  0.10000000000000001        1.0651348097317269E-010   8.2798823031190483E-026
  0.10000000000000001        1.2401397959537255E-010   1.0669259383833270E-025
  0.10000000000000001        1.4438986496887903E-010   1.3748153854393299E-025
  0.10000000000000001        1.6811357214528727E-010   1.7715544032093225E-025
  0.10000000000000001        1.9573515873527929E-010   2.2827828643541824E-025
  0.10000000000000001        2.2789505853824962E-010   2.9415396988940084E-025
  0.10000000000000001        2.6533893063326939E-010   3.7903980861624271E-025
  0.10000000000000001        3.0893494822219273E-010   4.8842168123691309E-025
  0.10000000000000001        3.5969392808384615E-010   6.2936856045087550E-025
  0.10000000000000001        4.1879276736064161E-010   8.1098935633048309E-025
  0.10000000000000001        4.8760173108259641E-010   1.0450215937231182E-024
  0.10000000000000001        5.6771622311710709E-010   1.3465899679490637E-024
  0.10000000000000001        6.6099377718525988E-010   1.7351838016300318E-024
  0.10000000000000001        7.6959712561799814E-010   2.2359165723077608E-024
  0.10000000000000001        8.9604434444394361E-010   2.8811489097736155E-024
  0.10000000000000001        1.0432672374721108E-009   3.7125799518209851E-024
  0.10000000000000001        1.2146793130624811E-009   4.7839422155219729E-024
  0.10000000000000001        1.4142549296928352E-009   6.1644741442517004E-024
  0.10000000000000001        1.6466214453901542E-009   7.9433947491828338E-024
  0.10000000000000001        1.9171665076024735E-009   1.0235669525879504E-023
  0.10000000000000001        2.2321629711325241E-009   1.3189440277265395E-023
  0.10000000000000001        2.5989143404795567E-009   1.6995599006771644E-023
  0.10000000000000001        3.0259241088133636E-009   2.1900124609313469E-023
  0.10000000000000001        3.5230929198721938E-009   2.8219979637831434E-023
  0.10000000000000001        4.1019481241785821E-009   3.6363594498528899E-023
  0.10000000000000001        4.7759110520600146E-009   4.6857262897594271E-023
  0.10000000000000001        5.5606082004648864E-009   6.0379154385994455E-023
  0.10000000000000001        6.4742335487468352E-009   7.7803142115641884E-023
  0.10000000000000001        7.5379704040673446E-009   1.0025527824346620E-022
  0.10000000000000001        8.7764825573205214E-009   1.2918656679375394E-022
  0.10000000000000001        1.0218486137513659E-008   1.6646673703749899E-022
  0.10000000000000001        1.1897415423615642E-008   2.1450507763850545E-022
  0.10000000000000001        1.3852198051376956E-008   2.7640614065978397E-022
  0.10000000000000001        1.6128157589058569E-008   3.5617037804248687E-022
  0.10000000000000001        1.8778064409182636E-008   4.5895267700024348E-022
  0.10000000000000001        2.1863359221801249E-008   5.9139550257848459E-022
  0.10000000000000001        2.5455577638117608E-008   7.6205817723214082E-022
  0.10000000000000001        2.9638008794371152E-008   9.8197004027823280E-022
  0.10000000000000001        3.4507626492822655E-008   1.2653432360085831E-021
  0.10000000000000001        4.0177337635257156E-008   1.6304911954971928E-021
  0.10000000000000001        4.6778600081149511E-008   2.1010121704092154E-021
  0.10000000000000001        5.4464470628134879E-008   2.7073143065152623E-021
  0.10000000000000001        6.3413153785214973E-008   3.4885808171452246E-021
  0.10000000000000001        7.3832133620518763E-008   4.4953022589556834E-021
  0.10000000000000001        8.5962984484603453E-008   5.7925395622502254E-021
  0.10000000000000001        1.0008697215065195E-007   7.4641286942321892E-021
  0.10000000000000001        1.1653157523956804E-007   9.6180986880588952E-021
  0.10000000000000001        1.3567807813563496E-007   1.2393653186203019E-020
  0.10000000000000001        1.5797041144200245E-007   1.5970166691160009E-020
  0.10000000000000001        1.8392544495072468E-007   2.0578776920121839E-020
  0.10000000000000001        2.1414497177999396E-007   2.6517322437462070E-020
  0.10000000000000001        2.4932966154270143E-007   3.4169590932646321E-020
  0.10000000000000001        2.9029530606426764E-007   4.4030122093288703E-020
  0.10000000000000001        3.3799173432285001E-007   5.6736167997405406E-020
  0.10000000000000001        3.9352483517345759E-007   7.3108876514638103E-020
  0.10000000000000001        4.5818219847462594E-007   9.4206359257454488E-020
  0.10000000000000001        5.3346296913258605E-007   1.2139207368077804E-019
  0.10000000000000001        6.2111260625833950E-007   1.5642293862896871E-019
  0.10000000000000001        7.2316335336323214E-007   2.0156287793373302E-019
  0.10000000000000001        8.4198135793438425E-007   2.5972912999356001E-019
  0.10000000000000001        9.8032153290397254E-007   3.3468077881757728E-019
  0.10000000000000001        1.1413914320298999E-006   4.3126169064423114E-019
  0.10000000000000001        1.3289256202014516E-006   5.5571355628941488E-019
  0.10000000000000001        1.5472722630193618E-006   7.1607927007021582E-019
  0.10000000000000001        1.8014939433150302E-006   9.2272271429103089E-019
  0.10000000000000001        2.0974850421396639E-006   1.1889985411685240E-018
  0.10000000000000001        2.4421084058179054E-006   1.5321152378886279E-018
  0.10000000000000001        2.8433544678261814E-006   1.9742472517094777E-018
  0.10000000000000001        3.3105265148945775E-006   2.5439680479160469E-018
  0.10000000000000001        3.8544563929094164E-006   3.2780967142130635E-018
  0.10000000000000001        4.4877556539713126E-006   4.2240774512216371E-018
  0.10000000000000001        5.2251079677022140E-006   5.4430457273347719E-018
  0.10000000000000001        6.0836095766454921E-006   7.0137792529306091E-018
  0.10000000000000001        7.0831656895557609E-006   9.0377891117664083E-018
  0.10000000000000001        8.2469520033474923E-006   1.1645880071793180E-017
  0.10000000000000001        9.6019520545455397E-006   1.5006604045626398E-017
  0.10000000000000001        1.1179582859263498E-005   1.9337153018636061E-017
  0.10000000000000001        1.3016423347788961E-005   2.4917395416979290E-017
  0.10000000000000001        1.5155062483255057E-005   3.2107963037582443E-017
  0.10000000000000001        1.7645086728865630E-005   4.1373557435897189E-017
  0.10000000000000001        2.0544229759078735E-005   5.3312981982795707E-017
  0.10000000000000001        2.3919711071941850E-005   6.8697840458755471E-017
  0.10000000000000001        2.7849794539623951E-005   8.8522403141830710E-017
  0.10000000000000001        3.2425603033686715E-005   1.1406786306252432E-016
  0.10000000000000001        3.7753231198970412E-005   1.4698513508542093E-016
  0.10000000000000001        4.3956205362847208E-005   1.8940154883633400E-016
  0.10000000000000001        5.1178347615276804E-005   2.4405833067050226E-016
  0.10000000000000001        5.9587110466180193E-005   3.1448775966665994E-016
  0.10000000000000001        6.9377459397475624E-005   4.0524144662731290E-016
  0.10000000000000001        8.0776393330572309E-005   5.2218448896872748E-016
  0.10000000000000001        9.4048207820833911E-005   6.7287451171555534E-016
  0.10000000000000001        1.0950062301139140E-004   8.6705009071100866E-016
  0.10000000000000001        1.2749191842895022E-004   1.1172601231480371E-015
  0.10000000000000001        1.4843924004891886E-004   1.4396748194663487E-015
  0.10000000000000001        1.7282827223735156E-004   1.8551307282212576E-015
  0.10000000000000001        2.0122449882324953E-004   2.3904773302736809E-015
  0.10000000000000001        2.3428631440034441E-004   3.0803122280351902E-015
  0.10000000000000001        2.7278028985680520E-004   3.9692170690573924E-015
  0.10000000000000001        3.1759894607934539E-004   5.1146387039893643E-015
  0.10000000000000001        3.6978144793254854E-004   6.5906017781933175E-015
  0.10000000000000001        4.3053769832388232E-004   8.4924926889999259E-015
  0.10000000000000001        5.0127639099904297E-004   1.0943224079243379E-014
  0.10000000000000001        5.8363767249945317E-004   1.4101178257012491E-014
  0.10000000000000001        6.7953117058176663E-004   1.8170442897417647E-014
  0.10000000000000001        7.9118027082573776E-004   2.3414000524438328E-014
  0.10000000000000001        9.2117366802758980E-004   3.0170724163540958E-014
  0.10000000000000001        1.0725253876487462E-003   3.8877277535421049E-014
  0.10000000000000001        1.2487446689766065E-003   5.0096335124794873E-014
  0.10000000000000001        1.4539173303077166E-003   6.4552945889887538E-014
  0.10000000000000001        1.6928005026852224E-003   8.3181390673622988E-014
  0.10000000000000001        1.9709329286864302E-003   1.0718556154929603E-013
  0.10000000000000001        2.2947633836465464E-003   1.3811676520940927E-013
  0.10000000000000001        2.6718001968917713E-003   1.7797397856216376E-013
  0.10000000000000001        3.1107853397797283E-003   2.2933303570882407E-013
  0.10000000000000001        3.6218971169498515E-003   2.9551309521036954E-013
  0.10000000000000001        4.2169861603817815E-003   3.8079114584847935E-013
  0.10000000000000001        4.9098501980165245E-003   4.9067841364782193E-013
  0.10000000000000001        5.7165539677227987E-003   6.3227653339165343E-013
  0.10000000000000001        6.6558016941309691E-003   8.1473650276683364E-013
  0.10000000000000001        7.7493707645767277E-003   1.0498500797606868E-012
  0.10000000000000001        9.0226166593620882E-003   1.3528118432831943E-012
  0.10000000000000001        1.0505060843639450E-002   1.7432011663628233E-012
  0.10000000000000001        1.2231075251773775E-002   2.2462475634556233E-012
  0.10000000000000001        1.4240679234631312E-002   2.8944611868991095E-012
  0.10000000000000001        1.6580467447802429E-002   3.7297338458707567E-012
  0.10000000000000001        1.9304690194768884E-002   4.8060463294596873E-012
  0.10000000000000001        2.2476511273836500E-002   6.1929569988016409E-012
  0.10000000000000001        2.6169472493259113E-002   7.9800971039535411E-012
  0.10000000000000001        3.0469198810788512E-002   1.0282963342334043E-011
  0.10000000000000001        3.5475383632989944E-002   1.3250382011800570E-011
  0.10000000000000001        4.1304100305459973E-002   1.7074127140839170E-011
  0.10000000000000001        4.8090493388125537E-002   2.2001314182449910E-011
  0.10000000000000001        5.5991912115504978E-002   2.8350370233427776E-011
  0.10000000000000001        6.5191558694313298E-002   3.6531612879252933E-011
  0.10000000000000001        7.5902736027783815E-002   4.7073767604374915E-011
  0.10000000000000001        8.8373793354414573E-002   6.0658137496718266E-011
  0.10000000000000001       0.10289388447064779        7.8162633516613279E-011
  0.10000000000000001       0.11979967204757336        1.0071851085467345E-010
  0.10000000000000001       0.13948313348788424        1.2978347805391508E-010
  0.10000000000000001       0.16240064930956372        1.6723590368670242E-010
  0.10000000000000001       0.18908358477950868        2.1549620883950432E-010
  0.10000000000000001       0.22015061014269374        2.7768329058347593E-010
  0.10000000000000001       0.25632204510357948        3.5781608554091909E-010
  0.10000000000000001       0.29843656015078618        4.6107329990673405E-010
  0.10000000000000001       0.34747062196168815        5.9412809138150491E-010
  0.10000000000000001       0.40456113374796215        7.6557933235732172E-010
  0.10000000000000001       0.47103179548077184        9.8650732541093807E-010
  0.10000000000000001       0.54842379518360551        1.2711898850839541E-009
  0.10000000000000001       0.63853154290062597        1.6380250638505329E-009
  0.10000000000000001       0.74344427586801476        2.1107201548769200E-009
  0.10000000000000001       0.86559449954521739        2.7198238127296932E-009
  0.10000000000000001        1.0078143876595702        3.5047003077249337E-009
  0.10000000000000001        1.1734014489547666        4.5160735031854419E-009
  0.10000000000000001        1.3661949831919242        5.8193049641097916E-009
  0.10000000000000001        1.5906650991111735        7.4986180501471121E-009
  0.10000000000000001        1.8520163583230271        9.6625409814870092E-009
  0.10000000000000001        2.1563084482162034        1.2450920644314575E-008
  0.10000000000000001        2.5105966818018683        1.6043960413977991E-008
  0.10000000000000001        2.9230955821226581        2.0673866079346020E-008
  0.10000000000000001        3.4033693440926527        2.6639852504462967E-008
  0.10000000000000001        3.9625535898139255        3.4327480856532026E-008
  0.10000000000000001        4.6136135589872005        4.4233576098939015E-008
  0.10000000000000001        5.3716447208150093        5.6998335081405388E-008
  0.10000000000000001        6.2542227773827754        7.3446700263061718E-008
  0.10000000000000001        7.2818111736920219        9.4641672910355882E-008
  0.10000000000000001        8.4782355628678285        1.2195301121909854E-007
  0.10000000000000001        9.8712362274881702        1.5714575308505937E-007
  0.10000000000000001        11.493111265466485        2.0249428444667497E-007
  0.10000000000000001        13.381465453390799        2.6092932504661115E-007
  0.10000000000000001        15.580082150455723        3.3622733079925064E-007
  0.10000000000000001        18.139938458940176        4.3325455319161970E-007
  0.10000000000000001        21.120387178735882        5.5828152844321129E-007
  0.10000000000000001        24.590532960704049        7.1938832078503610E-007
  0.10000000000000001        28.630834566341758        9.2698670934830624E-007
  0.10000000000000001        33.334970383731807        1.1944930658205093E-006
  0.10000000000000001        38.812010453603556        1.5391954086582387E-006
  0.10000000000000001        45.188945366088419        1.9833706686182390E-006
  0.10000000000000001        52.613630663127111        2.5557243706746656E-006
  0.10000000000000001        61.258215015420902        3.2932457740695222E-006
  0.10000000000000001        71.323131659597209        4.2435983618939668E-006
  0.10000000000000001        83.041745640997505        5.4682001694251704E-006
  0.10000000000000001        96.685764613032518        7.0461930223928571E-006
  0.10000000000000001        112.57153864780497        9.0795572035902551E-006
  0.10000000000000001        131.06739512536413        1.1699702091418863E-005
  0.10000000000000001        152.60217876824538        1.5075958701046212E-005
  0.10000000000000001        177.67519483042233        1.9426522972417843E-005
  0.10000000000000001        206.86778598339146        2.5032557032909104E-005
  0.10000000000000001        240.85681132087313        3.2256359751685389E-005
  0.10000000000000001        280.43034000623220        4.1564780887545121E-005
  0.10000000000000001        326.50592343534078        5.3559392007914214E-005
  0.10000000000000001        380.15186957300483        6.9015364024200800E-005
  0.10000000000000001        442.61214610435934        8.8976541245933322E-005
  0.10000000000000001        515.33472498022616        1.1456862574076691E-004
  0.10000000000000001        600.00585621265748        1.4759528575214855E-004
  0.10000000000000001        698.58872562137924        1.9029642647604587E-004
  0.10000000000000001        813.36907737439503        2.4515024258208964E-004
  0.10000000000000001        947.00821068772427        3.1592168216314844E-004
  0.10000000000000001        1102.6046855004292        4.0713821634876028E-004
  0.10000000000000001        1283.7661655605809        5.2456641501147806E-004
  0.10000000000000001        1494.6930663001674        6.7597446751261811E-004
  0.10000000000000001        1740.2759459165791        8.7103687076593782E-004
  0.10000000000000001        2026.2088983003728        1.1223828962495020E-003
  0.10000000000000001        2359.1215774977295        1.4463114565174268E-003
  0.10000000000000001        2746.7329132063110        1.8636966032538021E-003
  0.10000000000000001        3198.0300835325920        2.4015125742605854E-003
  0.10000000000000001        3723.4768930999962        3.0945018161564791E-003
  0.10000000000000001        4335.2563888623499        3.9875578729812377E-003
  0.10000000000000001        5047.5533387939176        5.1383942256584608E-003
  0.10000000000000001        5876.8831238007215        6.6210709735452129E-003
  0.10000000000000001        6842.4746672052524        8.5317137687169545E-003
  0.10000000000000001        7966.7162823108174        1.0993851506835085E-002
  0.10000000000000001        9275.6747759392947        1.4166327539874988E-002
  0.10000000000000001        10799.699842273187        1.8254308649920978E-002
  0.10000000000000001        12574.127763642915        2.3522295673904448E-002
  0.10000000000000001        14640.100733894080        3.0310184256454421E-002
  0.10000000000000001        17045.520800841627        3.9057093833863146E-002
  0.10000000000000001        19846.160551192588        5.0327960846631020E-002
  0.10000000000000001        23106.956287809542        6.4851379235231321E-002
  0.10000000000000001        26903.513687242004        8.3565733507000209E-002
  0.10000000000000001        31323.860850131357       0.10768077305058998     
  0.10000000000000001        36470.489395500677       0.13875519967429567     
  0.10000000000000001        42462.730927673379       0.17879636863557447     
  0.10000000000000001        49439.523980896614       0.23039258795321277     
  0.10000000000000001        57562.635608254343       0.29687830216422079     
  0.10000000000000001        67020.412318866365       0.38255046126715631     
  0.10000000000000001        78032.147343538716       0.49294455827132883     
  0.10000000000000001        90853.165510543593       0.63519616621198127     
  0.10000000000000001        105780.74364631179       0.81849817405274006     
  0.10000000000000001        123161.00380585915        1.0546961375693387     
  0.10000000000000001        143396.93919035309        1.3590550114395012     
  0.10000000000000001        166957.75889109724        1.7512439686346095     
  0.10000000000000001        194389.76819084107        2.2566083175291856     
  0.10000000000000001        226329.03676599034        2.9078068688796552     
  0.10000000000000001        263516.14862012368        3.7469247505425405     
  0.10000000000000001        306813.37587538600        4.8281888260926245     
  0.10000000000000001        357224.67477416911        6.2214752115965339     
  0.10000000000000001        415918.96773735760        8.0168246946692978     
  0.10000000000000001        484257.25158924767        10.330260784657472     
  0.10000000000000001        563824.16082127916        13.311286527130658     
  0.10000000000000001        656464.71820871544        17.152546025966814     
  0.10000000000000001        764327.12545559916        22.102275023508451     
  0.10000000000000001        889912.58681195637        28.480339329041190     
  0.10000000000000001        1036133.3218466564        36.698904291554548     
  0.10000000000000001        1206380.1137596208        47.289071344961059     
  0.10000000000000001        1404600.9610542236        60.935192847090811     
  0.10000000000000001        1635392.6583252808        78.519091942428901     
  0.10000000000000001        1904107.4323016186        101.17704560642468     
  0.10000000000000001        2216977.1091399421        130.37320119618144     
  0.10000000000000001        2581257.6964857602        167.99417667345224     
  0.10000000000000001        3005397.7384571014        216.47095744219996     
  0.10000000000000001        3499234.3545848974        278.93596322808787     
  0.10000000000000001        4074221.5178644494        359.42541881832329     
  0.10000000000000001        4743695.8773187641        463.14011190855376     
  0.10000000000000001        5523186.3046396431        596.78138638327061     
  0.10000000000000001        6430774.3629587581        768.98403651716501     
  0.10000000000000001        7487514.0824446185        990.87408677953488     
  0.10000000000000001        8717920.8103233688        1276.7874664534238     
  0.10000000000000001        10150540.514446126        1645.1959572583498     
  0.10000000000000001        11818612.797816139        2119.9002053665918     
  0.10000000000000001        13760843.070840960        2731.5668047958693     
  0.10000000000000001        16022301.880423859        3519.7086284718671     
  0.10000000000000001        18655472.370762020        4535.2361974185178     
  0.10000000000000001        21721470.320782114        5843.7447102044744     
  0.10000000000000001        25291465.250222933        7529.7487433528549     
  0.10000000000000001        29448335.807190161        9702.1377039739818     
  0.10000000000000001        34288598.157920986        12501.203792957855     
  0.10000000000000001        39924652.526866861        16107.695523911400     
  0.10000000000000001        46487400.537812501        20754.480128296920     
  0.10000000000000001        54129294.765883885        26741.566273768123     
  0.10000000000000001        63027892.140382506        34455.454434879663     
  0.10000000000000001        73389994.789145723        44394.060662683449     
  0.10000000000000001        85456475.881549329        57198.817482127284     
  0.10000000000000001        99507904.354940370        73696.016641446768     
  0.10000000000000001        115871101.50574797        94950.051354359312     
  0.10000000000000001        134926784.77065706        122331.97881073729     
  0.10000000000000001        157118480.18117577        157607.80519205277     
  0.10000000000000001        182962915.61310524        203052.15786268207     
  0.10000000000000001        213062142.85972503        261594.63275371995     
  0.10000000000000001        248117678.66704643        337008.19195199641     
  0.10000000000000001        288947004.28574502        434151.66887952568     
  0.10000000000000001        336502821.12977391        559281.88545326516     
  0.10000000000000001        391895528.34364313        720455.31310211332     
  0.10000000000000001        456419468.32373935        928044.89582656953     
  0.10000000000000001        531583580.72487128        1195404.9525152789     
  0.10000000000000001        619147216.85085630        1539726.4420599528     
  0.10000000000000001        721161997.73588085        1983136.8888161355     
  0.10000000000000001        840020754.45538235        2554114.6680239085     
  0.10000000000000001        978514772.80617559        3289307.0865731016     
  0.10000000000000001        1139900781.9293272        4235866.9695195211     
  0.10000000000000001        1327979384.3044341        5454454.8091089008     
  0.10000000000000001        1547186930.7723811        7023094.9040926117     
  0.10000000000000001        1802703208.4659357        9042126.7864770256     
  0.10000000000000001        2100577743.4045036        11640560.745496996     
  0.10000000000000001        2447878037.1950603        14984232.387180122     
  0.10000000000000001        2852863675.9918170        19286260.943528194     
  0.10000000000000001        3325190990.5756946        24820455.805899031     
  0.10000000000000001        3876153834.7021246        31938493.491283327     
  0.10000000000000001        4518967115.9982576        41091912.989208393     
  0.10000000000000001        5269100997.9022436        52860263.759817109     
  0.10000000000000001        6144675239.2634201        67987103.290489465     
  0.10000000000000001        7166925007.6789055        87425999.689702570     
  0.10000000000000001        8360751763.8587551        112399273.71250713     
  0.10000000000000001        9755375553.7806625        144472944.15275490     
  0.10000000000000001        11385108369.318176        185652258.15798512     
  0.10000000000000001        13290272276.908289        238503339.91836295     
  0.10000000000000001        15518290928.021887        306307934.15612060     
  0.10000000000000001        18124989051.717537        393260024.54126382     
  0.10000000000000001        21176141830.470810        504715356.74583352     
  0.10000000000000001        24749324972.993084        647507695.17545152     
  0.10000000000000001        28936127186.826828        830349117.86375606     
  0.10000000000000001        33844800066.798916        1064335959.0711217     
  0.10000000000000001        39603436702.032349        1363587329.9833181     
  0.10000000000000001        46363790236.994644        1746049710.2260809     
  0.10000000000000001        54305868025.266502        2234509180.2399802     
  0.10000000000000001        63643466897.484329        2857862788.6807556     
  0.10000000000000001        74630851662.085114        3652712722.9210873     
  0.10000000000000001        87570823780.005005        4665361864.9512434     
  0.10000000000000001        102824482050.18527        5954307568.0048752     
  0.10000000000000001        120823044371.92567        7593352813.3958406     
  0.10000000000000001        142082181977.59897        9675481200.8738441     
  0.10000000000000001        167219418337.37015        12317675594.561787     
  0.10000000000000001        196975268366.41769        15666901052.738665     
  0.10000000000000001        232238944682.89264        19907522595.433960     
  0.10000000000000001        274079642679.76483        25270489487.443024     
  0.10000000000000001        323784642693.44269        32044692604.735653     
  0.10000000000000001        382905744902.36761        40590993283.130203     
  0.10000000000000001        453315892207.96649        51359534738.606781     
  0.10000000000000001        537278252269.21649        64911085533.802483     
  0.10000000000000001        637530539299.20715        81943334605.849060     
  0.10000000000000001        757387980321.40002        103323266410.79128     
  0.10000000000000001        900869095267.44238        130127001824.40073     
  0.10000000000000001        1072849397433.6559        163688806709.36069     
  0.10000000000000001        1279249269516.3181        205661359241.15656     
  0.10000000000000001        1527263678765.0686        258089846104.06082     
  0.10000000000000001        1825643121758.3086        323503047409.85565     
  0.10000000000000001        2185037307448.8586        405025296455.32458     
  0.10000000000000001        2618415685622.1807        506514095129.94653     
  0.10000000000000001        3141582116393.3013        632729268423.29138     
  0.10000000000000001        3773804889725.3140        789540901048.21582     
  0.10000000000000001        4538588108185.5176        984184976499.25037     
  0.10000000000000001        5464616345662.9180        1225577709484.1816     
  0.10000000000000001        6586911741394.0078        1524702120670.6453     
  0.10000000000000001        7948251592818.9941        1895083565316.8325     
  0.10000000000000001        9600905455478.1191        2353374840946.3164     
  0.10000000000000001        11608764216099.570        2920076346730.7192     
  0.10000000000000001        14049950160224.008        3620422777752.5947     
  0.10000000000000001        17020017430278.236        4485475298240.7686     
  0.10000000000000001        20635877357552.316        5553467410410.1230     
  0.10000000000000001        25040614059061.832        6871464274595.7881     
  0.10000000000000001        30409393790571.234        8497409616013.7148     
  0.10000000000000001        36956718544368.352        10502652299714.164     
  0.10000000000000001        44945332393294.125        12975067088428.625     
  0.10000000000000001        54697160747855.125        16022912187276.037     
  0.10000000000000001        66606751297759.141        19779601413849.125     
  0.10000000000000001        81157795055966.047        24409613113293.500     
  0.10000000000000001        98943441742472.750        30115813699025.234     
  0.10000000000000001        120691292162496.86        37148544063326.438     
  0.10000000000000001        147294159312274.94        45816906085241.062     
  0.10000000000000001        179847949822212.59        56502799247169.820     
  0.10000000000000001        219698340791331.75        69678400656124.547     
  0.10000000000000001        268498330198688.16        85927964236159.781     
  0.10000000000000001        328279242291797.00        105975047803450.05     
  0.10000000000000001        401538398509718.00        130716574861852.62     
  0.10000000000000001        491347452469595.19        161265520472761.31     
  0.10000000000000001        601486376209954.75        199004502604363.78     
  0.10000000000000001        736609327731284.38        245653194945470.06     
  0.10000000000000001        902450195398023.88        303353297665146.69     
  0.10000000000000001        1106077590889371.6        374775866185209.56     
  0.10000000000000001        1356211562270560.2        463257180204030.69     
  0.10000000000000001        1663617468416744.2        572971135847493.75     
  0.10000000000000001        2041596484345887.2        709148495307553.12     
  0.10000000000000001        2506597338987586.0        878356406426116.38     
  0.10000000000000001        3078980441047632.0        1088855643132396.1     
  0.10000000000000001        3783973940085445.0        1351058327765436.2     
  0.10000000000000001        4652872041134887.0        1678115893348824.5     
  0.10000000000000001        5724539752534542.0        2086676282411720.8     
  0.10000000000000001        7047306130536883.0        2597861600584046.5     
  0.10000000000000001        8681351217312145.0        3238533640784852.5     
  0.10000000000000001        10701721868084408.        4042936198011267.0     
  0.10000000000000001        13202150664107996.        5054831690625493.0     
  0.10000000000000001        16299902937470564.        6330287688585301.0     
  0.10000000000000001        20141943338682604.        7941319743537040.0     
  0.10000000000000001        24912800335395440.        9980664752425122.0     
  0.10000000000000001        30844621160513508.        12568049796090470.     
  0.10000000000000001        38230059849908392.        15858442829913708.     
  0.10000000000000001        47438838889915616.        20052934346777764.     
  0.10000000000000001        58939086350792104.        25413117450957184.     
  0.10000000000000001        73324896237002032.        32280126921095324.     
  0.10000000000000001        91352018288706624.        41099891775200336.     
  0.10000000000000001        1.1398419235478878E+017   52456685648733624.     
  0.10000000000000001        1.4245345235492819E+017   67117772322467096.     
  0.10000000000000001        1.7833880374943296E+017   86092903983536544.     
  0.10000000000000001        2.2366911772698477E+017   1.1071372375926707E+017
  0.10000000000000001        2.8105800792544982E+017   1.4273986865254306E+017
  0.10000000000000001        3.5388102687798246E+017   1.8450092233953382E+017
  0.10000000000000001        4.4650896237968813E+017   2.3908654321852314E+017
  0.10000000000000001        5.6461562893681862E+017   3.1060138093456832E+017
  0.10000000000000001        7.1558474136495411E+017   4.0450718581896813E+017
  0.10000000000000001        9.0904877278179635E+017   5.2808234007083059E+017
  0.10000000000000001        1.1576038750657416E+018   6.9103961418149478E+017
  0.10000000000000001        1.4777599719296074E+018   9.0635724785196864E+017
  0.10000000000000001        1.8912053678746527E+018   1.1913977858661353E+018
  0.10000000000000001        2.4264924674674222E+018   1.5694152458520028E+018
  0.10000000000000001        3.1212879244900116E+018   2.0715865668536348E+018
  0.10000000000000001        4.0253800597778749E+018   2.7397511495161303E+018
  0.10000000000000001        5.2047031899442094E+018   3.6301070719994747E+018
  0.10000000000000001        6.7467286698652959E+018   4.8182002398520443E+018
  0.10000000000000001        8.7676941861446308E+018   6.4056614167191654E+018
  0.10000000000000001        1.1422307264795593E+019   8.5293067782149622E+018
  0.10000000000000001        1.4916781120989237E+019   1.1373435226455532E+019
  0.10000000000000001        1.9526361249378726E+019   1.5186450376471714E+019
  0.10000000000000001        2.5618907103353475E+019   2.0303334220066947E+019
  0.10000000000000001        3.3686642173503853E+019   2.7176040037562540E+019
  0.10000000000000001        4.4388928302664303E+019   3.6414604369706971E+019
  0.10000000000000001        5.8609924628891173E+019   4.8842769817983910E+019
  0.10000000000000001        7.7536350852439278E+019   6.5573254315370840E+019
  0.10000000000000001        1.0276241417255109E+020   8.8109623258609451E+019
  0.10000000000000001        1.3643144936580309E+020   1.1848418786813431E+020
  0.10000000000000001        1.8142719255702235E+020   1.5944469586441460E+020
#
#	m_D=5 GeV
#
#	y		    energy density (MeV/fm^3)	pressure (MeV/fm^3)
   1000.0000000000000        2.7472628351779611E-054   5.4945256703559322E-095
   1000.0000000000000        3.1986467259547753E-054   7.0801150815578095E-095
   1000.0000000000000        3.7241944041362297E-054   9.1232678807113663E-095
   1000.0000000000000        4.3360912123422960E-054   1.1756025977604505E-094
   1000.0000000000000        5.0485245831607917E-054   1.5148535436332059E-094
   1000.0000000000000        5.8780129888021451E-054   1.9520042427855242E-094
   1000.0000000000000        6.8437889382119075E-054   2.5153062352906153E-094
   1000.0000000000000        7.9682449018093233E-054   3.2411637836726750E-094
   1000.0000000000000        9.2774525030575834E-054   4.1764865546791216E-094
   1000.0000000000000        1.0801767014834513E-053   5.3817212290486055E-094
   1000.0000000000000        1.2576531176453154E-053   6.9347579617475119E-094
   1000.0000000000000        1.4642894650021407E-053   8.9359641537066578E-094
   1000.0000000000000        1.7048768116050179E-053   1.1514670850344763E-093
   1000.0000000000000        1.9849934129959174E-053   1.4837530960415416E-093
   1000.0000000000000        2.3111340495784381E-053   1.9119289457994817E-093
   1000.0000000000000        2.6908606145242750E-053   2.4636661608580569E-093
   1000.0000000000000        3.1329774437439932E-053   3.1746216121117528E-093
   1000.0000000000000        3.6477354531215519E-053   4.0907418952318336E-093
   1000.0000000000000        4.2470698161360600E-053   5.2712327004773597E-093
   1000.0000000000000        4.9448766926608820E-053   6.7923850720007344E-093
   1000.0000000000000        5.7573354251724563E-053   8.7525058345764736E-093
   1000.0000000000000        6.7032836728046055E-053   1.1278270824202617E-092
   1000.0000000000000        7.8046541811037296E-053   1.4532911509931613E-092
   1000.0000000000000        9.0869833144232658E-053   1.8726764080028525E-092
   1000.0000000000000        1.0580003141782685E-052   2.4130862743461540E-092
   1000.0000000000000        1.2318330804290239E-052   3.1094455734868918E-092
   1000.0000000000000        1.4342271147790794E-052   4.0067576021901798E-092
   1000.0000000000000        1.6698751230573438E-052   5.1630125381824687E-092
   1000.0000000000000        1.9442408373623386E-052   6.6529351450807366E-092
   1000.0000000000000        2.2636856980936675E-052   8.5728139758169084E-092
   1000.0000000000000        2.6356163502386253E-052   1.1046724169301948E-091
   1000.0000000000000        3.0686563737603034E-052   1.4234545998183939E-091
   1000.0000000000000        3.5728462298267189E-052   1.8342297378754778E-091
   1000.0000000000000        4.1598760588318740E-052   2.3635448097439277E-091
   1000.0000000000000        4.8433567278604750E-052   3.0456076206340937E-091
   1000.0000000000000        5.6391354121013299E-052   3.9244975346456049E-091
   1000.0000000000000        6.5656630272746040E-052   5.0570141718494963E-091
   1000.0000000000000        7.6444220323585511E-052   6.5163481715872747E-091
   1000.0000000000000        8.9004245216446044E-052   8.3968112507425784E-091
   1000.0000000000000        1.0362792154876563E-051   1.0819931244315349E-090
   1000.0000000000000        1.2065431371730597E-051   1.3942306029727426E-090
   1000.0000000000000        1.4047819546147695E-051   1.7965723906859647E-090
   1000.0000000000000        1.6355920308286811E-051   2.3150204479037569E-090
   1000.0000000000000        1.9043249256742906E-051   2.9830802822069645E-090
   1000.0000000000000        2.2172114770618805E-051   3.8439262936746090E-090
   1000.0000000000000        2.5815062690912586E-051   4.9531919872674358E-090
   1000.0000000000000        3.0056558367578215E-051   6.3825653741338744E-090
   1000.0000000000000        3.4994945072191180E-051   8.2244219202107092E-090
   1000.0000000000000        4.0744724183945994E-051   1.0597794453585010E-089
   1000.0000000000000        4.7439210017365099E-051   1.3656065845118968E-089
   1000.0000000000000        5.5233620846509332E-051   1.7596881613715362E-089
   1000.0000000000000        6.4308677794154341E-051   2.2674923073675035E-089
   1000.0000000000000        7.4874795029732725E-051   2.9218366508548903E-089
   1000.0000000000000        8.7176958429927998E-051   3.7650092071053793E-089
   1000.0000000000000        1.0150040581847768E-050   4.8515013067004249E-089
   1000.0000000000000        1.1817724048719339E-050   6.2515291820525856E-089
   1000.0000000000000        1.3759413133918245E-050   8.0555718000280252E-089
   1000.0000000000000        1.6020127818973981E-050   1.0380218205124512E-088
   1000.0000000000000        1.8652285009424209E-050   1.3375702266798636E-088
   1000.0000000000000        2.1716913872605603E-050   1.7235611775648218E-088
   1000.0000000000000        2.5285070859247418E-050   2.2209399353800356E-088
   1000.0000000000000        2.9439487217547990E-050   2.8618503716444782E-088
   1000.0000000000000        3.4276487198975888E-050   3.6877123145973365E-088
   1000.0000000000000        3.9908221431289756E-050   4.7518983696614081E-088
   1000.0000000000000        4.6465267241750497E-050   6.1231832066206955E-088
   1000.0000000000000        5.4099656221575609E-050   7.8901882290284059E-088
   1000.0000000000000        6.2988399228722581E-050   1.0167108869482313E-087
   1000.0000000000000        7.3337590559674063E-050   1.3101094646082875E-087
   1000.0000000000000        8.5387186449496620E-050   1.6881758927634447E-087
   1000.0000000000000        9.9416568694447399E-050   2.1753432990881890E-087
   1000.0000000000000        1.1575102239518812E-049   2.8030956307175355E-087
   1000.0000000000000        1.3476927801351140E-049   3.6120023530268539E-087
   1000.0000000000000        1.5691229261261899E-049   4.6543403140806912E-087
   1000.0000000000000        1.8269347388266873E-049   5.9974722167947611E-087
   1000.0000000000000        2.1271058400578848E-049   7.7282000378027165E-087
   1000.0000000000000        2.4765959936336767E-049   9.9583747394519599E-087
   1000.0000000000000        2.8835084743669664E-049   1.2832124811245271E-086
   1000.0000000000000        3.3572779505094217E-049   1.6535170796398966E-086
   1000.0000000000000        3.9088892358642796E-049   2.1306827769199458E-086
   1000.0000000000000        4.5511319835574498E-049   2.7455471441830975E-086
   1000.0000000000000        5.2988972267923167E-049   3.5378467421737590E-086
   1000.0000000000000        6.1695226421800078E-049   4.5587851578609677E-086
   1000.0000000000000        7.1831945409166084E-049   5.8743421154430565E-086
   1000.0000000000000        8.3634159083693032E-049   7.5695375180737979E-086
   1000.0000000000000        9.7375513440346353E-049   9.7539259906052186E-086
   1000.0000000000000        1.1337461536837358E-048   1.2568677016665845E-085
   1000.0000000000000        1.3200241986709611E-048   1.6195698234887103E-085
   1000.0000000000000        1.5369083100439993E-048   2.0869391501407033E-085
   1000.0000000000000        1.7894271603963499E-048   2.6891801472369086E-085
   1000.0000000000000        2.0834356489831680E-048   3.4652135707002075E-085
   1000.0000000000000        2.4257506533501294E-048   4.4651917808119361E-085
   1000.0000000000000        2.8243090853804052E-048   5.7537399160657475E-085
   1000.0000000000000        3.2883519164453651E-048   7.4141323926986701E-085
   1000.0000000000000        3.8286384384636889E-048   9.5536746426397474E-085
   1000.0000000000000        4.4576957287245442E-048   1.2310637893019252E-084
   1000.0000000000000        5.1901091025619716E-048   1.5863195158084928E-084
   1000.0000000000000        6.0428602883140316E-048   2.0440935945827971E-084
   1000.0000000000000        7.0357211654873198E-048   2.6339703835043923E-084
   1000.0000000000000        8.1917121953345636E-048   3.3940715824189077E-084
   1000.0000000000000        9.5376361730141399E-048   4.3735199069539537E-084
   1000.0000000000000        1.1104699676899787E-047   5.6356137199942357E-084
   1000.0000000000000        1.2929236623959805E-047   7.2619177862865628E-084
   1000.0000000000000        1.5053550707552038E-047   9.3575345215181480E-084
   1000.0000000000000        1.7526896250386021E-047   1.2057896398490694E-083
   1000.0000000000000        2.0406620214703504E-047   1.5537518480150559E-083
   1000.0000000000000        2.3759491848305669E-047   2.0021276725452597E-083
   1000.0000000000000        2.7663250795590185E-047   2.5798940946023306E-083
   1000.0000000000000        3.2208409568082211E-047   3.3243901628425247E-083
   1000.0000000000000        3.7500352166516675E-047   4.2837300871868578E-083
   1000.0000000000000        4.3661777513111340E-047   5.5199126940561794E-083
   1000.0000000000000        5.0835544347409559E-047   7.1128281964216837E-083
   1000.0000000000000        5.9187983547426808E-047   9.1654212223843680E-083
   1000.0000000000000        6.8912754675539684E-047   1.1810343770990905E-082
   1000.0000000000000        8.0235336166938256E-047   1.5218528052842900E-082
   1000.0000000000000        9.3418253270125484E-047   1.9610233248590253E-082
   1000.0000000000000        1.0876716495440246E-046   2.5269280099153672E-082
   1000.0000000000000        1.2663795091533504E-046   3.2561393260093645E-082
   1000.0000000000000        1.4744496299740409E-046   4.1957836823136934E-082
   1000.0000000000000        1.7167063235127940E-046   5.4065870487014985E-082
   1000.0000000000000        1.9987665507710157E-046   6.9667994654738279E-082
   1000.0000000000000        2.3271701570401374E-046   8.9772520732434165E-082
   1000.0000000000000        2.7095315046817866E-046   1.1567873481352195E-081
   1000.0000000000000        3.1547160196488827E-046   1.4906086605211066E-081
   1000.0000000000000        3.6730457451528546E-046   1.9207628631158923E-081
   1000.0000000000000        4.2765386684431434E-046   2.4750493365813417E-081
   1000.0000000000000        4.9791873697256006E-046   3.1892897015794372E-081
   1000.0000000000000        5.7972834539716882E-046   4.1096428464131410E-081
   1000.0000000000000        6.7497952878895661E-046   5.2955880165762334E-081
   1000.0000000000000        7.8588078002643518E-046   6.8237687529907290E-081
   1000.0000000000000        9.1500345428707642E-046   8.7929460993828941E-081
   1000.0000000000000        1.0653413884598618E-045   1.1330381187487778E-080
   1000.0000000000000        1.2403803162140877E-045   1.4600059684522258E-080
   1000.0000000000000        1.4441786881814774E-045   1.8813289620566104E-080
   1000.0000000000000        1.6814617711472486E-045   2.4242357496833024E-080
   1000.0000000000000        1.9577312080334182E-045   3.1238125221960726E-080
   1000.0000000000000        2.2793925789302689E-045   4.0252705105531975E-080
   1000.0000000000000        2.6539039208051603E-045   5.1868678315365731E-080
   1000.0000000000000        3.0899486494644316E-045   6.6836745086557082E-080
   1000.0000000000000        3.5976368931360518E-045   8.6124239885288655E-080
   1000.0000000000000        4.1887399057900126E-045   1.1097764689487614E-079
   1000.0000000000000        4.8769629953019850E-045   1.4300315598405230E-079
   1000.0000000000000        5.6782632945692566E-045   1.8427046521152627E-079
   1000.0000000000000        6.6112197434167327E-045   2.3744653826423652E-079
   1000.0000000000000        7.6974638596884185E-045   3.0596796111057359E-079
   1000.0000000000000        8.9621812873804039E-045   3.9426303668400230E-079
   1000.0000000000000        1.0434695750701803E-044   5.0803797080935644E-079
   1000.0000000000000        1.2149148953618513E-044   6.5464564458008696E-079
   1000.0000000000000        1.4145292189020350E-044   8.4356080567151516E-079
   1000.0000000000000        1.6469408011757518E-044   1.0869923885640821E-078
   1000.0000000000000        1.9175383345441364E-044   1.4006725358175972E-078
   1000.0000000000000        2.2325958904056081E-044   1.8048733121170857E-078
   1000.0000000000000        2.5994183897455098E-044   2.3257168178078285E-078
   1000.0000000000000        3.0265109749528961E-044   2.9968633700333404E-078
   1000.0000000000000        3.5237762099570566E-044   3.8616868527926763E-078
   1000.0000000000000        4.1027436809650339E-044   4.9760778212808683E-078
   1000.0000000000000        4.7768373213188951E-044   6.4120555154638807E-078
   1000.0000000000000        5.5616866586650663E-044   8.2624222148539110E-078
   1000.0000000000000        6.4754892010079458E-044   1.0646760729358816E-077
   1000.0000000000000        7.5394323639288199E-044   1.3719162623332814E-077
   1000.0000000000000        8.7781847217673313E-044   1.7678186621255027E-077
   1000.0000000000000        1.0220467972911828E-043   2.2779690772409856E-077
   1000.0000000000000        1.1899722880778661E-043   2.9353367673057328E-077
   1000.0000000000000        1.3854884630981110E-043   3.7824051360403357E-077
   1000.0000000000000        1.6131285582108529E-043   4.8739172869338494E-077
   1000.0000000000000        1.8781706341290233E-043   6.2804138809787458E-077
   1000.0000000000000        2.1867599534764000E-043   8.0927919359921944E-077
   1000.0000000000000        2.5460514647785330E-043   1.0428179186983398E-076
   1000.0000000000000        2.9643756970194184E-043   1.3437503647188334E-076
   1000.0000000000000        3.4514319111941986E-043   1.7315247564367628E-076
   1000.0000000000000        4.0185129872664750E-043   2.2312016136872245E-076
   1000.0000000000000        4.6787672607575629E-043   2.8750733262198080E-076
   1000.0000000000000        5.4475033799077657E-043   3.7047510993329358E-076
   1000.0000000000000        6.3425452518236475E-043   4.7738541423757271E-076
   1000.0000000000000        7.3846453073906663E-043   6.1514748930857786E-076
   1000.0000000000000        8.5979656669043587E-043   7.9266442232426865E-076
   1000.0000000000000        1.0010638362722827E-042   1.0214085196460932E-075
   1000.0000000000000        1.1655417608256336E-042   1.3161627223618572E-075
   1000.0000000000000        1.3570439236793935E-042   1.6959759767180902E-075
   1000.0000000000000        1.5800104918511486E-042   2.1853943017345060E-075
   1000.0000000000000        1.8396111657101386E-042   2.8160471136482925E-075
   1000.0000000000000        2.1418650435925293E-042   3.6286913258596854E-075
   1000.0000000000000        2.4937801805485409E-042   4.6758453274993415E-075
   1000.0000000000000        2.9035160770286407E-042   6.0251830655553774E-075
   1000.0000000000000        3.3805728649705636E-042   7.7639075783697415E-075
   1000.0000000000000        3.9360115777525107E-042   1.0004386626867358E-074
   1000.0000000000000        4.5827106111901247E-042   1.2891414634905506E-074
   1000.0000000000000        5.3356643218783825E-042   1.6611570252868074E-074
   1000.0000000000000        6.2123306861771873E-042   2.1405274291529650E-074
   1000.0000000000000        7.2330360806565624E-042   2.7582327288808173E-074
   1000.0000000000000        8.4214465692381372E-042   3.5541930848698848E-074
   1000.0000000000000        9.8051166242898012E-042   4.5798486662376914E-074
   1000.0000000000000        1.1416128004315128E-041   5.9014840513111796E-074
   1000.0000000000000        1.3291833601249958E-041   7.6045119710241252E-074
   1000.0000000000000        1.5475723504198227E-041   9.7989932387606839E-074
   1000.0000000000000        1.8018433360155147E-041   1.2626749600652361E-073
   1000.0000000000000        2.0978918411554831E-041   1.6270529185277327E-073
   1000.0000000000000        2.4425820431864637E-041   2.0965816884125211E-073
   1000.0000000000000        2.8439059252982968E-041   2.7016052926936552E-073
   1000.0000000000000        3.3111685785570347E-041   3.4812243175877799E-073
   1000.0000000000000        3.8552039496431004E-041   4.4858228484155958E-073
   1000.0000000000000        4.4886260366184340E-041   5.7803246190447608E-073
   1000.0000000000000        5.2261213569450974E-041   7.4483888086084088E-073
   1000.0000000000000        6.0847894689158515E-041   9.5978166453524488E-073
   1000.0000000000000        7.0845394418226463E-041   1.2367518227747595E-072
   1000.0000000000000        8.2485514674155834E-041   1.5936489804455086E-072
   1000.0000000000000        9.6038143155711271E-041   2.0535381683750671E-072
   1000.0000000000000        1.1181751095609913E-040   2.6461404366443010E-072
   1000.0000000000000        1.3018947832160001E-040   3.4097536234184602E-072
   1000.0000000000000        1.5158001748317269E-040   4.3937274119740902E-072
   1000.0000000000000        1.7648508924385831E-040   5.6616526303098633E-072
   1000.0000000000000        2.0548214232044624E-040   7.2954709067622661E-072
   1000.0000000000000        2.3924350206299081E-040   9.4007702744757454E-072
   1000.0000000000000        2.7855195898290100E-040   1.2113608961358001E-071
   1000.0000000000000        3.2431891852503763E-040   1.5609308363500659E-071
   1000.0000000000000        3.7760553290420976E-040   2.0113783461571203E-071
   1000.0000000000000        4.3964730496863170E-040   2.5918142925862739E-071
   1000.0000000000000        5.1188273455520208E-040   3.3397502464368911E-071
   1000.0000000000000        5.9598667153072410E-040   4.3035227255606048E-071
   1000.0000000000000        6.9390914884230400E-040   5.5454170170899278E-071
   1000.0000000000000        8.0792059595954929E-040   7.1456924604558848E-071
   1000.0000000000000        9.4066448102701190E-040   9.2077693313364508E-071
   1000.0000000000000        1.0952186022871490E-039   1.1864912536932331E-070
   1000.0000000000000        1.2751664498761446E-039   1.5288844066716350E-070
   1000.0000000000000        1.4846802925863796E-039   1.9700840791607051E-070
   1000.0000000000000        1.7286179160441971E-039   2.5386034824001227E-070
   1000.0000000000000        2.0126352552734301E-039   3.2711840621553806E-070
   1000.0000000000000        2.3433175331418791E-039   4.2151699714784276E-070
   1000.0000000000000        2.7283319452654980E-039   5.4315677598261839E-070
   1000.0000000000000        3.1766054315207121E-039   6.9989890156786467E-070
   1000.0000000000000        3.6985316559730220E-039   9.0187307620333019E-070
   1000.0000000000000        4.3062119942564590E-039   1.1621321933193477E-069
   1000.0000000000000        5.0137361159342857E-039   1.4974959009037229E-069
   1000.0000000000000        5.8375086674208072E-039   1.9296375972680512E-069
   1000.0000000000000        6.7966296299307847E-039   2.4864851079361259E-069
   1000.0000000000000        7.9133371714312301E-039   3.2040255645645538E-069
   1000.0000000000000        9.2135232605566792E-039   4.1286311289878342E-069
   1000.0000000000000        1.0727333997505588E-038   5.3200558659010054E-069
   1000.0000000000000        1.2489868581184328E-038   6.8552974417128846E-069
   1000.0000000000000        1.4541993118842866E-038   8.8335732178312267E-069
   1000.0000000000000        1.6931288147182493E-038   1.1382732326104137E-068
   1000.0000000000000        1.9713151834150824E-038   1.4667518116712028E-068
   1000.0000000000000        2.2952084440246902E-038   1.8900214951983210E-068
   1000.0000000000000        2.6723183820843833E-038   2.4354367411652702E-068
   1000.0000000000000        3.1113886644228793E-038   3.1382458534424401E-068
   1000.0000000000000        3.6225995697220429E-038   4.0438689579537487E-068
   1000.0000000000000        4.2178040283452253E-038   5.2108333485667046E-068
   1000.0000000000000        4.9108024442486777E-038   6.7145559039835677E-068
   1000.0000000000000        5.7176626709942047E-038   8.6522170201762497E-068
   1000.0000000000000        6.6570925608232680E-038   1.1149041043787286E-067
   1000.0000000000000        7.7508737247107515E-038   1.4366389089218376E-067
   1000.0000000000000        9.0243665605548988E-038   1.8512187250230009E-067
   1000.0000000000000        1.0507098259080540E-037   2.3854364145353954E-067
   1000.0000000000000        1.2233447420954903E-037   3.0738166219278019E-067
   1000.0000000000000        1.4243441158640536E-037   3.9608469828337103E-067
   1000.0000000000000        1.6583683164579264E-037   5.1038532063142741E-067
   1000.0000000000000        1.9308434263886969E-037   6.5767038374738998E-067
   1000.0000000000000        2.2480870505240568E-037   8.4745841264420831E-067
   1000.0000000000000        2.6174547960039998E-037   1.0920147522389191E-066
   1000.0000000000000        3.0475108192662158E-037   1.4071442342391882E-066
   1000.0000000000000        3.5482263944819032E-037   1.8132125888382795E-066
   1000.0000000000000        4.1312111074078574E-037   2.3364626115293076E-066
   1000.0000000000000        4.8099820351125280E-037   3.0107101443546474E-066
   1000.0000000000000        5.6002771527746209E-037   3.8795294770023400E-066
   1000.0000000000000        6.5204202342006670E-037   4.9990694026756568E-066
   1000.0000000000000        7.5917457066404770E-037   6.4416819207016608E-066
   1000.0000000000000        8.8390933105801835E-037   8.3005980963983633E-066
   1000.0000000000000        1.0291384033688549E-036   1.0695953262875831E-065
   1000.0000000000000        1.1982290672515404E-036   1.3782550952758414E-065
   1000.0000000000000        1.3951018569578212E-036   1.7759867315924781E-065
   1000.0000000000000        1.6243214627997357E-036   2.2884942574235620E-065
   1000.0000000000000        1.8912025680083443E-036   2.9488992643450360E-065
   1000.0000000000000        2.2019330749201391E-036   3.7998814474100443E-065
   1000.0000000000000        2.5637175776116040E-036   4.8964368464570100E-065
   1000.0000000000000        2.9849444075374971E-036   6.3094320502511409E-065
   1000.0000000000000        3.4753801252905832E-036   8.1301840593982201E-065
   1000.0000000000000        4.0463959679667550E-036   1.0476361788755766E-064
   1000.0000000000000        4.7112315025421293E-036   1.3499590603065665E-064
   1000.0000000000000        5.4853015983253029E-036   1.7395251340681907E-064
   1000.0000000000000        6.3865538359460089E-036   2.2415107102465280E-064
   1000.0000000000000        7.4358846397598369E-036   2.8883573831603757E-064
   1000.0000000000000        8.6576237821105594E-036   3.7218686195748002E-064
   1000.0000000000000        1.0080098493161684E-035   4.7959113724033776E-064
   1000.0000000000000        1.1736290255739099E-035   6.1798973158620950E-064
   1000.0000000000000        1.3664599513625729E-035   7.9632686822838308E-064
   1000.0000000000000        1.5909736023823638E-035   1.0261278604734810E-063
   1000.0000000000000        1.8523755496481892E-035   1.3222439529016316E-063
   1000.0000000000000        2.1567266558014337E-035   1.7038121060201901E-063
   1000.0000000000000        2.5110836022035630E-035   2.1954917519383959E-063
   1000.0000000000000        2.9236625050718324E-035   2.8290584483123604E-063
   1000.0000000000000        3.4040294142584584E-035   3.6454574229112139E-063
   1000.0000000000000        3.9633221115759202E-035   4.6974497222987156E-063
   1000.0000000000000        4.6145083512824627E-035   6.0530219760834285E-063
   1000.0000000000000        5.3726865302876923E-035   7.7997801380248123E-063
   1000.0000000000000        6.2554357594157231E-035   1.0050611156314048E-062
   1000.0000000000000        7.2832234524730625E-035   1.2950978467227727E-062
   1000.0000000000000        8.4798798834772513E-035   1.6688322794718558E-062
   1000.0000000000000        9.8731507151252352E-035   2.1504175797160986E-062
   1000.0000000000000        1.1495340309420249E-034   2.7709769424413294E-062
   1000.0000000000000        1.3384060736249566E-034   3.5706149764042420E-062
   1000.0000000000000        1.5583103846418777E-034   4.6010095265145637E-062
   1000.0000000000000        1.8143456629016882E-034   5.9287514345076162E-062
   1000.0000000000000        2.1124483395178300E-034   7.6396480751084116E-062
   1000.0000000000000        2.4595302198341007E-034   9.8442687903701365E-062
   1000.0000000000000        2.8636387404664004E-034   1.2685090604459954E-061
   1000.0000000000000        3.3341435570786481E-034   1.6345706021767439E-061
   1000.0000000000000        3.8819537891146552E-034   2.1062687976532931E-061
   1000.0000000000000        4.5197709585202373E-034   2.7140878724725834E-061
   1000.0000000000000        5.2623834870898810E-034   3.4973090746467006E-061
   1000.0000000000000        6.1270095806498032E-034   4.5065492860293928E-061
   1000.0000000000000        7.1336964501868483E-034   5.8070322166189948E-061
   1000.0000000000000        8.3057851262591429E-034   7.4828035877305331E-061
   1000.0000000000000        9.6704516438710885E-034   9.6421627167730927E-061
   1000.0000000000000        1.1259337145718897E-033   1.2424661528203685E-060
   1000.0000000000000        1.3109281513372843E-033   1.6010123312570262E-060
   1000.0000000000000        1.5263177536361848E-033   2.0630264084905707E-060
   1000.0000000000000        1.7770965423913782E-033   2.6583667590741288E-060
   1000.0000000000000        2.0690790718091284E-033   3.4255081742681787E-060
   1000.0000000000000        2.4090352455683754E-033   4.4140283549620480E-060
   1000.0000000000000        2.8048472837320591E-033   5.6878119473124174E-060
   1000.0000000000000        3.2656924798138709E-033   7.3291791868617131E-060
   1000.0000000000000        3.8022559854034638E-033   9.4442059711521020E-060
   1000.0000000000000        4.4269785559723850E-033   1.2169579178763623E-059
   1000.0000000000000        5.1543450020921613E-033   1.5681430270381032E-059
   1000.0000000000000        6.0012200340909346E-033   2.0206718057031244E-059
   1000.0000000000000        6.9872392870396615E-033   2.6037896264512668E-059
   1000.0000000000000        8.1352645923681680E-033   3.3551813808071750E-059
   1000.0000000000000        9.4719140520344925E-033   4.3234069236843833E-059
   1000.0000000000000        1.1028179205540976E-032   5.5710393291737961E-059
   1000.0000000000000        1.2840143599424161E-032   7.1787087723156846E-059
   1000.0000000000000        1.4949819419963595E-032   9.2503133789773186E-059
   1000.0000000000000        1.7406121587265109E-032   1.1919733803077935E-058
   1000.0000000000000        2.0266001896054367E-032   1.5359485471114022E-058
   1000.0000000000000        2.3595769499356410E-032   1.9791867658687943E-058
   1000.0000000000000        2.7472628351779393E-032   2.5503329925377122E-058
   1000.0000000000000        3.1986467259547879E-032   3.2862984361053727E-058
   1000.0000000000000        3.7241944041362907E-032   4.2346460026246882E-058
   1000.0000000000000        4.3360912123422600E-032   5.4566641216716498E-058
   1000.0000000000000        5.0485245831607501E-032   7.0313276060212163E-058
   1000.0000000000000        5.8780129888020949E-032   9.0604015212349714E-058
   1000.0000000000000        6.8437889382119335E-032   1.1675017910642993E-057
   1000.0000000000000        7.9682449018094524E-032   1.5044150406763052E-057
   1000.0000000000000        9.2774525030575061E-032   1.9385534414057262E-057
   1000.0000000000000        1.0801767014834428E-031   2.4979738596764676E-057
   1000.0000000000000        1.2576531176453048E-031   3.2188297063524109E-057
   1000.0000000000000        1.4642894650021466E-031   4.1477074069336148E-057
   1000.0000000000000        1.7048768116050462E-031   5.3446371214955616E-057
   1000.0000000000000        1.9849934129959009E-031   6.8869722868174734E-057
   1000.0000000000000        2.3111340495784194E-031   8.8743887021274972E-057
   1000.0000000000000        2.6908606145242524E-031   1.1435326232135619E-056
   1000.0000000000000        3.1329774437440047E-031   1.4735289432409153E-056
   1000.0000000000000        3.6477354531216130E-031   1.8987543537885385E-056
   1000.0000000000000        4.2470698161360263E-031   2.4466897059382719E-056
   1000.0000000000000        4.9448766926608422E-031   3.1527461709806416E-056
   1000.0000000000000        5.7573354251724118E-031   4.0625537422852969E-056
   1000.0000000000000        6.7032836728046348E-031   5.2349101444093128E-056
   1000.0000000000000        7.8046541811038534E-031   6.7455807272744997E-056
   1000.0000000000000        9.0869833144231925E-031   8.6921949194796992E-056
   1000.0000000000000        1.0580003141782598E-030   1.1200555681652700E-055
   1000.0000000000000        1.2318330804290136E-030   1.4432769718071594E-055
   1000.0000000000000        1.4342271147790852E-030   1.8597723874124284E-055
   1000.0000000000000        1.6698751230573713E-030   2.3964584773083889E-055
   1000.0000000000000        1.9442408373623217E-030   3.0880194127230706E-055
   1000.0000000000000        2.2636856980936482E-030   3.9791483922373115E-055
   1000.0000000000000        2.6356163502386358E-030   5.1274360091957732E-055
   1000.0000000000000        3.0686563737603159E-030   6.6070921333185014E-055
   1000.0000000000000        3.5728462298267769E-030   8.5137418389114157E-055
   1000.0000000000000        4.1598760588318397E-030   1.0970605324007253E-054
   1000.0000000000000        4.8433567278604368E-030   1.4136461207349333E-054
   1000.0000000000000        5.6391354121013528E-030   1.8215907843701998E-054
   1000.0000000000000        6.5656630272746304E-030   2.3472585811000134E-054
   1000.0000000000000        7.6444220323586740E-030   3.0246216093214539E-054
   1000.0000000000000        8.9004245216445355E-030   3.8974555078099442E-054
   1000.0000000000000        1.0362792154876474E-029   5.0221685245869265E-054
   1000.0000000000000        1.2065431371730651E-029   6.4714469878776128E-054
   1000.0000000000000        1.4047819546147755E-029   8.3389527734216105E-054
   1000.0000000000000        1.6355920308287078E-029   1.0745376349315118E-053
   1000.0000000000000        1.9043249256742742E-029   1.3846236585883250E-053
   1000.0000000000000        2.2172114770618616E-029   1.7841931405522898E-053
   1000.0000000000000        2.5815062690912692E-029   2.2990688811518669E-053
   1000.0000000000000        3.0056558367578330E-029   2.9625255276392073E-053
   1000.0000000000000        3.4994945072190901E-029   3.8174400003094683E-053
   1000.0000000000000        4.0744724183945655E-029   4.9190624805708372E-053
   1000.0000000000000        4.7439210017364709E-029   6.3385870404295497E-053
   1000.0000000000000        5.5233620846509549E-029   8.1677526709399893E-053
   1000.0000000000000        6.4308677794154607E-029   1.0524772058333562E-052
   1000.0000000000000        7.4874795029733952E-029   1.3561971264336694E-052
   1000.0000000000000        8.7176958429927302E-029   1.7475634037075785E-052
   1000.0000000000000        1.0150040581847688E-028   2.2518686956725903E-052
   1000.0000000000000        1.1817724048719385E-028   2.9017045213506519E-052
   1000.0000000000000        1.3759413133918294E-028   3.7390675389820780E-052
   1000.0000000000000        1.6020127818973855E-028   4.8180736462247871E-052
   1000.0000000000000        1.8652285009424057E-028   6.2084553053728027E-052
   1000.0000000000000        2.1716913872605415E-028   8.0000681138000054E-052
   1000.0000000000000        2.5285070859247524E-028   1.0308697863918808E-051
   1000.0000000000000        2.9439487217548107E-028   1.3283543383165228E-051
   1000.0000000000000        3.4276487198975614E-028   1.7116858744500151E-051
   1000.0000000000000        3.9908221431289427E-028   2.2056377990702404E-051
   1000.0000000000000        4.6465267241750692E-028   2.8421325340183333E-051
   1000.0000000000000        5.4099656221575832E-028   3.6623045559570757E-051
   1000.0000000000000        6.2988399228722836E-028   4.7191587774093041E-051
   1000.0000000000000        7.3337590559673466E-028   6.0809960737351303E-051
   1000.0000000000000        8.5387186449495883E-028   7.8358273362625897E-051
   1000.0000000000000        9.9416568694447807E-028   1.0097061316903097E-050
   1000.0000000000000        1.1575102239518855E-027   1.3010833850436539E-050
   1000.0000000000000        1.3476927801351187E-027   1.6765452117382975E-050
   1000.0000000000000        1.5691229261261772E-027   2.1603564298347368E-050
   1000.0000000000000        1.8269347388266720E-027   2.7837841103649566E-050
   1000.0000000000000        2.1271058400578940E-027   3.5871182622813016E-050
   1000.0000000000000        2.4765959936336860E-027   4.6222756394782011E-050
   1000.0000000000000        2.8835084743669779E-027   5.9561549452127939E-050
   1000.0000000000000        3.3572779505093942E-027   7.6749602695620814E-050
   1000.0000000000000        3.9088892358642487E-027   9.8897721692425924E-050
   1000.0000000000000        4.5511319835574678E-027   1.2743726430113343E-049
   1000.0000000000000        5.2988972267923386E-027   1.6421264451894302E-049
   1000.0000000000000        6.1695226421800345E-027   2.1160053076754496E-049
   1000.0000000000000        7.1831945409165496E-027   2.7266344200789498E-049
   1000.0000000000000        8.3634159083692361E-027   3.5134766809294447E-049
   1000.0000000000000        9.7375513440346718E-027   4.5273830529792607E-049
   1000.0000000000000        1.1337461536837404E-026   5.8338788913514038E-049
   1000.0000000000000        1.3200241986709665E-026   7.5173986291364027E-049
   1000.0000000000000        1.5369083100439861E-026   9.6867424943052770E-049
   1000.0000000000000        1.7894271603963354E-026   1.2482107907742767E-048
   1000.0000000000000        2.0834356489831757E-026   1.6084149978777721E-048
   1000.0000000000000        2.4257506533501394E-026   2.0725656648642377E-048
   1000.0000000000000        2.8243090853804170E-026   2.6706593008646074E-048
   1000.0000000000000        3.2883519164453384E-026   3.4413487058878829E-048
   1000.0000000000000        3.8286384384636570E-026   4.4344409746816525E-048
   1000.0000000000000        4.4576957287245631E-026   5.7141163665882606E-048
   1000.0000000000000        5.1901091025619918E-026   7.3630760667072558E-048
   1000.0000000000000        6.0428602883140571E-026   9.4878868950258479E-048
   1000.0000000000000        7.0357211654872606E-026   1.2225868375207078E-047
   1000.0000000000000        8.1917121953344964E-026   1.5753967252674628E-047
   1000.0000000000000        9.5376361730141767E-026   2.0300192994391074E-047
   1000.0000000000000        1.1104699676899830E-025   2.6158353311163773E-047
   1000.0000000000000        1.2929236623959862E-025   3.3707042013803356E-047
   1000.0000000000000        1.5053550707551911E-025   4.3434106330014496E-047
   1000.0000000000000        1.7526896250385881E-025   5.5968174930132579E-047
   1000.0000000000000        2.0406620214703585E-025   7.2119284222586880E-047
   1000.0000000000000        2.3759491848305763E-025   9.2931228474468858E-047
   1000.0000000000000        2.7663250795590296E-025   1.1974901698945005E-046
   1000.0000000000000        3.2208409568081962E-025   1.5430579790096489E-046
   1000.0000000000000        3.7500352166516383E-025   1.9883486621063213E-046
   1000.0000000000000        4.3661777513111509E-025   2.5621399482621470E-046
   1000.0000000000000        5.0835544347409772E-025   3.3015141629901285E-046
   1000.0000000000000        5.9187983547427794E-025   4.2542547473132391E-046
   1000.0000000000000        6.8912754675539124E-025   5.4819343588229107E-046
   1000.0000000000000        8.0235336166937623E-025   7.0638941301084770E-046
   1000.0000000000000        9.3418253270125853E-025   9.1023712531036056E-046
   1000.0000000000000        1.0876716495440292E-024   1.1729106271237639E-045
   1000.0000000000000        1.2663795091533404E-024   1.5113857091045452E-045
   1000.0000000000000        1.4744496299740289E-024   1.9475369951417018E-045
   1000.0000000000000        1.7167063235127801E-024   2.5095516375862556E-045
   1000.0000000000000        1.9987665507710239E-024   3.2337509743088352E-045
   1000.0000000000000        2.3271701570401465E-024   4.1669378767413634E-045
   1000.0000000000000        2.7095315046818305E-024   5.3694214922712441E-045
   1000.0000000000000        3.1547160196488570E-024   6.9189148628542759E-045
   1000.0000000000000        3.6730457451528245E-024   8.9155573138346318E-045
   1000.0000000000000        4.2765386684431608E-024   1.1488386198518757E-044
   1000.0000000000000        4.9791873697256210E-024   1.4803676253008706E-044
   1000.0000000000000        5.7972834539716405E-024   1.9075685515850648E-044
   1000.0000000000000        6.7497952878895094E-024   2.4580502298876195E-044
   1000.0000000000000        7.8588078002642888E-024   3.1673888111087506E-044
   1000.0000000000000        9.1500345428708000E-024   4.0814269689157179E-044
   1000.0000000000000        1.0653413884598664E-023   5.2592366066709833E-044
   1000.0000000000000        1.2403803162141076E-023   6.7769365427234043E-044
   1000.0000000000000        1.4441786881814663E-023   8.7326119046090521E-044
   1000.0000000000000        1.6814617711472345E-023   1.1252653164749673E-043
   1000.0000000000000        1.9577312080334252E-023   1.4499924500004084E-043
   1000.0000000000000        2.2793925789302779E-023   1.8684289384713034E-043
   1000.0000000000000        2.6539039208051392E-023   2.4076173672706000E-043
   1000.0000000000000        3.0899486494644058E-023   3.1024042734233007E-043
   1000.0000000000000        3.5976368931360205E-023   3.9976922176615478E-043
   1000.0000000000000        4.1887399057900312E-023   5.1513417641645512E-043
   1000.0000000000000        4.8769629953020057E-023   6.6379109205797837E-043
   1000.0000000000000        5.6782632945693475E-023   8.5534737158293924E-043
   1000.0000000000000        6.6112197434166796E-023   1.1021829337850659E-042
   1000.0000000000000        7.6974638596883573E-023   1.4202503125529460E-042
   1000.0000000000000        8.9621812873804390E-023   1.8301056517228312E-042
   1000.0000000000000        1.0434695750701851E-022   2.3582372287424357E-042
   1000.0000000000000        1.2149148953618412E-022   3.0387773698071088E-042
   1000.0000000000000        1.4145292189020236E-022   3.9157083980893566E-042
   1000.0000000000000        1.6469408011757386E-022   5.0457051866344707E-042
   1000.0000000000000        1.9175383345441445E-022   6.5017980321669927E-042
   1000.0000000000000        2.2325958904056171E-022   8.3780925847821698E-042
   1000.0000000000000        2.5994183897455527E-022   1.0795851888090879E-041
   1000.0000000000000        3.0265109749528709E-022   1.3911333620631868E-041
   1000.0000000000000        3.5237762099570277E-022   1.7925889072483775E-041
   1000.0000000000000        4.1027436809650520E-022   2.3098976573388359E-041
   1000.0000000000000        4.7768373213189159E-022   2.9764930458958146E-041
   1000.0000000000000        5.5616866586650228E-022   3.8354569395195849E-041
   1000.0000000000000        6.4754892010078937E-022   4.9423040668054468E-041
   1000.0000000000000        7.5394323639288494E-022   6.3685700101814079E-041
   1000.0000000000000        8.7781847217673658E-022   8.2064346650194863E-041
   1000.0000000000000        1.0220467972911867E-021   1.0574679997936643E-040
   1000.0000000000000        1.1899722880778853E-021   1.3626367179334747E-040
   1000.0000000000000        1.3854884630980992E-021   1.7558729298704410E-040
   1000.0000000000000        1.6131285582108595E-021   2.2625919078717351E-040
   1000.0000000000000        1.8781706341290311E-021   2.9155435542701263E-040
   1000.0000000000000        2.1867599534764097E-021   3.7569291388650856E-040
   1000.0000000000000        2.5460514647785133E-021   4.8411289253289469E-040
   1000.0000000000000        2.9643756970193943E-021   6.2382169920578855E-040
   1000.0000000000000        3.4514319111942126E-021   8.0384904366537231E-040
   1000.0000000000000        4.0185129872664903E-021   1.0358305723002689E-039
   1000.0000000000000        4.6787672607575831E-021   1.3347599424571275E-039
   1000.0000000000000        5.4475033799077216E-021   1.7199579499369708E-039
   1000.0000000000000        6.3425452518235945E-021   2.2163213540064893E-039
   1000.0000000000000        7.3846453073906954E-021   2.8559321247748259E-039
   1000.0000000000000        8.5979656669043961E-021   3.6801311368971615E-039
   1000.0000000000000        1.0010638362722873E-020   4.7421903576160778E-039
   1000.0000000000000        1.1655417608256239E-020   6.1107562672741105E-039
   1000.0000000000000        1.3570439236793822E-020   7.8742871081163098E-039
   1000.0000000000000        1.5800104918511551E-020   1.0146770806031256E-038
   1000.0000000000000        1.8396111657101468E-020   1.3075093203997917E-038
   1000.0000000000000        2.1418650435925386E-020   1.6848532938803768E-038
   1000.0000000000000        2.4937801805485202E-020   2.1710996782859222E-038
   1000.0000000000000        2.9035160770286179E-020   2.7976786451114117E-038
   1000.0000000000000        3.3805728649705771E-020   3.6050916196247771E-038
   1000.0000000000000        3.9360115777525282E-020   4.6455294748192057E-038
   1000.0000000000000        4.5827106111900871E-020   5.9862464324218459E-038
   1000.0000000000000        5.3356643218784025E-020   7.7139078064219904E-038
   1000.0000000000000        6.2123306861771390E-020   9.9401926933396023E-038
   1000.0000000000000        7.2330360806565961E-020   1.2809013860628822E-037
   1000.0000000000000        8.4214465692381684E-020   1.6505821658585491E-037
   1000.0000000000000        9.8051166242897196E-020   2.1269593545783417E-037
   1000.0000000000000        1.1416128004315172E-019   2.7408284490332873E-037
   1000.0000000000000        1.3291833601249845E-019   3.5318737323304880E-037
   1000.0000000000000        1.5475723504198285E-019   4.5512340554766023E-037
   1000.0000000000000        1.8018433360155225E-019   5.8648092876405583E-037
   1000.0000000000000        2.0978918411554662E-019   7.5575212616001788E-037
   1000.0000000000000        2.4425820431864731E-019   9.7388047771382218E-037
   1000.0000000000000        2.8439059252982730E-019   1.2549683788033418E-036
   1000.0000000000000        3.3111685785570473E-019   1.6171890436069075E-036
   1000.0000000000000        3.8552039496431168E-019   2.0839616743466204E-036
   1000.0000000000000        4.4886260366183947E-019   2.6854659085377829E-036
   1000.0000000000000        5.2261213569450531E-019   3.4605935058985576E-036
   1000.0000000000000        6.0847894689158009E-019   4.4594635252133211E-036
   1000.0000000000000        7.0845394418226737E-019   5.7466637003512907E-036
   1000.0000000000000        8.2485514674156188E-019   7.4054277139922443E-036
   1000.0000000000000        9.6038143155711677E-019   9.5430186295481160E-036
   1000.0000000000000        1.1181751095609821E-018   1.2297666797468497E-035
   1000.0000000000000        1.3018947832159892E-018   1.5847511155949776E-035
   1000.0000000000000        1.5158001748317330E-018   2.0422122513068107E-035
   1000.0000000000000        1.7648508924385904E-018   2.6317354525629797E-035
   1000.0000000000000        2.0548214232044713E-018   3.3914483505094931E-035
   1000.0000000000000        2.3924350206298882E-018   4.3704875837635100E-035
   1000.0000000000000        2.7855195898289880E-018   5.6321779693004463E-035
   1000.0000000000000        3.2431891852503879E-018   7.2581299005659153E-035
   1000.0000000000000        3.7760553290421149E-018   9.3535202337421751E-035
   1000.0000000000000        4.3964730496863376E-018   1.2053898571514693E-034
   1000.0000000000000        5.1188273455519776E-018   1.5533959656711910E-034
   1000.0000000000000        5.9598667153071930E-018   2.0018849951845921E-034
   1000.0000000000000        6.9390914884230693E-018   2.5798740663958659E-034
   1000.0000000000000        8.0792059595955300E-018   3.3247611125945398E-034
   1000.0000000000000        9.4066448102701655E-018   4.2847459295552153E-034
   1000.0000000000000        1.0952186022871403E-017   5.5219507884736056E-034
   1000.0000000000000        1.2751664498761338E-017   7.1164428112349188E-034
   1000.0000000000000        1.4846802925863857E-017   9.1714187717324009E-034
   1000.0000000000000        1.7286179160442043E-017   1.1819888363546340E-033
   1000.0000000000000        2.0126352552734390E-017   1.5233289157982537E-033
   1000.0000000000000        2.3433175331418611E-017   1.9632591779883058E-033
   1000.0000000000000        2.7283319452654759E-017   2.5302615393088229E-033
   1000.0000000000000        3.1766054315207269E-017   3.2610481913050684E-033
   1000.0000000000000        3.6985316559730368E-017   4.2029405993988460E-033
   1000.0000000000000        4.3062119942564767E-017   5.4169364240762714E-033
   1000.0000000000000        5.0137361159342447E-017   6.9816633804616924E-033
   1000.0000000000000        5.8375086674207581E-017   8.9984766604925355E-033
   1000.0000000000000        6.7966296299308120E-017   1.1598030837541348E-032
   1000.0000000000000        7.9133371714312645E-017   1.4948752994264481E-032
   1000.0000000000000        9.2135232605567166E-017   1.9267767402721772E-032
   1000.0000000000000        1.0727333997505502E-016   2.4834981495525433E-032
   1000.0000000000000        1.2489868581184228E-016   3.2011248490966211E-032
   1000.0000000000000        1.4541993118842925E-016   4.1261787285667558E-032
   1000.0000000000000        1.6931288147182565E-016   5.3186382414644818E-032
   1000.0000000000000        1.9713151834150910E-016   6.8558328341414745E-032
   1000.0000000000000        2.2952084440246713E-016   8.8374651917114694E-032
   1000.0000000000000        2.6723183820843616E-016   1.1392088176341201E-031
   1000.0000000000000        3.1113886644228940E-016   1.4685458164822918E-031
   1000.0000000000000        3.6225995697220596E-016   1.8931308868706509E-031
   1000.0000000000000        4.2178040283452440E-016   2.4405247654001828E-031
   1000.0000000000000        4.9108024442486364E-016   3.1462680215756650E-031
   1000.0000000000000        5.7176626709941584E-016   4.0561932569559878E-031
   1000.0000000000000        6.6570925608232935E-016   5.2294078959033143E-031
   1000.0000000000000        7.7508737247107850E-016   6.7421422745320574E-031
   1000.0000000000000        9.0243665605549366E-016   8.6927143452545183E-031
   1000.0000000000000        1.0507098259080455E-015   1.1207935412094502E-030
   1000.0000000000000        1.2233447420954956E-015   1.4451375707963570E-030
   1000.0000000000000        1.4243441158640599E-015   1.8634030538032061E-030
   1000.0000000000000        1.6583683164579332E-015   2.4028085182266331E-030
   1000.0000000000000        1.9308434263887046E-015   3.0984680168990912E-030
   1000.0000000000000        2.2480870505240383E-015   3.9956841340727579E-030
   1000.0000000000000        2.6174547960040100E-015   5.1529078717181494E-030
   1000.0000000000000        3.0475108192662276E-015   6.6455597005288788E-030
   1000.0000000000000        3.5482263944819191E-015   8.5709627807389932E-030
   1000.0000000000000        4.1312111074078742E-015   1.1054712678634247E-029
   1000.0000000000000        4.8099820351124882E-015   1.4258902699356593E-029
   1000.0000000000000        5.6002771527746479E-015   1.8392746534246135E-029
   1000.0000000000000        6.5204202342006933E-015   2.3726298451010288E-029
   1000.0000000000000        7.5917457066405084E-015   3.0608176318543374E-029
   1000.0000000000000        8.8390933105802206E-015   3.9488458062953382E-029
   1000.0000000000000        1.0291384033688466E-014   5.0948265460159094E-029
   1000.0000000000000        1.1982290672515459E-014   6.5737993506672072E-029
   1000.0000000000000        1.3951018569578274E-014   8.4826718823750873E-029
   1000.0000000000000        1.6243214627997233E-014   1.0946606535245647E-028
   1000.0000000000000        1.8912025680083524E-014   1.4127277020597002E-028
   1000.0000000000000        2.2019330749201218E-014   1.8233544212532884E-028
   1000.0000000000000        2.5637175776116146E-014   2.3535262412095438E-028
   1000.0000000000000        2.9849444075375104E-014   3.0381137040528800E-028
   1000.0000000000000        3.4753801252905550E-014   3.9221826828957076E-028
   1000.0000000000000        4.0463959679667743E-014   5.0639836369032457E-028
   1000.0000000000000        4.7112315025420936E-014   6.5388202520189635E-028
   1000.0000000000000        5.4853015983253285E-014   8.4440571962234061E-028
   1000.0000000000000        6.3865538359460418E-014   1.0905603788830897E-027
   1000.0000000000000        7.4358846397597828E-014   1.4086310448266212E-027
   1000.0000000000000        8.6576237821106053E-014   1.8196844745549132E-027
   1000.0000000000000        1.0080098493161616E-013   2.3509782742432927E-027
   1000.0000000000000        1.1736290255739166E-013   3.0377870748623431E-027
   1000.0000000000000        1.3664599513625804E-013   3.9257697962292548E-027
   1000.0000000000000        1.5909736023823538E-013   5.0740391576916622E-027
   1000.0000000000000        1.8523755496482008E-013   6.5591428828573121E-027
   1000.0000000000000        2.1567266558014217E-013   8.4802289039034055E-027
   1000.0000000000000        2.5110836022035798E-013   1.0965748727817664E-026
   1000.0000000000000        2.9236625050718546E-013   1.4182159770586638E-026
   1000.0000000000000        3.4040294142584440E-013   1.8345226463019826E-026
   1000.0000000000000        3.9633221115759563E-013   2.3734701181699992E-026
   1000.0000000000000        4.6145083512824488E-013   3.0713402514720490E-026
   1000.0000000000000        5.3726865302877505E-013   3.9752016997586900E-026
   1000.0000000000000        6.2554357594157945E-013   5.1461353475214553E-026
   1000.0000000000000        7.2832234524730678E-013   6.6634305797901315E-026
   1000.0000000000000        8.4798798834772730E-013   8.6300467861295290E-026
   1000.0000000000000        9.8731507151252723E-013   1.1179724521497016E-025
   1000.0000000000000        1.1495340309420454E-012   1.4486248546817973E-025
   1000.0000000000000        1.3384060736249840E-012   1.8775519208197707E-025
   1000.0000000000000        1.5583103846419139E-012   2.4341290668036342E-025
   1000.0000000000000        1.8143456629017131E-012   3.1565699349948088E-025
   1000.0000000000000        2.1124483395178673E-012   4.0946053318630401E-025
   1000.0000000000000        2.4595302198341842E-012   5.3129809158807191E-025
   1000.0000000000000        2.8636387404665130E-012   6.8960261481629271E-025
   1000.0000000000000        3.3341435570787994E-012   8.9536256632522463E-025
   1000.0000000000000        3.8819537891148070E-012   1.1629027610680063E-024
   1000.0000000000000        4.5197709585204518E-012   1.5109059532047191E-024
   1000.0000000000000        5.2623834870902423E-012   1.9637501376945054E-024
   1000.0000000000000        6.1270095806502897E-012   2.5532601082011081E-024
   1000.0000000000000        7.1336964501874995E-012   3.3210028946108126E-024
   1000.0000000000000        8.3057851262599212E-012   4.3212976936929932E-024
   1000.0000000000000        9.6704516438721600E-012   5.6251649999633457E-024
   1000.0000000000000        1.1259337145720497E-011   7.3255110751382047E-024
   1000.0000000000000        1.3109281513375012E-011   9.5439382813551530E-024
   1000.0000000000000        1.5263177536364772E-011   1.2439696602819405E-023
   1000.0000000000000        1.7770965423917516E-011   1.6221456798095904E-023
   1000.0000000000000        2.0690790718096372E-011   2.1162804226248722E-023
   1000.0000000000000        2.4090352455690989E-011   2.7622641983161286E-023
   1000.0000000000000        2.8048472837330367E-011   3.6072075868837764E-023
   1000.0000000000000        3.2656924798151951E-011   4.7129862905140540E-023
   1000.0000000000000        3.8022559854052110E-011   6.1609180967325482E-023
   1000.0000000000000        4.4269785559747600E-011   8.0579374678158781E-023
   1000.0000000000000        5.1543450020954493E-011   1.0544752552726356E-022
   1000.0000000000000        6.0012200340953895E-011   1.3806628029189628E-022
   1000.0000000000000        6.9872392870456891E-011   1.8087648219906790E-022
   1000.0000000000000        8.1352645923762393E-011   2.3709595882895803E-022
   1000.0000000000000        9.4719140520454382E-011   3.1096956336145971E-022
   1000.0000000000000        1.1028179205555970E-010   4.0810055414377268E-022
   1000.0000000000000        1.2840143599444480E-010   5.3589005014911523E-022
   1000.0000000000000        1.4949819419991134E-010   7.0412017685767173E-022
   1000.0000000000000        1.7406121587302214E-010   9.2572836863262262E-022
   1000.0000000000000        2.0266001896104687E-010   1.2178361250097494E-021
   1000.0000000000000        2.3595769499424954E-010   1.6031166769840582E-021
   1000.0000000000000        2.7472628351872284E-010   2.1116143125212330E-021
   1000.0000000000000        3.1986467259673789E-010   2.7831659627547258E-021
   1000.0000000000000        3.7241944041533129E-010   3.6706263160108557E-021
   1000.0000000000000        4.3360912123653397E-010   4.8441655757547271E-021
   1000.0000000000000        5.0485245831921032E-010   6.3969998806197587E-021
   1000.0000000000000        5.8780129888445945E-010   8.4530362476588884E-021
   1000.0000000000000        6.8437889382695429E-010   1.1177077287072685E-020
   1000.0000000000000        7.9682449018874451E-010   1.4788450126433754E-020
   1000.0000000000000        9.2774525031632417E-010   1.9579218155207561E-020
   1000.0000000000000        1.0801767014977913E-009   2.5938529165671137E-020
   1000.0000000000000        1.2576531176647545E-009   3.4385183965036327E-020
   1000.0000000000000        1.4642894650285116E-009   4.5611222342674921E-020
   1000.0000000000000        1.7048768116407651E-009   6.0540281397290851E-020
   1000.0000000000000        1.9849934130443488E-009   8.0405769539106569E-020
   1000.0000000000000        2.3111340496440928E-009   1.0685563236143546E-019
   1000.0000000000000        2.6908606146132789E-009   1.4209281820219821E-019
   1000.0000000000000        3.1329774438646877E-009   1.8906368946324848E-019
   1000.0000000000000        3.6477354532851605E-009   2.5171085096440293E-019
   1000.0000000000000        4.2470698163577893E-009   3.3531255693514636E-019
   1000.0000000000000        4.9448766929614624E-009   4.4693852390259712E-019
   1000.0000000000000        5.7573354255799310E-009   5.9606230625301440E-019
   1000.0000000000000        6.7032836733570642E-009   7.9538431399066648E-019
   1000.0000000000000        7.8046541818526268E-009   1.0619383228751695E-018
   1000.0000000000000        9.0869833154383519E-009   1.4185796398758783E-018
   1000.0000000000000        1.0580003143158744E-008   1.8959872298040016E-018
   1000.0000000000000        1.2318330806155636E-008   2.5353581727211770E-018
   1000.0000000000000        1.4342271150319720E-008   3.3920349817130999E-018
   1000.0000000000000        1.6698751234001623E-008   4.5403902087372351E-018
   1000.0000000000000        1.9442408378270383E-008   6.0804060269799017E-018
   1000.0000000000000        2.2636856987236160E-008   8.1465394067543627E-018
   1000.0000000000000        2.6356163510925863E-008   1.0919670029009028E-017
   1000.0000000000000        3.0686563749179749E-008   1.4643207039644951E-017
   1000.0000000000000        3.5728462313960566E-008   1.9644807604815650E-017
   1000.0000000000000        4.1598760609592126E-008   2.6365669419535621E-017
   1000.0000000000000        4.8433567307443036E-008   3.5400047424257166E-017
   1000.0000000000000        5.6391354160106550E-008   4.7548574994263337E-017
   1000.0000000000000        6.5656630325741778E-008   6.3890227004550334E-017
   1000.0000000000000        7.6444220395426515E-008   8.5879461730878515E-017
   1000.0000000000000        8.9004245313832691E-008   1.1547737651792372E-016
   1000.0000000000000        1.0362792168078317E-007   1.5532881960624638E-016
   1000.0000000000000        1.2065431389626934E-007   2.0900160310379120E-016
   1000.0000000000000        1.4047819570408178E-007   2.8130964639301821E-016
   1000.0000000000000        1.6355920341174341E-007   3.7874956850518320E-016
   1000.0000000000000        1.9043249301325033E-007   5.1009065039031640E-016
   1000.0000000000000        2.2172114831054439E-007   6.8717216226427671E-016
   1000.0000000000000        2.5815062772839266E-007   9.2598109517750072E-016
   1000.0000000000000        3.0056558478638546E-007   1.2481091067250539E-015
   1000.0000000000000        3.4994945222743867E-007   1.6827223674129753E-015
   1000.0000000000000        4.0744724388036080E-007   2.2692251978291566E-015
   1000.0000000000000        4.7439210294030017E-007   3.0608622792684299E-015
   1000.0000000000000        5.5233621221556846E-007   4.1295907084863652E-015
   1000.0000000000000        6.4308678302570242E-007   5.5726702497994383E-015
   1000.0000000000000        7.4874795718942137E-007   7.5215786478893258E-015
   1000.0000000000000        8.7176959364220321E-007   1.0154073474346691E-014
   1000.0000000000000        1.0150040708500615E-006   1.3710512562255844E-014
   1000.0000000000000        1.1817724220410167E-006   1.8515938552366088E-014
   1000.0000000000000        1.3759413366662810E-006   2.5009965890817513E-014
   1000.0000000000000        1.6020128134482516E-006   3.3787230169304918E-014
   1000.0000000000000        1.8652285437128422E-006   4.5652136885894066E-014
   1000.0000000000000        2.1716914452402208E-006   6.1692970159494569E-014
   1000.0000000000000        2.5285071645221066E-006   8.3382214434022371E-014
   1000.0000000000000        2.9439488283015238E-006   1.1271237009932647E-013
   1000.0000000000000        3.4276488643324298E-006   1.5237983259482736E-013
   1000.0000000000000        3.9908223389251153E-006   2.0603385927709945E-013
   1000.0000000000000        4.6465269895967735E-006   2.7861368281126435E-013
   1000.0000000000000        5.4099659819637143E-006   3.7680500460143574E-013
   1000.0000000000000        6.2988404106261119E-006   5.0965817628003759E-013
   1000.0000000000000        7.3337597171672114E-006   6.8942538060410430E-013
   1000.0000000000000        8.5387195412733203E-006   9.3269444967650037E-013
   1000.0000000000000        9.9416580845029699E-006   1.2619244977197035E-012
   1000.0000000000000        1.1575103886653898E-005   1.7075258580922093E-012
   1000.0000000000000        1.3476930034210387E-005   2.3106773694695424E-012
   1000.0000000000000        1.5691232288129479E-005   3.1271425558702441E-012
   1000.0000000000000        1.8269351491494013E-005   4.2324390610821284E-012
   1000.0000000000000        2.1271063962921460E-005   5.7288414646111649E-012
   1000.0000000000000        2.4765967476658304E-005   7.7548680250493018E-012
   1000.0000000000000        2.8835094965342973E-005   1.0498132825775144E-011
   1000.0000000000000        3.3572793361611944E-005   1.4212757728434131E-011
   1000.0000000000000        3.9088911142563059E-005   1.9242962597780820E-011
   1000.0000000000000        4.5511345299091605E-005   2.6055026920748950E-011
   1000.0000000000000        5.2989006786312313E-005   3.5280594700917031E-011
   1000.0000000000000        6.1695273214989977E-005   4.7775349872483038E-011
   1000.0000000000000        7.1832008842095959E-005   6.4698519713170307E-011
   1000.0000000000000        8.3634245073486264E-005   8.7620602028413333E-011
   1000.0000000000000        9.7375630008266186E-005   1.1866933874086378E-010
   1000.0000000000000        1.1337477338805374E-004   1.6072751860649172E-010
   1000.0000000000000        1.3200263407885641E-004   2.1770101669098331E-010
   1000.0000000000000        1.5369112139024076E-004   2.9488201742000663E-010
   1000.0000000000000        1.7894310968719968E-004   3.9944123063450199E-010
   1000.0000000000000        2.0834409852766393E-004   5.4109492180513261E-010
   1000.0000000000000        2.4257578872390837E-004   7.3300885750711309E-010
   1000.0000000000000        2.8243188916531829E-004   9.9302333230306304E-010
   1000.0000000000000        3.2883652098461644E-004   1.3453133493395250E-009
   1000.0000000000000        3.8286564590215557E-004   1.8226385610319064E-009
   1000.0000000000000        4.4577201574250825E-004   2.4693925155390798E-009
   1000.0000000000000        5.1901422181520275E-004   3.3457352193301048E-009
   1000.0000000000000        6.0429051798670274E-004   4.5331939560018287E-009
   1000.0000000000000        7.0357820205565189E-004   6.1422541035169391E-009
   1000.0000000000000        8.1917946905750460E-004   8.3226471170255702E-009
   1000.0000000000000        9.5377480037096753E-004   1.1277294175869734E-008
   1000.0000000000000        1.1104851274790293E-003   1.5281204658754148E-008
   1000.0000000000000        1.2929442130330811E-003   2.0707090366195114E-008
   1000.0000000000000        1.5053829292355075E-003   2.8060082299056094E-008
   1000.0000000000000        1.7527273900442444E-003   3.8024785173713685E-008
   1000.0000000000000        2.0407132157794776E-003   5.1529054798441064E-008
   1000.0000000000000        2.3760185839274148E-003   6.9830442159832827E-008
   1000.0000000000000        2.7664199906908657E-003   9.4633642003204958E-008
   1000.0000000000000        3.2209695628057267E-003   1.2824773322410965E-007
   1000.0000000000000        3.7502094835012711E-003   1.7380464269901612E-007
   1000.0000000000000        4.3664138945148567E-003   2.3554873390135476E-007
   1000.0000000000000        5.0838744315855810E-003   3.1923018462817945E-007
   1000.0000000000000        5.9192319887683247E-003   4.3264648056076047E-007
   1000.0000000000000        6.8918631040691698E-003   5.8636430533952979E-007
   1000.0000000000000        8.0243299617697213E-003   7.9470555618450688E-007
   1000.0000000000000        9.3429045242520194E-003   1.0770847163924234E-006
   1000.0000000000000        1.0878179032741894E-002   1.4598147437160857E-006
   1000.0000000000000        1.2665777161980555E-002   1.9785624963263384E-006
   1000.0000000000000        1.4747182492811600E-002   2.6816728973965541E-006
   1000.0000000000000        1.7170703734216870E-002   3.6346747811967171E-006
   1000.0000000000000        1.9992599403510915E-002   4.9263908858044550E-006
   1000.0000000000000        2.3278388459312925E-002   6.6772180742955174E-006
   1000.0000000000000        2.7104377860931065E-002   9.0503527780877884E-006
   1000.0000000000000        3.1559443257217247E-002   1.2267004719173423E-005
   1000.0000000000000        3.6747105162150052E-002   1.6627020089127090E-005
   1000.0000000000000        4.2787950191052651E-002   2.2536844230880000E-005
   1000.0000000000000        4.9822455465677574E-002   3.0547412806883278E-005
   1000.0000000000000        5.8014284331429251E-002   4.1405521355763541E-005
   1000.0000000000000        6.7554133388511628E-002   5.6123463733273940E-005
   1000.0000000000000        7.8664224930570181E-002   7.6073422149935426E-005
   1000.0000000000000        9.1603555560807973E-002   1.0311541262160289E-004
   1000.0000000000000       0.10667403163933065        1.3977074090695647E-004
   1000.0000000000000       0.12422764599920064        1.8945710400224976E-004
   1000.0000000000000       0.14467487878302859        2.5680730533915122E-004
   1000.0000000000000       0.16849453953283169        3.4810127340360799E-004
   1000.0000000000000       0.19624530900941276        4.7185170092332873E-004
   1000.0000000000000       0.22857928940351038        6.3959790162911522E-004
   1000.0000000000000       0.26625793275032239        8.6698192966779648E-004
   1000.0000000000000       0.31017079227808159        1.1752073511523324E-003
   1000.0000000000000       0.36135763373117180        1.5930166689706623E-003
   1000.0000000000000       0.42103455792870309        2.1593718761712269E-003
   1000.0000000000000       0.49062492810459296        2.9270881109652071E-003
   1000.0000000000000       0.57179607383166786        3.9677593668092084E-003
   1000.0000000000000       0.66650296776424656        5.3784355883857151E-003
   1000.0000000000000       0.77704035593760179        7.2906740018420660E-003
   1000.0000000000000       0.90610518470806389        9.8828088621787363E-003
   1000.0000000000000        1.0568716317982469        1.3396584003693061E-002
   1000.0000000000000        1.2330816469514123        1.8159699560640362E-002
   1000.0000000000000        1.4391546817937384        2.4616375799229092E-002
   1000.0000000000000        1.6803212954314046        3.3368784835322997E-002
   1000.0000000000000        1.9627866376564391        4.5233214615439769E-002
   1000.0000000000000        2.2939315369437292        6.1316203825244983E-002
   1000.0000000000000        2.6825611922154544        8.3117749011311040E-002
   1000.0000000000000        3.1392144687484085       0.11267121044551479     
   1000.0000000000000        3.6765507759183951       0.15273296632619510     
   1000.0000000000000        4.3098367906112776       0.20703950521946815     
   1000.0000000000000        5.0575623318691134       0.28065593699051583     
   1000.0000000000000        5.9422240950505927       0.38044842959667213     
   1000.0000000000000        6.9913285319358422       0.51572463854606254     
   1000.0000000000000        8.2386820198729360       0.69910186557121157     
   1000.0000000000000        9.7260590864996779       0.94768392486607478     
   1000.0000000000000        11.505369860908056        1.2846564906996907     
   1000.0000000000000        13.641488830329939        1.7414497349798623     
   1000.0000000000000        16.215962078276807        2.3606699786596455     
   1000.0000000000000        19.331884452278700        3.2000738128469126     
   1000.0000000000000        23.120338306701480        4.3379553848286090     
   1000.0000000000000        27.748920727905979        5.8804493615205482     
   1000.0000000000000        33.433068851608027        7.9714307738228314     
   1000.0000000000000        40.451139785994350        10.805935178451504     
   1000.0000000000000        49.164535464294609        14.648350943961743     
   1000.0000000000000        60.044614223302524        19.857080605038515     
   1000.0000000000000        73.708741709068050        26.917971656831558     
   1000.0000000000000        90.968660308210161        36.489635165354443     
   1000.0000000000000        112.89547519540325        49.464879454847825     
   1000.0000000000000        140.90706994534173        67.053989335274423     
   1000.0000000000000        176.88581597096507        90.897619070739026     
   1000.0000000000000        223.33721821689733        123.21982964317618     
   1000.0000000000000        283.60390259890238        167.03554550787359     
   1000.0000000000000        362.15444836953628        226.43178226908697     
   1000.0000000000000        464.97347492092700        306.94887803667962     
   1000.0000000000000        600.08874998605654        416.09728955176774     
   1000.0000000000000        778.28376560413164        564.05815964083149     
   1000.0000000000000        1014.0614099429915        764.63300474709797     
   1000.0000000000000        1326.9476470881823        1036.5311092276561     
   1000.0000000000000        1743.2556719407983        1405.1147144432346     
   1000.0000000000000        2298.4737731505429        1904.7647938633700     
   1000.0000000000000        3040.4980984036820        2582.0880938506630     
   1000.0000000000000        4034.0100749869857        3500.2645933365657     
   1000.0000000000000        5366.4047164511967        4744.9409143368284     
   1000.0000000000000        7155.8203688452249        6432.2194222552635     
   1000.0000000000000        9562.0160718864245        8719.4882419373844     
   1000.0000000000000        12801.107870005484        11820.102417655586     
   1000.0000000000000        17165.534828843527        16023.285682248261     
   1000.0000000000000        23051.112708898090        21721.109282479523     
   1000.0000000000000        30993.693650888792        29445.064460419457     
   1000.0000000000000        41718.845422801714        39915.640093946313     
   1000.0000000000000        56209.177251119690        54109.530130842686     
   1000.0000000000000        75795.584178835488        73350.739972394629     
   1000.0000000000000        102280.91167315157        99434.090276727104     
   1000.0000000000000        138107.56481053319        134792.63871195595     
   1000.0000000000000        186584.68371070130        182724.63689564631     
   1000.0000000000000        252196.06113578440        247701.19325549025     
   1000.0000000000000        341017.50737128133        335783.34087261034     
   1000.0000000000000        461282.57393578050        455187.41477503302     
   1000.0000000000000        624149.38332458248        617051.47760608350     
   1000.0000000000000        844740.06740466203        836474.28659531625     
   1000.0000000000000        1143549.7416788044        1133923.7177046274     
   1000.0000000000000        1548356.4079506639        1537146.0261901675     
   1000.0000000000000        2096809.8987914992        2083754.0413998805     
   1000.0000000000000        2839941.3116607387        2824735.7253806889     
   1000.0000000000000        3846920.2363085225        3829210.3774644705     
   1000.0000000000000        5211503.4647225812        5190876.1488802694     
   1000.0000000000000        7060776.6447237795        7036750.2988412119     
   1000.0000000000000        9567004.2132585235        9539017.4932397157     
   1000.0000000000000        12963692.873669915        12931091.369081523     
   1000.0000000000000        17567366.907254796        17529387.606404968     
   1000.0000000000000        23807086.394779578        23762839.525979649     
   1000.0000000000000        32264461.666679211        32212909.463615801     
   1000.0000000000000        43727896.372640833        43667828.231330656     
   1000.0000000000000        59266118.790527202        59196122.189832456     
   1000.0000000000000        80327860.186013401        80246286.630157232     
   1000.0000000000000        108876978.01798368        108781903.12427203     
   1000.0000000000000        147575628.07097131        147464804.76455146     
   1000.0000000000000        200032571.59857485        199903375.18311408     
   1000.0000000000000        271139779.36618286        270989143.00819653     
   1000.0000000000000        367528730.84552824        367353069.73259711     
   1000.0000000000000        498188972.03397912        497984094.13330585     
   1000.0000000000000        675306630.95382917        675067631.89525378     
   1000.0000000000000        915401107.69542360        915122246.81713152     
   1000.0000000000000        1240865969.8294184        1240540523.8366368     
   1000.0000000000000        1682057788.6505044        1681677878.6248245     
   1000.0000000000000        2280127764.1612177        2279684150.7928476     
   1000.0000000000000        3090860274.8011408        3090342115.6641722     
   1000.0000000000000        4189876414.9554090        4189270976.3648949     
   1000.0000000000000        5679687910.8787174        5678980225.3064775     
   1000.0000000000000        7699259411.1464777        7698431869.2666225     
   1000.0000000000000        10436971131.956413        10436002996.064268     
   1000.0000000000000        14148191026.950594        14147057849.654884     
   1000.0000000000000        19179095633.561047        19177768562.173000     
   1000.0000000000000        25998961632.574329        25997406575.366879     
   1000.0000000000000        35243940317.013145        35242116942.325089     
   1000.0000000000000        47776398307.691795        47774258840.494171     
   1000.0000000000000        64765359893.643379        64762847666.409195     
   1000.0000000000000        87795554764.447220        87792602469.655136     
   1000.0000000000000        119015243252.54892        119011770832.51959     
   1000.0000000000000        161336608424.83182        161332520520.36981     
   1000.0000000000000        218707407873.41611        218702590735.33212     
   1000.0000000000000        296479225263.23053        296473543009.53839     
   1000.0000000000000        401906672659.36243        401899962734.92310     
   1000.0000000000000        544824109937.09430        544816177600.64014     
   1000.0000000000000        738563006632.15320        738553618256.68848     
   1000.0000000000000        1001195519070.2141        1001184393995.1455     
   1000.0000000000000        1357220285460.3997        1357207086075.4590     
   1000.0000000000000        1839847692387.5381        1839832012057.2383     
   1000.0000000000000        2494097785725.6655        2494079134075.7358     
   1000.0000000000000        3380999803687.3408        3380977588667.7681     
   1000.0000000000000        4583285070690.5322        4583258576699.0566     
   1000.0000000000000        6213104293676.8848        6213072654866.7568     
   1000.0000000000000        8422489141835.5078        8422451309535.3359     
   1000.0000000000000        11417533981598.105        11417488684531.764     
   1000.0000000000000        15477620660510.727        15477566356211.545     
   1000.0000000000000        20981479656842.977        20981414472296.840     
   1000.0000000000000        28442518618417.328        28442440277529.000     
   1000.0000000000000        38556713790337.758        38556619525275.586     
   1000.0000000000000        52267531716751.516        52267418159565.367     
   1000.0000000000000        70853937211816.219        70853800261915.125     
   1000.0000000000000        96049697117514.781        96049531779600.734     
   1000.0000000000000        130205108684963.98        130204908870805.83     
   1000.0000000000000        176506238849773.06        176505997135719.56     
   1000.0000000000000        239272125376412.78        239271832706726.03     
   1000.0000000000000        324357663249590.00        324357308573452.81     
   1000.0000000000000        439699758172588.38        439699327999913.06     
   1000.0000000000000        596057693208808.62        596057171066632.88     
   1000.0000000000000        808016771103373.75        808016136870541.00     
   1000.0000000000000        1095348853582072.9        1095348082674881.9     
   1000.0000000000000        1484856710825188.2        1484855773200562.2     
   1000.0000000000000        2012874224870819.0        2012873083806031.8     
   1000.0000000000000        2728655669768488.0        2728654280367272.5     
   1000.0000000000000        3698970225752861.0        3698968533116463.5     
   1000.0000000000000        5014330310793718.0        5014328247781644.0     
   1000.0000000000000        6797434717886141.0        6797432202374431.0     
   1000.0000000000000        9214614146934460.0        9214611078458632.0     
   1000.0000000000000        12491346788088466.        12491343043732854.     
   1000.0000000000000        16933291274067254.        16933286703431472.     
   1000.0000000000000        22954798987695080.        22954793406730188.     
   1000.0000000000000        31117565396687496.        31117558580147920.     
   1000.0000000000000        42183025871813032.        42183017544013096.     
   1000.0000000000000        57183383551208448.        57183373374702616.     
   1000.0000000000000        77517894839649104.        77517882401369136.     
   1000.0000000000000        1.0508339420274248E+017   1.0508337899701992E+017
   1000.0000000000000        1.4245123381039501E+017   1.4245121521816907E+017
   1000.0000000000000        1.9310714323260400E+017   1.9310712049595738E+017
   1000.0000000000000        2.6177638367040573E+017   2.6177635586137741E+017
   1000.0000000000000        3.5486452761074714E+017   3.5486449359313728E+017
   1000.0000000000000        4.8105498051210342E+017   4.8105493889469306E+017
   1000.0000000000000        6.5211898226676954E+017   6.5211893134602598E+017
   1000.0000000000000        8.8401364662701939E+017   8.8401358431692416E+017
   1000.0000000000000        1.1983704654091366E+018   1.1983703891552392E+018
   1000.0000000000000        1.6245131274468393E+018   1.6245130341209920E+018
   1000.0000000000000        2.2021928775628132E+018   2.2021927633342420E+018
   1000.0000000000000        2.9852965740702147E+018   2.9852964342476083E+018
   1000.0000000000000        4.0468733381353242E+018   4.0468731669734216E+018
   1000.0000000000000        5.4859486886212086E+018   5.4859484790839030E+018
   1000.0000000000000        7.4367617954390446E+018   7.4367615389092352E+018
   1000.0000000000000        1.0081287516670429E+019   1.0081287202594638E+019
   1000.0000000000000        1.3666211294437173E+019   1.3666210909890253E+019
   1000.0000000000000        1.8525940354028958E+019   1.8525939883180958E+019
   1000.0000000000000        2.5113797726505873E+019   2.5113797149968990E+019
   1000.0000000000000        3.4044308921407803E+019   3.4044308215436595E+019
   1000.0000000000000        4.6150525815737975E+019   4.6150524951249601E+019
   1000.0000000000000        6.2561735020192203E+019   6.2561733961566552E+019
   1000.0000000000000        8.4808799479094608E+019   8.4808798182704480E+019
   1000.0000000000000        1.1496695973129545E+020   1.1496695814370640E+020
   1000.0000000000000        1.5584941555433226E+020   1.5584941361009754E+020
   1000.0000000000000        2.1126974558674462E+020   2.1126974320570443E+020
   1000.0000000000000        2.8639764383656791E+020   2.8639764092054130E+020
   1000.0000000000000        3.8824115672716044E+020   3.8824115315589336E+020
   1000.0000000000000        5.2630040449739404E+020   5.2630040012359670E+020
   1000.0000000000000        7.1345376709854849E+020   7.1345376174181568E+020
   1000.0000000000000        9.6715919937831082E+020   9.6715919281767724E+020
   1000.0000000000000        1.3110827360884262E+021   1.3110827280532457E+021
   1000.0000000000000        1.7773060961802836E+021   1.7773060863390578E+021
   1000.0000000000000        2.4093193151290063E+021   2.4093193030757038E+021
   1000.0000000000000        3.2660775626537356E+021   3.2660775478910308E+021
   1000.0000000000000        4.4275005720625839E+021   4.4275005539813315E+021
   1000.0000000000000        6.0019276764890341E+021   6.0019276543431226E+021
   1000.0000000000000        8.1362238693233740E+021   8.1362238421989295E+021
   1000.0000000000000        1.1029479597775461E+022   1.1029479564553132E+022
   1000.0000000000000        1.4951582227483169E+022   1.4951582186791902E+022
   1000.0000000000000        2.0268391553095170E+022   2.0268391503255644E+022
   1000.0000000000000        2.7475867765356580E+022   2.7475867704311861E+022
   1000.0000000000000        3.7246335384219608E+022   3.7246335309450255E+022
   1000.0000000000000        5.0491198729164012E+022   5.0491198637584060E+022
   1000.0000000000000        6.8445959122714825E+022   6.8445959010544448E+022
   1000.0000000000000        9.2785464363335260E+022   9.2785464225944658E+022
#  
#	m_D=100 GeV
#
#	y		    energy density (MeV/fm^3)	pressure (MeV/fm^3)
   1000.0000000000000        4.3956205362847379E-049   8.7912410725694895E-090
   1000.0000000000000        5.1178347615276396E-049   1.1328184130492498E-089
   1000.0000000000000        5.9587110466179689E-049   1.4597228609138185E-089
   1000.0000000000000        6.9377459397476719E-049   1.8809641564167208E-089
   1000.0000000000000        8.0776393330572669E-049   2.4237656698131293E-089
   1000.0000000000000        9.4048207820834295E-049   3.1232067884568385E-089
   1000.0000000000000        1.0950062301139052E-048   4.0244899764649842E-089
   1000.0000000000000        1.2749191842894916E-048   5.1858620538762802E-089
   1000.0000000000000        1.4843924004892134E-048   6.6823784874865949E-089
   1000.0000000000000        1.7282827223735222E-048   8.6107539664777679E-089
   1000.0000000000000        2.0122449882325046E-048   1.1095612738796021E-088
   1000.0000000000000        2.3428631440034251E-048   1.4297542645930651E-088
   1000.0000000000000        2.7278028985680291E-048   1.8423473360551617E-088
   1000.0000000000000        3.1759894607934677E-048   2.3740049536664668E-088
   1000.0000000000000        3.6978144793255013E-048   3.0590863132791715E-088
   1000.0000000000000        4.3053769832388400E-048   3.9418658573728910E-088
   1000.0000000000000        5.0127639099903890E-048   5.0793945793788037E-088
   1000.0000000000000        5.8363767249944836E-048   6.5451870323709340E-088
   1000.0000000000000        6.7953117058176964E-048   8.4339723207637758E-088
   1000.0000000000000        7.9118027082574121E-048   1.0867816115201177E-087
   1000.0000000000000        9.2117366802759298E-048   1.4004009335322359E-087
   1000.0000000000000        1.0725253876487369E-047   1.8045233318724186E-087
   1000.0000000000000        1.2487446689765967E-047   2.3252658415890582E-087
   1000.0000000000000        1.4539173303077226E-047   2.9962822528045642E-087
   1000.0000000000000        1.6928005026852300E-047   3.8609380389538470E-087
   1000.0000000000000        1.9709329286864384E-047   4.9751129175790265E-087
   1000.0000000000000        2.2947633836465269E-047   6.4108121635042877E-087
   1000.0000000000000        2.6718001968917496E-047   8.2608200610919507E-087
   1000.0000000000000        3.1107853397797413E-047   1.0644696232129177E-086
   1000.0000000000000        3.6218971169498674E-047   1.3716502361307055E-086
   1000.0000000000000        4.2169861603818006E-047   1.7674758670883113E-086
   1000.0000000000000        4.9098501980164860E-047   2.2775273597094305E-086
   1000.0000000000000        5.7165539677227502E-047   2.9347675806007649E-086
   1000.0000000000000        6.6558016941309983E-047   3.7816716955902846E-086
   1000.0000000000000        7.7493707645767601E-047   4.8729721930145507E-086
   1000.0000000000000        9.0226166593621262E-047   6.2791960554329681E-086
   1000.0000000000000        1.0505060843639366E-046   8.0912226749591940E-086
   1000.0000000000000        1.2231075251773684E-046   1.0426157074539641E-085
   1000.0000000000000        1.4240679234631367E-046   1.3434898001188124E-085
   1000.0000000000000        1.6580467447802501E-046   1.7311889990904557E-085
   1000.0000000000000        1.9304690194768955E-046   2.2307689647563882E-085
   1000.0000000000000        2.2476511273836312E-046   2.8745158250975437E-085
   1000.0000000000000        2.6169472493258901E-046   3.7040327166460116E-085
   1000.0000000000000        3.0469198810788644E-046   4.7729284515311435E-085
   1000.0000000000000        3.5475383632990089E-046   6.1502820698793735E-085
   1000.0000000000000        4.1304100305460137E-046   7.9251071796278974E-085
   1000.0000000000000        4.8090493388125146E-046   1.0212104598614197E-084
   1000.0000000000000        5.5991912115505891E-046   1.3159075072337133E-084
   1000.0000000000000        6.5191558694313595E-046   1.6956471125736016E-084
   1000.0000000000000        7.5902736027784158E-046   2.1849705352190346E-084
   1000.0000000000000        8.8373793354414943E-046   2.8155010581944579E-084
   1000.0000000000000        1.0289388447064693E-045   3.6279876917880053E-084
   1000.0000000000000        1.1979967204757237E-045   4.6749386413678240E-084
   1000.0000000000000        1.3948313348788480E-045   6.0240147313686068E-084
   1000.0000000000000        1.6240064930956430E-045   7.7624020907206798E-084
   1000.0000000000000        1.8908358477950942E-045   1.0002446691284135E-083
   1000.0000000000000        2.2015061014269193E-045   1.2888914880044840E-083
   1000.0000000000000        2.5632204510358365E-045   1.6608349128199216E-083
   1000.0000000000000        2.9843656015078733E-045   2.1401123626877816E-083
   1000.0000000000000        3.4747062196168964E-045   2.7576978841037153E-083
   1000.0000000000000        4.0456113374795867E-045   3.5535038966080580E-083
   1000.0000000000000        4.7103179548076786E-045   4.5789605946311659E-083
   1000.0000000000000        5.4842379518361417E-045   5.9003397033557379E-083
   1000.0000000000000        6.3853154290063602E-045   7.6030373914582547E-083
   1000.0000000000000        7.4344427586800787E-045   9.7970931305931148E-083
   1000.0000000000000        8.6559449954520987E-045   1.2624301166445448E-082
   1000.0000000000000        1.0078143876595610E-044   1.6267374191171702E-082
   1000.0000000000000        1.1734014489547850E-044   2.0961751433732599E-082
   1000.0000000000000        1.3661949831919456E-044   2.7010814284215116E-082
   1000.0000000000000        1.5906650991111588E-044   3.4805492785411023E-082
   1000.0000000000000        1.8520163583230099E-044   4.4849530091480566E-082
   1000.0000000000000        2.1563084482161824E-044   5.7792037648429666E-082
   1000.0000000000000        2.5105966818019037E-044   7.4469445025291065E-082
   1000.0000000000000        2.9230955821226991E-044   9.5959555468716189E-082
   1000.0000000000000        3.4033693440926162E-044   1.2365120060484345E-081
   1000.0000000000000        3.9625535898138831E-044   1.5933399583123135E-081
   1000.0000000000000        4.6136135589871465E-044   2.0531399697992433E-081
   1000.0000000000000        5.3716447208150745E-044   2.6456273274238348E-081
   1000.0000000000000        6.2542227773828470E-044   3.4090924430719133E-081
   1000.0000000000000        7.2818111736919192E-044   4.3928754306929558E-081
   1000.0000000000000        8.4782355628677081E-044   5.6605547874780130E-081
   1000.0000000000000        9.8712362274880105E-044   7.2940562525775481E-081
   1000.0000000000000        1.1493111265466573E-043   9.3989473847088901E-081
   1000.0000000000000        1.3381465453390886E-043   1.2111260028918076E-080
   1000.0000000000000        1.5580082150455415E-043   1.5606281584968348E-080
   1000.0000000000000        1.8139938458939778E-043   2.0109883226665352E-080
   1000.0000000000000        2.1120387178735375E-043   2.5913117175819366E-080
   1000.0000000000000        2.4590532960703996E-043   3.3391026402251253E-080
   1000.0000000000000        2.8630834566341596E-043   4.3026882355790538E-080
   1000.0000000000000        3.3334970383730687E-043   5.5443417131203318E-080
   1000.0000000000000        3.8812010453602070E-043   7.1443068492990982E-080
   1000.0000000000000        4.5188945366086480E-043   9.2059838657051975E-080
   1000.0000000000000        5.2613630663125850E-043   1.1862611828317871E-079
   1000.0000000000000        6.1258215015419027E-043   1.5285879428223597E-079
   1000.0000000000000        7.1323131659592708E-043   1.9697020628830805E-079
   1000.0000000000000        8.3041745640991551E-043   2.5381112252935889E-079
   1000.0000000000000        9.6685764613024497E-043   3.2705497513324753E-079
   1000.0000000000000        1.1257153864779712E-042   4.2143526136070276E-079
   1000.0000000000000        1.3106739512535300E-042   5.4305145318702521E-079
   1000.0000000000000        1.5260217876822624E-042   6.9976318511263274E-079
   1000.0000000000000        1.7767519483039658E-042   9.0169819519907780E-079
   1000.0000000000000        2.0686778598335686E-042   1.1619068458058500E-078
   1000.0000000000000        2.4085681132083262E-042   1.4972055234429036E-078
   1000.0000000000000        2.8043034000617633E-042   1.9292634237585109E-078
   1000.0000000000000        3.2650592343525604E-042   2.4860029568240898E-078
   1000.0000000000000        3.8015186957289074E-042   3.2034042760724149E-078
   1000.0000000000000        4.4261201272944295E-042   4.1278305513637292E-078
   1000.0000000000000        5.1533455308931552E-042   5.3190242605480392E-078
   1000.0000000000000        6.0000563466426669E-042   6.8539681394989713E-078
   1000.0000000000000        6.9858844020978145E-042   8.8318603104898861E-078
   1000.0000000000000        8.1336870955855304E-042   1.1380525114274697E-077
   1000.0000000000000        9.4700773675882899E-042   1.4664673955814987E-077
   1000.0000000000000        1.1026040748086349E-041   1.8896550033585446E-077
   1000.0000000000000        1.2837653786710123E-041   2.4349644884548643E-077
   1000.0000000000000        1.4946920523220076E-041   3.1376373197744402E-077
   1000.0000000000000        1.7402746392704395E-041   4.0430848158645884E-077
   1000.0000000000000        2.0262072146453607E-041   5.2098229216149826E-077
   1000.0000000000000        2.3591194079584656E-041   6.7132538917019102E-077
   1000.0000000000000        2.7467301176204699E-041   8.6505392779223963E-077
   1000.0000000000000        3.1980264812336249E-041   1.1146879144758125E-076
   1000.0000000000000        3.7234722512642201E-041   1.4363603317189466E-076
   1000.0000000000000        4.3352504074908583E-041   1.8508597570163508E-076
   1000.0000000000000        5.0475456314382124E-041   2.3849738568337704E-076
   1000.0000000000000        5.8768731922445675E-041   3.0732205809854284E-076
   1000.0000000000000        6.8424618695090304E-041   3.9600789385301466E-076
   1000.0000000000000        7.9666997915609625E-041   5.1028635225270995E-076
   1000.0000000000000        9.2756535263547015E-041   6.5754285542610248E-076
   1000.0000000000000        1.0799672460623305E-040   8.4729408265219731E-076
   1000.0000000000000        1.2574092480422966E-040   1.0918030004785168E-075
   1000.0000000000000        1.4640055268593222E-040   1.4068713759012635E-075
   1000.0000000000000        1.7045462215357786E-040   1.8128609899980447E-075
   1000.0000000000000        1.9846085059425403E-040   2.3360095495235614E-075
   1000.0000000000000        2.3106859010903641E-040   3.0101263392905770E-075
   1000.0000000000000        2.6903388338355975E-040   3.8787771994932838E-075
   1000.0000000000000        3.1323699328534690E-040   4.9981000355137160E-075
   1000.0000000000000        3.6470281262884301E-040   6.4404328168851147E-075
   1000.0000000000000        4.2462462732882571E-040   8.2989885304585174E-075
   1000.0000000000000        4.9439178391430908E-040   1.0693879213849133E-074
   1000.0000000000000        5.7562190290176825E-040   1.3779878381646182E-074
   1000.0000000000000        6.7019838492640201E-040   1.7756423503180181E-074
   1000.0000000000000        7.8031407924831757E-040   2.2880504957448365E-074
   1000.0000000000000        9.0852212713108112E-040   2.9483274433844202E-074
   1000.0000000000000        1.0577951589466771E-039   3.7991446122277839E-074
   1000.0000000000000        1.2315942175501469E-039   4.8954873777691771E-074
   1000.0000000000000        1.4339490059808646E-039   6.3082085869440374E-074
   1000.0000000000000        1.6695513201122889E-039   8.1286075329497035E-074
   1000.0000000000000        1.9438638325789620E-039   1.0474330313281391E-073
   1000.0000000000000        2.2632467502432554E-039   1.3496972890744244E-073
   1000.0000000000000        2.6351052818812029E-039   1.7391878217025310E-073
   1000.0000000000000        3.0680613352706181E-039   2.2410760573081559E-073
   1000.0000000000000        3.5721534246489723E-039   2.8877972993873374E-073
   1000.0000000000000        4.1590694235928152E-039   3.7211469084925250E-073
   1000.0000000000000        4.8424175599246342E-039   4.7949813920533442E-073
   1000.0000000000000        5.6380419359312911E-039   6.1786989644682829E-073
   1000.0000000000000        6.5643898895440544E-039   7.9617245140493906E-073
   1000.0000000000000        7.6429397141102320E-039   1.0259288824742208E-072
   1000.0000000000000        8.8986986538641059E-039   1.3219875543766259E-072
   1000.0000000000000        1.0360782721612714E-038   1.7034817166974105E-072
   1000.0000000000000        1.2063091782286113E-038   2.1950660197332503E-072
   1000.0000000000000        1.4045095554827729E-038   2.8285098594008047E-072
   1000.0000000000000        1.6352748756658928E-038   3.6447505235855764E-072
   1000.0000000000000        1.9039556609245858E-038   4.6965388276891734E-072
   1000.0000000000000        2.2167815409569774E-038   6.0518482176645361E-072
   1000.0000000000000        2.5810056931373641E-038   7.7982676590941582E-072
   1000.0000000000000        3.0050730146064367E-038   1.0048662209565994E-071
   1000.0000000000000        3.4988159255622399E-038   1.2948467097587512E-071
   1000.0000000000000        4.0736823436456523E-038   1.6685086699173437E-071
   1000.0000000000000        4.7430011152310696E-038   2.1500005835501337E-071
   1000.0000000000000        5.5222910579107179E-038   2.7704396102988203E-071
   1000.0000000000000        6.4296207796263596E-038   3.5699225818995592E-071
   1000.0000000000000        7.4860276172121021E-038   4.6001173219516921E-071
   1000.0000000000000        8.7160054078524251E-038   5.9276017589326970E-071
   1000.0000000000000        1.0148072402917836E-037   7.6381666278011650E-071
   1000.0000000000000        1.1815432491825065E-037   9.8423598289372484E-071
   1000.0000000000000        1.3756745067046974E-037   1.2682630757188299E-070
   1000.0000000000000        1.6017021380356522E-037   1.6342536314337491E-070
   1000.0000000000000        1.8648668173210133E-037   2.1058603557789712E-070
   1000.0000000000000        2.1712702778870299E-037   2.7135615627489444E-070
   1000.0000000000000        2.5280167869618375E-037   3.4966308827752105E-070
   1000.0000000000000        2.9433778651362214E-037   4.5056753818372684E-070
   1000.0000000000000        3.4269840697480471E-037   5.8059061213754952E-070
   1000.0000000000000        3.9900482888776657E-037   7.4813525239989475E-070
   1000.0000000000000        4.6456257232458258E-037   9.6402929048886040E-070
   1000.0000000000000        5.4089165839529025E-037   1.2422252125391586E-069
   1000.0000000000000        6.2976185244040179E-037   1.6007018602987771E-069
   1000.0000000000000        7.3323369779041997E-037   2.0626263415848807E-069
   1000.0000000000000        8.5370629150054125E-037   2.6578512404588917E-069
   1000.0000000000000        9.9397290978834998E-037   3.4248438866447444E-069
   1000.0000000000000        1.1572857729050500E-036   4.4131723662093075E-069
   1000.0000000000000        1.3474314510781019E-036   5.6867089357918161E-069
   1000.0000000000000        1.5688186598863683E-036   7.3277578659803052E-069
   1000.0000000000000        1.8265804806904202E-036   9.4423744820978878E-069
   1000.0000000000000        2.1266933761999934E-036   1.2167219153638600E-068
   1000.0000000000000        2.4761157606717159E-036   1.5678389182017095E-068
   1000.0000000000000        2.8829493376248236E-036   2.0202799361043778E-068
   1000.0000000000000        3.3566269458487730E-036   2.6032846696443728E-068
   1000.0000000000000        3.9081312690983419E-036   3.3545307014600333E-068
   1000.0000000000000        4.5502494804772738E-036   4.3225684683098477E-068
   1000.0000000000000        5.2978697256912564E-036   5.5699589081404478E-068
   1000.0000000000000        6.1683263194289623E-036   7.1773165574649532E-068
   1000.0000000000000        7.1818016585894941E-036   9.2485193904716182E-068
   1000.0000000000000        8.3617941711121559E-036   1.1917422093773455E-067
   1000.0000000000000        9.7356631502653620E-036   1.5356506632563921E-067
   1000.0000000000000        1.1335263106916236E-035   1.9788029164396148E-067
   1000.0000000000000        1.3197682347864933E-035   2.5498383687128141E-067
   1000.0000000000000        1.5366102904913807E-035   3.2856610694001071E-067
   1000.0000000000000        1.7890801752975861E-035   4.2338246986308816E-067
   1000.0000000000000        2.0830316531455997E-035   5.4556057974695368E-067
   1000.0000000000000        2.4252802797307629E-035   7.0299638591585439E-067
   1000.0000000000000        2.8237614279017336E-035   9.0586442084957812E-067
   1000.0000000000000        3.2877142771271393E-035   1.1672753450819627E-066
   1000.0000000000000        3.8278960330078526E-035   1.5041232439161192E-066
   1000.0000000000000        4.4568313437264156E-035   1.9381774338172803E-066
   1000.0000000000000        5.1891026964006018E-035   2.4974893381601056E-066
   1000.0000000000000        6.0416885264673566E-035   3.2182053538513925E-066
   1000.0000000000000        7.0343568794981081E-035   4.1469028681380381E-066
   1000.0000000000000        8.1901237528832328E-035   5.3436003942990250E-066
   1000.0000000000000        9.5357867444915850E-035   6.8856363608969685E-066
   1000.0000000000000        1.1102546381476868E-034   8.8726672273438841E-066
   1000.0000000000000        1.2926729535352789E-034   1.1433107936729416E-065
   1000.0000000000000        1.5050631696432193E-034   1.4732430930138322E-065
   1000.0000000000000        1.7523497636594382E-034   1.8983860059091728E-065
   1000.0000000000000        2.0402663198018312E-034   2.4462150506746165E-065
   1000.0000000000000        2.3754884681382076E-034   3.1521345266571281E-065
   1000.0000000000000        2.7657886656707162E-034   4.0617655718401951E-065
   1000.0000000000000        3.2202164084374883E-034   5.2338944994486085E-065
   1000.0000000000000        3.7493080530270071E-034   6.7442719543654854E-065
   1000.0000000000000        4.3653311124247969E-034   8.6905084157218944E-065
   1000.0000000000000        5.0825686904331394E-034   1.1198382425085836E-064
   1000.0000000000000        5.9176506495568346E-034   1.4429969219253284E-064
   1000.0000000000000        6.8899391908103352E-034   1.8594115093109558E-064
   1000.0000000000000        8.0219777854948575E-034   2.3959934414459568E-064
   1000.0000000000000        9.3400138678732914E-034   3.0874201556288817E-064
   1000.0000000000000        1.0874607407889253E-033   3.9783761726978011E-064
   1000.0000000000000        1.2661339474289968E-033   5.1264409033032861E-064
   1000.0000000000000        1.4741637216890686E-033   6.6058098063805346E-064
   1000.0000000000000        1.7163734396008942E-033   8.5120893854416100E-064
   1000.0000000000000        1.9983789729894918E-033   1.0968475906740617E-063
   1000.0000000000000        2.3267188990148585E-033   1.4133717148529964E-063
   1000.0000000000000        2.7090061035491991E-033   1.8212371721766614E-063
   1000.0000000000000        3.1541042934641316E-033   2.3468028986739244E-063
   1000.0000000000000        3.6723335104395036E-033   3.0240343923173136E-063
   1000.0000000000000        4.2757094113350133E-033   3.8966987858644327E-063
   1000.0000000000000        4.9782218630766076E-033   5.0211933655079039E-063
   1000.0000000000000        5.7961593115552692E-033   6.4701903327259984E-063
   1000.0000000000000        6.7484864453523607E-033   8.3373333577067279E-063
   1000.0000000000000        7.8572839107978829E-033   1.0743289446373706E-062
   1000.0000000000000        9.1482602735907274E-033   1.3843547232281998E-062
   1000.0000000000000        1.0651348097317231E-032   1.7838465670059659E-062
   1000.0000000000000        1.2401397959537203E-032   2.2986222542749407E-062
   1000.0000000000000        1.4438986496887837E-032   2.9619499600368010E-062
   1000.0000000000000        1.6811357214528865E-032   3.8166982632566322E-062
   1000.0000000000000        1.9573515873527842E-032   4.9181065950844824E-062
   1000.0000000000000        2.2789505853824856E-032   6.3373551725339369E-062
   1000.0000000000000        2.6533893063326818E-032   8.1661651301028394E-062
   1000.0000000000000        3.0893494822219153E-032   1.0522726139958241E-061
   1000.0000000000000        3.5969392808384906E-032   1.3559334602307331E-061
   1000.0000000000000        4.1879276736063995E-032   1.7472236035822708E-061
   1000.0000000000000        4.8760173108259450E-032   2.2514307747827016E-061
   1000.0000000000000        5.6771622311710454E-032   2.9011401421412471E-061
   1000.0000000000000        6.6099377718525727E-032   3.7383401784468924E-061
   1000.0000000000000        7.6959712561800456E-032   4.8171362309674358E-061
   1000.0000000000000        8.9604434444393950E-032   6.2072471632037442E-061
   1000.0000000000000        1.0432672374721067E-031   7.9985110442810506E-061
   1000.0000000000000        1.2146793130624761E-031   1.0306691073122656E-060
   1000.0000000000000        1.4142549296928294E-031   1.3280956954237384E-060
   1000.0000000000000        1.6466214453901678E-031   1.7113525220601330E-060
   1000.0000000000000        1.9171665076024648E-031   2.2052081524413462E-060
   1000.0000000000000        2.2321629711325139E-031   2.8415787705479651E-060
   1000.0000000000000        2.5989143404795773E-031   3.6615908118776999E-060
   1000.0000000000000        3.0259241088133506E-031   4.7182388229520575E-060
   1000.0000000000000        3.5230929198722228E-031   6.0798103158560709E-060
   1000.0000000000000        4.1019481241785670E-031   7.8342989543312160E-060
   1000.0000000000000        4.7759110520599950E-031   1.0095091280401826E-059
   1000.0000000000000        5.5606082004649328E-031   1.3008294495037152E-059
   1000.0000000000000        6.4742335487468069E-031   1.6762178862009227E-059
   1000.0000000000000        7.5379704040674070E-031   2.1599344964905065E-059
   1000.0000000000000        8.7764825573204853E-031   2.7832402145091057E-059
   1000.0000000000000        1.0218486137513615E-030   3.5864171363944445E-059
   1000.0000000000000        1.1897415423615740E-030   4.6213718130566000E-059
   1000.0000000000000        1.3852198051376894E-030   5.9549897913196810E-059
   1000.0000000000000        1.6128157589058692E-030   7.6734581958454051E-059
   1000.0000000000000        1.8778064409182558E-030   9.8878357053793515E-059
   1000.0000000000000        2.1863359221801166E-030   1.2741229891654125E-058
   1000.0000000000000        2.5455577638117819E-030   1.6418045767575696E-058
   1000.0000000000000        2.9638008794371030E-030   2.1155903246426102E-058
   1000.0000000000000        3.4507626492822943E-030   2.7260993696323043E-058
   1000.0000000000000        4.0177337635257000E-030   3.5127868031014337E-058
   1000.0000000000000        4.6778600081149324E-030   4.5264935172997779E-058
   1000.0000000000000        5.4464470628135343E-030   5.8327318766579415E-058
   1000.0000000000000        6.3413153785214723E-030   7.5159195556779460E-058
   1000.0000000000000        7.3832133620519399E-030   9.6848351617334867E-058
   1000.0000000000000        8.5962984484603056E-030   1.2479648220839700E-057
   1000.0000000000000        1.0008697215065156E-029   1.6080977850102477E-057
   1000.0000000000000        1.1653157523956899E-029   2.0721565547564364E-057
   1000.0000000000000        1.3567807813563604E-029   2.6701316471549692E-057
   1000.0000000000000        1.5797041144200377E-029   3.4406681275457585E-057
   1000.0000000000000        1.8392544495072395E-029   4.4335631079061277E-057
   1000.0000000000000        2.1414497177999307E-029   5.7129839622467883E-057
   1000.0000000000000        2.4932966154270045E-029   7.3616152424233012E-057
   1000.0000000000000        2.9029530606427008E-029   9.4860022952121862E-057
   1000.0000000000000        3.3799173432285285E-029   1.2223436920173458E-056
   1000.0000000000000        3.9352483517345606E-029   1.5750830064592217E-056
   1000.0000000000000        4.5818219847462412E-029   2.0296144967135923E-056
   1000.0000000000000        5.3346296913258366E-029   2.6153129634827901E-056
   1000.0000000000000        6.2111260625834472E-029   3.3700300762452688E-056
   1000.0000000000000        7.2316335336323804E-029   4.3425405959561336E-056
   1000.0000000000000        8.4198135793438095E-029   5.5956945194347206E-056
   1000.0000000000000        9.8032153290396869E-029   7.2104788576470274E-056
   1000.0000000000000        1.1413914320298955E-028   9.2912515465903900E-056
   1000.0000000000000        1.3289256202014627E-028   1.1972485740368853E-055
   1000.0000000000000        1.5472722630193739E-028   1.5427460346836948E-055
   1000.0000000000000        1.8014939433150233E-028   1.9879458445125900E-055
   1000.0000000000000        2.0974850421396549E-028   2.5616197300112428E-055
   1000.0000000000000        2.4421084058178956E-028   3.3008422535849130E-055
   1000.0000000000000        2.8433544678262043E-028   4.2533868145186057E-055
   1000.0000000000000        3.3105265148946059E-028   5.4808130788290858E-055
   1000.0000000000000        3.8544563929094006E-028   7.0624453679392778E-055
   1000.0000000000000        4.4877556539712944E-028   9.1004991156998680E-055
   1000.0000000000000        5.2251079677021938E-028   1.1726686698978742E-054
   1000.0000000000000        6.0836095766455434E-028   1.5110729553843361E-054
   1000.0000000000000        7.0831656895558163E-028   1.9471326686021798E-054
   1000.0000000000000        8.2469520033474577E-028   2.5090288432609651E-054
   1000.0000000000000        9.6019520545454959E-028   3.2330748891249983E-054
   1000.0000000000000        1.1179582859263457E-027   4.1660634023220263E-054
   1000.0000000000000        1.3016423347789070E-027   5.3682902092914790E-054
   1000.0000000000000        1.5155062483255186E-027   6.9174510778950128E-054
   1000.0000000000000        1.7645086728865559E-027   8.9136629266780748E-054
   1000.0000000000000        2.0544229759078656E-027   1.1485934035705093E-053
   1000.0000000000000        2.3919711071941755E-027   1.4800501406363711E-053
   1000.0000000000000        2.7849794539624174E-027   1.9071574084924693E-053
   1000.0000000000000        3.2425603033686985E-027   2.4575176753782439E-053
   1000.0000000000000        3.7753231198970243E-027   3.1666988253900704E-053
   1000.0000000000000        4.3956205362847031E-027   4.0805327880603397E-053
   1000.0000000000000        5.1178347615276603E-027   5.2580774977685965E-053
   1000.0000000000000        5.9587110466180658E-027   6.7754336041995016E-053
   1000.0000000000000        6.9377459397476158E-027   8.7306625946746393E-053
   1000.0000000000000        8.0776393330572006E-027   1.1250124169633946E-052
   1000.0000000000000        9.4048207820833522E-027   1.4496642433975954E-052
   1000.0000000000000        1.0950062301139094E-026   1.8680028657028791E-052
   1000.0000000000000        1.2749191842895122E-026   2.4070640650820884E-052
   1000.0000000000000        1.4843924004892008E-026   3.1016855062491624E-052
   1000.0000000000000        1.7282827223735084E-026   3.9967581754823487E-052
   1000.0000000000000        2.0122449882324874E-026   5.1501275301638573E-052
   1000.0000000000000        2.3428631440034343E-026   6.6363318510937833E-052
   1000.0000000000000        2.7278028985680739E-026   8.5514193943928983E-052
   1000.0000000000000        3.1759894607934418E-026   1.1019155658907957E-051
   1000.0000000000000        3.6978144793254714E-026   1.4199021923403995E-051
   1000.0000000000000        4.3053769832388036E-026   1.8296521971416990E-051
   1000.0000000000000        5.0127639099904079E-026   2.3576463091854640E-051
   1000.0000000000000        5.8363767249945801E-026   3.0380069660616619E-051
   1000.0000000000000        6.7953117058176409E-026   3.9147035295012349E-051
   1000.0000000000000        7.9118027082573469E-026   5.0443938735690266E-051
   1000.0000000000000        9.2117366802758584E-026   6.5000859876564757E-051
   1000.0000000000000        1.0725253876487416E-025   8.3758562310549001E-051
   1000.0000000000000        1.2487446689766165E-025   1.0792929163639199E-050
   1000.0000000000000        1.4539173303077107E-025   1.3907511871167519E-050
   1000.0000000000000        1.6928005026852158E-025   1.7920889090644323E-050
   1000.0000000000000        1.9709329286864218E-025   2.3092431548914551E-050
   1000.0000000000000        2.2947633836465365E-025   2.9756358198598859E-050
   1000.0000000000000        2.6718001968917944E-025   3.8343335636934229E-050
   1000.0000000000000        3.1107853397797149E-025   4.9408310603569140E-050
   1000.0000000000000        3.6218971169498370E-025   6.3666374275796981E-050
   1000.0000000000000        4.2169861603818173E-025   8.2038976147132360E-050
   1000.0000000000000        4.9098501980165058E-025   1.0571347413309600E-049
   1000.0000000000000        5.7165539677228435E-025   1.3621986942258264E-049
   1000.0000000000000        6.6558016941309439E-025   1.7552968518411606E-049
   1000.0000000000000        7.7493707645766994E-025   2.2618337931758936E-049
   1000.0000000000000        9.0226166593621645E-025   2.9145452549923194E-049
   1000.0000000000000        1.0505060843639409E-024   3.7556137297600221E-049
   1000.0000000000000        1.2231075251773877E-024   4.8393945749143258E-049
   1000.0000000000000        1.4240679234631257E-024   6.2359288124959106E-049
   1000.0000000000000        1.6580467447802360E-024   8.0354696393390821E-049
   1000.0000000000000        1.9304690194769043E-024   1.0354315180604179E-048
   1000.0000000000000        2.2476511273836406E-024   1.3342324437474577E-048
   1000.0000000000000        2.6169472493259326E-024   1.7192602158904190E-048
   1000.0000000000000        3.0469198810788388E-024   2.2153978537413205E-048
   1000.0000000000000        3.5475383632989792E-024   2.8547090248836638E-048
   1000.0000000000000        4.1304100305460305E-024   3.6785102098429870E-048
   1000.0000000000000        4.8090493388125327E-024   4.7400408442227318E-048
   1000.0000000000000        5.5991912115505442E-024   6.1079040004951492E-048
   1000.0000000000000        6.5191558694313052E-024   7.8704999689133379E-048
   1000.0000000000000        7.5902736027783543E-024   1.0141739264687280E-047
   1000.0000000000000        8.8373793354415284E-024   1.3068404273503983E-047
   1000.0000000000000        1.0289388447064738E-023   1.6839635293333700E-047
   1000.0000000000000        1.1979967204757432E-023   2.1699154022938709E-047
   1000.0000000000000        1.3948313348788370E-023   2.7961014459321256E-047
   1000.0000000000000        1.6240064930956303E-023   3.6029899130761446E-047
   1000.0000000000000        1.8908358477951016E-023   4.6427272341610435E-047
   1000.0000000000000        2.2015061014269275E-023   5.9825080623713252E-047
   1000.0000000000000        2.5632204510358162E-023   7.7089178339596590E-047
   1000.0000000000000        2.9843656015078487E-023   9.9335284885964855E-047
   1000.0000000000000        3.4747062196168666E-023   1.2800108982080009E-046
   1000.0000000000000        4.0456113374796045E-023   1.6493916582270094E-046
   1000.0000000000000        4.7103179548076976E-023   2.1253669413064363E-046
   1000.0000000000000        5.4842379518360982E-023   2.7386973991200242E-046
   1000.0000000000000        6.3853154290063089E-023   3.5290204785123847E-046
   1000.0000000000000        7.4344427586801125E-023   4.5474120544293334E-046
   1000.0000000000000        8.6559449954521338E-023   5.8596872895313204E-046
   1000.0000000000000        1.0078143876595653E-022   7.5506540438548865E-046
   1000.0000000000000        1.1734014489547755E-022   9.7295937179762077E-046
   1000.0000000000000        1.3661949831919342E-022   1.2537323738020145E-045
   1000.0000000000000        1.5906650991111650E-022   1.6155298107044960E-045
   1000.0000000000000        1.8520163583230170E-022   2.0817334160698462E-045
   1000.0000000000000        2.1563084482161899E-022   2.6824723387812758E-045
   1000.0000000000000        2.5105966818018833E-022   3.4565702877355799E-045
   1000.0000000000000        2.9230955821226757E-022   4.4540545765839303E-045
   1000.0000000000000        3.4033693440926298E-022   5.7393892196500825E-045
   1000.0000000000000        3.9625535898138970E-022   7.3956410231651202E-045
   1000.0000000000000        4.6136135589871644E-022   9.5298479123404686E-045
   1000.0000000000000        5.3716447208150309E-022   1.2279936431299331E-044
   1000.0000000000000        6.2542227773827967E-022   1.5823635470788150E-044
   1000.0000000000000        7.2818111736919478E-022   2.0389962288181347E-044
   1000.0000000000000        8.4782355628677406E-022   2.6274023123030884E-044
   1000.0000000000000        9.8712362274880541E-022   3.3856084922807199E-044
   1000.0000000000000        1.1493111265466480E-021   4.3626150721263195E-044
   1000.0000000000000        1.3381465453390777E-021   5.6215626894871123E-044
   1000.0000000000000        1.5580082150455476E-021   7.2438128847668184E-044
   1000.0000000000000        1.8139938458939845E-021   9.3342062261622468E-044
   1000.0000000000000        2.1120387178735464E-021   1.2027837806618247E-043
   1000.0000000000000        2.4590532960703781E-021   1.5498787990888444E-043
   1000.0000000000000        2.8630834566341370E-021   1.9971372652388428E-043
   1000.0000000000000        3.3334970383730812E-021   2.5734639966044351E-043
   1000.0000000000000        3.8812010453602233E-021   3.3161050637827803E-043
   1000.0000000000000        4.5188945366086681E-021   4.2730548813833709E-043
   1000.0000000000000        5.2613630663125423E-021   5.5061579294206118E-043
   1000.0000000000000        6.1258215015418521E-021   7.0951055594906451E-043
   1000.0000000000000        7.1323131659593012E-021   9.1425861865412171E-043
   1000.0000000000000        8.3041745640991872E-021   1.1780921706731609E-042
   1000.0000000000000        9.6685764613024907E-021   1.5180619032041354E-042
   1000.0000000000000        1.1257153864779617E-020   1.9561389400331321E-042
   1000.0000000000000        1.3106739512535193E-020   2.5206347604279402E-042
   1000.0000000000000        1.5260217876822687E-020   3.2480308791025725E-042
   1000.0000000000000        1.7767519483039729E-020   4.1853365297862031E-042
   1000.0000000000000        2.0686778598335777E-020   5.3931267222085362E-042
   1000.0000000000000        2.4085681132083053E-020   6.9494570128023191E-042
   1000.0000000000000        2.8043034000617408E-020   8.9549079888212144E-042
   1000.0000000000000        3.2650592343525741E-020   1.1539085475613899E-041
   1000.0000000000000        3.8015186957289220E-020   1.4868996555915018E-041
   1000.0000000000000        4.4261201272944469E-020   1.9159842718312010E-041
   1000.0000000000000        5.1533455308931146E-020   2.4688927664154384E-041
   1000.0000000000000        6.0000563466426201E-020   3.1813578593701145E-041
   1000.0000000000000        6.9858844020978403E-020   4.0994239172194348E-041
   1000.0000000000000        8.1336870955855647E-020   5.2824226607842055E-041
   1000.0000000000000        9.4700773675884456E-020   6.8068075957011830E-041
   1000.0000000000000        1.1026040748086260E-019   8.7710949741166572E-041
   1000.0000000000000        1.2837653786710018E-019   1.1302230608173562E-040
   1000.0000000000000        1.4946920523220133E-019   1.4563794004965769E-040
   1000.0000000000000        1.7402746392704466E-019   1.8766570033980224E-040
   1000.0000000000000        2.0262072146453447E-019   2.4182171345672723E-040
   1000.0000000000000        2.3591194079584457E-019   3.1160591922267228E-040
   1000.0000000000000        2.7467301176204485E-019   4.0152826201380089E-040
   1000.0000000000000        3.1980264812336385E-019   5.1740015588941361E-040
   1000.0000000000000        3.7234722512642350E-019   6.6671006027861821E-040
   1000.0000000000000        4.3352504074909286E-019   8.5910743876339923E-040
   1000.0000000000000        5.0475456314381704E-019   1.1070263780566841E-039
   1000.0000000000000        5.8768731922445190E-019   1.4264891702135410E-039
   1000.0000000000000        6.8424618695090560E-019   1.8381417917630012E-039
   1000.0000000000000        7.9666997915609949E-019   2.3685882004813932E-039
   1000.0000000000000        9.2756535263546240E-019   3.0521096825361033E-039
   1000.0000000000000        1.0799672460623215E-018   3.9328803678201907E-039
   1000.0000000000000        1.2574092480422861E-018   5.0678220977740009E-039
   1000.0000000000000        1.4640055268593280E-018   6.5302831502651489E-039
   1000.0000000000000        1.7045462215357864E-018   8.4147785706735740E-039
   1000.0000000000000        1.9846085059425723E-018   1.0843098468357446E-038
   1000.0000000000000        2.3106859010903462E-018   1.3972179047374482E-038
   1000.0000000000000        2.6903388338355751E-018   1.8004245063599478E-038
   1000.0000000000000        3.1323699328534805E-018   2.3199879200006535E-038
   1000.0000000000000        3.6470281262884451E-018   2.9894863015540853E-038
   1000.0000000000000        4.2462462732882231E-018   3.8521877876329610E-038
   1000.0000000000000        4.9439178391430493E-018   4.9638468374772810E-038
   1000.0000000000000        5.7562190290176323E-018   6.3963075482584782E-038
   1000.0000000000000        6.7019838492640495E-018   8.2421468226632819E-038
   1000.0000000000000        7.8031407924832068E-018   1.0620657472927656E-037
   1000.0000000000000        9.0852212713109564E-018   1.3685557945327029E-037
   1000.0000000000000        1.0577951589466686E-017   1.7634926940561053E-037
   1000.0000000000000        1.2315942175501370E-017   2.2724005000847133E-037
   1000.0000000000000        1.4339490059808702E-017   2.9281690427565297E-037
   1000.0000000000000        1.6695513201122963E-017   3.7731795659878968E-037
   1000.0000000000000        1.9438638325789456E-017   4.8620437916913729E-037
   1000.0000000000000        2.2632467502432379E-017   6.2651334369429708E-037
   1000.0000000000000        2.6351052818811815E-017   8.0731282986151554E-037
   1000.0000000000000        3.0680613352706309E-017   1.0402876851467189E-036
   1000.0000000000000        3.5721534246489874E-017   1.3404948135651471E-036
   1000.0000000000000        4.1590694235928845E-017   1.7273363020945407E-036
   1000.0000000000000        4.8424175599245941E-017   2.2258133793010991E-036
   1000.0000000000000        5.6380419359312455E-017   2.8681422515974033E-036
   1000.0000000000000        6.5643898895440824E-017   3.6958362517421375E-036
   1000.0000000000000        7.6429397141102654E-017   4.7623888734333040E-036
   1000.0000000000000        8.8986986538640352E-017   6.1367311032313363E-036
   1000.0000000000000        1.0360782721612630E-016   7.9076865068887139E-036
   1000.0000000000000        1.2063091782286157E-016   1.0189712016290252E-035
   1000.0000000000000        1.4045095554827785E-016   1.3130295464031175E-035
   1000.0000000000000        1.6352748756658984E-016   1.6919487996698632E-035
   1000.0000000000000        1.9039556609246167E-016   2.1802187486935595E-035
   1000.0000000000000        2.2167815409569588E-016   2.8093966877927061E-035
   1000.0000000000000        2.5810056931373754E-016   3.6201470525947757E-035
   1000.0000000000000        3.0050730146064496E-016   4.6648696868322029E-035
   1000.0000000000000        3.4988159255622551E-016   6.0110866221841361E-035
   1000.0000000000000        4.0736823436456211E-016   7.7458062805263136E-035
   1000.0000000000000        4.7430011152310307E-016   9.9811471872926175E-035
   1000.0000000000000        5.5222910579107402E-016   1.2861584698645959E-034
   1000.0000000000000        6.4296207796263844E-016   1.6573289156804302E-034
   1000.0000000000000        7.4860276172121331E-016   2.1356159079314046E-034
   1000.0000000000000        8.7160054078523560E-016   2.7519327198991537E-034
   1000.0000000000000        1.0148072402917751E-015   3.5461141664103836E-034
   1000.0000000000000        1.1815432491825112E-015   4.5694913996397225E-034
   1000.0000000000000        1.3756745067047031E-015   5.8882098190354579E-034
   1000.0000000000000        1.6017021380356596E-015   7.5875045721857247E-034
   1000.0000000000000        1.8648668173209980E-015   9.7772100276385785E-034
   1000.0000000000000        2.1712702778870118E-015   1.2598859372986096E-033
   1000.0000000000000        2.5280167869618480E-015   1.6234833289650011E-033
   1000.0000000000000        2.9433778651362344E-015   2.0920149126396669E-033
   1000.0000000000000        3.4269840697480615E-015   2.6957652702086032E-033
   1000.0000000000000        3.9900482888776321E-015   3.4737594852574762E-033
   1000.0000000000000        4.6456257232457884E-015   4.4762858321782591E-033
   1000.0000000000000        5.4089165839529230E-015   5.7681465913996431E-033
   1000.0000000000000        6.2976185244040450E-015   7.4328471597107292E-033
   1000.0000000000000        7.3323369779041395E-015   9.5779942918749531E-033
   1000.0000000000000        8.5370629150054433E-015   1.2342252490275184E-032
   1000.0000000000000        9.9397290978834227E-015   1.5904308309343365E-032
   1000.0000000000000        1.1572857729050554E-014   2.0494422177006112E-032
   1000.0000000000000        1.3474314510781070E-014   2.6409314653736786E-032
   1000.0000000000000        1.5688186598863550E-014   3.4031349673253463E-032
   1000.0000000000000        1.8265804806904273E-014   4.3853255184532596E-032
   1000.0000000000000        2.1266933761999753E-014   5.6509979717287815E-032
   1000.0000000000000        2.4761157606717255E-014   7.2819744887625640E-032
   1000.0000000000000        2.8829493376248356E-014   9.3836948602248940E-032
   1000.0000000000000        3.3566269458487459E-014   1.2092034018560283E-031
   1000.0000000000000        3.9081312690983569E-014   1.5582087643421152E-031
   1000.0000000000000        4.5502494804772369E-014   2.0079494060853473E-031
   1000.0000000000000        5.2978697256912755E-014   2.5875024697710517E-031
   1000.0000000000000        6.1683263194289873E-014   3.3343386789545926E-031
   1000.0000000000000        7.1818016585894335E-014   4.2967454536604534E-031
   1000.0000000000000        8.3617941711120846E-014   5.5369496094376917E-031
   1000.0000000000000        9.7356631502652812E-014   7.1351416403413144E-031
   1000.0000000000000        1.1335263106916278E-013   9.1946619205620653E-031
   1000.0000000000000        1.3197682347864988E-013   1.1848684342387593E-030
   1000.0000000000000        1.5366102904913865E-013   1.5268829807276986E-030
   1000.0000000000000        1.7890801752975712E-013   1.9676266875949592E-030
   1000.0000000000000        2.0830316531455823E-013   2.5356017849519639E-030
   1000.0000000000000        2.4252802797307730E-013   3.2675396020908970E-030
   1000.0000000000000        2.8237614279017443E-013   4.2107767241007671E-030
   1000.0000000000000        3.2877142771271543E-013   5.4263173608151889E-030
   1000.0000000000000        3.8278960330078209E-013   6.9927801340216158E-030
   1000.0000000000000        4.4568313437263798E-013   9.0114847508807135E-030
   1000.0000000000000        5.1891026964006210E-013   1.1613007840905467E-029
   1000.0000000000000        6.0416885264673833E-013   1.4965632373987480E-029
   1000.0000000000000        7.0343568794981390E-013   1.9286237714423507E-029
   1000.0000000000000        8.1901237528831649E-013   2.4854335450739055E-029
   1000.0000000000000        9.5357867444915073E-013   3.2030159922953477E-029
   1000.0000000000000        1.1102546381476912E-012   4.1277985062333844E-029
   1000.0000000000000        1.2926729535352850E-012   5.3196177801512637E-029
   1000.0000000000000        1.5050631696432263E-012   6.8555934872883430E-029
   1000.0000000000000        1.7523497636594243E-012   8.8351212615577706E-029
   1000.0000000000000        2.0402663198018141E-012   1.1386308497975869E-028
   1000.0000000000000        2.3754884681382173E-012   1.4674270034771839E-028
   1000.0000000000000        2.7657886656707268E-012   1.8911821381674142E-028
   1000.0000000000000        3.2202164084375021E-012   2.4373262652772061E-028
   1000.0000000000000        3.7493080530269782E-012   3.1412146847812892E-028
   1000.0000000000000        4.3653311124247607E-012   4.0484184628941177E-028
   1000.0000000000000        5.0825686904331633E-012   5.2176771060881102E-028
   1000.0000000000000        5.9176506495568589E-012   6.7247049590381538E-028
   1000.0000000000000        6.8899391908103606E-012   8.6670982785220322E-028
   1000.0000000000000        8.0219777854947915E-012   1.1170661408738707E-027
   1000.0000000000000        9.3400138678732147E-012   1.4397562656788058E-027
   1000.0000000000000        1.0874607407889300E-011   1.8556849340066156E-027
   1000.0000000000000        1.2661339474290022E-011   2.3918004790823170E-027
   1000.0000000000000        1.4741637216890748E-011   3.0828427844354838E-027
   1000.0000000000000        1.7163734396008804E-011   3.9735970392840687E-027
   1000.0000000000000        1.9983789729894768E-011   5.1217997585545939E-027
   1000.0000000000000        2.3267188990148683E-011   6.6018859657068085E-027
   1000.0000000000000        2.7090061035492107E-011   8.5098211863431723E-027
   1000.0000000000000        3.1541042934641451E-011   1.0969332534626361E-026
   1000.0000000000000        3.6723335104394739E-011   1.4139944306738349E-026
   1000.0000000000000        4.2757094113349793E-011   1.8227341082145922E-026
   1000.0000000000000        4.9782218630766301E-011   2.3496733063716670E-026
   1000.0000000000000        5.7961593115552958E-011   3.0290094189930420E-026
   1000.0000000000000        6.7484864453523910E-011   3.9048396246402923E-026
   1000.0000000000000        7.8572839107978177E-011   5.0340288345210644E-026
   1000.0000000000000        9.1482602735906537E-011   6.4899092111295817E-026
   1000.0000000000000        1.0651348097317269E-010   8.3670526334453031E-026
   1000.0000000000000        1.2401397959537255E-010   1.0787427639251290E-025
   1000.0000000000000        1.4438986496887903E-010   1.3908342952407226E-025
   1000.0000000000000        1.6811357214528727E-010   1.7932696659351203E-025
   1000.0000000000000        1.9573515873527929E-010   2.3122201132741709E-025
   1000.0000000000000        2.2789505853824962E-010   2.9814448860851300E-025
   1000.0000000000000        2.6533893063326939E-010   3.8444936291626131E-025
   1000.0000000000000        3.0893494822219273E-010   4.9575488270385455E-025
   1000.0000000000000        3.5969392808384615E-010   6.3930946145164130E-025
   1000.0000000000000        4.1879276736064161E-010   8.2446525947490403E-025
   1000.0000000000000        4.8760173108259641E-010   1.0632895520846206E-024
   1000.0000000000000        5.6771622311710709E-010   1.3713540449182386E-024
   1000.0000000000000        6.6099377718525988E-010   1.7687540285814796E-024
   1000.0000000000000        7.6959712561799814E-010   2.2814244318970550E-024
   1000.0000000000000        8.9604434444394361E-010   2.9428394454793816E-024
   1000.0000000000000        1.0432672374721110E-009   3.7962077521616460E-024
   1000.0000000000000        1.2146793130624813E-009   4.8973082109669400E-024
   1000.0000000000000        1.4142549296928356E-009   6.3181532900725404E-024
   1000.0000000000000        1.6466214453901544E-009   8.1517224736254544E-024
   1000.0000000000000        1.9171665076024739E-009   1.0518078961067532E-023
   1000.0000000000000        2.2321629711325241E-009   1.3572275011800141E-023
   1000.0000000000000        2.5989143404795575E-009   1.7514570456393037E-023
   1000.0000000000000        3.0259241088133645E-009   2.2603643232955206E-023
   1000.0000000000000        3.5230929198721951E-009   2.9173670740052620E-023
   1000.0000000000000        4.1019481241785829E-009   3.7656419859352696E-023
   1000.0000000000000        4.7759110520600162E-009   4.8609819264846083E-023
   1000.0000000000000        5.5606082004648881E-009   6.2754922926331321E-023
   1000.0000000000000        6.4742335487468385E-009   8.1023738190451923E-023
   1000.0000000000000        7.5379704040673479E-009   1.0462112403230343E-022
   1000.0000000000000        8.7764825573205264E-009   1.3510491513957448E-022
   1000.0000000000000        1.0218486137513667E-008   1.7448966062129435E-022
   1000.0000000000000        1.1897415423615651E-008   2.2538096717225938E-022
   1000.0000000000000        1.3852198051376970E-008   2.9114951592878607E-022
   1000.0000000000000        1.6128157589058589E-008   3.7615652387892678E-022
   1000.0000000000000        1.8778064409182663E-008   4.8604593197797490E-022
   1000.0000000000000        2.1863359221801289E-008   6.2812316739668091E-022
   1000.0000000000000        2.5455577638117655E-008   8.1184626523066589E-022
   1000.0000000000000        2.9638008794371215E-008   1.0494628612571700E-021
   1000.0000000000000        3.4507626492822741E-008   1.3568366246245449E-021
   1000.0000000000000        4.0177337635257268E-008   1.7545197964508260E-021
   1000.0000000000000        4.6778600081149677E-008   2.2691455632938623E-021
   1000.0000000000000        5.4464470628135104E-008   2.9352362340831721E-021
   1000.0000000000000        6.3413153785215291E-008   3.7975521890719989E-021
   1000.0000000000000        7.3832133620519186E-008   4.9141444023552785E-021
   1000.0000000000000        8.5962984484604008E-008   6.3603227196139047E-021
   1000.0000000000000        1.0008697215065272E-007   8.2338165560343293E-021
   1000.0000000000000        1.1653157523956908E-007   1.0661488927664209E-020
   1000.0000000000000        1.3567807813563639E-007   1.3808074857807245E-020
   1000.0000000000000        1.5797041144200436E-007   1.7887559234395227E-020
   1000.0000000000000        1.8392544495072725E-007   2.3177997674908758E-020
   1000.0000000000000        2.1414497177999748E-007   3.0040830733116327E-020
   1000.0000000000000        2.4932966154270625E-007   3.8946065068858144E-020
   1000.0000000000000        2.9029530606427410E-007   5.0505118959916948E-020
   1000.0000000000000        3.3799173432285880E-007   6.5513685309808640E-020
   1000.0000000000000        3.9352483517346944E-007   8.5007694654091518E-020
   1000.0000000000000        4.5818219847464208E-007   1.1033641837060685E-019
   1000.0000000000000        5.3346296913260786E-007   1.4325801061203595E-019
   1000.0000000000000        6.2111260625836915E-007   1.8606444177088099E-019
   1000.0000000000000        7.2316335336327227E-007   2.4174495251275507E-019
   1000.0000000000000        8.4198135793443878E-007   3.1420002203112087E-019
   1000.0000000000000        9.8032153290404624E-007   4.0852161731217730E-019
   1000.0000000000000        1.1413914320300003E-006   5.3136046313772989E-019
   1000.0000000000000        1.3289256202015874E-006   6.9140763099087883E-019
   1000.0000000000000        1.5472722630195458E-006   9.0002639999413512E-019
   1000.0000000000000        1.8014939433152796E-006   1.1720817720221129E-018
   1000.0000000000000        2.0974850421400018E-006   1.5270301250168247E-018
   1000.0000000000000        2.4421084058183636E-006   1.9903514564511051E-018
   1000.0000000000000        2.8433544678268023E-006   2.5954330876953443E-018
   1000.0000000000000        3.3105265148954194E-006   3.3860486761997955E-018
   1000.0000000000000        3.8544563929105573E-006   4.4196227173058054E-018
   1000.0000000000000        4.4877556539728584E-006   5.7715321390140427E-018
   1000.0000000000000        5.2251079677043121E-006   7.5407780648224870E-018
   1000.0000000000000        6.0836095766483365E-006   9.8574689547720789E-018
   1000.0000000000000        7.0831656895596166E-006   1.2892699948505404E-017
   1000.0000000000000        8.2469520033527185E-006   1.6871604084362169E-017
   1000.0000000000000        9.6019520545526226E-006   2.2090604846703404E-017
   1000.0000000000000        1.1179582859273103E-005   2.8940237151850866E-017
   1000.0000000000000        1.3016423347801981E-005   3.7935353412633278E-017
   1000.0000000000000        1.5155062483272701E-005   4.9755130137833545E-017
   1000.0000000000000        1.7645086728889551E-005   6.5296088663003628E-017
   1000.0000000000000        2.0544229759111169E-005   8.5742408023858442E-017
   1000.0000000000000        2.3919711071985811E-005   1.1265922829722747E-016
   1000.0000000000000        2.7849794539683545E-005   1.4811653898121958E-016
   1000.0000000000000        3.2425603033767502E-005   1.9485378000155988E-016
   1000.0000000000000        3.7753231199079923E-005   2.5649866831744929E-016
   1000.0000000000000        4.3956205362995663E-005   3.3785829000339732E-016
   1000.0000000000000        5.1178347615478059E-005   4.4530655404075615E-016
   1000.0000000000000        5.9587110466453012E-005   5.8730021056173696E-016
   1000.0000000000000        6.9377459397845431E-005   7.7506649212075633E-016
   1000.0000000000000        8.0776393331073658E-005   1.0235199808991613E-015
   1000.0000000000000        9.4048207821513516E-005   1.3524857996254222E-015
   1000.0000000000000        1.0950062301231268E-004   1.7883323659316293E-015
   1000.0000000000000        1.2749191843019914E-004   2.3661520202294004E-015
   1000.0000000000000        1.4843924005061187E-004   3.1326749048332099E-015
   1000.0000000000000        1.7282827223964660E-004   4.1501646665073818E-015
   1000.0000000000000        2.0122449882636071E-004   5.5016294344058114E-015
   1000.0000000000000        2.3428631440456187E-004   7.2977955748279885E-015
   1000.0000000000000        2.7278028986252241E-004   9.6864450235665367E-015
   1000.0000000000000        3.1759894608709575E-004   1.2864923126257052E-014
   1000.0000000000000        3.6978144794305479E-004   1.7096901177829670E-014
   1000.0000000000000        4.3053769833812467E-004   2.2734850912351715E-014
   1000.0000000000000        5.0127639101835001E-004   3.0250190314119756E-014
   1000.0000000000000        5.8363767252562571E-004   4.0273736154304466E-014
   1000.0000000000000        6.7953117061724617E-004   5.3650009109623427E-014
   1000.0000000000000        7.9118027087383405E-004   7.1510163824415540E-014
   1000.0000000000000        9.2117366809278906E-004   9.5369969000482317E-014
   1000.0000000000000        1.0725253877371303E-003   1.2726149023850663E-013
   1000.0000000000000        1.2487446690964204E-003   1.6991013166002711E-013
   1000.0000000000000        1.4539173304701362E-003   2.2697274238014052E-013
   1000.0000000000000        1.6928005029053993E-003   3.0335795676864029E-013
   1000.0000000000000        1.9709329289849019E-003   4.0565730763538830E-013
   1000.0000000000000        2.2947633840511555E-003   5.4272559707409590E-013
   1000.0000000000000        2.6718001974402597E-003   7.2646243339795763E-013
   1000.0000000000000        3.1107853405232607E-003   9.7286496431678427E-013
   1000.0000000000000        3.6218971179577853E-003   1.3034463050806982E-012
   1000.0000000000000        4.2169861617481381E-003   1.7471472046414444E-012
   1000.0000000000000        4.9098501998687599E-003   2.3429131263431922E-012
   1000.0000000000000        5.7165539702336912E-003   3.1431692167705039E-012
   1000.0000000000000        6.6558016975347403E-003   4.2185071071256992E-012
   1000.0000000000000        7.7493707691908857E-003   5.6640075878811453E-012
   1000.0000000000000        9.0226166656170465E-003   7.6077719990821348E-012
   1000.0000000000000        1.0505060852118685E-002   1.0222436320728053E-011
   1000.0000000000000        1.2231075263268243E-002   1.3740713876940561E-011
   1000.0000000000000        1.4240679250213231E-002   1.8476380242867797E-011
   1000.0000000000000        1.6580467468925306E-002   2.4852611136999422E-011
   1000.0000000000000        1.9304690223403094E-002   3.3440256496606594E-011
   1000.0000000000000        2.2476511312653089E-002   4.5009543422882914E-011
   1000.0000000000000        2.6169472545878949E-002   6.0599930960829310E-011
   1000.0000000000000        3.0469198882120050E-002   8.1614504062450629E-011
   1000.0000000000000        3.5475383729687102E-002   1.0994754596228426E-010
   1000.0000000000000        4.1304100436542826E-002   1.4815697522840013E-010
   1000.0000000000000        4.8090493565821679E-002   1.9969745707600858E-010
   1000.0000000000000        5.5991912356390186E-002   2.6923557878607606E-010
   1000.0000000000000        6.5191559020857728E-002   3.6307603165266509E-010
   1000.0000000000000        7.5902736470448012E-002   4.8973796468294874E-010
   1000.0000000000000        8.8373793954490951E-002   6.6073451335781860E-010
   1000.0000000000000       0.10289388528411239        8.9162723996791021E-010
   1000.0000000000000       0.11979967315030740        1.2034525836622923E-009
   1000.0000000000000       0.13948313498275253        1.6246517558954706E-009
   1000.0000000000000       0.16240065133600981        2.1936820099609350E-009
   1000.0000000000000       0.18908358752656265        2.9625501683785738E-009
   1000.0000000000000       0.22015061386660500        4.0015945425308021E-009
   1000.0000000000000       0.25632205015172027        5.4059568270887870E-009
   1000.0000000000000       0.29843656699405480        7.3043419017430509E-009
   1000.0000000000000       0.34747063123843536        9.8708752255191318E-009
   1000.0000000000000       0.40456114632353712        1.3341154309443578E-008
   1000.0000000000000       0.47103181252824378        1.8033979215892235E-008
   1000.0000000000000       0.54842381829318887        2.4380773215172377E-008
   1000.0000000000000       0.63853157422801832        3.2965417484335909E-008
   1000.0000000000000       0.74344431833548386        4.4578189249802293E-008
   1000.0000000000000       0.86559455711419420        6.0288800736229703E-008
   1000.0000000000000        1.0078144657001780        8.1545308204806014E-008
   1000.0000000000000        1.1734015547467538        1.1030806089665668E-007
   1000.0000000000000        1.3661951266037315        1.4923111194824007E-007
   1000.0000000000000        1.5906652935204750        2.0190791963515253E-007
   1000.0000000000000        1.8520166218646237        2.7320413729475345E-007
   1000.0000000000000        2.1563088054736621        3.6970837911512675E-007
   1000.0000000000000        2.5105971661007169        5.0034280893923901E-007
   1000.0000000000000        2.9230962386390416        6.7719024977314059E-007
   1000.0000000000000        3.4033702340674341        9.1661463433778623E-007
   1000.0000000000000        3.9625547962653287        1.2407788840078881E-006
   1000.0000000000000        4.6136151944548756        1.6797012521240231E-006
   1000.0000000000000        5.3716469378579106        2.2740412365494612E-006
   1000.0000000000000        6.2542257828100896        3.0788740156449306E-006
   1000.0000000000000        7.2818152478546567        4.1688043073198323E-006
   1000.0000000000000        8.4782410858099695        5.6448951521467257E-006
   1000.0000000000000        9.8712437143983962        7.6440559795972852E-006
   1000.0000000000000        11.493121414735354        1.0351763154107250E-005
   1000.0000000000000        13.381479211757801        1.4019296324546134E-005
   1000.0000000000000        15.580100801322592        1.8987094198538204E-005
   1000.0000000000000        18.139963742088600        2.5716402977038676E-005
   1000.0000000000000        21.120421452617023        3.4832162670557323E-005
   1000.0000000000000        24.590579422438516        4.7181122787201069E-005
   1000.0000000000000        28.630897549951950        6.3910596901520320E-005
   1000.0000000000000        33.335055764426230        8.6575187488821211E-005
   1000.0000000000000        38.812126195825329        1.1728141720113810E-004
   1000.0000000000000        45.189102266450931        1.5888373316849010E-004
   1000.0000000000000        52.613843357538634        2.1525013589432398E-004
   1000.0000000000000        61.258503344344895        2.9162216976510503E-004
   1000.0000000000000        71.323522518801312        3.9510280248625278E-004
   1000.0000000000000        83.042275490432445        5.3531763509281688E-004
   1000.0000000000000        96.686482877872450        7.2531103296029256E-004
   1000.0000000000000        112.57251232890431        9.8276065656271051E-004
   1000.0000000000000        131.06871504920073        1.3316235387240915E-003
   1000.0000000000000        152.60396805935483        1.8043670681391576E-003
   1000.0000000000000        177.67762039664473        2.4449927454006639E-003
   1000.0000000000000        206.87107408529295        3.3131344585912181E-003
   1000.0000000000000        240.86126867768127        4.4896131678489751E-003
   1000.0000000000000        280.43638240707912        6.0839656277941892E-003
   1000.0000000000000        326.51411452471649        8.2446487677505700E-003
   1000.0000000000000        380.16297342838635        1.1172870745573254E-002
   1000.0000000000000        442.62719851053856        1.5141382720512794E-002
   1000.0000000000000        515.35513004891629        2.0519637315857542E-002
   1000.0000000000000        600.03351736020340        2.7808742831842582E-002
   1000.0000000000000        698.62622312237704        3.7687797424216761E-002
   1000.0000000000000        813.41990905369289        5.1076829540508704E-002
   1000.0000000000000        947.07711820293196        6.9223436889721671E-002
   1000.0000000000000        1102.6980966510671        9.3818288854324763E-002
   1000.0000000000000        1283.8927938831553       0.12715288898952110     
   1000.0000000000000        1494.8647238803228       0.17233355462278774     
   1000.0000000000000        1740.5086452387034       0.23357035899457371     
   1000.0000000000000        2026.5243459168887       0.31656999941221420     
   1000.0000000000000        2359.5491988498561       0.42906766358344872     
   1000.0000000000000        2747.3125974746995       0.58154796499147476     
   1000.0000000000000        3198.8159045617463       0.78822254172871276     
   1000.0000000000000        3724.5421534900674        1.0683548918872827     
   1000.0000000000000        4336.7004577489706        1.4480564444940462     
   1000.0000000000000        5049.5109211547606        1.9627207550677477     
   1000.0000000000000        5879.5368259440093        2.6603232142603339     
   1000.0000000000000        6846.0720305684254        3.6058950769407998     
   1000.0000000000000        7971.5928745084120        4.8875860491013245     
   1000.0000000000000        9282.2854930286794        6.6248834169221675     
   1000.0000000000000        10808.661342161860        8.9797541973238317     
   1000.0000000000000        12586.275988891230        12.171747543989667     
   1000.0000000000000        14656.568889729278        16.498466019456462     
   1000.0000000000000        17067.845062292905        22.363318545113035     
   1000.0000000000000        19876.423359872104        30.313136640359964     
   1000.0000000000000        23147.980605284574        41.089168854264202     
   1000.0000000000000        26959.126325253070        55.696203744577275     
   1000.0000000000000        31399.249441506043        75.496272147732597     
   1000.0000000000000        36572.686304561663        102.33566426065843     
   1000.0000000000000        42601.269240051588        138.71710874684743     
   1000.0000000000000        49627.326764493046        188.03317618437319     
   1000.0000000000000        57817.221396987494        254.88266703530593     
   1000.0000000000000        67365.529268592480        345.49950018739628     
   1000.0000000000000        78499.988496734892        468.33409775443306     
   1000.0000000000000        91487.371813066857        634.84149868947338     
   1000.0000000000000        106640.47484227945        860.54969414171444     
   1000.0000000000000        124326.45695001631        1166.5078402947306     
   1000.0000000000000        144976.82955329024        1581.2494179485975     
   1000.0000000000000        169099.46108771948        2143.4534405908894     
   1000.0000000000000        197293.06351222598        2905.5519297024575     
   1000.0000000000000        230264.74908699814        3938.6201278766548     
   1000.0000000000000        268851.40726902476        5339.0055736516788     
   1000.0000000000000        314045.86202503025        7237.3143384703626     
   1000.0000000000000        367029.04591099673        9810.5926120391996     
   1000.0000000000000        429209.79075447260        13298.839841809766     
   1000.0000000000000        502274.31499974534        18027.393671282367     
   1000.0000000000000        588248.12414694321        24437.274612191217     
   1000.0000000000000        689573.88649780443        33126.320835114901     
   1000.0000000000000        809209.97309905826        44904.949918482533     
   1000.0000000000000        950755.85520809470        60871.748735467540     
   1000.0000000000000        1118612.5651097349        82515.942167370013     
   1000.0000000000000        1318189.1231796697        111856.29849139384     
   1000.0000000000000        1556169.4538399484        151629.42797857197     
   1000.0000000000000        1840859.1777452887        205545.03851195052     
   1000.0000000000000        2182638.2128527905        278631.95759677794     
   1000.0000000000000        2594553.9325242895        377707.19658554334     
   1000.0000000000000        3093101.5123645924        512011.81005550607     
   1000.0000000000000        3699254.1290722364        694072.86157257750     
   1000.0000000000000        4439827.3164649568        940871.89784328779     
   1000.0000000000000        5349291.0162572842        1275428.9238116532     
   1000.0000000000000        6472182.3657590961        1728949.6285522406     
   1000.0000000000000        7866325.6742871385        2343736.1510338793     
   1000.0000000000000        9607138.2757284008        3177132.8968061628     
   1000.0000000000000        11793398.673450889        4306875.4650930483     
   1000.0000000000000        14554985.649313627        5838341.6264567114     
   1000.0000000000000        18063276.031264521        7914380.7127756523     
   1000.0000000000000        22545131.191254679        10728638.293643905     
   1000.0000000000000        28301730.555354409        14543619.051318245     
   1000.0000000000000        35733954.914703578        19715172.742908187     
   1000.0000000000000        45376624.415824376        26725687.281259771     
   1000.0000000000000        57944711.739125818        36229085.163053915     
   1000.0000000000000        74395755.987348318        49111820.485868745     
   1000.0000000000000        96014199.997769043        66575566.328282848     
   1000.0000000000000        124525402.49666107        90249305.542533055     
   1000.0000000000000        162249825.59087864        122341280.75953567     
   1000.0000000000000        212311623.53410921        165844977.47642499     
   1000.0000000000000        278920907.51052767        224818354.31091759     
   1000.0000000000000        367755803.70408678        304762367.01813912     
   1000.0000000000000        486479695.74458909        413134095.01610607     
   1000.0000000000000        645441611.99791765        560042334.93385053     
   1000.0000000000000        858624754.63219142        759190546.29389262     
   1000.0000000000000        1144931259.0152359        1029155107.5608423     
   1000.0000000000000        1529922571.5018277        1395118118.7099814     
   1000.0000000000000        2048177259.2008774        1891216386.8248937     
   1000.0000000000000        2746485572.6149640        2563725709.1597214     
   1000.0000000000000        3688178033.4236951        3475377485.1967244     
   1000.0000000000000        4958990984.1422062        4711210313.6671133     
   1000.0000000000000        6675015267.6482763        6386502415.0314112     
   1000.0000000000000        8993468360.1791496        8657524820.9348297     
   1000.0000000000000        12127293468.613680        11736118395.583139     
   1000.0000000000000        16364945867.704252        15909454444.276337     
   1000.0000000000000        22097210369.685310        21566822193.912956     
   1000.0000000000000        29853549393.712208        29235941903.303410     
   1000.0000000000000        40351369781.725502        39632190920.878433     
   1000.0000000000000        54562801179.405014        53725334539.617661     
   1000.0000000000000        73805211829.724884        72829986364.005264     
   1000.0000000000000        99863901331.933197        98728236416.973389     
   1000.0000000000000        135158410784.74591        133835885855.25060     
   1000.0000000000000        182967958668.60870        181427794832.74039     
   1000.0000000000000        247737025272.10626        245943364190.42679     
   1000.0000000000000        335489583806.63983        333400646623.98083     
   1000.0000000000000        454390609865.71808        451957716060.91034     
   1000.0000000000000        615507237809.36353        612673660394.31531     
   1000.0000000000000        833840554355.61316        830540183820.84326     
   1000.0000000000000        1129724263155.8047        1125880047814.5938     
   1000.0000000000000        1530720674121.3638        1526242798918.3545     
   1000.0000000000000        2074190859787.1863        2068974619053.0439     
   1000.0000000000000        2810778705160.7676        2804702017024.7944     
   1000.0000000000000        3809133823164.7329        3802054324156.7441     
   1000.0000000000000        5162313866668.6729        5154065514178.5273     
   1000.0000000000000        6996463419622.5332        6986852517012.9062     
   1000.0000000000000        9482579006484.3516        9471379550373.1914     
   1000.0000000000000        12852457629762.146        12839405860825.156     
   1000.0000000000000        17420316482877.391        17405104499883.527     
   1000.0000000000000        23612100491355.406        23594368762328.234     
   1000.0000000000000        32005211455771.980        31984540029298.258     
   1000.0000000000000        43382364698589.266        43358262881311.438     
   1000.0000000000000        58804596935284.516        58776491157215.539     
   1000.0000000000000        79710235525436.672        79677455061328.953     
   1000.0000000000000        108049060952612.67        108010821103240.61     
   1000.0000000000000        146464177231267.81        146419559490741.00     
   1000.0000000000000        198538555172706.94        198486483813861.88     
   1000.0000000000000        269129246184080.72        269068460579971.97     
   1000.0000000000000        364820442265794.81        364749464126855.56     
   1000.0000000000000        494537643968182.62        494454738506267.50     
   1000.0000000000000        670380226392865.38        670283356218383.25     
   1000.0000000000000        908750065740594.75        908636836049036.25     
   1000.0000000000000        1231881505783436.2        1231749099082659.8     
   1000.0000000000000        1669915381113026.0        1669760479370283.2     
   1000.0000000000000        2263710564312095.0        2263529255944781.5     
   1000.0000000000000        3068655301369767.5        3068442969947680.0     
   1000.0000000000000        4159833861211893.0        4159585052058701.0     
   1000.0000000000000        5639030450722103.0        5638738710772014.0     
   1000.0000000000000        7644223729230686.0        7643881414479067.0     
   1000.0000000000000        10362457582982940.        10362055626625470.     
   1000.0000000000000        14047288762311556.        14046816395144820.     
   1000.0000000000000        19042438920407828.        19041883333203136.     
   1000.0000000000000        25813857347973088.        25813203283259172.     
   1000.0000000000000        34993185259746584.        34992414517653136.     
   1000.0000000000000        47436676042116872.        47435766881526144.     
   1000.0000000000000        64305067625497976.        64303994037587704.     
   1000.0000000000000        87171857589935088.        87170588416102416.     
   1000.0000000000000        1.1817008106114451E+017   1.1816857892107018E+017
   1000.0000000000000        1.6019128305123427E+017   1.6018950303922326E+017
   1000.0000000000000        2.1715524567366394E+017   2.1715313377207341E+017
   1000.0000000000000        2.9437563078200608E+017   2.9437312192915814E+017
   1000.0000000000000        3.9905564571610643E+017   3.9905266145211782E+017
   1000.0000000000000        5.4095996858997453E+017   5.4095641418684294E+017
   1000.0000000000000        7.3332561131048525E+017   7.3332137227184909E+017
   1000.0000000000000        9.9409668698830170E+017   9.9409162477868096E+017
   1000.0000000000000        1.3475982626936814E+018   1.3475922095256540E+018
   1000.0000000000000        1.8268054370556969E+018   1.8267981895250824E+018
   1000.0000000000000        2.4764193056817162E+018   2.4764106169938468E+018
   1000.0000000000000        3.3570367450948767E+018   3.3570263155674941E+018
   1000.0000000000000        4.5508029789467725E+018   4.5507904444046403E+018
   1000.0000000000000        6.1690742064540406E+018   6.1690591240440924E+018
   1000.0000000000000        8.3628050746802422E+018   8.3627869055304571E+018
   1000.0000000000000        1.1336629953890595E+019   1.1336608041906418E+019
   1000.0000000000000        1.5367951538802362E+019   1.5367925084736119E+019
   1000.0000000000000        2.0832817389594243E+019   2.0832785419328934E+019
   1000.0000000000000        2.8240998215963685E+019   2.8240959541715128E+019
   1000.0000000000000        3.8283540060226052E+019   3.8283493233076167E+019
   1000.0000000000000        5.1897226119934394E+019   5.1897169371752448E+019
   1000.0000000000000        7.0351961307614142E+019   7.0351892479986090E+019
   1000.0000000000000        9.5369230913409368E+019   9.5369147370661282E+019
   1000.0000000000000        1.2928268337653980E+020   1.2928258189928658E+020
   1000.0000000000000        1.7525581657313165E+020   1.7525569322798111E+020
   1000.0000000000000        2.3757707373203017E+020   2.3757692371208995E+020
   1000.0000000000000        3.2205987597933111E+020   3.2205969340896510E+020
   1000.0000000000000        4.3658490716295804E+020   4.3658468485876358E+020
   1000.0000000000000        5.9183523612045777E+020   5.9183496529863416E+020
   1000.0000000000000        8.0229284972699491E+020   8.0229251964506289E+020
   1000.0000000000000        1.0875895548617826E+021   1.0875891523799090E+021
   1000.0000000000000        1.4743382635095135E+021   1.4743377725533808E+021
   1000.0000000000000        1.9986154860941547E+021   1.9986148869972566E+021
   1000.0000000000000        2.7093266038507601E+021   2.7093258725490358E+021
   1000.0000000000000        3.6727678380312127E+021   3.6727669450768305E+021
   1000.0000000000000        4.9788104634699990E+021   4.9788093728236671E+021
   1000.0000000000000        6.7492841394900849E+021   6.7492828070420960E+021
   1000.0000000000000        9.1493413681933509E+021   9.1493397399524187E+021
   1000.0000000000000        1.2402863174343857E+022   1.2402861184219062E+022
   1000.0000000000000        1.6813343072438796E+022   1.6813340639523185E+022
   1000.0000000000000        2.2792197409663202E+022   2.2792194434907054E+022
   1000.0000000000000        3.0897142917216644E+022   3.0897139279353176E+022
   1000.0000000000000        4.1884221387264915E+022   4.1884216937820388E+022
   1000.0000000000000        5.6778324417719541E+022   5.6778318974901960E+022
   1000.0000000000000        7.6968796881936540E+022   7.6968790223150878E+022
   1000.0000000000000        1.0433903716268313E+023   1.0433902901536414E+023
   1000.0000000000000        1.4144218346032309E+023   1.4144217349070785E+023
   1000.0000000000000        1.9173927446546185E+023   1.9173926226483825E+023
   1000.0000000000000        2.5992210039149423E+023   2.5992208545935870E+023
   1000.0000000000000        3.5235086041005003E+023   3.5235084213347866E+023
   1000.0000000000000        4.7764745185123434E+023   4.7764742947961741E+023
   1000.0000000000000        6.4749973410165195E+023   6.4749970671574741E+023
   1000.0000000000000        8.7775179017939332E+023   8.7775175665342447E+023
   1000.0000000000000        1.1898818872702471E+024   1.1898818462254777E+024
   1000.0000000000000        1.6130060026672686E+024   1.6130059524151419E+024
   1000.0000000000000        2.1865938071099474E+024   2.1865937455824407E+024
   1000.0000000000000        2.9641504566446331E+024   2.9641503813089530E+024
   1000.0000000000000        4.0182076362409390E+024   4.0182075439950397E+024
   1000.0000000000000        5.4470894274252494E+024   5.4470893144698558E+024
   1000.0000000000000        7.3840841305180764E+024   7.3840839921999356E+024
   1000.0000000000000        1.0009877603230753E+025   1.0009877433850647E+025
   1000.0000000000000        1.3569407916655134E+025   1.3569407709232716E+025
   1000.0000000000000        1.8394713557007271E+025   1.8394713302993022E+025
   1000.0000000000000        2.4935906488693166E+025   2.4935906177615613E+025
   1000.0000000000000        3.3803159293879138E+025   3.3803158912912709E+025
   1000.0000000000000        4.5823623013850873E+025   4.5823622547286600E+025
   1000.0000000000000        6.2118585076345659E+025   6.2118584504942926E+025
   1000.0000000000000        8.4208064719583049E+025   8.4208064019775457E+025
   1000.0000000000000        1.1415260273576777E+026   1.1415260187869053E+026
   1000.0000000000000        1.5474547190052974E+026   1.5474547085082836E+026
   1000.0000000000000        2.0977323777414819E+026   2.0977323648851930E+026
   1000.0000000000000        2.8436897538884541E+026   2.8436897381424927E+026
   1000.0000000000000        3.8549109042064108E+026   3.8549108849211260E+026
   1000.0000000000000        5.2257241002459772E+026   5.2257240766256492E+026
   1000.0000000000000        7.0840009153001342E+026   7.0840008863701306E+026
   1000.0000000000000        9.6030842823824558E+026   9.6030842469489963E+026
   1000.0000000000000        1.3017958190917395E+027   1.3017958147518286E+027
   1000.0000000000000        1.7647167356440740E+027   1.7647167303285012E+027
   1000.0000000000000        2.3922531563973067E+027   2.3922531498867042E+027
   1000.0000000000000        3.2429426484952270E+027   3.2429426405209029E+027
   1000.0000000000000        4.3961388424570526E+027   4.3961388326898973E+027
   1000.0000000000000        5.9594136614751380E+027   5.9594136495120403E+027
   1000.0000000000000        8.0785917966662406E+027   8.0785917820134493E+027
   1000.0000000000000        1.0951353459634371E+028   1.0951353441687111E+028
   1000.0000000000000        1.4845674298133641E+028   1.4845674276151147E+028


==> anc/Fig2-TOV_NM.dat <==
#single-fluid TOV output for NM considering R<20km
#data used for Fig.2
#
#stable/hadron stars
#	R (km)			M (M_sun)		P_c (MeV/fm^3)
   19.889697257410095       0.14157419651280614        2.0876767131453047     
   19.745637419449448       0.14235793051546594        2.1016440005768526     
   19.609283782723846       0.14312059241737526        2.1156759149938238     
   19.482878159692969       0.14388772989569878        2.1297725995119703     
   19.359304723764733       0.14466630847958237        2.1439341975026434     
   19.249177889608205       0.14543854605614465        2.1581608525960658     
   19.116163452180960       0.14623714513098393        2.1724527086837595     
   19.004643075571977       0.14702646463380961        2.1868099099208331     
   18.882663229870047       0.14783082164333194        2.2012326007294267     
   18.774781632759932       0.14857235370476987        2.2157209258001944     
   18.662482697339360       0.14943297138155687        2.2302750300956502     
   18.559250998659227       0.15022832634990943        2.2448950588524870     
   18.453653412477856       0.15106773018455377        2.2595811575839377     
   18.350137104197103       0.15189517078474765        2.2743334720824429     
   18.244903154799971       0.15271443092644893        2.2891521484221147     
   18.146600572961663       0.15354597319300300        2.3040373329611858     
   18.049601571573184       0.15438508559963263        2.3189891723445695     
   17.960927293546991       0.15523217496919237        2.3340078135059334     
   17.863309112511217       0.15607885168151212        2.3490934036706625     
   17.769736014366813       0.15693902012341687        2.3642460903576850     
   17.680272150964992       0.15778808806608458        2.3794660213824375     
   17.596743973811911       0.15864790710424448        2.3947533448586529     
   17.507076307332561       0.15953049701024385        2.4101082092011135     
   17.421822193084711       0.16040929428987771        2.4255307631278940     
   17.341245499855596       0.16129188141774653        2.4410211556623596     
   17.259568750287560       0.16216553741736811        2.4565795361361316     
   17.164940556951379       0.16306103216094117        2.4722060541904947     
   17.098887765858734       0.16394086231256003        2.4879008597794110     
   17.023812295010863       0.16484507690260258        2.5036641031712206     
   16.949132062507324       0.16575310812001118        2.5194959349512889     
   16.876439026618812       0.16667173621054152        2.5353965060237384     
   16.800769744335337       0.16757724199784374        2.5513659676142031     
   16.728187567954844       0.16849331693017988        2.5674044712712494     
   16.664039486008811       0.16941900141731078        2.5835121688693428     
   16.592055708283006       0.17034124481076898        2.5996892126103952     
   16.513482988637755       0.17126203313348337        2.6159357550258986     
   16.459980227635381       0.17220905427961933        2.6322519489793028     
   16.391635267365537       0.17317476142914873        2.6486379476678756     
   16.328981997274351       0.17408808096664749        2.6650939046247122     
   16.264703659388768       0.17506095573986513        2.6816199737210820     
   16.204884161161342       0.17600287635990131        2.6982163091680476     
   16.153566199647429       0.17696329512176920        2.7148830655184244     
   16.093854319484990       0.17792786008913078        2.7316203976692357     
   16.027122396804369       0.17891512607724000        2.7484284608631642     
   15.971734154307757       0.17986861292535866        2.7653074106907365     
   15.912121987418674       0.18085530519659340        2.7822574030921143     
   15.856331427097366       0.18181879076668661        2.7992785943591345     
   15.801182724313980       0.18282559460669434        2.8163711411369463     
   15.754508130810986       0.18381561584784825        2.8335352004261409     
   15.705492873561278       0.18479010831474613        2.8507709295842218     
   15.644861484209343       0.18580511887071721        2.8680784863279176     
   15.595010831597897       0.18681888458773360        2.8854580287344369     
   15.544298633617180       0.18782613531265641        2.9029097152435472     
   15.496238173083345       0.18885531938661537        2.9204337046593181     
   15.450128804180768       0.18985291524646569        2.9380301561517896     
   15.402585608239974       0.19079019303422842        2.9556992292586530     
   15.359782683700459       0.19188988471430002        2.9734410838868226     
   15.309461791985202       0.19292791943726798        2.9912558803146130     
   15.262966577432184       0.19393328436305587        3.0091437791925384     
   15.225324416967441       0.19501227928526821        3.0271049415459066     
   15.176227770100022       0.19605024594874262        3.0451395287755925     
   15.132727538234207       0.19709830087590771        3.0632477026600200     
   15.091791471104001       0.19815590255770296        3.0814296253569164     
   15.051038090724182       0.19922143791855637        3.0996854594043382     
   15.009758185118548       0.20028044608410217        3.1180153677225544     
   14.970965048614692       0.20133287610964412        3.1364195136155018     
   14.931081980906262       0.20237733660297250        3.1548980607721120     
   14.891527653986479       0.20347951642997575        3.1734511732680346     
   14.855603929462557       0.20456762194812469        3.1920790155669230     
   14.815035696987630       0.20565350055221357        3.2107817525215880     
   14.779321274207218       0.20673522612171535        3.2295595493758849     
   14.741244453335980       0.20780882328766806        3.2484125717657855     
   14.707010404653010       0.20889957125915162        3.2673409857208751     
   14.677098815424454       0.21002534678755760        3.2863449576652974     
   14.640320495216352       0.21112404528048873        3.3054246544198680     
   14.604667695094596       0.21224228063352607        3.3245802432023361     
   14.570985158897956       0.21334820105292826        3.3438118916294628     
   14.538170230665189       0.21447753133792039        3.3631197677178215     
   14.505739021866336       0.21559202900140695        3.3825040398852209     
   14.472728373588343       0.21671560860890340        3.4019648769519479     
   14.444372852504577       0.21784172362482948        3.4215024481417284     
   14.410068981475090       0.21899761193762365        3.4411169230828178     
   14.380100960419384       0.22008852239261237        3.4608084718097216     
   14.348913719621351       0.22125322825997926        3.4805772647633488     
   14.320823315705345       0.22216548109431891        3.5004234727931181     
   14.297077211620818       0.22354577010915694        3.5203472671571849     
   14.265052090620875       0.22471493608741833        3.5403488195239943     
   14.235374846005868       0.22579987226620218        3.5604283019730714     
   14.208807736377063       0.22704041766080008        3.5805858869961553     
   14.182827648420824       0.22812746690487493        3.6008217474980704     
   14.153210141113179       0.22938730201560312        3.6211360567974809     
   14.127535580510754       0.23054881120306511        3.6415289886283593     
   14.102663093321896       0.23173615459972458        3.6620007171404003     
   14.076280467230614       0.23291375381428966        3.6825514169000195     
   14.049328230806958       0.23412414310646815        3.7031812628912508     
   14.026575603105863       0.23527980466398782        3.7238904305167191     
   14.002169731763303       0.23649379231502488        3.7446790955981637     
   13.978207654233330       0.23767797930396706        3.7655474343775266     
   13.953649244586492       0.23889107308364316        3.7864956235173550     
   13.929341629076195       0.24009967628413670        3.8075238401018385     
   13.908863227993512       0.24131974784764929        3.8286322616375044     
   13.884800523512286       0.24253664341026440        3.8498210660537810     
   13.863638279973754       0.24373920201316210        3.8710904317036112     
   13.841223816019015       0.24496128527310237        3.8924405373643811     
   13.819139041233415       0.24618363014068589        3.9138715622383997     
   13.798597246813561       0.24742911520594033        3.9353836859531097     
   13.777991306985800       0.24868846389791074        3.9569770885624069     
   13.756517156413402       0.24991562733191583        3.9786519505466651     
   13.736969667934840       0.25117067789442649        4.0004084528133061     
   13.716284284725869       0.25240905676521708        4.0222467766973740     
   13.696564818383962       0.25363207884725586        4.0441671039621312     
   13.676695930613038       0.25491832309717483        4.0661696167994608     
   13.658315120160134       0.25615505181815967        4.0882544978299755     
   13.640435324986880       0.25745084192994477        4.1104219301037173     
   13.623614424381353       0.25873054841864856        4.1326720971006692     
   13.602750136446707       0.26000590301753140        4.1550051827308874     
   13.584249857778282       0.26125329189710528        4.1774213713346029     
   13.566640102215082       0.26253760807268950        4.1999208476832113     
   13.550720671572094       0.26382522074140685        4.2225037969787458     
   13.532375400965574       0.26510412305607273        4.2451704048547469     
   13.515844622972772       0.26639604862532396        4.2679208573760956     
   13.499865980387055       0.26768949077723114        4.2907553410395796     
   13.483848705153603       0.26900286816904512        4.3136740427736155     
   13.466438790395284       0.27029365605319744        4.3366771499388355     
   13.450807308746365       0.27158568713228887        4.3597648503279443     
   13.436000797297403       0.27293461437469851        4.3829373321660263     
   13.419615319259842       0.27422348609282793        4.4061947841102196     
   13.405679948370215       0.27554726419814407        4.4295373952504180     
   13.390482674922263       0.27688047461531168        4.4529653551086366     
   13.377161890728253       0.27821760374963289        4.4764788536393860     
   13.360513293612465       0.27950342590154315        4.5000780812297263     
   13.345484746459105       0.28084475209814375        4.5237632286987246     
   13.333231085448999       0.28223654375663226        4.5475344872979244     
   13.318430186327527       0.28354242816011815        4.5713920487110435     
   13.305732942884511       0.28491615812494336        4.5953361050536881     
   13.291889140544718       0.28625445236858116        4.6193668488733017     
   13.277992293253870       0.28759365134324250        4.6434844731491012     
   13.268086720462438       0.28896597947012503        4.6676891712918174     
   13.252702183387800       0.29031852739979980        4.6919811371433511     
   13.237602824756774       0.29170217040953600        4.7163605649764309     
   13.225126331434039       0.29306955218156150        4.7408276494946753     
   13.214934600263573       0.29443929704858990        4.7653825858321950     
   13.204615948892659       0.29581487170434917        4.7900255695525731     
   13.192083296389152       0.29720738075070308        4.8147567966497178     
   13.181050835740951       0.29859873229094269        4.8395764635463392     
   13.169168561239305       0.30000141696956967        4.8644847670942060     
   13.156610460409469       0.30137702527538052        4.8894819045734357     
   13.149382073336261       0.30276780075489057        4.9145680736920863     
   13.135510098205488       0.30416627820437347        4.9397434725856337     
   13.123761277939970       0.30556289727895025        4.9650082998163585     
   13.113557450221657       0.30694927967820612        4.9903627543730211     
   13.103095170053434       0.30840306530779765        5.0158070356700541     
   13.092018264202119       0.30975622735099728        5.0413413435471526     
   13.083800179457061       0.31123406989432778        5.0669658782681779     
   13.073943966688754       0.31265111976914872        5.0926808405212523     
   13.063474898909847       0.31405548045038945        5.1184864314174607     
   13.054173785293806       0.31553285761541450        5.1443828524903736     
   13.044422667827138       0.31695927645691252        5.1703703056951440     
   13.034387671504504       0.31833957089829684        5.1964489934078797     
   13.024001903228966       0.31985349579935174        5.2226191184249844     
   13.017776174032907       0.32127762582757252        5.2488808839618040     
   13.006866177207840       0.32265786221722836        5.2752344936524320     
   12.998959730647545       0.32420557818252016        5.3016801515484548     
   12.987903638074906       0.32562900773740078        5.3282180621177790     
   12.982988430129909       0.32710659057674379        5.3548484302443704     
   12.975399549403928       0.32855922863795345        5.3815714612267200     
   12.965584220546054       0.32998545605705787        5.4083873607772608     
   12.955436674374177       0.33136799434817338        5.4352963350208325     
   12.949904207288776       0.33293884312167965        5.4622985904940968     
   12.943318838882270       0.33448336452174576        5.4893943341442686     
   12.935193135612410       0.33597977913619836        5.5165837733280574     
   12.926775626081703       0.33743047101112117        5.5438671158104054     
   12.918936335770850       0.33895484141541604        5.5712445697634738     
   12.911877202571331       0.34042805913105628        5.5987163437655774     
   12.905736375175987       0.34193271748318271        5.6262826467994627     
   12.899446373711116       0.34345117401434150        5.6539436882515943     
   12.889871981192865       0.34492986036939954        5.6816996779105180     
   12.884808048639577       0.34645400514144042        5.7095508259658398     
   12.877737236738509       0.34797383295798701        5.7374973430067628     
   12.870512698147493       0.34948691626287653        5.7655394400205457     
   12.864921552212962       0.35099480823603485        5.7936773283915031     
   12.857759960655214       0.35252440207565328        5.8219112198990848     
   12.852632020878058       0.35404530998232020        5.8502413267171063     
   12.844842940869018       0.35554248106286224        5.8786678614114090     
   12.838775845322417       0.35710870158278829        5.9071910369391940     
   12.832938506963329       0.35865084343113390        5.9358110666468136     
   12.828761836047930       0.36020789236549772        5.9645281642688985     
   12.822267970682589       0.36170377692418798        5.9933425439260652     
   12.817767046918492       0.36330292443052442        6.0222544201236214     
   12.811995046354019       0.36485807390777641        6.0512640077498752     
   12.805670181442114       0.36642523595283488        6.0803715220748860     
   12.799782182899429       0.36797798117928154        6.1095771787478057     
   12.794897237503900       0.36951813222004909        6.1388811937960064     
   12.787079429609665       0.37107466202897421        6.1682837836229618     
   12.786006453970280       0.37266781223029449        6.1977851650064393     
   12.780867932528603       0.37423873798153034        6.2273855550967729     
   12.775665109730413       0.37583501961654764        6.2570851714150191     
   12.769547390312328       0.37738855713463088        6.2868842318511176     
   12.765456462817234       0.37897288905865739        6.3167829546614565     
   12.761908070353824       0.38058727587121483        6.3467815584680300     
   12.755871026886595       0.38214501881451474        6.3768802622552903     
   12.751613511665722       0.38376333363113541        6.4070792853690000     
   12.747232946445012       0.38536012558358734        6.4373788475136182     
   12.742940968204667       0.38698198865598560        6.4677791687507069     
   12.739797314466138       0.38858132996791783        6.4982804694967919     
   12.735375855814882       0.39019167501832530        6.5288829705207103     
   12.730756487127298       0.39179703731955845        6.5595868929423560     
   12.726127324846461       0.39340644294044347        6.5903924582295170     
   12.723651639064954       0.39505597372231738        6.6212998881965950     
   12.720908319916465       0.39666981170617649        6.6523094050019349     
   12.715633781429011       0.39823632666898839        6.6834212311452683     
   12.712209820448225       0.39992629392076795        6.7146355894661811     
   12.709187546580402       0.40156001140668657        6.7459527031413602     
   12.705868699527258       0.40321307557321912        6.7773727956818792     
   12.702537505382896       0.40484463533023379        6.8088960909315119     
   12.695106397728260       0.40634232212314403        6.8405228130641502     
   12.695054484191390       0.40811843760949496        6.8722531865808998     
   12.692656070508914       0.40979236008000414        6.9040874363083722     
   12.689485527150433       0.41144951806062630        6.9360257873956028     
   12.686085721528906       0.41306505740076399        6.9680684653117844     
   12.683709866374610       0.41475772096511659        7.0002156958435746     
   12.680295869657082       0.41641334102548472        7.0324677050928708     
   12.677567138063171       0.41811065792104857        7.0648247194736591     
   12.676139982070426       0.41978181843302265        7.0972869657098432     
   12.673586823981083       0.42146088192492565        7.1298546708324695     
   12.669304104388551       0.42312194369211487        7.1625280621769072     
   12.663963644774013       0.42465460703658686        7.1953073673801899     
   12.665281271599623       0.42649792785806556        7.2281928143784295     
   12.663891969898957       0.42821451829866947        7.2611846314036619     
   12.660272975753191       0.42989120136584330        7.2942830469813096     
   12.658036491134272       0.43155441841704828        7.3274882899278397     
   12.655751578928335       0.43326869525429146        7.3608005893468080     
   12.653354023220366       0.43500172842720508        7.3942201746263763     
   12.652611178496219       0.43670172632545867        7.4277472754373477     
   12.649358392240808       0.43840000839859405        7.4613821217286285     
   12.648232599623983       0.44010743462552654        7.4951249437257266     
   12.646040767560615       0.44182665315756364        7.5289759719264779     
   12.643419825515403       0.44356705986121475        7.5629354370990889     
   12.642184538880679       0.44528854464503337        7.5970035702783045     
   12.636231070634143       0.44698654484493699        7.6311806027628375     
   12.638731557685105       0.44874960866818187        7.6654667661117664     
   12.636510759683301       0.45046360243744271        7.6998622921421038     
   12.635932241030602       0.45222289100659202        7.7343674129246427     
   12.634219958231592       0.45397332843340571        7.7689823607816590     
   12.631815941812956       0.45570529402286958        7.8037073682832983     
   12.630746056889619       0.45745383706570469        7.8385426682440880     
   12.629903835572971       0.45918517076827814        7.8734884937200631     
   12.627826346048243       0.46094247490547696        7.9085450780056261     
   12.628408523603348       0.46276445978567055        7.9437126546293086     
   12.624310229215574       0.46441681432446136        7.9789914573513823     
   12.623714560387850       0.46622626125773270        8.0143817201599941     
   12.622549909576664       0.46798185406621734        8.0498836772676672     
   12.622323414602203       0.46977196658762815        8.0854975631080848     
   12.621050619109871       0.47155180095466559        8.1212236123328871     
   12.620127506956811       0.47332762819320334        8.1570620598071635     
   12.615511956064537       0.47494747618995081        8.1930131406069755     
   12.618141208008684       0.47688311090896407        8.2290770900155703     
   12.613531934836221       0.47867312031895903        8.2652541435192965     
   12.616258635605387       0.48047112631081829        8.3015445368046983     
   12.615849276152202       0.48225452495853904        8.3379485057540546     
   12.615145745361886       0.48406974426034699        8.3744662864426562     
   12.616212686126808       0.48594491774124815        8.4110981151342958     
   12.614534531701970       0.48770104941603126        8.4478442282782744     
   12.613349444542846       0.48943001177664680        8.4847048625050192     
   12.612256879680482       0.49125527986416301        8.5216802546227317     
   12.611228830908599       0.49303594254609640        8.5587706416133091     
   12.611736526460513       0.49490818242843787        8.5959762606290653     
   12.610411207019704       0.49671512342652779        8.6332973489880906     
   12.611737042040248       0.49856025369574608        8.6707341441709609     
   12.608552555372809       0.50036680573397241        8.7082868838168501     
   12.612413388293389       0.50220750451650609        8.7459558057193068     
   12.609962691137039       0.50401792078347829        8.7837411478224929     
   12.609122367953347       0.50584373353595569        8.8216431482171132     
   12.607361121796295       0.50770572092855715        8.8596620451367318     
   12.609045285193885       0.50943945409877234        8.8977980769531992     
   12.606191972482783       0.51137371880171756        8.9360514821731876     
   12.609155807570056       0.51322020584724792        8.9744224994338513     
   12.610770710327659       0.51506870020882722        9.0129113674987043     
   12.608204004085765       0.51690469274600026        9.0515183252534914     
   12.609402183641558       0.51878722897020035        9.0902436117022507     
   12.609070258965058       0.52065790155874547        9.1290874659631100     
   12.610295348627782       0.52252263345368233        9.1680501272637542     
   12.609498492095572       0.52439327892989129        9.2071318349377567     
   12.609167113001785       0.52625539976985380        9.2463328284200603     
   12.610037114245845       0.52812928052213215        9.2856533472425458     
   12.609130918699393       0.52997866135028260        9.3250936310300769     
   12.610065643059380       0.53188242980078648        9.3646539194961296     
   12.610762170404598       0.53376240848820278        9.4043344524384107     
   12.610944712281604       0.53564527972727005        9.4441354697345190     
   12.611269439581450       0.53750735923704895        9.4840572113376744     
   12.611329140732916       0.53942510470072746        9.5240999172719505     
   12.612132110391279       0.54130690448659846        9.5642638276284515     
   12.612760008753209       0.54320916077461612        9.6045491825607456     
   12.609687971123812       0.54510901422878144        9.6449562222798395     
   12.613520682822307       0.54701850860718337        9.6854851870504017     
   12.613770661175767       0.54889043822935535        9.7261363171857500     
   12.612966070678310       0.55073968619219182        9.7669098530442913     
   12.614274164903151       0.55274319689826334        9.8078060350231890     
   12.615716616074408       0.55464774587070098        9.8488251035557788     
   12.616324254248482       0.55655519928945985        9.8899672991059049     
   12.617684179005741       0.55848631527607007        9.9312328621632187     
   12.619081293500800       0.56042787416957784        9.9726220332393485     
   12.619412620115609       0.56235981309158989        10.014135052862438     
   12.618949229673404       0.56424590138920605        10.055772161573113     
   12.619648259053189       0.56616506550443213        10.097533599919178     
   12.620996016007325       0.56813866484915276        10.139419608451936     
   12.622315623364925       0.57007890652135806        10.181430427720112     
   12.623156882121762       0.57202680529356686        10.223566298266483     
   12.620905265741680       0.57395779161722738        10.265827460621981     
   12.624847026180712       0.57590215363742514        10.308214155302027     
   12.625819641486530       0.57786257068721669        10.350726622800499     
   12.626611716827972       0.57981060440642140        10.393365103586239     
   12.627381321902368       0.58175781228588830        10.436129838097168     
   12.627546497330757       0.58367963801961853        10.479021066736223     
   12.631189253479628       0.58568073435961931        10.522039029865693     
   12.631352745083145       0.58763628539009449        10.565183967803417     
   12.632136659776965       0.58961844196453062        10.608456120817010     
   12.633296312040061       0.59157513176842147        10.651855729119269     
   12.634470433789266       0.59356830609579647        10.695383032863306     
   12.635737740932512       0.59551641657979515        10.739038272137634     
   12.636724214075430       0.59750420981169505        10.782821686961077     
   12.637946017798125       0.59949595960791702        10.826733517277848     
   12.638139439722464       0.60145272003850403        10.870774002953112     
   12.640777097267554       0.60347257007491151        10.914943383766591     
   12.641292562646829       0.60544504895019680        10.959241899409346     
   12.643730078182777       0.60743947897332851        11.003669789477387     
   12.644358330963557       0.60943397819519396        11.048227293467525     
   12.645674284823411       0.61143836651535011        11.092914650771526     
   12.646389165591016       0.61340507550208956        11.137732100671808     
   12.645176334498428       0.61542242599686903        11.182679882336055     
   12.649760918658259       0.61743217919587234        11.227758234811949     
   12.650844980501558       0.61943081444303549        11.272967397022372     
   12.653261444532783       0.62146194195997906        11.318307607760106     
   12.654315937894886       0.62347817707660547        11.363779105682807     
   12.655919066023525       0.62548924149502716        11.409382129308144     
   12.657193450503955       0.62749903884144542        11.455116917007865     
   12.659082231355647       0.62953485524621944        11.500983707003572     
   12.660105284823485       0.63156163516444330        11.546982737360988     
   12.661464793345369       0.63356250903723654        11.593114245985181     
   12.662757787385420       0.63558042848778451        11.639378470614655     
   12.663816689536482       0.63759427770068644        11.685775648817190     
   12.666599176768116       0.63967810966163241        11.732306017983865     
   12.668349419516288       0.64171540803414617        11.778969815324134     
   12.668718501777724       0.64369634522464114        11.825767277860411     
   12.671427570987817       0.64579756385265030        11.872698642423330     
   12.673182211237792       0.64781454339761435        11.919764145646003     
   12.675570722058021       0.64984918309916995        11.966964023958994     
   12.673816148679547       0.65194008041656337        12.014298513585134     
   12.677560883886811       0.65395079320823524        12.061767850533908     
   12.681149701129653       0.65604912575587404        12.109372270596831     
   12.680790384319533       0.65803731644443553        12.157112009341668     
   12.683659645072805       0.66016017097376301        12.204987302107126     
   12.684866639726240       0.66222070097252694        12.252998383998086     
   12.688736875063196       0.66426831608345971        12.301145489879811     
   12.689156877588768       0.66636046084907974        12.349428854372789     
   12.690300537849984       0.66839008881266160        12.397848711847578     
   12.692904629634175       0.67050424509116702        12.446405296419396     
   12.693999155846420       0.67255024097077287        12.495098841942982     
   12.694489199765044       0.67465274142308429        12.543929582006822     
   12.697297680386445       0.67670065668112911        12.592897749928492     
   12.700689026137608       0.67881969049064461        12.642003578748826     
   12.702405154344012       0.68090791983163412        12.691247301226952     
   12.705066300255638       0.68298528540649117        12.740629149834636     
   12.706629749494716       0.68508521001302680        12.790149356751293     
   12.707169253701315       0.68714223336955282        12.839808153858545     
   12.710086410869170       0.68925851881872136        12.889605772734612     
   12.710979777899571       0.69133618485503612        12.939542444649504     
   12.710578047872280       0.69346054626317044        12.989618400559531     
   12.716539671172132       0.69557092399367015        13.039833871101633     
   12.718110991329162       0.69763559563228428        13.090189086588447     
   12.719258690832921       0.69970048245718608        13.140684277002794     
   12.721906306733876       0.70188401341803808        13.191319671992506     
   12.723933353078658       0.70399047286850558        13.242095500865052     
   12.725951800905920       0.70611114451980417        13.293011992581864     
   12.728776218883018       0.70822605363490543        13.344069375753786     
   12.730672771201947       0.71035685736666498        13.395267878635112     
   12.731897620782746       0.71243464253596112        13.446607729118101     
   12.734586897763474       0.71458649461235224        13.498089154728836     
   12.736618724607645       0.71671334910953222        13.549712382620418     
   12.738412502094823       0.71882828182675296        13.601477639568580     
   12.741046646510215       0.72095438985454141        13.653385151966333     
   12.743610519245182       0.72310921573484654        13.705435145818219     
   12.745436358466378       0.72523553248996309        13.757627846735533     
   12.747289748483647       0.72735597064888857        13.809963479930795     
   12.749023531469463       0.72947623541025131        13.862442270212473     
   12.751842264481621       0.73165024856312233        13.915064441979261     
   12.754108591385862       0.73378446946364129        13.967830219216284     
   12.756620995247527       0.73594685481558120        14.020739825487833     
   12.759033602439267       0.73809189899276484        14.073793483933841     
   12.761618234954936       0.74024279643064284        14.126991417263236     
   12.763549611502697       0.74239221595965110        14.180333847749981     
   12.765655629596795       0.74454806851132682        14.233820997226708     
   12.768113566593094       0.74670974283940272        14.287453087080378     
   12.770054747108802       0.74885783161134412        14.341230338246616     
   12.772230513564445       0.75101856078682827        14.395152971204537     
   12.774995959720068       0.75318105821788017        14.449221205971583     
   12.776826901258401       0.75534734609764442        14.503435262098415     
   12.779124499808663       0.75750590905814974        14.557795358663657     
   12.781623113793216       0.75968016719556797        14.612301714268767     
   12.784385954411656       0.76184805504561126        14.666954547032992     
   12.786099324474543       0.76401235593955386        14.721754074587832     
   12.788009163364361       0.76615950727228554        14.776700514072328     
   12.790690025464647       0.76836580670898147        14.831794082127931     
   12.793704179036572       0.77054786829224053        14.887034994892931     
   12.796060457869151       0.77273108828026582        14.942423467997942     
   12.797790106889074       0.77489830549274963        14.997959716560647     
   12.800798555287924       0.77710208025893901        15.053643955180304     
   12.802779580465975       0.77928944151529245        15.109476397933339     
   12.803317144860381       0.78138432140265945        15.165457258367747     
   12.807923793316300       0.78366807994562959        15.221586749498668     
   12.810416258676144       0.78585925317656147        15.277865083802620     
   12.811905443388621       0.78802600866736350        15.334292473213296     
   12.814775092417864       0.79023985817232512        15.390869129115870     
   12.817348596753964       0.79244489218962078        15.447595262342730     
   12.816860608700400       0.79464040670708624        15.504471083167703     
   12.822002459890845       0.79683450131860090        15.561496801301963     
   12.825050955849674       0.79905393157371729        15.618672625888589     
   12.827116337011631       0.80125843909452643        15.675998765497724     
   12.830718901716317       0.80347143838881019        15.733475428121901     
   12.832734361165731       0.80567484444497894        15.791102821171092     
   12.834998877209063       0.80789034949132665        15.848881151467879     
   12.836761154552118       0.81007799169422468        15.906810625242324     
   12.839680214727434       0.81231233181511997        15.964891448127565     
   12.842511505435523       0.81452920128766071        16.023123825155057     
   12.844236103737980       0.81672428621473192        16.081507960749430     
   12.847179125429930       0.81895985526070858        16.140044058724079     
   12.846672528248474       0.82104901303290900        16.198732322276232     
   12.852196938643464       0.82341127907887923        16.257572953982233     
   12.854036635906324       0.82560337835991193        16.316566155793264     
   12.858119539769699       0.82786852819577772        16.375712129029971     
   12.859505196076181       0.83007716095880946        16.435011074378458     
   12.862357919570741       0.83232291294651128        16.494463191885529     
   12.865045198716683       0.83455000218453379        16.554068680953527     
   12.867641657157385       0.83678878126103728        16.613827740336852     
   12.870463716940348       0.83901604709012767        16.673740568136147     
   12.872651960854638       0.84125930352043743        16.733807361794973     
   12.873509206413861       0.84342202076408757        16.794028318094323     
   12.877064833500784       0.84569179772359915        16.854403633148770     
   12.880714023501953       0.84797865044134091        16.914933502401809     
   12.883181523457900       0.85022232294559619        16.975618120621284     
   12.886731161901379       0.85246914862027534        17.036457681895161     
   12.888176651251211       0.85471592573126753        17.097452379627015     
   12.890860801684747       0.85694534320214877        17.158602406531866     
   12.893457448628476       0.85921323139942529        17.219907954632017     
   12.895650679630158       0.86145595659756580        17.281369215251733     
   12.898396672583038       0.86371268807262147        17.342986379014551     
   12.900966062941684       0.86596336384330275        17.404759635837546     
   12.903515387766893       0.86821544173994425        17.466689174928351     
   12.906505578623326       0.87047896972338556        17.528775184779565     
   12.908851858692485       0.87273958766234871        17.591017853166033     
   12.912003728792472       0.87499570653468650        17.653417367139912     
   12.914078033113947       0.87726042985577490        17.715973913026669     
   12.916687758265086       0.87952123332429577        17.778687676420908     
   12.918909190445948       0.88176534405603113        17.841558842182646     
   12.921973837443351       0.88404938294748159        17.904587594432897     
   12.925022007500429       0.88631676761587186        17.967774116549972     
   12.927100449358093       0.88858536550607625        18.031118591165630     
   12.927974941364766       0.89075553502975613        18.094621200160422     
   12.932376472843572       0.89311267299944197        18.158282124660580     
   12.934881414111556       0.89539573942960737        18.222101545033837     
   12.938298834011157       0.89767207839373175        18.286079640885713     
   12.940215218176418       0.89994389642832362        18.350216591055137     
   12.943367803320953       0.90222678399075795        18.414512573611734     
   12.945970575908275       0.90450585630586944        18.478967765850928     
   12.947828128176781       0.90675228057083102        18.543582344291114     
   12.950810466169267       0.90905766813665456        18.608356484669308     
   12.954501871499986       0.91135112857601175        18.673290361938015     
   12.956176034374304       0.91360475890053872        18.738384150261044     
   12.958980767941574       0.91590932837118999        18.803638023011025     
   12.961568251600655       0.91819265845671194        18.869052152764016     
   12.964456589161676       0.92048853524489049        18.934626711297916     
   12.967058377688252       0.92277194126433360        19.000361869587891     
   12.970004526062736       0.92505897125464542        19.066257797802773     
   12.972490397495752       0.92735033661683264        19.132314665302435     
   12.974477491159909       0.92961398604621115        19.198532640633960     
   12.977645881196976       0.93193150598468566        19.264911891527849     
   12.980352612510069       0.93421951675388148        19.331452584895739     
   12.983351938777790       0.93651817629355871        19.398154886826244     
   12.986005556342016       0.93881596039086068        19.465018962581908     
   12.989080787784088       0.94111075265876976        19.532044976596467     
   12.990943891152405       0.94340440903297207        19.599233092470786     
   12.993715143472544       0.94570995045795991        19.666583472970601     
   12.994876403396701       0.94791396584761345        19.734096280022921     
   12.999093898899801       0.95031898967236383        19.801771674713031     
   13.001842922198255       0.95260953439612206        19.869609817281340     
   13.004484308181061       0.95491700697633630        19.937610867121105     
   13.007100490802211       0.95721656262148591        20.005774982774227     
   13.009778822573066       0.95952268836863963        20.074102321929356     
   13.011799341212347       0.96178855077397274        20.142593041418632     
   13.015326913522573       0.96414332508218892        20.211247297214761     
   13.016533264271978       0.96638343493518375        20.280065244428329     
   13.020441433517012       0.96875362443059543        20.349047037305098     
   13.023087507629901       0.97105669692696395        20.418192829222995     
   13.026014055620614       0.97338000215573739        20.487502772689712     
   13.027206929894602       0.97563274471807893        20.556977019339662     
   13.031290332933779       0.97798589376366130        20.626615719932037     
   13.033899131827322       0.98030348491201169        20.696419024347488     
   13.035415725428322       0.98257223910684899        20.766387081585698     
   13.039323822707994       0.98494022394027836        20.836520039763457     
   13.042001461639467       0.98725954625069201        20.906818046111599     
   13.044406866315919       0.98956441054567823        20.977281246972616     
   13.047696809185460       0.99188324134665518        21.047909787798702     
   13.050054774712565       0.99421266494575011        21.118703813148802     
   13.052943976513507       0.99652930724119249        21.189663466686500     
   13.055221923566243       0.99884370486663243        21.260788891178365     
   13.058382792594664        1.0011484470320644        21.332080228490554     
   13.060655361220084        1.0034916571616099        21.403537619587720     
   13.063362074101132        1.0058147276809561        21.475161204529982     
   13.066203829827346        1.0081264735383346        21.546951122471555     
   13.069465368498246        1.0104588508360821        21.618907511658040     
   13.071438240353958        1.0127789476158660        21.691030509424646     
   13.074090061039955        1.0151087020994678        21.763320252194479     
   13.076915658250787        1.0174357306205304        21.835776875475780     
   13.079324239137454        1.0197574905151352        21.908400513861068     
   13.082216172183399        1.0220844858863296        21.981191301024587     
   13.085211759923444        1.0244157060628705        22.054149369720189     
   13.087213462847304        1.0267359121279895        22.127274851780321     
   13.090445325161030        1.0290714348578545        22.200567878113908     
   13.092477765229372        1.0313823964859929        22.274028578704385     
   13.095139571571634        1.0337166434596230        22.347657082608190     
   13.097192302899932        1.0360179602593949        22.421453517953601     
   13.101052371498101        1.0383925375454166        22.495418011938050     
   13.103339428743940        1.0407195182294355        22.569550690827807     
   13.105849799207057        1.0430449259566683        22.643851679955613     
   13.109051686497851        1.0453849395849133        22.718321103719475     
   13.111822061719254        1.0477046006898576        22.792959085581220     
   13.113636784849026        1.0500327044839155        22.867765748065082     
   13.116740830937930        1.0523813546877931        22.942741212756346     
   13.118721479112644        1.0546902584035254        23.017885600300204     
   13.122367889093315        1.0570603750026657        23.093199030400235     
   13.124098776274849        1.0593617169948326        23.168681621817004     
   13.128058126724989        1.0617261578489667        23.244333492367634     
   13.129565708286012        1.0640381964322765        23.320154758923696     
   13.132574233278111        1.0663961417226331        23.396145537410785     
   13.135343482579584        1.0687373571313801        23.472305942806919     
   13.138141164290362        1.0710786647308894        23.548636089142402     
   13.140740087093596        1.0734130219589004        23.625136089497520     
   13.143117268030776        1.0757401209311521        23.701806056002631     
   13.146202781266219        1.0780928385575881        23.778646099837239     
   13.148614375951199        1.0804232372819669        23.855656331228111     
   13.151365441002747        1.0827647166481780        23.932836859449694     
   13.153977799283460        1.0851078010131596        24.010187792822510     
   13.156483254591828        1.0874414806182333        24.087709238713103     
   13.159004991009670        1.0897794922033857        24.165401303532231     
   13.158928450032215        1.0920073271884980        24.243264092735441     
   13.164772713358099        1.0944643575072761        24.321297710821796     
   13.167228314982788        1.0968007307172525        24.399502261332884     
   13.169862212547923        1.0991390311910605        24.477877846853549     
   13.172017212685152        1.1014749958279189        24.556424569010076     
   13.174674996599963        1.1038177772572295        24.635142528470375     
   13.177886559144415        1.1061653569733600        24.714031824943465     
   13.179934108749253        1.1085042496722668        24.793092557179072     
   13.182669073723828        1.1108463914164148        24.872324822967208     
   13.185329949686301        1.1131866899174472        24.951728719137915     
   13.187824364800203        1.1155059948639843        25.031304341561086     
   13.189918146384306        1.1178568658392896        25.111051785146149     
   13.193607499920228        1.1202087118127140        25.190971143841889     
   13.195004721369584        1.1225265149428418        25.271062510636249     
   13.198303882048783        1.1248825564836855        25.351325977556350     
   13.199470606171616        1.1271784953294977        25.431761635668462     
   13.203981422667672        1.1295756007275419        25.512369575077379     
   13.204907076303718        1.1318650652094704        25.593149884927591     
   13.208250829872599        1.1342542731742900        25.674102653402166     
   13.211917721695640        1.1366046605169511        25.755227967723687     
   13.213526542291582        1.1389449258312365        25.836525914153707     
   13.216216845326040        1.1412914167424244        25.917996577993240     
   13.218761521722113        1.1436282771955724        25.999640043583344     
   13.221582306116963        1.1459697622181602        26.081456394304634     
   13.223169214218473        1.1482821706058599        26.163445712577683     
   13.226519879662474        1.1506535318212179        26.245608079864155     
   13.229235262904055        1.1529923522205430        26.327943576665998     
   13.231069741470685        1.1553161942983587        26.410452282526983     
   13.233083185280075        1.1576198310576229        26.493134276031967     
   13.236261816686135        1.1599854538797256        26.575989634808202     
   13.239866754172766        1.1623617415771310        26.659018435525628     
   13.242138597776149        1.1647005741359215        26.742220753897531     
   13.244315341237506        1.1670398017725685        26.825596664680489     
   13.246698777503610        1.1693756472237762        26.909146241675995     
   13.249321472748145        1.1717149562028029        26.992869557730337     
   13.251696865261000        1.1740577248325752        27.076766684735542     
   13.254624231569379        1.1763936425642791        27.160837693630210     
   13.256796484204944        1.1787286472137726        27.245082654399930     
   13.258461471272797        1.1810255002857375        27.329501636078810     
   13.261323444096906        1.1833864235092757        27.414094706749250     
   13.264449323116823        1.1857574985507686        27.498861933543900     
   13.267017859775018        1.1880925587204314        27.583803382645641     
   13.269471444338837        1.1904266342037539        27.668919119289399     
   13.272023149507961        1.1927707865752708        27.754209207762180     
   13.274388972453703        1.1951009119319893        27.839673711404775     
   13.276986589134800        1.1974424667257551        27.925312692612959     
   13.279229388722923        1.1997682341583125        28.011126212837546     
   13.283202466140546        1.2021844220040285        28.097114332586926     
   13.284251338547064        1.2044590924213072        28.183277111426850     
   13.286819439261885        1.2067978355946893        28.269614607982657     
   13.289614589065867        1.2091261636568504        28.356126879939893     
   13.291549502398718        1.2114552637696281        28.442813984045902     
   13.294133523695544        1.2137891423963554        28.529675976110699     
   13.294507594428881        1.2160435325302217        28.616712911008953     
   13.298841784826070        1.2184458262047955        28.703924842680500     
   13.301354892443491        1.2207977157324361        28.791311824132517     
   13.304068883490334        1.2231335792657505        28.878873907440504     
   13.306265308357348        1.2254486444557600        28.966611143749908     
   13.309023351451046        1.2277863874672974        29.054523583277295     
   13.311581069260740        1.2301167858934290        29.142611275312461     
   13.314170740744151        1.2324461201898413        29.230874268219019     
   13.316097974969837        1.2347714687027023        29.319312609437524     
   13.318568439782934        1.2371097448842472        29.407926345485258     
   13.321621103908202        1.2394453710372384        29.496715521959334     
   13.322759954719761        1.2417513619706064        29.585680183537349     
   13.325690663240128        1.2440994715398825        29.674820373980079     
   13.328141175152680        1.2464238529939180        29.764136136131988     
   13.330119437049857        1.2487207422315783        29.853627511924415     
   13.333485503723765        1.2510668462715180        29.943294542375909     
   13.334967643911028        1.2533959249269726        30.033137267595521     
   13.337761668048389        1.2557285678702099        30.123155726783189     
   13.339987019132275        1.2580449569693273        30.213349958232861     
   13.342334615904916        1.2603703279862224        30.303719999333680     
   13.344646392835266        1.2626867519263458        30.394265886572136     
   13.347350640840425        1.2650112771115443        30.484987655533882     
   13.349364084681843        1.2673381881378947        30.575885340906488     
   13.352102447393261        1.2696498328037602        30.666958976479886     
   13.354773200401382        1.2719817776734561        30.758208595150450     
   13.356147817170838        1.2742807104362155        30.849634228921154     
   13.358766651541536        1.2766105239365038        30.941235908905277     
   13.360770688445575        1.2789107185953088        31.033013665327459     
   13.363192594083737        1.2812276169588404        31.124967527525904     
   13.365846295791412        1.2835682900719241        31.217097523955623     
   13.368501304301461        1.2858783060207739        31.309403682189373     
   13.370486581864757        1.2881887048753995        31.401886028920629     
   13.372943572446394        1.2905117790643121        31.494544589965734     
   13.375408942036751        1.2928164224738701        31.587379390265976     
   13.377594457537095        1.2951203548183705        31.680390453890276     
   13.379526935917644        1.2974294494131813        31.773577804036812     
   13.382186624532800        1.2997548845067646        31.866941463036500     
   13.384573474398945        1.3020499359790036        31.960481452354511     
   13.386794264879869        1.3043673914778111        32.054197792592888     
   13.388963004976604        1.3066705985691256        32.148090503493314     
   13.390513649551842        1.3089462594343517        32.242159603938816     
   13.393655018346635        1.3112775318029355        32.336405111957333     
   13.395579749052057        1.3135792499541472        32.430827044723259     
   13.398245301794352        1.3158846452192439        32.525425418560502     
   13.400559558840417        1.3181896330447394        32.620200248944862     
   13.402695169931031        1.3204958012419985        32.715151550506711     
   13.405055563663749        1.3227965012009282        32.810279337033677     
   13.407040432286994        1.3250952010692625        32.905583621472751     
   13.409347405255200        1.3273833469201206        33.001064415933520     
   13.411658364493713        1.3296893586358898        33.096721731690721     
   13.413912247560535        1.3319855057428229        33.192555579186781     
   13.415996499158357        1.3342879386272526        33.288565968034462     
   13.418774632620059        1.3365742177643152        33.384752907019937     
   13.420279659071955        1.3388577135247550        33.481116404104860     
   13.422662947994226        1.3411605449694490        33.577656466430248     
   13.424682642002461        1.3434373799075705        33.674373100318007     
   13.427614030253720        1.3457320870461178        33.771266311274509     
   13.429193823768443        1.3480219097130433        33.868336103993606     
   13.431680766670274        1.3503241407285269        33.965582482358755     
   13.433605063230180        1.3526008253560275        34.063005449446088     
   13.435643258444994        1.3548769909061111        34.160605007527877     
   13.438121705557586        1.3571750480182125        34.258381158074904     
   13.440081382607023        1.3594423777648024        34.356333901759413     
   13.442535855774011        1.3617319752490040        34.454463238458104     
   13.444856257663078        1.3640120291850770        34.552769167254922     
   13.446280497774687        1.3662841895076514        34.651251686444830     
   13.448978925897578        1.3685763178952390        34.749910793535584     
   13.451136999447042        1.3708492530296104        34.848746485251716     
   13.453677297327348        1.3731178806780318        34.947758757536853     
   13.455391609189878        1.3754031656684658        35.046947605557371     
   13.457532242637482        1.3776760870051705        35.146313023705069     
   13.459834626510348        1.3799465346138433        35.245855005600198     
   13.461579161442879        1.3822193986947087        35.345573544094783     
   13.464067019437111        1.3844936043391611        35.445468631275716     
   13.465982328588417        1.3867538402662796        35.545540258467597     
   13.468244924772062        1.3890287254751985        35.645788416236030     
   13.470451481840522        1.3912857903355786        35.746213094390761     
   13.472359635091435        1.3935489215806685        35.846814281988841     
   13.474275979458401        1.3958103219431108        35.947591967338347     
   13.476426151475069        1.3980758838905543        36.048546137999928     
   13.478292666865539        1.4003282266597605        36.149676780791893     
   13.480721846975412        1.4025995265281004        36.250983881792038     
   13.483038115075875        1.4048566082026981        36.352467426342137     
   13.485015983853465        1.4071092372003267        36.454127399050094     
   13.486801215773331        1.4093701937289531        36.555963783793104     
   13.489006560384666        1.4116125223121501        36.657976563722166     
   13.490897650693858        1.4138706113421018        36.760165721264293     
   13.492974170200331        1.4161300684151521        36.862531238125911     
   13.494927738937989        1.4183678917642513        36.965073095295978     
   13.497162942585922        1.4206239400558278        37.067791273050226     
   13.498811448552233        1.4228555618739911        37.170685750953638     
   13.500973135265507        1.4251188363934038        37.273756507863773     
   13.502998603557240        1.4273517957580604        37.377003521934618     
   13.505284023536094        1.4295918918575594        37.480426770619218     
   13.507157526977519        1.4318438161903839        37.584026230673750     
   13.509132578488282        1.4340784039793040        37.687801878160407     
   13.510685294610640        1.4363107082616797        37.791753688451095     
   13.513500225196807        1.4385522199735998        37.895881636229980     
   13.515554481888563        1.4407883888405988        38.000185695498359     
   13.516914102807684        1.4430256870237772        38.104665839576931     
   13.518801173502760        1.4452500609998775        38.209322041109189     
   13.521166677018266        1.4474831069015568        38.314154272065444     
   13.522912296282811        1.4497068974052261        38.419162503745660     
   13.525198718290982        1.4519314727890873        38.524346706783483     
   13.526912911466088        1.4541580229641276        38.629706851148896     
   13.528742026095550        1.4563890446010763        38.735242906152607     
   13.530511427945578        1.4585902676349327        38.840954840448497     
   13.532692365154485        1.4608291350030604        38.946842622037785     
   13.534634349189524        1.4630450309613381        39.052906218272000     
   13.536962066088162        1.4652625950221487        39.159145595857133     
   13.538637221384448        1.4674769682222879        39.265560720856087     
   13.540306791596773        1.4696845830984804        39.372151558693481     
   13.542301561976908        1.4719053783946940        39.478918074157548     
   13.544291536547085        1.4741158291716123        39.585860231404901     
   13.546054577659870        1.4763216122817535        39.692977993963581     
   13.547987042437530        1.4785267480129380        39.800271324736393     
   13.549609238651056        1.4807285697449073        39.907740186004467     
   13.551752900800722        1.4829456671023225        40.015384539430983     
   13.553827189750111        1.4851453342321848        40.123204346064078     
   13.555582708001571        1.4873455446861261        40.231199566341957     
   13.557590123492782        1.4895444457229223        40.339370160093651     
   13.559219070377752        1.4917433867609102        40.447716086545498     
   13.561445788354446        1.4939232719721229        40.556237304322117     
   13.562976742174499        1.4961346374851534        40.664933771452077     
   13.564807688877854        1.4983180138348529        40.773805445369746     
   13.566874252852084        1.5005120232622631        40.882852282920020     
   13.567993551649204        1.5026698292895064        40.992074240360786     
   13.570467153913631        1.5048933950343748        41.101471273367395     
   13.572200993277598        1.5070701116650409        41.211043337035612     
   13.573914742886313        1.5092488173898557        41.320790385885410     
   13.575774852000585        1.5114311896537407        41.430712373864175     
   13.577440449739449        1.5136166822500889        41.540809254350748     
   13.579535309267055        1.5157936143316950        41.651080980158738     
   13.581170842785264        1.5179586292968501        41.761527503539327     
   13.583036503599534        1.5201409348023125        41.872148776186442     
   13.584149583324148        1.5222921176720756        41.982944749238570     
   13.586684361465020        1.5244868573918993        42.093915373283380     
   13.588236980715276        1.5266508092520357        42.205060598360788     
   13.590471017437498        1.5288236473187244        42.316380373966702     
   13.591960668972186        1.5309796852686595        42.427874649056264     
   13.593678026339536        1.5331496125595105        42.539543372048151     
   13.593849237881978        1.5352476517675870        42.651386490826638     
   13.597022766016577        1.5374677181028507        42.763403952746728     
   13.598749104455093        1.5396261212062983        42.875595704636787     
   13.600513740449339        1.5417828439243157        42.987961692802102     
   13.602288811229139        1.5439372301582892        43.100501863028803     
   13.604016699381305        1.5460827490802858        43.213216160586661     
   13.605873106857812        1.5482451259713914        43.326104530233920     
   13.607679574446664        1.5503829979337378        43.439166916219165     
   13.609070409490915        1.5525308172712626        43.552403262286120     
   13.611193825469272        1.5546776905487643        43.665813511676475     
   13.612591795897229        1.5568182767692178        43.779397607133639     
   13.614541221063490        1.5589585278687623        43.893155490906217     
   13.616566488914119        1.5610916996019419        44.007087104751612     
   13.617409357000341        1.5632148076671266        44.121192389939488     
   13.619453595494207        1.5653710018121199        44.235471287254924     
   13.621467014232470        1.5674402141534121        44.346815033197359     
   13.622216722710077        1.5693735562603488        44.451656769549096     
   13.623997455333122        1.5712753471235517        44.553570152437558     
   13.625555525029881        1.5731244335032293        44.653486841427373     
   13.626913368598990        1.5749327275672642        44.751865908147323     
   13.628556592100546        1.5767253988987207        44.848990473113240     
   13.629617084470667        1.5784858075769850        44.945055397390178     
   13.631164596428857        1.5802314931659533        45.040204099423789     
   13.632176630173401        1.5819624000504542        45.134547071826560     
   13.633407594663110        1.5836584239269409        45.228172324205687     
   13.635469650592857        1.5853437731067692        45.321151764275285     
   13.636150364583514        1.5870185851876148        45.413545336809442     
   13.637136724635697        1.5886739991264858        45.505403835511203     
   13.638720015263592        1.5903382746422647        45.596770885428356     
   13.639749463691247        1.5919633442341461        45.687684383700294     
   13.641265699072370        1.5936002992698137        45.778177573552206     
   13.642223450748968        1.5952110775023582        45.868279862327014     
   13.643468836215227        1.5968168227669521        45.958017456200622     
   13.644454169088135        1.5983975523530396        46.047413860654650     
   13.645773011921186        1.5999907878321389        46.136490280711321     
   13.647684768702458        1.6015613492009839        46.225265945034735     
   13.648768632570439        1.6031355447688069        46.313758371417421     
   13.649297844865917        1.6046875179601574        46.401983585885375     
   13.650901420526196        1.6062395810183434        46.489956306504418     
   13.651551923815612        1.6077750808205502        46.577690097094546     
   13.652785937321875        1.6093102533583532        46.665197497967270     
   13.654022244097780        1.6108356257470950        46.752490137663415     
   13.655315565390048        1.6123625803315444        46.839578828434782     
   13.656282821846446        1.6138752069758184        46.926473649225308     
   13.657409943877768        1.6153747568295767        47.013184017495121     
   13.658498511962874        1.6168780863061525        47.099718751958719     
   13.659594379235363        1.6183699170356822        47.186086127603780     
   13.660565451770726        1.6198538652959489        47.272293924141280     
   13.661618229285832        1.6213292183092713        47.358349468848864     
   13.662948503911450        1.6228088083933456        47.444259674596047     
   13.663914422445622        1.6242758418304575        47.530031073714817     
   13.664871822649200        1.6257317148106836        47.615669848268951     
   13.666233173712918        1.6271844727058424        47.701181857191919     
   13.666762384237133        1.6286371486786677        47.786572660687071     
   13.668491177918391        1.6300809837295809        47.871847542230711     
   13.668393746212775        1.6315023655866265        47.957011528465060     
   13.670153671005504        1.6329549933749217        48.042069407227508     
   13.671020298857909        1.6343831946212608        48.127025743933061     
   13.671780007978892        1.6357945920223536        48.211884896492087     
   13.673287286080896        1.6372278830163749        48.296651028924238     
   13.674059826444593        1.6386440164863796        48.381328123808743     
   13.675159514424564        1.6400492314593462        48.465919993692964     
   13.676006205407134        1.6414549800636691        48.550430291565924     
   13.676981105504188        1.6428537342309053        48.634862520490167     
   13.677831592881523        1.6442415682290707        48.719220042476763     
   13.678785891057995        1.6456324407022609        48.803506086749842     
   13.680092584093032        1.6470167171822330        48.887723757013632     
   13.680505144394409        1.6483899341504376        48.971876038917181     
   13.681799243506795        1.6497781240484524        49.055965806245453     
   13.682488683370964        1.6511363271307744        49.139995827021480     
   13.683688980129110        1.6525220772557652        49.223968769121342     
   13.684534888911124        1.6538822036177572        49.307887205488946     
   13.685581231458078        1.6552431598820410        49.391753618997733     
   13.686670850352911        1.6566050554192664        49.475570406996908     
   13.687292116895817        1.6579544514495848        49.559339885546976     
   13.688258632234161        1.6592964912274366        49.643064293388854     
   13.689113178237600        1.6606426794522167        49.726745795655788     
   13.689986530155355        1.6619834985486392        49.810386487359608     
   13.690837952551405        1.6633075209875796        49.893988396651920     
   13.691659027621323        1.6646427554506071        49.977553487895946     
   13.692643926541638        1.6659801937839478        50.061083664551177     
   13.693857229977283        1.6672989803521925        50.144580771885941     
   13.692979427521905        1.6685670228107445        50.228046599534409     
   13.694819491497322        1.6699473577823172        50.311482883909264     
   13.695980307918919        1.6712559987860389        50.394891310473213     
   13.696785633472031        1.6725538910451039        50.478273515887587     
   13.697625065163374        1.6738727996841365        50.561631090040990     
   13.698822237242792        1.6751726409059207        50.644965577967739     
   13.699666145808836        1.6764768677078106        50.728278481666834     
   13.700610218617360        1.6777698178739953        50.811571261821477     
   13.701074854693584        1.6790531940754265        50.894845339428258     
   13.702146666390631        1.6803673703259780        50.978102097345484     
   13.702961822391103        1.6816301884371179        51.061342881763899     
   13.703754585712687        1.6829096995804702        51.144569003595826     
   13.704734903376815        1.6841959388729801        51.227781739806836     
   13.705245525098674        1.6854690065338080        51.310982334670008     
   13.705867259015204        1.6867596312005346        51.394172000970556     
   13.706809839358346        1.6880350298365867        51.477351921145363     
   13.707496013795778        1.6893007640770326        51.560523248372235     
   13.708179148905005        1.6905595660498414        51.643687107604791     
   13.709041326580129        1.6918223820499831        51.726844596565449     
   13.710313503320421        1.6930648190552655        51.809996786686128     
   13.710724767047255        1.6943213886296313        51.893144724011343     
   13.711831314295836        1.6955661463798830        51.976289430059389     
   13.712317551790525        1.6968166996019702        52.059431902644263     
   13.713093146780254        1.6980572446930295        52.142573116663847     
   13.713725464958998        1.6993005343025411        52.225714024852337     
   13.714614153592406        1.7005373648911486        52.308855558500959     
   13.715460958073118        1.7017878256391770        52.391998628147668     
   13.716431581369520        1.7030039379734081        52.475144124239556     
   13.716924166404057        1.7042475952459795        52.558292917765819     
   13.717337893925103        1.7054573323129678        52.641445860864664     
   13.718121765655809        1.7066983793125905        52.724603787407801     
   13.718844362869527        1.7079177537008960        52.807767513558581     
   13.713826856031700        1.7089273263368649        52.890937838310251     
   13.720486501954969        1.7103391296655801        52.974115544000675     
   13.721147216940651        1.7115674423297398        53.057301396808896     
   13.721929185644489        1.7127665811308426        53.140496147230309     
   13.722684612037977        1.7139849643065244        53.223700530536988     
   13.722750976977562        1.7151769269807482        53.306915267215935     
   13.723797793367231        1.7163943742208567        53.390141063395227     
   13.724438118612461        1.7175966921890415        53.473378611249842     
   13.725391886566232        1.7187966704533362        53.556628589397477     
   13.726695809779756        1.7199924443960215        53.639891663274796     
   13.726880305519943        1.7211820768681554        53.723168485503983     
   13.727405356022128        1.7223752007983610        53.806459696243401     
   13.728508264424180        1.7235509364161568        53.889765923526653     
   13.728585956608120        1.7247501898844426        53.973087783590636     
   13.729425442139570        1.7258985825078170        54.056425881190428     
   13.729925366643068        1.7271108258691934        54.139780809903471     
   13.730228609063710        1.7282480981563630        54.223153152424480     
   13.730940044003404        1.7294444339655333        54.306543480848589     
   13.731988376831183        1.7306280645426999        54.389952356946893     
   13.732493959829592        1.7317547047323552        54.473380332429194     
   13.733473879681158        1.7329412823189831        54.556827949203047     
   13.734039578559260        1.7341061514004568        54.640295739619184     
   13.733965567109195        1.7352287892592007        54.723784226711835     
   13.735046646743127        1.7363965616331478        54.807293924430752     
   13.736068360453414        1.7375676108514340        54.890825337864754     
   13.736763865942818        1.7387182958915521        54.974378963458832     
   13.737145116199786        1.7398700054942036        55.057955289224729     
   13.737621613085505        1.7410170760727548        55.141554794943239     
   13.738042159134354        1.7421731339784381        55.225177952362635     
   13.738813598617842        1.7432993512565091        55.308825225388055     
   13.739929211110088        1.7444555073369745        55.392497070267048     
   13.740319347816175        1.7455839116747085        55.476193935769274     
   13.740604740927607        1.7467128031804366        55.559916263359824     
   13.741285112285484        1.7478591241380455        55.643664487366806     
   13.741435502839403        1.7489631148781060        55.727439035146709     
   13.742559286783100        1.7501170626245723        55.811240327241542     
   13.743343861998317        1.7512466956947230        55.895068777533048     
   13.743646272662371        1.7523689594227083        55.978924793391549     
   13.744538265548270        1.7534913896041009        56.062808775822262     
   13.744728405166590        1.7546086291206684        56.146721119604273     
   13.745139155863926        1.7557225512005608        56.230662213428801     
   13.746020538972468        1.7568412764501242        56.314632440030557     
   13.746405638994812        1.7579569283972734        56.398632176317726     
   13.747037152046166        1.7590666139042270        56.482661793497094     
   13.747592997601817        1.7601794580656502        56.566721657195373     
   13.748290130887462        1.7612858003523553        56.650812127578291     
   13.748978663749048        1.7624069802269255        56.734933559465361     
   13.749293379446673        1.7634915611265010        56.819086302441981     
   13.749895674213692        1.7646097258181286        56.903270700968278     
   13.749760236357115        1.7656806844424828        56.987487094485033     
   13.751006557702715        1.7668021391101505        57.071735817516867     
   13.751413839364147        1.7678942228633001        57.156017199772464     
   13.751652395957647        1.7689631522600788        57.240331566242638     
   13.752272173569262        1.7700677583850670        57.324679237294681     
   13.752508814290001        1.7711444813837502        57.409060528765394     
   13.752559199751765        1.7722165772648257        57.493475752051154     
   13.753696753561757        1.7733186016054099        57.577925214196092     
   13.754455442165533        1.7744109358674904        57.662409217976617     
   13.754918196014611        1.7754903522724763        57.746928061986090     
   13.755580068423093        1.7765718672630197        57.831482040714818     
   13.755930128610212        1.7776459143389565        57.916071444630127     
   13.756614427646163        1.7787146123919573        58.000696560253004     
   13.756950549682053        1.7797723849234979        58.085357670233300     
   13.757407726126258        1.7808498477202090        58.170055053423695     
   13.757998020606355        1.7819264290189600        58.254788984950167     
   13.757933746935624        1.7829595882585536        58.339559736283249     
   13.758962782838456        1.7840472943599521        58.424367575304416     
   13.759244774269108        1.7851052612502154        58.509212766373686     
   13.759999444033586        1.7861680184996340        58.594095570393982     
   13.760252227951273        1.7872062692140978        58.679016244874774     
   13.760783261929332        1.7882761281416137        58.763975043993106     
   13.761384790712498        1.7893316110798714        58.848972218654261     
   13.761875035561834        1.7903788858196865        58.934008016550742     
   13.762177544083180        1.7914268735733878        59.019082682219732     
   13.762449521900930        1.7924684951276131        59.104196457098638     
   13.762784077683481        1.7934978607092684        59.189349579580352     
   13.763424566887132        1.7945596633393675        59.274542285067341     
   13.763818983873684        1.7955927059660763        59.359774806022294     
   13.764231777012903        1.7966319845191341        59.445047372021364     
   13.764705336695766        1.7976658553019691        59.530360209802247     
   13.765049525475213        1.7986906463182175        59.615713543314342     
   13.765741810347668        1.7997325383487071        59.701107593765350     
   13.766028472858283        1.8007641191996584        59.786542579668883     
   13.766335588075387        1.8017910396606571        59.872018716889443     
   13.766541019883245        1.8028099430990145        59.957536218687473     
   13.767297433987327        1.8038553824588852        60.043095295762321     
   13.767760872911508        1.8048798863082458        60.128696156295817     
   13.768069508349472        1.8059067245920268        60.214339005992976     
   13.768648336390536        1.8069639096738850        60.300024048123802     
   13.768810369452661        1.8079273529525617        60.385751483562309     
   13.769164307711641        1.8089422353154470        60.471521510826136     
   13.769691360017115        1.8099606565754414        60.557334326115303     
   13.769654636400448        1.8109604604532961        60.643190123348077     
   13.770535277131835        1.8119880416501408        60.729089094198905     
   13.770764299484600        1.8130323956957959        60.815031428134397     
   13.771247171339050        1.8140497579386525        60.901017312447500     
   13.771635268494720        1.8150151331593363        60.987046932292266     
   13.771935146500939        1.8160202602481599        61.073120470718024     
   13.772157728217321        1.8170218056171552        61.159238108701814     
   13.772724496534503        1.8180313723966481        61.245400025180594     
   13.772972486569429        1.8190361494242320        61.331606397083050     
   13.773603399548747        1.8200462098589061        61.417857399361296     
   13.773629592986795        1.8210336128539182        61.504153205019463     
   13.774346727649865        1.8220263721454117        61.590493985145777     
   13.774401852467694        1.8229889281279095        61.676879908939505     
   13.774892647617019        1.8240204724325932        61.763311143741255     
   13.775031500082292        1.8249840980542695        61.849787855059326     
   13.775672081476436        1.8259937907207244        61.936310206599266     
   13.776013332838168        1.8269495059577829        62.022878360288615     
   13.776027244712996        1.8279260506252781        62.109492476304510     
   13.776862870140370        1.8289333283056337        62.196152713099806     
   13.776633753174188        1.8298601714843923        62.282859227427181     
   13.777290752600557        1.8308854103141383        62.369612174365265     
   13.772389612608906        1.8316769065585210        62.456411707342326     
   13.778084103881874        1.8328280702817854        62.543257978160717     
   13.778198144116223        1.8337543949981403        62.630151137019546     
   13.778834250812785        1.8347253345311261        62.717091332538587     
   13.777865096008577        1.8356620746581376        62.804078711780392     
   13.779132032852507        1.8366945500162224        62.891113420272724     
   13.779665226221120        1.8376587662339119        62.978195602029899     
   13.779605007856494        1.8385885136171733        63.065325399574213     
   13.779914821219066        1.8395449596480637        63.152502953957367     
   13.780001412553615        1.8405452921894150        63.239728404781047     
   13.780445755747726        1.8414872058064042        63.327001890216067     
   13.780757476510368        1.8424205846116346        63.414323547023123     
   13.781008541345660        1.8433914303286010        63.501693510572203     
   13.781478006368200        1.8443274036293713        63.589111914861576     
   13.781660182506098        1.8452895468782324        63.676578892536092     
   13.781963468092673        1.8462367319326820        63.764094574906352     
   13.781432743952172        1.8471543255693632        63.851659091966241     
   13.782402568488257        1.8481120164141962        63.939272572410800     
   13.782818822371745        1.8490693902514519        64.026935143654143     
   13.783022575565230        1.8500102047930411        64.114646931845698     
   13.783142737291749        1.8509463998510831        64.202408061887638     
   13.783482955045328        1.8518954958455822        64.289761961247891     
   13.783865139207805        1.8528089336132560        64.375362655688249     
   13.783985981643005        1.8536990613723157        64.460216389439722     
   13.784118032021759        1.8546029433104523        64.544608355810652     
   13.784356459274820        1.8554936606452008        64.628666336360837     
   13.784818732923641        1.8563638368356246        64.712465888547740     
   13.784994270857286        1.8572680593494029        64.796057675085692     
   13.785296193975574        1.8581421395138971        64.879478303397363     
   13.785532173415914        1.8590285130574558        64.962755586171241     
   13.785738293436909        1.8598882186271453        65.045911434866923     
   13.785949383233783        1.8607563956380369        65.128963592676143     
   13.786102196138602        1.8616119165423803        65.211926742136015     
   13.786711858513321        1.8624722132680827        65.294813246976545     
   13.786515447200914        1.8633532313476535        65.377633670036445     
   13.786802263283226        1.8642024262559678        65.460397145778984     
   13.787130022654868        1.8650459302696611        65.543111655699420     
   13.786537318750968        1.8658798728997004        65.625784236588075     
   13.787104644055647        1.8667592833703770        65.708421140848515     
   13.787822771241311        1.8676161646345641        65.791027962549649     
   13.787886491335707        1.8684491732796247        65.873609737074901     
   13.788231676883221        1.8692888586745793        65.956171021928341     
   13.788230045144338        1.8701432585899496        66.038715962368613     
   13.788445010970563        1.8709964559200685        66.121248345472125     
   13.788649440151207        1.8718085650200216        66.203771645085382     
   13.788929310734227        1.8726691676590299        66.286289059511446     
   13.788998935908609        1.8734869011690065        66.368803543345905     
   13.789552093927346        1.8743393113227098        66.451317834559646     
   13.789517899921298        1.8751430261805830        66.533834477689197     
   13.789604910160802        1.8759727231509584        66.616355843814020     
   13.789626861227385        1.8768187252848834        66.698884147858536     
   13.789554345864731        1.8776106718000092        66.781421463658148     
   13.789826521042860        1.8784350892778188        66.863969737134624     
   13.790025814950893        1.8792773665980678        66.946530797876505     
   13.790419188775118        1.8801003989549645        67.029106369354167     
   13.790510057318993        1.8809256372686640        67.111698077968740     
   13.790722954015509        1.8817353206767864        67.194307461096500     
   13.790903298157296        1.8825609773283456        67.276935974263637     
   13.790985561784300        1.8833651066041321        67.359584997569144     
   13.791255589240864        1.8841822619690358        67.442255841448286     
   13.791197548901884        1.8849854345508186        67.524949751862920     
   13.791362349929775        1.8857989165006974        67.607667914985598     
   13.791534695564845        1.8865805468200880        67.690411461440817     
   13.791152507088155        1.8873680100618857        67.773181470150845     
   13.792073128934257        1.8881885805315697        67.855978971835086     
   13.792000297540056        1.8889995561590425        67.938804952198780     
   13.792145576127385        1.8897920499871257        68.021660354845793     
   13.792157253909522        1.8905897862551753        68.104546083945223     
   13.792432162516295        1.8913987357812216        68.187463006675273     
   13.792674109096156        1.8921937746996849        68.270411955469967     
   13.792560529516319        1.8929760419873329        68.353393730086708     
   13.792662748317660        1.8937569481507635        68.436409099512233     
   13.792911197212343        1.8945556693020720        68.519458803722856     
   13.793181694899030        1.8953796389396698        68.602543555312138     
   13.792999443633457        1.8961345931620417        68.685664040999299     
   13.793185640448156        1.8969197454829465        68.768820923028116     
   13.793190840580950        1.8977037148494116        68.852014840466438     
   13.793457544480525        1.8985051209317996        68.935246410415346     
   13.793681150803884        1.8992743932863350        69.018516229134562     
   13.793473981395614        1.9000579719249455        69.101824873092838     
   13.793663306703216        1.9008393706322224        69.185172899948455     
   13.793783041135315        1.9016127215131320        69.268560849465871     
   13.794212608822020        1.9023888696117757        69.351989244372632     
   13.793987656019574        1.9031875993741758        69.435458591163624     
   13.794057519676777        1.9039408995118139        69.518969380854855     
   13.794238067941933        1.9047151941136726        69.602522089689828     
   13.794503988752146        1.9054854210288330        69.686117179805862     
   13.794111563306796        1.9063017664262083        69.769755099858102     
   13.794473659143096        1.9070327654258046        69.853436285609476     
   13.794645225805617        1.9077959364775028        69.937161160484479     
   13.794846197980430        1.9085633848705157        70.020930136093384     
   13.794817957041335        1.9094239169047744        70.104743612725571     
   13.795048431608397        1.9101089719104447        70.188601979816625     
   13.788971416007364        1.9106708656846307        70.272505616389552     
   13.794911589981684        1.9116094683053413        70.356454891472367     
   13.787692906002244        1.9121470577040729        70.440450164492859     
   13.795650236152472        1.9132080366407733        70.524491785654263     
   13.794800894230363        1.9139173276424093        70.608580096290240     
   13.795352677780146        1.9146891416069407        70.692715429201996     
   13.795289158406321        1.9154032530842637        70.776898108977988     
   13.794739698802884        1.9161415246703619        70.861128452299454     
   13.795781733051701        1.9169265048237403        70.945406768228906     
   13.795544467728735        1.9176642074547638        71.029733358485359     
   13.787707898195446        1.9181627352847772        71.114108517707166     
   13.795531847416775        1.9191563074093982        71.198532533700998     
   13.795621843658163        1.9198986472402921        71.283005687680273     
   13.787483293746094        1.9204002216780265        71.367528254491901     
   13.795741175979371        1.9213906200424642        71.452100502833119     
   13.795985293986840        1.9221329026953120        71.536722695458508     
   13.795772464424170        1.9228815203801319        71.621395089376435     
   13.795731393468843        1.9236329581921248        71.706117936039774     
   13.795797628391226        1.9243842165206528        71.790891481524739     
   13.795965668204767        1.9251174928627193        71.875715966704917     
   13.796123902460192        1.9258397694812215        71.960591627415340     
   13.795857633191586        1.9265806227284312        72.045518694638346     
   13.795916072842674        1.9273193254946894        72.130497394549650     
   13.796093154323925        1.9280481364427584        72.215527948821673     
   13.795990989655150        1.9287632531036161        72.300610574657583     
   13.796019410036971        1.9294942724829907        72.385745484951727     
   13.796146629612819        1.9302336234874664        72.470932888417963     
   13.796128158588060        1.9309581023486806        72.556172989712763     
   13.796175361230656        1.9317200202182863        72.641465989553524     
   13.790837460252339        1.9322428464460952        72.726812084833497     
   13.796126360716789        1.9331505050337663        72.812211468729771     
   13.796020423584780        1.9338770655648234        72.897664330809334     
   13.796302842206414        1.9346774340902217        72.983170857130688     
   13.796000874536029        1.9353019893850172        73.068731230339523     
   13.796269645536322        1.9360393399169011        73.154345629765331     
   13.796245155996923        1.9367638640565585        73.240014231509576     
   13.796058131395190        1.9374889306456282        73.325737208533241     
   13.785166590572443        1.9378584007718545        73.411514730741516     
   13.796005491836905        1.9389722981840452        73.497346965063585     
   13.796599317528525        1.9397244650822176        73.583234075531806     
   13.795443590159815        1.9403167882908421        73.669176223355848     
   13.796397462708033        1.9411158466528577        73.755173566996859     
   13.796142905553749        1.9417863623995795        73.841226262235267     
   13.796316108599489        1.9425217097318492        73.927334462241561     
   13.796147339768828        1.9432276966662092        74.013498317638593     
   13.796239059764064        1.9438976969504727        74.099717976567277     
   13.795995883915063        1.9446078045746642        74.185993584746811     
   13.796078013328584        1.9453337680578897        74.272325285532617     
   13.796181945467819        1.9460183194725604        74.358713219975570     
   13.796214869478359        1.9467762770060513        74.445157526876088     
   13.796088592252696        1.9474095897995358        74.531658342837389     
   13.796199424476276        1.9481877709248736        74.618215802318119     
   13.795932257975306        1.9488297765942104        74.704830037681333     
   13.795968726302462        1.9495262421240889        74.791501179244534     
   13.795961651780104        1.9502811388638148        74.878229355325374     
   13.795933544620985        1.9509317936265484        74.965014692287610     
   13.795845180880370        1.9516668186394905        75.051857314585845     
   13.795888669878748        1.9523583429390463        75.138757344807402     
   13.795817271618565        1.9530486586036553        75.225714903714604     
   13.795816712211364        1.9537299054142609        75.312730110284207     
   13.795732320916370        1.9544222005011629        75.399803081747507     
   13.795560643677614        1.9550892952829850        75.486933933627228     
   13.794711916483795        1.9557495113722396        75.574122779774797     
   13.795353666052719        1.9564725795173314        75.661369732405760     
   13.795392402350160        1.9571623292890381        75.748674902135548     
   13.795339024460290        1.9578326869728337        75.836038398011254     
   13.795210491215091        1.9585228484325554        75.923460327545371     
   13.795189075267812        1.9592085819926748        76.010940796747988     
   13.795223783640463        1.9598905900506369        76.098479910157138     
   13.795148730802474        1.9605709870328534        76.186077770868195     
   13.795024451812189        1.9612837787320196        76.273734480564286     
   13.795058533188842        1.9619615765587604        76.361450139544317     
   13.795097666317842        1.9626343585412491        76.449224846749431     
   13.794843618856939        1.9632993319491221        76.537058699791658     
   13.794445492684801        1.9639769994699214        76.624951794978671     
   13.794747038115304        1.9646578324081543        76.712904227339507     
   13.794601099296177        1.9653316234330560        76.800916090649636     
   13.794804497281529        1.9659918466556596        76.888987477455217     
   13.794302789293564        1.9666640143012688        76.977118479095580     
   13.794379499857133        1.9673381011735696        77.065309185726960     
   13.794113964794356        1.9680328837179826        77.153559686344323     
   13.794120579076491        1.9686753843566187        77.241870068803593     
   13.794504075946751        1.9693555543469523        77.330240419841374     
   13.788169994773769        1.9698832267836142        77.418670825097607     
   13.794026928288666        1.9707361210697398        77.507161369133740     
   13.791710117453178        1.9712904753366578        77.595712135453553     
   13.793573667435400        1.9720152477600081        77.684323206521398     
   13.793472617547604        1.9726629771686099        77.772994663780935     
   13.793184805365916        1.9733133711066342        77.861726587674099     
   13.793409645711003        1.9739936631286927        77.950519057657729     
   13.793143464630111        1.9746818448702215        78.039372152221020     
   13.793293055646060        1.9753641125588695        78.128285948902956     
   13.793378113621012        1.9760521307896577        78.217260524308173     
   13.792994255448786        1.9767000500296388        78.306295954123541     
   13.792925340028043        1.9773224808566130        78.395392313133044     
   13.792826759211241        1.9779735554750959        78.484549675233879     
   13.792380578792370        1.9786101149970563        78.573768113450697     
   13.792735843494782        1.9792868116060764        78.663047699950852     
   13.792529966254266        1.9799283630981197        78.752388506058210     
   13.792390151955722        1.9805844193452924        78.841790602267523     
   13.792186757519143        1.9812369461339405        78.931254058257082     
   13.791942195207872        1.9818648766422680        79.020778942903036     
   13.791998873182525        1.9825360388363222        79.110365324291877     
   13.791745473221535        1.9831811313990613        79.200013269733319     
   13.791396476315644        1.9838272036519293        79.289722845772999     
   13.791551567241813        1.9844757913761371        79.379494118203425     
   13.791394456189257        1.9851216180621856        79.469327152077355     
   13.791387652588217        1.9857651095999975        79.559222011718788     
   13.790998137482383        1.9864019319950903        79.649178760733776     
   13.791072123390736        1.9870143269300564        79.739197462022375     
   13.791395726949505        1.9876917659049229        79.829278177789561     
   13.790939653859315        1.9883296855290644        79.919420969554750     
   13.790531523683340        1.9889678687844607        80.009625898163520     
   13.790693020657345        1.9896086143407474        80.099893023796810     
   13.790182665039188        1.9902409255811646        80.190222405981899     
   13.790034554816177        1.9908503762703793        80.280614103600811     
   13.790065179077402        1.9914769449229262        80.371068174901737     
   13.789127382238334        1.9921352238405565        80.461584677506124     
   13.789613843161673        1.9927471416955858        80.552163668420036     
   13.789403195236734        1.9933950950455002        80.642805204041537     
   13.789453102211034        1.9940396513236589        80.733509340170585     
   13.789164173333685        1.9946773613320687        80.824276132016479     
   13.789001619475302        1.9952648226252399        80.915105634207876     
   13.789025965794293        1.9959276540414095        81.005997900799585     
   13.788737898339123        1.9965213363693881        81.096952985281263     
   13.788310334723109        1.9971434619604091        81.187970940585856     
   13.788645108509115        1.9977954547411056        81.279051819096324     
   13.788381233119503        1.9984017622673600        81.370195672654233     
   13.787866740562468        1.9990243151992491        81.461402552566938     
   13.787782992960178        1.9996501205195381        81.552672509614737     
   13.787727016214493        2.0002746391513790        81.644005594058171     
   13.787507418764049        2.0008947357203852        81.735401855645250     
   13.787227044055463        2.0014933291007906        81.826861343617978     
   13.787090621450449        2.0021311054749362        81.918381250660332     
   13.786946403400247        2.0027487450567549        82.009488792974537     
   13.786679237264609        2.0033576016992622        82.100343197939395     
   13.786637125005239        2.0039608524448966        82.191076307477914     
   13.786099584291303        2.0045658434983427        82.281735295439304     
   13.786206284988031        2.0051816056663636        82.372346791857836     
   13.785940352516905        2.0057782597064020        82.462928353300924     
   13.785870540869414        2.0063793602120574        82.553492588763419     
   13.785522125918352        2.0069803694483159        82.644049067578308     
   13.785230427775833        2.0075893421277051        82.734605339448208     
   13.785257043801630        2.0081893606164281        82.825167535162123     
   13.784938236967674        2.0087827894209980        82.915740745927053     
   13.784947154762653        2.0093881131141464        83.006329275914339     
   13.784712247644029        2.0099768374801936        83.096936817552290     
   13.784526416298638        2.0105743296900398        83.187566577364436     
   13.784309366846184        2.0111669524648281        83.278221368855284     
   13.784079329491671        2.0117882298401839        83.368903682701514     
   13.784317968475701        2.0123912911293198        83.459615740860713     
   13.783754664827574        2.0129861053043361        83.550359539011467     
   13.783846176755961        2.0135726115942121        83.641136880345741     
   13.783255944752193        2.0141154198467559        83.731949402835568     
   13.783085966089374        2.0147333781456100        83.822798601494256     
   13.782901822176870        2.0153077440066967        83.913685846744428     
   13.782660013236988        2.0158978117524184        84.004612399782687     
   13.782413257790585        2.0164991566958603        84.095579425167202     
   13.782156900539986        2.0170697616618791        84.186588002102681     
   13.771999615975982        2.0173296107573071        84.277639133445476     
   13.781738594558902        2.0182050541415313        84.368733753739150     
   13.781772588867542        2.0188400621737581        84.459872736090176     
   13.781477988572405        2.0193782187097806        84.551056898135343     
   13.781303390523597        2.0199627212631559        84.642287007254907     
   13.780953324104994        2.0205653465250677        84.733563785137989     
   13.780477490107629        2.0211079247350248        84.824887911808744     
   13.780421032051866        2.0217024716662730        84.916260029180265     
   13.780377820251102        2.0222785752933108        85.007680744216557     
   13.780021330144242        2.0228504790985844        85.099150631745957     
   13.779807972889634        2.0234097759927878        85.190670236977724     
   13.779475760446633        2.0239653212384123        85.282240077758289     
   13.779167877781658        2.0245340755902146        85.373860646602054     
   13.779031321188118        2.0251065405587472        85.465532412524610     
   13.778817295284252        2.0256952588317536        85.557255822698451     
   13.778693976173061        2.0262657550452765        85.649031303957386     
   13.778295988891180        2.0268309238613158        85.740859264162140     
   13.778281551555791        2.0273950431653636        85.832740093447114     
   13.778036979340627        2.0279657918442182        85.924674165357516     
   13.777576661960151        2.0285212133085833        86.016661837891505     
   13.777959315065416        2.0290947715413625        86.108703454452936     
   13.777206865958881        2.0296870065921384        86.200799344730584     
   13.777006672880345        2.0302193777847659        86.292949825506099     
   13.776831563612957        2.0307807447614614        86.385155201396572     
   13.771106514101046        2.0311880376359199        86.477415765545103     
   13.776282486947183        2.0319279202564982        86.569731800256065     
   13.776009520678508        2.0324620493807424        86.662103577583906     
   13.775709073275047        2.0330435624046292        86.754531359882321     
   13.775529105126141        2.0336040412416785        86.847015400311676     
   13.775200929675284        2.0341370688852263        86.939555943312868     
   13.775131375405257        2.0346934564415480        87.032153225046926     
   13.774805223081890        2.0352476798463677        87.124807473808417     
   13.774484578852391        2.0357794630518220        87.217518910408629     
   13.774044931869827        2.0363253808816659        87.310287748535075     
   13.773917922164987        2.0368991153382643        87.403114195087838     
   13.773406720865289        2.0374053342431862        87.495998450495691     
   13.773405588720534        2.0379985907437339        87.588940709011993     
   13.772982377009898        2.0385484710616204        87.681941158991279     
   13.773050607902647        2.0390619677494026        87.774999983153407     
   13.772415714857077        2.0396252757778681        87.868117358826552     
   13.772563638516706        2.0402731851160771        87.961293458181302     
   13.761940635716968        2.0405095567258287        88.054528448447329     
   13.771823698632341        2.0412776335618990        88.147822492121605     
   13.771558917646521        2.0418996882607248        88.241175747161265     
   13.770947051641372        2.0422789008760018        88.334588367168308     
   13.770790155772723        2.0429276264182681        88.428060501564801     
   13.770495475837256        2.0434253875209900        88.521592295756378     
   13.770312800430544        2.0439575470272735        88.615183891288908     
   13.770218783683260        2.0445350599715999        88.708835425997592     
   13.769664808764194        2.0451052920172423        88.802547034145789     
   13.768887191696766        2.0455768662275968        88.896318846559922     
   13.769407216840110        2.0462078216584287        88.990150990756149     
   13.769159839121258        2.0467701280770361        89.084043591059682     
   13.769084368477817        2.0473191760708445        89.177996768722039     
   13.768482964578000        2.0477800332761080        89.272010642027553     
   13.768340867575741        2.0483629608645453        89.366085326399116     
   13.767998240644905        2.0489282838920375        89.460220934496718     
   13.767674938309538        2.0494315385203894        89.554417576312176     
   13.767082563712400        2.0498501907743494        89.648675359260366     
   13.766617624982143        2.0503292551510532        89.742994388263057     
   13.766529696622717        2.0509171879516805        89.837374765834070     
   13.766561207324509        2.0515543536938696        89.931816592155840     
   13.766157680435759        2.0520823302224924        90.026319965155878     
   13.765596945033266        2.0526017644381631        90.120884980578566     
   13.765469223162832        2.0531362750761621        90.215511732053642     
   13.765374868211273        2.0536919692958309        90.310200311162490     
   13.765029938672624        2.0542158444661007        90.404950807501905     
   13.764604176015954        2.0546557787184985        90.499763308744036     
   13.764580742544862        2.0552668683738391        90.594637900695119     
   13.763955792641614        2.0557670483777430        90.689574667350328     
   13.763838998261816        2.0562939610791320        90.784573690949188     
   13.763469824400827        2.0568158278194044        90.879635052024994     
   13.763197180019949        2.0573349427255376        90.974758829455595     
   13.762690263347956        2.0577532781741215        91.069945100510267     
   13.762542178752783        2.0583874172165877        91.165193940895946     
   13.761933323722761        2.0588362325963545        91.260505424800414     
   13.761985030425965        2.0594338164566466        91.355879624935028     
   13.761533042002656        2.0599141524268418        91.451316612575937     
   13.760839915065144        2.0603456963095077        91.546816457602006     
   13.760583952482019        2.0609663547047945        91.642379228533841     
   13.760168778929962        2.0613892969093426        91.738004992569230     
   13.759855017599437        2.0618657520015025        91.833693815619100     
   13.759908787765797        2.0623792584422782        91.929445762340407     
   13.759321516616328        2.0629211555050828        92.025260896169371     
   13.758912751077377        2.0634185013812907        92.121139279353045     
   13.758815931766918        2.0639161948786908        92.217080972978820     
   13.758239165778004        2.0644458491811553        92.313086037005192     
   13.756193599930006        2.0649012819574879        92.409154530288944     
   13.757768249294665        2.0654787234114202        92.505286510612748     
   13.757251189483327        2.0659682602589156        92.601482034712291     
   13.755859919640253        2.0662754224261968        92.697741158300857     
   13.756813519489246        2.0671049836825728        92.794063936094759     
   13.756592443000565        2.0675832586269576        92.890450421837343     
   13.756103877802792        2.0680829080610041        92.986900668321795     
   13.755244048430384        2.0684681388705979        93.083414727412844     
   13.755335806409782        2.0690138975229044        93.179992650070645     
   13.755181574689285        2.0696310480400837        93.276634486369502     
   13.754747378070057        2.0701218904114365        93.373340285519163     
   13.754214513935530        2.0705194631389046        93.470110095885531     
   13.753660403590853        2.0710133415230132        93.566943965006729     
   13.753646318722929        2.0716008218523796        93.663841939615779     
   13.753120055507608        2.0720486049252989        93.760804065655208     
   13.752845713140509        2.0725450894535116        93.857830388296307     
   13.752451472548962        2.0730131723117617        93.954920951954819     
   13.751954935262914        2.0735597274715225        94.052075800308231     
   13.751650922862000        2.0739717569149896        94.149294976311921     
   13.751648794913974        2.0745976193667666        94.246578522213454     
   13.751173674894684        2.0750920085251066        94.343926479567912     
   13.750698877535704        2.0755309406033455        94.441338889253828     
   13.750219778496261        2.0759718575934927        94.538815791485618     
   13.749833159950590        2.0765226746432379        94.636357225827979     
   13.749333310240626        2.0769722886340767        94.733963231209273     
   13.749387704508887        2.0775327849701215        94.831633845935045     
   13.749176354199344        2.0780519420434165        94.929369107699330     
   13.748405891540433        2.0784662885301262        95.027169053597930     
   13.748407948093234        2.0789482899934240        95.125033720140962     
   13.747635648480234        2.0794288731229145        95.222963143262348     
   13.747761381511099        2.0800064361697101        95.320957358333672     
   13.747256302812703        2.0804799350317604        95.419016400173277     
   13.746565042426246        2.0809724722546807        95.517140303057417     
   13.746263784027221        2.0813800030941487        95.615329100731898     
   13.745398692569585        2.0818569891872896        95.713582826420307     
   13.745481651053163        2.0823500599991003        95.811901512835391     
   13.744921871014645        2.0828843833135458        95.910285192187885     
   13.744623956909075        2.0833234222036765        96.008733896196460     
   13.744162215798090        2.0837835322569820        96.107247656095964     
   13.744090173884166        2.0842825877931377        96.205826502647710     
   13.743509310103182        2.0847488474968556        96.304470466146824     
   13.743349282784440        2.0852436119894344        96.403179576431910     
   13.742971269517813        2.0857922931424140        96.501953862891781     
   13.742359134216660        2.0862508048172290        96.600793354475258     
   13.742052137367780        2.0867160997974157        96.699698079697782     
   13.741636458388522        2.0871497763125113        96.798668066649569     
   13.741342504639920        2.0876134400143358        96.897703343002902     
   13.740844000677527        2.0881157889075861        96.996803936020157     
   13.740552089428693        2.0885814835469998        97.095969872559522     
   13.740036292874954        2.0890459752090877        97.195201179083128     
   13.739637970487815        2.0895093765581518        97.294497881663176     
   13.739143476643624        2.0899694357674483        97.393860005989410     
   13.738788831279543        2.0904352295679014        97.493287577374616     
   13.738252778426823        2.0909175479412565        97.592780620761530     
   13.738114327417895        2.0914025288608222        97.692339160728849     
   13.736592700697596        2.0918429218747883        97.791963221496687     
   13.737083549224703        2.0923392283606685        97.891652826934589     
   13.736798163200650        2.0927971453251759        97.991408000563865     
   13.736328076063344        2.0932467771816192        98.091228765566626     
   13.735648882093903        2.0937106338069000        98.191115144788995     
   13.735747174035028        2.0942113484616902        98.291067160748028     
   13.735232053869387        2.0946777913245840        98.391084835635354     
   13.734724872328044        2.0951102998960991        98.491168191324078     
   13.734154757615126        2.0955858734097452        98.591317249372366     
   13.733865921348178        2.0960549275191056        98.691532031029496     
   13.733477659190022        2.0965308022187350        98.791812557239965     
   13.733251419146994        2.0970041475380041        98.892158848648535     
   13.732677755900434        2.0974630868884470        98.992570925604340     
   13.732485841660511        2.0979281521495348        99.093048808166472     
   13.731828365477636        2.0983914246414499        99.193592516107287     
   13.731324625411899        2.0988564721772960        99.294202068917116     
   13.731082259554588        2.0993221640036506        99.394877485809715     
   13.730469392763560        2.0997896693525409        99.495618785723579     
   13.730142402070340        2.1002516840151704        99.596425987329170     
   13.729739269294306        2.1006984356473795        99.697299109030311     
   13.729532745117032        2.1011719305243219        99.798238168970684     
   13.728892154397375        2.1016153521054926        99.899243185034749     
   13.728550437874498        2.1020931217811922        100.00031417485408     
   13.727779057925835        2.1025496273536488        100.10145115580924     
   13.727578350927409        2.1029191896579351        100.20265414503463     
   13.727116655061463        2.1034399767464302        100.30392315942092     
   13.726792751087853        2.1038917055489308        100.40525821561940     
   13.726403892803507        2.1042974282766944        100.50665933004471     
   13.725869351758284        2.1047263943304850        100.60812651887929     
   13.725488208279948        2.1051827849514435        100.70965979807467     
   13.724867579732431        2.1056274079591755        100.81125918335674     
   13.722562195096179        2.1060052585533140        100.91292469022723     
   13.724288347227255        2.1065495622863577        101.01465633396822     
   13.723596545856195        2.1069557238663488        101.11645412964391     
   13.723124642379032        2.1074039285653305        101.21831809210475     
   13.713229869621644        2.1076031649464628        101.32024823598900     
   13.722486162263575        2.1083013188261051        101.42224457572681     
   13.721902705333438        2.1087499894425683        101.52430712554234     
   13.721534139817978        2.1092636827634510        101.62643589945628     
   13.720733672309173        2.1096269245608359        101.72863091129044     
   13.720589782054050        2.1100885838869616        101.83089217466654     
   13.720043699196872        2.1105298481536545        101.93321970301338     
   13.719349243589880        2.1109498821984740        102.03561350956593     
   13.719202693460170        2.1114158401720777        102.13807360736931     
   13.718974105344797        2.1119697651655502        102.24060000928093     
   13.718653304086454        2.1123847151688175        102.34319272797367     
   13.717870857668206        2.1127818298052210        102.44585177593666     
   13.717489762396848        2.1132343712481889        102.54857716547903     
   13.717058981981753        2.1136392491859728        102.65136890873158     
   13.716516382056835        2.1140619005368673        102.75422701764899     
   13.716085288451101        2.1145597021488380        102.85715150401251     
   13.715527728600822        2.1149017782773951        102.96014237943196     
   13.715178127514328        2.1153476902725088        103.06319965534631     
   13.714752219147243        2.1158576180184072        103.16632334302912     
   13.714323076192072        2.1162883717721295        103.26951345358755     
   13.713856557477195        2.1167170602822432        103.37276999796532     
   13.711778572197638        2.1170400178248054        103.47609298694557     
   13.713001493962413        2.1175752783453201        103.57948243115167     
   13.712431046528561        2.1179899692939830        103.68293834104981     
   13.711970683247639        2.1184339993991950        103.78646072695027     
   13.711635588541023        2.1188732703150768        103.89004959901021     
   13.711020851635974        2.1193080206334725        103.99370496723444     
   13.710569346337683        2.1197427930868793        104.09742684147851     
   13.710074698617209        2.1201428970896585        104.20121523144891     
   13.709819240624261        2.1206094132376836        104.30507014670586     
   13.709211245042068        2.1210351035931723        104.40899159666506     
   13.708743217140633        2.1214557706424348        104.51297959059872     
   13.708414327920151        2.1218768748580916        104.61703413763833     
   13.707943136601275        2.1223019446484379        104.72115524677460     
   13.707268938580242        2.1227226953148390        104.82534292686060     
   13.706839796379617        2.1231482127535619        104.92959718661281     
   13.706270540143203        2.1235497035930977        105.03391803461219     
   13.705925264681774        2.1239927203971214        105.13830547930694     
   13.705294355677724        2.1244100589868582        105.24275952901249     
   13.704877320819454        2.1248349022358743        105.34728019191417     
   13.704408491491780        2.1252538753381680        105.45186747606778     
   13.703698867518639        2.1256473650442573        105.55652138940185     
   13.703175273749226        2.1260584824413509        105.66124193971861     
   13.702905359239622        2.1265122673928141        105.76602913469574     
   13.702506600720525        2.1269020370326710        105.87088298188689     
   13.701792624233173        2.1273202718675375        105.97580348872368     
   13.701492706377088        2.1277678206625903        106.08079066251730     
   13.701081852541090        2.1281842472430501        106.18584451045942     
   13.726523525631649        2.1287427349025916        106.29096503962347     
   13.700243971967486        2.1290152102656652        106.39615225696585     
   13.699267116214603        2.1293928156856610        106.50140616932740     
   13.698796656121537        2.1298343179449124        106.60672678343444     
   13.698394933729430        2.1302318363960766        106.71211410590078     
   13.697718035498440        2.1305869170430967        106.81756814322721     
   13.697447048172471        2.1310584610986072        106.92308890180415     
   13.696984370831323        2.1314854783508070        107.02867638791281     
   13.696511647689245        2.1318929555944939        107.13433060772557     
   13.696312928739934        2.1323067476227471        107.24005156730712     
   13.695267639581573        2.1326879832293706        107.34583927261649     
   13.694986729110365        2.1331205784495171        107.45169372950718     
   13.694485478173698        2.1335274270638362        107.55761494372884     
   13.693908116810853        2.1339323860107906        107.66360292092801     
   13.693627820124485        2.1343392688078917        107.76965766664955     
   13.692985555733193        2.1347450398617491        107.87577918633698     
   13.692303247982609        2.1351446784116335        107.98196748533418     
   13.691454650774416        2.1355383187755925        108.08822256888666     
   13.691353437715918        2.1359154482334834        108.19454444214102     
   13.690839336860012        2.1363557251938126        108.30093311014807     
   13.690567488999990        2.1367653719957507        108.40738857786206     
   13.689840383288869        2.1371658096873736        108.51391085014251     
   13.689287797347259        2.1375689189215858        108.62049993175455     
   13.688864164486199        2.1379760742271321        108.72715582737089     
   13.688269577449574        2.1383265047124498        108.83387854157229     
   13.687870354204826        2.1387813031282032        108.94066807884684     
   13.687410912520297        2.1391483395936044        109.04752444359360     
   13.686676168954092        2.1395114082771558        109.15444764012187     
   13.686360747236947        2.1399796297570366        109.26143767265194     
   13.685520969701608        2.1403624289887726        109.36849454531689     
   13.685355439413009        2.1407610764334253        109.47561826216260     
   13.684559950920827        2.1411335033405372        109.58280882714898     
   13.683707991643097        2.1414626369794774        109.69006624415067     
   13.683663195629995        2.1419627649837980        109.79739051695761     
   13.682934402791613        2.1423286636983154        109.90478164927700     
   13.682553985503825        2.1427390269307298        110.01223964473223     
   13.681849427237465        2.1430803524077859        110.11976450686507     
   13.681428639469862        2.1435080191772098        110.22735623913634     
   13.681008850329464        2.1439230215819203        110.33501484492567     
   13.679885650882225        2.1442676647607555        110.44274032753371     
   13.679564506850458        2.1446463576522348        110.55053269018138     
   13.679505210500231        2.1450733682560466        110.65839193601168     
   13.678826697370535        2.1454614939498415        110.76631806809030     
   13.677771520191092        2.1458346619062367        110.87431108940579     
   13.677654132696645        2.1462479748640044        110.98237100287083     
   13.677172444088717        2.1466465892642055        111.09049781132254     
   13.676387260573298        2.1470039361386601        111.19869151752296     
   13.675779135647721        2.1473925418200897        111.30695212416094     
   13.675418909334040        2.1477799077238982        111.41527963385101     
   13.674784370159504        2.1481691990794105        111.52367404913596     
   13.674311705686359        2.1485084451675149        111.63213537248599     
   13.673875744561871        2.1489043394934324        111.74066360629969     
   13.673574869373008        2.1492961261079033        111.84925875290499     
   13.664197380103772        2.1494809272240505        111.95792081456082     
   13.672319033574679        2.1500773130427269        112.06664979345491     
   13.662832947164226        2.1502338849464930        112.17544569170713     
   13.671290489110390        2.1508521382137085        112.28430851136916     
   13.670711884475748        2.1512380986253614        112.39323825442442     
   13.661436811817866        2.1513938336905896        112.50223492278994     
   13.669259304296510        2.1519980240853052        112.61129851831552     
   13.668811181968575        2.1523823854539663        112.72042904278609     
   13.668155750160166        2.1527634504511752        112.82962649792016     
   13.668028345722984        2.1531505080051945        112.93889088537257     
   13.667464629898447        2.1535303051238901        113.04822220673326     
   13.666841601753212        2.1539077494756111        113.15762046352866     
   13.666410537757780        2.1542897945795656        113.26708565722269     
   13.665847807034710        2.1546919239205353        113.37661778921597     
   13.665252069540911        2.1550355779131039        113.48621686084790     
   13.664728223055501        2.1554097361259617        113.59588287339545     
   13.663986298152972        2.1557798352374702        113.70561582807618     
   13.663558301831854        2.1561820459108589        113.81541572604544     
   13.662968559411338        2.1565234498299479        113.92528256840023     
   13.662288343049404        2.1568637061979929        114.03521635617753     
   13.661882157467199        2.1573095526494299        114.14521709035533     
   13.661155885776957        2.1576308569940172        114.25528477185317     
   13.660684894304774        2.1579955869162015        114.36541940153342     
   13.660386819439683        2.1583672824527871        114.47562098020052     
   13.659477032502425        2.1587304118784369        114.58588950860177     
   13.658775556833147        2.1591577175137577        114.69622498742881     
   13.658574344239810        2.1595282851869340        114.80662741731641     
   13.657767287582422        2.1598264472660786        114.91709679884437     
   13.657476466577041        2.1602713910166695        115.02763313253770     
   13.656845123569584        2.1606411544555075        115.13823641886609     
   13.656330247107677        2.1609875961362826        115.24890665824579     
   13.655850819713123        2.1613721822020766        115.35964385103917     
   13.655253949343743        2.1617488265281053        115.47044799755510     
   13.654614451300091        2.1621092828653570        115.58131909804973     
   13.654066567882218        2.1624725265522655        115.69225715272714     
   13.653417012815448        2.1628350792576962        115.80326216173913     
   13.652804204685879        2.1631940873869144        115.91433412518627     
   13.652324848245282        2.1635723038955854        116.02547304311788     
   13.651825885809291        2.1639269559827028        116.13667891553250     
   13.650892374889610        2.1642930035824191        116.24795174237833     
   13.650430895051770        2.1646085296878614        116.35929152355433     
   13.649773817176959        2.1649598354072261        116.47069825890910     
   13.649401325400010        2.1653345692646968        116.58217194824286     
   13.649101106666091        2.1657352896285138        116.69371259130654     
   13.648115924602315        2.1660542186469534        116.80532018780350     
   13.647898046799014        2.1664573166622909        116.91699473738878     
   13.646990465399595        2.1668015922345454        117.02873623966968     
   13.646532483709199        2.1671715368160385        117.14054469420701     
   13.645924677271731        2.1675069284959254        117.25242010051407     
   13.645311548702194        2.1678232499350916        117.36436245805824     
   13.644688994844758        2.1682082573864045        117.47637176626078     
   13.644237131116213        2.1685877084573342        117.58844802449750     
   13.643585192855308        2.1689627771879789        117.70059123209823     
   13.643148762953320        2.1693422473174300        117.81280138834853     
   13.642433610985794        2.1696728183620104        117.92507849248881     
   13.641823792492632        2.1700027245312561        118.03742254371625     
   13.641298274658231        2.1703752353425223        118.14983354118270     
   13.640768877164861        2.1707207144200837        118.26231148399738     
   13.639998309268606        2.1710705951838412        118.37485637122589     
   13.639332334895375        2.1713370873216902        118.48746820189123     
   13.638959316075464        2.1717613361430823        118.60014697497385     
   13.638190254166963        2.1720967615058022        118.71289268941186     
   13.637606379073400        2.1724425461942198        118.82570534410138     
   13.637181550734514        2.1727839651931973        118.93858493789665     
   13.636583101918815        2.1731991549074348        119.05153146961162     
   13.636258532092967        2.1734811418028737        119.16454493801852     
   13.635330516789796        2.1738431794808832        119.27762534184868     
   13.634869106291205        2.1742313025748681        119.39077267979410     
   13.634087523098591        2.1745204955268225        119.50398695050615     
   13.633503011376487        2.1748863113822670        119.61726815259634     
   13.632655325509067        2.1752426025952354        119.73061628463743     
   13.632373844631967        2.1755873292603849        119.84403134516226     
   13.631721902995265        2.1759144041856007        119.95751333266519     
   13.630921469713629        2.1762550387660413        120.07106224560306     
   13.630760337069633        2.1766443805173354        120.18467808239248     
   13.622903077075183        2.1767941419669592        120.29836084141381     
   13.629262597411858        2.1773050620406935        120.41211052100873     
   13.629725486458502        2.1778319981929979        120.52592711948253     
   13.628198398873534        2.1780230853523106        120.63981063510263     
   13.627480679197680        2.1783541976677516        120.75376106610000     
   13.626840899437683        2.1786898198660078        120.86777841066889     
   13.626627338745438        2.1791039445323124        120.98186266696733     
   13.625966338228890        2.1794425932122667        121.09601383311750     
   13.624964822141692        2.1796830422204807        121.21023190720601     
   13.624519887802773        2.1800168271941058        121.32451688728331     
   13.623632483885350        2.1803519267115492        121.43886877136541     
   13.623166773096189        2.1806904683343693        121.55328755743336     
   13.622419421122796        2.1810322022856230        121.66777324343286     
   13.621952874325014        2.1813743991684205        121.78232582727591     
   13.613123589225236        2.1814754297754764        121.89694530683995     
   13.620510482473406        2.1820217579996570        122.01163167996881     
   13.620211189109206        2.1823583471179546        122.12638494447215     
   13.619255543398156        2.1826976903827737        122.24120509812695     
   13.618729879558149        2.1830690899263892        122.35609213867639     
   13.617990096899430        2.1833975689136889        122.47104606383138     
   13.617610323114627        2.1837848945149836        122.58606687126938     
   13.617310102552603        2.1840999129376311        122.70115455863576     
   13.616372352597319        2.1844480058924107        122.81630912354366     
   13.608629143941382        2.1845410403675749        122.93153056357481     
   13.615940561928062        2.1852451355217370        123.04681887627839     
   13.614515661039299        2.1854373076996709        123.16217405917223     
   13.613907118002649        2.1857666712851600        123.27759610974323     
   13.613332904481780        2.1860960784385521        123.39308502544716     
   13.612628332485311        2.1864268924203865        123.50864080370840     
   13.612117094078886        2.1867550611813682        123.62426344192181     
   13.611453788632952        2.1870826997871702        123.73995293745071     
   13.610851778071023        2.1874090662275552        123.85570928762941     
   13.610185313443717        2.1877374889331711        123.97153248976119     
   13.609410403973751        2.1880562716497636        124.08742254111999     
   13.608582126944960        2.1883810549320040        124.20337943895053     
   13.608159087219672        2.1887065682171012        124.31940318046850     
   13.607457944314925        2.1890290228081435        124.43549376285945     
   13.607771824291339        2.1894701043503928        124.55165118328094     
   13.606359750148478        2.1896778342371599        124.66787543886147     
   13.606046552224260        2.1900922083619148        124.78416652670107     
   13.605352450906294        2.1904046622531683        124.90052444387200     
   13.604376957904231        2.1906472660466845        125.01694918741755     
   13.596121051206071        2.1908232085500141        125.13344075435427     
   13.603158677893751        2.1913250737471102        125.24999914166976     
   13.602469928578337        2.1916109744248287        125.36662434632532     
   13.602114898495657        2.1919187765878845        125.48331636525477     
   13.601226231707246        2.1922729272633976        125.60007519536410     
   13.600734569138854        2.1925921559329695        125.71690083353312     
   13.599689991979423        2.1929019113727466        125.83379327661486     
   13.599306490761462        2.1932271889073172        125.95075252143526     
   13.598853412843543        2.1935454151603437        126.06777856479529     
   13.598312987879989        2.1938480943944740        126.18487140346836     
   13.597679975574772        2.1941647908815103        126.30203103420259     
   13.597048715349352        2.1944798956685094        126.41925745372043     
   13.596443948334141        2.1947938305750174        126.53655065871865     
   13.595828663377501        2.1950952064757967        126.65391064586819     
   13.595143654549974        2.1954252597842765        126.77133741181552     
   13.594467613225067        2.1957263172951116        126.88883095318195     
   13.593780351091446        2.1960387778712165        127.00639126656309     
   13.593354874331343        2.1963661618983341        127.12401834853073     
   13.592576617167358        2.1966798156362830        127.24171219563237     
   13.591900043803705        2.1969905366190172        127.35947280439011     
   13.591413106232896        2.1972929498596918        127.47730017130297     
   13.590695908457379        2.1976149151479603        127.59519429284479     
   13.589829653788607        2.1979237232855935        127.71315516546714     
   13.589150658408279        2.1982313615440150        127.83118278559643     
   13.588335653775969        2.1985382044435422        127.94927714963633     
   13.588097613182070        2.1988585129005265        128.06743825396748     
   13.587469152034901        2.1991682241881914        128.18566609494636     
   13.586827712144570        2.1994716091351019        128.30396066890748     
   13.586291768054869        2.1997867476994193        128.42232197216168     
   13.585451451073112        2.2000932843276284        128.54075000099763     
   13.585062228640959        2.2004019224323099        128.65924475168171     
   13.584168532533221        2.2007075710682340        128.77780622045697     
   13.583464013923486        2.2010136023795379        128.89643440354510     
   13.582938066763536        2.2013214036154038        129.01512929714562     
   13.582331658858132        2.2016260928899012        129.13389089743569     
   13.581550546515233        2.2019296062404252        129.25271920057116     
   13.580928446708061        2.2022368816784854        129.37161420268635     
   13.579543199900900        2.2025461275288691        129.49057589989380     
   13.579647808966278        2.2028443002140432        129.60960428828488     
   13.578961169030459        2.2031472383153257        129.72869936392965     
   13.578247780584794        2.2034494435645757        129.84786112287765     
   13.577466985523019        2.2037758640824756        129.96708956115705     
   13.576944363710089        2.2040530914524314        130.08638467477542     
   13.576157853658954        2.2043827144589612        130.20574645972044     
   13.575485565966378        2.2046859741279219        130.32517491195810     
   13.575174007238665        2.2049582098097882        130.44467002743511     
   13.574406646041856        2.2052567320257284        130.56423180207753     
   13.573686471205257        2.2055582135866048        130.68386023179229     
   13.572829795315725        2.2058535032384352        130.80355531246491     
   13.572256764658594        2.2061523225191468        130.92331703996265     
   13.571622024433637        2.2064518477623838        131.04314541013227     
   13.570962262645153        2.2067497252232871        131.16304041880139     
   13.570365865720364        2.2070505899274591        131.28300206177866     
   13.569608347791327        2.2073417589184205        131.40303033485293     
   13.568788709343854        2.2076381951246611        131.52312523379470     
   13.568425396245518        2.2079386286131819        131.64328675435445     
   13.567840638245183        2.2082348500689664        131.76351489226505     
   13.566982262479337        2.2085935092707754        131.88380964324008     
   13.566325510995197        2.2088233913891471        132.00417100297511     
   13.565516494079871        2.2091157355239628        132.12459896714643     
   13.565017830892391        2.2094150284087855        132.24509353141318     
   13.564329558175908        2.2097084886055196        132.36565469141522     
   13.564188121079283        2.2101237352759742        132.48628244277526     
   13.563281823852478        2.2104059894850692        132.60697678109759     
   13.562295845916477        2.2105854125108548        132.72773770196926     
   13.562238463124777        2.2110041650102330        132.84856520095906     
   13.561026514049590        2.2111715802249519        132.96945927361838     
   13.560225498029428        2.2114624190396897        133.09041991548224     
   13.559793068117186        2.2117550074410528        133.21144712206615     
   13.559045003395127        2.2120464451396655        133.33254088887125     
   13.558253358900780        2.2123334221659210        133.45370121137941     
   13.557622916637555        2.2126257884796243        133.57492808505677     
   13.550390437403463        2.2127535411793096        133.69622150535190     
   13.556491618818127        2.2132059670250737        133.81758146769764     
   13.555627010940063        2.2134957510768980        133.93900796750901     
   13.555760604361469        2.2139611128322274        134.06050100018570     
   13.554254254579904        2.2140721417382085        134.18206056111066     
   13.554245870537819        2.2145391366376015        134.30368664565020     
   13.552777212559242        2.2146453828495671        134.42537924915541     
   13.552930770877424        2.2151199170867573        134.54713836696024     
   13.551582743324101        2.2152232299538590        134.66896399438386     
   13.550914206729743        2.2155101351325772        134.79085612672873     
   13.551034842554571        2.2159784456043772        134.91281475928230     
   13.550276485030755        2.2162610525262578        135.03483988731583     
   13.549661437787099        2.2165449211318613        135.15693150608627     
   13.548894752937290        2.2168267490932969        135.27908961083344     
   13.548302198555879        2.2171118311424194        135.40131419678403     
   13.546635213702851        2.2172344725245874        135.52360525914756     
   13.545876747874621        2.2175161860475257        135.64596279312013     
   13.545166028934274        2.2178016231956246        135.76838679388149     
   13.545573535149661        2.2182370065367656        135.89087725659800     
   13.543723715019507        2.2183631802717163        136.01343417642036     
   13.544068823125821        2.2187966965234924        136.13605754848493     
   13.543229970112671        2.2190899817022625        136.25874736791332     
   13.542812447017038        2.2193590732681980        136.38150362981312     
   13.541396102252726        2.2194974661022293        136.50432632927772     
   13.540704409450191        2.2197788947220571        136.62721546138550     
   13.540746386879057        2.2201965697570838        136.75017102120148     
   13.539908323704202        2.2204735490519707        136.87319300377644     
   13.539284475276927        2.2207527712806381        136.99628140414723     
   13.537857051411384        2.2209026218087735        137.11943621733684     
   13.537602022576737        2.2212046260628555        137.24265743835454     
   13.537239764195188        2.2215854599310934        137.36594506219581     
   13.535865277083818        2.2217568966328365        137.48929908384338     
   13.536086332276115        2.2221390113151065        137.61271949826576     
   13.534920630156718        2.2223270452686115        137.73620630041805     
   13.534364087985642        2.2226858120722293        137.85975948524248     
   13.533534225711387        2.2228856108025292        137.98337904766777     
   13.533289087326292        2.2232692341630558        138.10706498261038     
   13.532557393689327        2.2235153048516807        138.23081728497314     
   13.531613085369282        2.2237238953389737        138.35463594964597     
   13.531169172302452        2.2240631972383218        138.47852097150619     
   13.530403837583281        2.2242826881263316        138.60247234541816     
   13.529731396683889        2.2246140203992621        138.72649006623442     
   13.529019756668131        2.2248860125800469        138.85057412879377     
   13.528273426287077        2.2251579142479803        138.97472452792394     
   13.527630270023861        2.2254313789870843        139.09894125843874     
   13.526751942698002        2.2256522432996788        139.22322431514158     
   13.526183582188994        2.2259252427600784        139.34757369282201     
   13.525574050084540        2.2261946524584779        139.47198938625868     
   13.524827674957587        2.2264651621466029        139.59647139021735     
   13.524092154552807        2.2267863514818704        139.72101969945254     
   13.523410105942336        2.2270569126283868        139.84563430870676     
   13.522870085801296        2.2273302941575803        139.97031521271043     
   13.522068647678250        2.2275750668540391        140.09506240618305     
   13.521139110745219        2.2278338629733425        140.21987588383220     
   13.520599539753995        2.2280730042919723        140.34475564035301     
   13.519600672409757        2.2283340291177511        140.46970167043091     
   13.519373703437923        2.2286045385006226        140.59471396873866     
   13.518540641520369        2.2288688082961081        140.71979252993873     
   13.517738661385980        2.2291317617338935        140.84493734868204     
   13.517096722904542        2.2293966506112790        140.97014841960720     
   13.516293048169963        2.2296789683530314        141.09542573734424     
   13.515562072520208        2.2299437120422696        141.22076929651050     
   13.514890532285358        2.2302041448241781        141.34617909171291     
   13.513857088247688        2.2304570238260406        141.47165511754764     
   13.513527987488448        2.2307070094040906        141.59719736860060     
   13.512709649275717        2.2309904369238733        141.72280583944595     
   13.512011094061108        2.2312475502522693        141.84848052464878     
   13.511316842229281        2.2315186851032012        141.97422141876288     
   13.510549039907206        2.2317784408185357        142.10002851633109     
   13.509972147198871        2.2320029609584653        142.22590181188727     
   13.508917121698371        2.2322956589849658        142.35184129995420     
   13.508577627354068        2.2325172173376102        142.47784697504429     
   13.507845231720026        2.2327742215773561        142.60391883166105     
   13.506697011349129        2.2330716520593414        142.73005686429659     
   13.506003943333189        2.2333297075021696        142.85626106743345     
   13.505522626152958        2.2335408254919495        142.98253143554504     
   13.504566098686549        2.2338459641487298        143.10886796309472     
   13.504168785036722        2.2340490165855744        143.23527064453458     
   13.503372463937325        2.2343455950650348        143.36173947430979     
   13.502880021369444        2.2345893255664446        143.48827444685318     
   13.502239117678114        2.2348617473482415        143.61487555659022     
   13.501477957935256        2.2351196584657305        143.74154279793569     
   13.500247548331531        2.2353641009885092        143.86827616529581     
   13.500143569655295        2.2356353490422802        143.99507565306675     
   13.499488546397094        2.2359236770449566        144.12194125563553     
   13.498649044730266        2.2361737129119423        144.24887296738055     
   13.498148860223214        2.2364268831200076        144.37587078267080     
   13.496836859071236        2.2366641893127994        144.50293469586586     
   13.496757709829895        2.2369274309956340        144.63006470131737     
   13.495120989717377        2.2370157886497699        144.75726079336692     
   13.494612908180647        2.2372578548316846        144.88452296634810     
   13.494226323086057        2.2375649538592550        145.01185121458485     
   13.493072204698331        2.2377397760943523        145.13924553239357     
   13.492443919418184        2.2380150198360509        145.26670591408120     
   13.492235926267131        2.2383785575613060        145.39423235394625     
   13.490911704749625        2.2385073710945469        145.52182484627946     
   13.490762030758990        2.2389133206435963        145.64948338536101     
   13.490072721026131        2.2391607382135117        145.77720796546575     
   13.482230158228594        2.2390879224913247        145.90499858085806     
   13.488544728341758        2.2396528710757333        146.03285522579449     
   13.480609890424965        2.2395764847138904        146.16077789452328     
   13.487022296384932        2.2401415775321158        146.28876658128590     
   13.485918463747117        2.2402442676725260        146.41682128031323     
   13.485756997522266        2.2406498537802650        146.54494198583086     
   13.484185685689354        2.2407658228388927        146.67312869205475     
   13.483918799805783        2.2411163143494144        146.80138139319305     
   13.483705974669173        2.2413880279681480        146.92970008344719     
   13.482670427015556        2.2415095181169113        147.05808475700962     
   13.481657705438414        2.2417382925300404        147.18653540806554     
   13.480996196312523        2.2421061945815048        147.31505203079269     
   13.480250516623293        2.2422206054072205        147.44363461936109     
   13.479644059835708        2.2425022897929376        147.57228316793311     
   13.479312456487742        2.2428321571323129        147.70099767066398     
   13.478357527019815        2.2430653330075869        147.82977812170105     
   13.477670903471525        2.2432777619865125        147.95862451518497     
   13.476973667238875        2.2435177651479465        148.08753684524865     
   13.476363254966337        2.2437906612357432        148.21651510601743     
   13.475586446372210        2.2440315332618130        148.34555929161019     
   13.474682789297926        2.2442082300499115        148.47466939613827     
   13.473745800081206        2.2443973815527261        148.60384541370638     
   13.472660684968130        2.2446402827612992        148.73308733841134     
   13.472342409177299        2.2448389322854623        148.86239516434409     
   13.471101057572172        2.2450522679133869        148.99176888558796     
   13.470579891099517        2.2452872134284396        149.12120849621962     
   13.470061890092049        2.2456144860550999        149.25071399030858     
   13.469058931380191        2.2457686581663783        149.38028536191911     
   13.468560400290139        2.2460317581629976        149.50992260510648     
   13.467783857127177        2.2462015547360861        149.63962571392136     
   13.467046079778154        2.2464976090855129        149.76939468240630     
   13.466625213993817        2.2468295711682478        149.89922950459859     
   13.465306482510075        2.2469085479507780        150.02913017452838     
   13.464875736390317        2.2472769184418788        150.15909668621961     
   13.464453875049353        2.2475048856015332        150.28912903368973     
   13.462776372155517        2.2476987399461010        150.41922721094974     
   13.462808767686562        2.2479887542712311        150.54939121200491     
   13.462463425946828        2.2483038902567123        150.67962103085364     
   13.460937117679666        2.2483138710466704        150.80991666148864     
   13.460262959369615        2.2485955441275003        150.94027809789645     
   13.459878972626633        2.2488991523627599        151.07070533405738     
   13.458697922483106        2.2490632195366334        151.20119836394596     
   13.458166852829375        2.2492927507867431        151.33175718153026     
   13.457980123402930        2.2496404654220332        151.46238178077311     
   13.456113084486578        2.2497791755135244        151.59307215563123     
   13.456157648110660        2.2500347984683939        151.72382830005520     
   13.454750494691940        2.2502397901744366        151.85465020799023     
   13.454660779481090        2.2504940422237252        151.98553787337579     
   13.453740590714146        2.2507260474258057        152.11649129014572     
   13.452770099875989        2.2509780352251130        152.24751045222763     
   13.452714023302837        2.2512504845005696        152.37859535354448     
   13.451377544781135        2.2513438204418534        152.50974598801270     
   13.451207287160180        2.2517077076419909        152.64096234954457     
   13.450389460053344        2.2518988487292289        152.77224443204594     
   13.449217100121277        2.2520397311869185        152.90359222941748     
   13.448394519075929        2.2522341942450987        153.03500573555425     
   13.448013244787219        2.2525604458471222        153.16648494434685     
   13.447056449712516        2.2528293414116476        153.29802984967964     
   13.446494226653709        2.2530085671611335        153.42964044543254     
   13.445652476472961        2.2532112546174465        153.56131672548020     
   13.445256013135191        2.2535608814764889        153.69305868369173     
   13.444233219672428        2.2536595668289254        153.82486631393149     
   13.443034392808515        2.2539304106459506        153.95673961005878     
   13.442678042061146        2.2540890883859670        154.08867856592775     
   13.441910276698520        2.2543149756213015        154.22068317538859     
   13.441071646573574        2.2545566723361508        154.35275343228466     
   13.440365890263408        2.2547596060202366        154.48488933045664     
   13.439735426535691        2.2549753809559627        154.61709086373827     
   13.438751228243561        2.2551591758075800        154.74935802596090     
   13.437694167603079        2.2554189193216665        154.88169081094929     
   13.437302175177543        2.2556325329047406        155.01408921252363     
   13.436751930812646        2.2558699874337047        155.14655322450122     
   13.436134767601526        2.2561174604682801        155.27908284069241     
   13.430831573083646        2.2562367188201660        155.41167805490485     
   13.434262022028900        2.2565218376200034        155.54433886094054     
   13.433596215115099        2.2566921689697392        155.67706525259794     
   13.432780455904156        2.2569508772321658        155.80985722367055     
   13.432195334627574        2.2571857651009903        155.94271476794711     
   13.431657350302558        2.2574555069030091        156.07563787921268     
   13.430961348342686        2.2577339894312050        156.20862655124776     
   13.429760803657958        2.2578043137724779        156.34168077782880     
   13.429230918945310        2.2581071594341440        156.47480055272734     
   13.422498281435097        2.2582145046717694        156.60798586971242     
   13.427382061156578        2.2584241028466883        156.74123672254677     
   13.427376319126736        2.2588276770708191        156.87455310499021     
   13.426727076419684        2.2590339869015028        157.00793501079835     
   13.425346547053985        2.2591232992564350        157.14138243372295     
   13.425024446855909        2.2593459366593156        157.27489536751125     
   13.424010185956774        2.2595524809681073        157.40847380590705     
   13.423257540770438        2.2597693341152820        157.54211774264999     
   13.422277619976475        2.2599793154966594        157.67582717147604     
   13.416234297346127        2.2601361495495156        157.80960208611742     
   13.421188124943026        2.2604763825558476        157.94344248030214     
   13.414385443149870        2.2605086244752282        158.07734834775394     
   13.419569029034127        2.2608984729806236        158.21131968219478     
   13.418623548919376        2.2610678033883347        158.34535647734123     
   13.417983456714904        2.2613138439323741        158.47945872690698     
   13.417231772464469        2.2616105517814109        158.61362642460099     
   13.416088079512866        2.2617836204193518        158.74785956413010     
   13.415522146049453        2.2619072784617060        158.88215813919737     
   13.415003861432048        2.2621243068703802        159.01652214350119     
   13.414086113649432        2.2623290826140643        159.15095157073787     
   13.412814432519642        2.2625428585509386        159.28544641459985     
   13.412103792274564        2.2627473683224379        159.42000666877576     
   13.411205883010775        2.2629575879413513        159.55463232695132     
   13.411134742256742        2.2631613634709633        159.68932338280848     
   13.410271443105009        2.2633744208152864        159.82407983002619     
   13.409243284383564        2.2635680508658558        159.95890166228048     
   13.408925958537701        2.2638399192402829        160.09378887324397     
   13.408022024746241        2.2640228523084684        160.22874145658554     
   13.407022173580195        2.2641902321010163        160.36375940597179     
   13.406416313334926        2.2644013600095705        160.49884271506536     
   13.405168617140868        2.2646072121378809        160.63399137752600     
   13.404913402414365        2.2648135599448476        160.76920538701143     
   13.403888633666776        2.2649657038275781        160.90448473717493     
   13.403340334176598        2.2652229243335147        161.03982942166786     
   13.402583360333121        2.2654072583584925        161.17523943413744     
   13.394683703754676        2.2654557009390959        161.31071476822962     
   13.401325427785554        2.2658369232293696        161.44625541758612     
   13.400222066536800        2.2659932700398882        161.58186137584590     
   13.399739009836924        2.2662451211463588        161.71753263664652     
   13.398515965980346        2.2664115823621995        161.85326919362043     
   13.398014718985621        2.2666330758889273        161.98907104039972     
   13.397316925015103        2.2668531083092023        162.12493817061224     
   13.396681857503248        2.2670754339181145        162.26087057788322     
   13.395944714162253        2.2672732730986467        162.39686825583561     
   13.395065891404791        2.2674616394816662        162.53293119809018     
   13.394365692087005        2.2676630130556994        162.66905939826424     
   13.393469798728926        2.2678642907606954        162.80525284997290     
   13.392783727291235        2.2680681408610939        162.94151154682879     
   13.391928694230169        2.2682641144799618        163.07783548244188     
   13.391259027556892        2.2684705171368886        163.21422465041977     
   13.390431178888484        2.2686724074619549        163.35067904436812     
   13.389788765842326        2.2688860417848180        163.48719865788888     
   13.388967360116959        2.2690752659237599        163.62378348458333     
   13.388148224024976        2.2692816324064937        163.76043351804896     
   13.387378730632113        2.2694794493202761        163.89714875188119     
   13.386575487488459        2.2696769357531368        164.03392917967361     
   13.385871344958227        2.2698738028178198        164.17077479501765     
   13.384731989448140        2.2699663608521936        164.30768559150133     
   13.384321852605797        2.2702673918079372        164.44466156271281     
   13.383331216524025        2.2704582879999990        164.58170270223573     
   13.382815176462382        2.2706330770903937        164.71880900365190     
   13.381911336551243        2.2708201118129292        164.85598046054278     
   13.381428713028841        2.2710496110696394        164.99321706648561     
   13.380385797146293        2.2712401252283443        165.13051881505709     
   13.379457222228005        2.2713808752580014        165.26788569983069     
   13.378840852087556        2.2716293693280316        165.40531771437887     
   13.378242878443137        2.2718262761831762        165.54281485227168     
   13.377145137847370        2.2719445657202093        165.68037710707702     
   13.376329953893922        2.2721328864120078        165.81800447236103     
   13.375879324761355        2.2724043283525805        165.95569694168836     
   13.368894496217068        2.2724518992332881        166.09345450862102     
   13.374324796357461        2.2727875106230262        166.23127716671976     
   13.371929560838000        2.2728562905773937        166.36916490954366     
   13.372705659669800        2.2731713621917677        166.50711773064933     
   13.371954099134941        2.2733618544087228        166.64513562359184     
   13.371261504096742        2.2735589325900647        166.78321858192538     
   13.370451822555854        2.2737462207821904        166.92136659920078     
   13.369609208441197        2.2739306064098876        167.05957966896915     
   13.368844631254186        2.2741236557294746        167.19785778477774     
   13.368134921237338        2.2743063234998253        167.33620094017479     
   13.367367179259531        2.2744940720716880        167.47460912870386     
   13.366482806632334        2.2746829734527907        167.61308234390964     
   13.365764278900960        2.2748821674804276        167.75162057933420     
   13.364706180954329        2.2750543445902034        167.89022382851766     
   13.364269265393002        2.2752496045009338        168.02889208499906     
   13.363448395650011        2.2754477853799688        168.16762534231620     
   13.362447532778418        2.2756281455872505        168.30642359400488     
   13.361952687908573        2.2758253780074313        168.44528683360002     
   13.360851260037611        2.2759219035100520        168.58421505463483     
   13.360201560711753        2.2761969985578423        168.72320825064136     
   13.359573227154906        2.2763880854581702        168.86226641514943     
   13.358747475515145        2.2765448950600478        169.00138954168850     
   13.358036590343037        2.2767640896481578        169.14057762378746     
   13.356753609171198        2.2769350999622611        169.27983065497159     
   13.356404291582924        2.2771370069952508        169.41914862876703     
   13.348534950881019        2.2771428050367790        169.55853153869754     
   13.354858946646052        2.2774903509502895        169.69797937828616     
   13.354252461710919        2.2776712121510472        169.83749214105435     
   13.353320019740194        2.2778645927863228        169.97706982052279     
   13.352573275779951        2.2780516330200284        170.11671241021105     
   13.351810146529937        2.2782222142904325        170.25641990363727     
   13.350965027857466        2.2784038947391534        170.39619229431850     
   13.350239518416441        2.2785849348571268        170.53602957577124     
   13.344418714186181        2.2786515456745180        170.67593174151014     
   13.348537905940006        2.2789472364658097        170.81589878504943     
   13.347757376648842        2.2791292144868538        170.95593069990198     
   13.346799733079475        2.2792787587924237        171.09602747958019     
   13.346204040077126        2.2794928566594925        171.23618911759476     
   13.339435892671471        2.2794890101182674        171.37641560745607     
   13.344669904012179        2.2798547579782724        171.51670694267364     
   13.343735942343235        2.2799840529228481        171.65706311675461     
   13.343252138354925        2.2802186069613515        171.79748412320777     
   13.342003035198028        2.2803334278056742        171.93796995553924     
   13.341471985779371        2.2805776496349863        172.07852060725489     
   13.340380350136599        2.2806843165707957        172.21913607185942     
   13.339708797533671        2.2808874990123238        172.35981634285741     
   13.339237804910582        2.2811185979171946        172.50056141375183     
   13.338413159570932        2.2812725330000045        172.64137127804571     
   13.337443989180475        2.2814673099075420        172.78224592924121     
   13.336980301583411        2.2816594032816995        172.92318536083880     
   13.336189264144865        2.2818372643768901        173.06418956633996     
   13.335287733168212        2.2820107922335269        173.20525853924380     
   13.334393858161761        2.2821640170547912        173.34639227305036     
   13.333371304576762        2.2823505508600959        173.48759076125776     
   13.332977613241782        2.2825340777351526        173.62885399736408     
   13.332231598759099        2.2827079156296959        173.77018197486711     
   13.331525516141088        2.2828817689721812        173.91157468726314     
   13.330461493424702        2.2830017744488349        174.05303212804964     
   13.329633535660069        2.2831764235543717        174.19455429072121     
   13.329116487989054        2.2834091333271442        174.33614116877393     
   13.328025864823871        2.2835275224197638        174.47779275570269     
   13.327631598315509        2.2837836876958919        174.61950904500142     
   13.320109041869992        2.2837270228361830        174.76129003016464     
   13.325987737579206        2.2840950633847332        174.90313570468501     
   13.325243866950453        2.2843021961437366        175.04504606205705     
   13.324376519121834        2.2844769895060386        175.18702109577222     
   13.323583211455263        2.2846532400793969        175.32906079932394     
   13.322743970547569        2.2848244304161840        175.47116516620318     
   13.316199142171167        2.2848293956409980        175.61333418990267     
   13.321074026333690        2.2851087536417318        175.75556786391329     
   13.320441547853603        2.2852671637721107        175.89786618172641     
   13.319429953177762        2.2854481677964871        176.04022913683269     
   13.318720977003453        2.2855990411656184        176.18265672272261     
   13.317818530362301        2.2857586877288716        176.32514893288644     
   13.317128578905278        2.2859351213944099        176.46770576081477     
   13.316268453268119        2.2861099803644755        176.61032719999741     
   13.315419429566397        2.2862712965140770        176.75301324392399     
   13.314644561188539        2.2864623512317706        176.89576388608447     
   13.313777462029059        2.2866065199895900        177.03857911996727     
   13.313028165292284        2.2867743333467243        177.18145893906291     
   13.312292967150405        2.2869440191692774        177.32440333686009     
   13.311693298302828        2.2871664045582074        177.46741230684799     
   13.310692748248352        2.2872777119868770        177.61048584251563     
   13.309997038511373        2.2874711371664516        177.75362393735179     
   13.309049218689744        2.2876095306263733        177.89682658484540     
   13.308247262337540        2.2877765778991774        178.04009377848655     
   13.307489629663893        2.2879438578020830        178.18342551176244     
   13.306946658774553        2.2881634361972210        178.32682177816318     
   13.306069609094257        2.2883378053467283        178.47028257117714     
   13.305457555550371        2.2884937255026259        178.61380788429346     
   13.304604158954383        2.2886603585811791        178.75739771100129     
   13.303649102636326        2.2888228777320383        178.90105204478991     
   13.302846731176155        2.2889883563317133        179.04477087914788     
   13.301982535000430        2.2891423495366778        179.18855420756572     
   13.301306018380862        2.2893095269931636        179.33240202353201     
   13.300640767108444        2.2894863186968513        179.47631432053640     
   13.299720504574477        2.2896382878169050        179.62029109206861     
   13.298982322935844        2.2898136664357938        179.76433233161939     
   13.298275112903807        2.2899764764812103        179.90843803267765     
   13.297123452261138        2.2901126813649548        180.05260818873469     
   13.296402854529873        2.2902995159494650        180.19684279328087     
   13.295800970764411        2.2904451328035655        180.34114183980631     
   13.295100576890114        2.2906343805320351        180.48550532180295     
   13.294067199354274        2.2907610165671057        180.62993323276177     
   13.293194472771425        2.2909027079996771        180.77442556617436     
   13.292789545164087        2.2911245541086349        180.91898231553279     
   13.291751713863421        2.2912467277379012        181.06360347432860     
   13.290900896667488        2.2913684961006355        181.20828903605531     
   13.290013104595223        2.2915623358806743        181.35303899420506     
   13.289248352288713        2.2916882885299188        181.49785334227138     
   13.288598167607885        2.2918862909316084        181.64273207374822     
   13.287680449102870        2.2920422869817845        181.78767518212905     
   13.287315155738437        2.2922705057454045        181.93268266090885     
   13.286465054565918        2.2924266486132194        182.07775450358221     
   13.285640491026536        2.2925833761299699        182.22289070364366     
   13.284555173683612        2.2926791159138542        182.36809125458996     
   13.284006029557746        2.2928993968175266        182.51335614991675     
   13.283463164651298        2.2930600314601457        182.65868538312077     
   13.282554248402436        2.2932163684833191        182.80407894769928     
   13.275436091060326        2.2931800110330416        182.94953683714996     
   13.280551491011563        2.2934698965091775        183.09505904497112     
   13.279855900293670        2.2935960999638429        183.24064556466118     
   13.278792572127056        2.2937462651846832        183.38629638971935     
   13.278251348771674        2.2939470920632963        183.53201151364547     
   13.277326007024964        2.2940659864193393        183.67779092993987     
   13.276831232598481        2.2943098854839756        183.82363463210407     
   13.275776648905481        2.2943764899350008        183.96954261363874     
   13.275038239024125        2.2945234010694509        184.11551486804686     
   13.274150068851345        2.2946850686535134        184.26155138883075     
   13.273558698258766        2.2948410970648716        184.40765216949387     
   13.272495888585969        2.2949825143555502        184.55381720354097     
   13.271970483382800        2.2951499356435456        184.70004648447616     
   13.270910522470869        2.2952871908518095        184.84634000580516     
   13.270205254099883        2.2954601701759332        184.99269776103375     
   13.269375370651117        2.2955923637046776        185.13911974366931     
   13.268651643269688        2.2957678715063139        185.28560594721918     
   13.267593994387383        2.2958943418446491        185.43215636519187     
   13.267035389393463        2.2960842340081897        185.57877099109615     
   13.266174269271684        2.2962278382472840        185.72544981844214     
   13.265372861645544        2.2963519983083445        185.87219284073981     
   13.264717533241390        2.2965369377904472        186.01900005150125     
   13.263764120083449        2.2966539458905846        186.16587144423889     
   13.263027482572939        2.2968361450214867        186.31280701246462     
   13.262350091015588        2.2970178176204454        186.45980674969260     
   13.261572074634850        2.2971919735906021        186.60687064943849     
   13.260785314560920        2.2973506083250395        186.75399870521622     
   13.260089065971753        2.2975109597559742        186.90119091054328     
   13.259180433042172        2.2976040336495798        187.04844725893585     
   13.258481143370007        2.2978291322495039        187.19576774391311     
   13.257487202227074        2.2978994690574082        187.34315235899319     
   13.256689297829354        2.2980467160410520        187.49060109769644     
   13.255778670680103        2.2981912407033445        187.63811395354367     
   13.254840195353246        2.2983375842115987        187.78569092005665     
   13.254421167596799        2.2984897036797047        187.93333199075738     
   13.253459898453174        2.2986381237647073        188.08103715917042     
   13.252649251971977        2.2987819800851343        188.22880641881949     
   13.251856438816933        2.2989315140241975        188.37663976323117     
   13.250960864254241        2.2990763103119076        188.52453718593068     
   13.250733960678092        2.2993283875963155        188.67249868044667     
   13.249493557932013        2.2993719903675256        188.82052424030712     
   13.249009834263825        2.2996188521049610        188.96861385904194     
   13.248370844117478        2.2997661223508850        189.11676753018193     
   13.246768270010426        2.2997564618307096        189.26498524725767     
   13.245888481892171        2.2999763006395231        189.41326700380293     
   13.245414970580725        2.3000760835374296        189.56161279335129     
   13.244301519638618        2.3002658208325468        189.71002260943703     
   13.244278633144804        2.3004864830977918        189.85849644559624     
   13.242804151787183        2.3004857505035372        190.00703429536651     
   13.242231890971482        2.3006459958155832        190.15563615228578     
   13.241421173923030        2.3007900704155562        190.30430200989252     
   13.240523906541753        2.3009214792366195        190.45303186172831     
   13.239464494663558        2.3010680316847560        190.60182570133338     
   13.238940253887412        2.3012117545289912        190.75068352225162     
   13.238118030958395        2.3013559165665676        190.89960531802555     
   13.237284576726777        2.3014987768194315        191.04859108220128     
   13.236641343922281        2.3016439123286063        191.19764080832456     
   13.235862603183483        2.3017869747393851        191.34675448994264     
   13.234918855185370        2.3019326943572578        191.49593212060429     
   13.228248468996256        2.3019415749064809        191.64517369385885     
   13.233295735594870        2.3021977189191478        191.79447920325788     
   13.232255242169881        2.3023328328986992        191.94384864235280     
   13.231759463977712        2.3024755638875534        192.09328200469810     
   13.230849453421484        2.3026141019361313        192.24277928384768     
   13.230431396211506        2.3028555364881416        192.39234047335779     
   13.229258886225791        2.3028720539869476        192.54196556678568     
   13.228445325547375        2.3030297791059877        192.69165455768936     
   13.227644754062847        2.3031660562709182        192.84140743962928     
   13.226808208993328        2.3033034538236801        192.99122420616678     
   13.226596396053091        2.3035873319198608        193.14110485086331     
   13.224887708456196        2.3035736682501460        193.29104936728334     
   13.224343747194050        2.3037148444747322        193.44105774899143     
   13.223520966410245        2.3038476901625411        193.59112998955419     
   13.222749449762972        2.3039882308730877        193.74126608253903     
   13.221931210795326        2.3041220734427856        193.89146602151573     
   13.221115726250618        2.3042584322619644        194.04172980005384     
   13.220372588202757        2.3043932723437317        194.19205741172598     
   13.220314992781166        2.3046943365022652        194.34244885010486     
   13.218647674197973        2.3046616130713349        194.49290410876543     
   13.217864281951345        2.3047970799206263        194.64342318128323     
   13.217698726994861        2.3050989846921333        194.79400606123602     
   13.216947519512349        2.3052330089747892        194.94465274220207     
   13.216035605296311        2.3053671012058752        195.09536321776167     
   13.214699996841127        2.3053321518849907        195.24613748149710     
   13.213760744213277        2.3054551322032988        195.39697552699147     
   13.213629236480340        2.3057699865322130        195.54787734782866     
   13.212205044224190        2.3057328691973962        195.69884293759520     
   13.211331201649722        2.3058642777720770        195.84987228987742     
   13.211270064872197        2.3061723788203325        196.00096539826598     
   13.209655231545609        2.3061292828245459        196.15212225635054     
   13.209617760121404        2.3064403179318558        196.30334285772295     
   13.208093566964543        2.3063909694635498        196.45462719597666     
   13.208080046287973        2.3067075582446135        196.60597526470679     
   13.206539714012374        2.3066592613608012        196.75738705750985     
   13.202222790012250        2.3067150773271252        196.90886256798311     
   13.205070859261925        2.3069253624104595        197.06040178972702     
   13.204693790393483        2.3072086142777684        197.21200471634222     
   13.203900047925012        2.3073432739132711        197.36367134143143     
   13.202500991949178        2.3073218284981154        197.51540165859845     
   13.201731777582504        2.3074539593632557        197.66719566144974     
   13.200936649707931        2.3075866332953927        197.81905334359180     
   13.200122095272727        2.3077473889811948        197.97097469863388     
   13.199278743904335        2.3078522710381564        198.12295972018651     
   13.198676660529330        2.3080115577184035        198.27500840186173     
   13.197787505198827        2.3081174574395398        198.42712073727313     
   13.196400072096122        2.3081251716487863        198.57929672003579     
   13.196191026763696        2.3084053740454591        198.73153634376746     
   13.195372439239978        2.3085354675896022        198.88383960208563     
   13.194507440477429        2.3086533429646625        199.03620648861101     
   13.193864587607642        2.3087869011743480        199.18863699696576     
   13.192339943498906        2.3087356605213469        199.34113112077225     
   13.191937527915693        2.3090533140972371        199.49368885365647     
   13.191001660111811        2.3091030318167491        199.64631018924484     
   13.190247508515929        2.3092321094703854        199.79899512116648     
   13.189811015190905        2.3094408796508961        199.95174364305055     
   13.188971853845672        2.3095698820800568        200.10455574852890     
   13.188357790275459        2.3097292609003497        200.25743143123583     
   13.187352073870597        2.3098264495312830        200.41037068480594     
   13.186901842827451        2.3100165628421281        200.56337350287646     
   13.184246188696513        2.3100482564750555        200.71643987908561     
   13.184496584689809        2.3100739009371578        200.86956980707359     
   13.183801930967606        2.3102509195720944        201.02276328048353     
   13.182834819708278        2.3103239729086495        201.17602029295813     
   13.182537087662119        2.3105888321006489        201.32934083814314     
   13.180981634937908        2.3105547938640338        201.48272490968614     
   13.180295106271998        2.3106666976686556        201.63617250123630     
   13.179430020708743        2.3107844700948363        201.78968360644416     
   13.178625157877567        2.3109159266803414        201.94325821896200     
   13.178507551031348        2.3112116793915658        202.09689633244446     
   13.177051636588661        2.3111530183204909        202.25059794054755     
   13.176186521475316        2.3112704123642920        202.40436303692908     
   13.175311751606824        2.3113875233807746        202.55819161524889     
   13.174654332029935        2.3114919448628082        202.71208366916881     
   13.173597918693291        2.3116142073868176        202.86603919235179     
   13.173343061292083        2.3118553839229348        203.02005817846282     
   13.172477878217968        2.3119779982518396        203.17414062116885     
   13.165456045928085        2.3119638950231893        203.32828651413871     
   13.171397614546178        2.3123778935475556        203.48249585104307     
   13.170178058060124        2.3123475453297617        203.63676862555394     
   13.168917059358337        2.3124766853081380        203.79110483134627     
   13.168689147336208        2.3127140677114855        203.94550446209581     
   13.167587552525287        2.3127067812654714        204.09996751148043     
   13.166835326053638        2.3128230691894389        204.25449397318005     
   13.166596968889234        2.3130852663521004        204.40908384087587     
   13.165274148307363        2.3130531323103773        204.56373710825221     
   13.164289153846310        2.3131714282006643        204.71845376899404     
   13.163494907127648        2.3132851889600805        204.87323381678937     
   13.162656367232998        2.3134030446485325        205.02807724532670     
   13.161828024433611        2.3135168221904960        205.18298404829685     
   13.161144426475889        2.3136947385300775        205.33795421939325     
   13.160365418829194        2.3137849274792952        205.49298775231119     
   13.159522953742865        2.3138968018130743        205.64808464074687     
   13.158542180857529        2.3139759984763191        205.80324487839931     
   13.157811513524377        2.3141247798491267        205.95846845896932     
   13.156893555232493        2.3142362721777903        206.11375537615919     
   13.155264314993335        2.3143335128650362        206.26910562367360     
   13.155121768055571        2.3144342557884228        206.42451919521940     
   13.154322677278497        2.3145428503650525        206.57999608450382     
   13.153710688461324        2.3147019772353872        206.73553628523871     
   13.153117637519872        2.3148214484187286        206.89113979113512     
   13.151909345638686        2.3148751104145200        207.04680659590798     
   13.145086022613437        2.3148530916123264        207.20253669327374     
   13.150094879168563        2.3150958040199399        207.35833007695010     
   13.149462218904702        2.3152084939264239        207.51418674065727     
   13.148576608524152        2.3153193724072372        207.67010667811775     
   13.147671743421277        2.3154358584686867        207.82608988305560     
   13.146705347100427        2.3155460705679203        207.98213634919620     
   13.145604990575343        2.3156546519873085        208.13824607026942     
   13.145423336749399        2.3159286839688167        208.29441904000433     
   13.144723609144018        2.3160640393288743        208.45065525213269     
   13.143939402136539        2.3161778182119424        208.60695470038920     
   13.143057897970980        2.3162862653585012        208.76331737851024     
   13.141740266105845        2.3162056194853031        208.91974328023375     
   13.140862805069858        2.3163106978839489        209.07623239929976     
   13.140943344453612        2.3166099130165834        209.23278472945123     
   13.139875696565596        2.3166532562588258        209.38940026443149     
   13.139405798532644        2.3168873854896841        209.54607899798751     
   13.138511230081676        2.3169269831117045        209.70282092386776     
   13.137547192894242        2.3170113742332759        209.85962603582215     
   13.136748843091219        2.3171071255451543        210.01649432760399     
   13.136100539154615        2.3172944752597773        210.17342579296684     
   13.135016078581637        2.3173318672342225        210.33042042566791     
   13.134211963857176        2.3174912341025697        210.48747821946608     
   13.133176145823487        2.3175828260288633        210.64459916812157     
   13.132349440831932        2.3177451845394250        210.80178326539712     
   13.131714797119210        2.3178636187945716        210.95903050505876     
   13.130777565294883        2.3178412731514655        211.11634088087220     
   13.130013695769396        2.3179520473292925        211.27371438660742     
   13.129508824980460        2.3181280142504121        211.43115101603507     
   13.128589735971442        2.3182336862785169        211.58865076292852     
   13.121357105663568        2.3181953815970524        211.74621362106328     
   13.126850404413663        2.3184373587711251        211.90383958421685     
   13.126190055294444        2.3185398615009256        212.06152864616877     
   13.125263712958958        2.3187489417310978        212.21928080070131     
   13.124406063411728        2.3187430695187712        212.37709604159684     
   13.123511125590657        2.3188463604790059        212.53497436264311     
   13.122827193175837        2.3190768775022423        212.69291575762728     
   13.121861396308022        2.3190537537166116        212.85092022033962     
   13.121257797297497        2.3192880561735500        213.00898774457264     
   13.119880136963436        2.3193773093464309        213.16711832412116     
   13.119454614075275        2.3193656857965421        213.32531195278102     
   13.118889165692272        2.3195337925276993        213.48356862435227     
   13.117690518523133        2.3196964669711342        213.64188833263438     
   13.116720666806184        2.3196716607798953        213.80027107143169     
   13.116085703227371        2.3197819143161200        213.95871683454891     
   13.115337861444331        2.3198877386335264        214.11722561579373     
   13.114930896401084        2.3201591200126179        214.27579740897525     
   13.113356792921076        2.3200926680316400        214.43443220790604     
   13.112914722996143        2.3202059176131384        214.59313000639969     
   13.112092051552970        2.3203128090307876        214.75189079827217     
   13.111307043681002        2.3204197173041816        214.91071457734182     
   13.111179522289293        2.3207437546173542        215.06960133742911     
   13.109449316418409        2.3206295154287448        215.22855107235733     
   13.109659765313530        2.3209534922885338        215.38756377595101     
   13.108040448991018        2.3208475316202439        215.54663944203662     
   13.107240430032613        2.3210830320505234        215.70577806444447     
   13.106433933620508        2.3210605648845064        215.86497963700543     
   13.105747650879628        2.3212179383873890        216.02424415355401     
   13.104925892747518        2.3213924003891586        216.18357160792468     
   13.104035523003928        2.3214409404699889        216.34296199395698     
   13.103335958153847        2.3215229531252612        216.50241530549059     
   13.102478600728466        2.3217162509059994        216.66193153636826     
   13.102101865115191        2.3218303637352968        216.82151068043450     
   13.101313071063176        2.3219408700049882        216.98115273153707     
   13.099828942141750        2.3218686512261111        217.14085768352459     
   13.098920856994997        2.3219597692357987        217.30062553024840     
   13.098415904599035        2.3221764822876105        217.46045626556293     
   13.096831824445422        2.3220258887354808        217.62034988332368     
   13.096737046666336        2.3223083751321858        217.78030637738934     
   13.093265954394287        2.3224510703066090        217.94032574162034     
   13.095541211094318        2.3226195728856784        218.10040796987866     
   13.094389810428781        2.3227645973485429        218.26055305602978     
   13.093590190778546        2.3227474767628191        218.42076099394106     
   13.092559567010882        2.3227738057210456        218.58103177748220     
   13.091897331554071        2.3230103233106738        218.74136540052484     
   13.091310396773459        2.3230918339649911        218.90176185694276     
   13.090726792190164        2.3232380307822251        219.06222114061251     
   13.089622262060622        2.3232881758607258        219.22274324541218     
   13.088980694670761        2.3234164811346254        219.38332816522342     
   13.088252029080808        2.3235414619414301        219.54397589392934     
   13.087070959500071        2.3235848973959166        219.70468642541445     
   13.086418889034986        2.3236876250525182        219.86545975356756     
   13.085049830152348        2.3236712768481622        220.02629587227796     
   13.084651832027616        2.3238488989944255        220.18719477543851     
   13.079228837121979        2.3238838837815208        220.34815645694349     
   13.083229075921684        2.3240836038461445        220.50918091068971     
   13.082233402988649        2.3241777917169335        220.67026813057660     
   13.081483140407768        2.3242727607826525        220.83141811050550     
   13.080881215370301        2.3243823931827885        220.99263084438022     
   13.080146974473054        2.3245092926449242        221.15390632610709     
   13.078559836202485        2.3244413842546860        221.31524454959418     
   13.078031778173754        2.3246233629370363        221.47664550875282     
   13.077618002793990        2.3247845685330768        221.63810919749514     
   13.076543777269420        2.3248157110634602        221.79963560973749     
   13.075725881443184        2.3249289575709544        221.96122473939730     
   13.074879822827752        2.3250074861268151        222.12287658039429     
   13.072505991034564        2.3250122274893950        222.28459112665098     
   13.073042679649514        2.3251297353733786        222.44636837209225     
   13.072712864779779        2.3252870702069699        222.60820831064498     
   13.071292289105013        2.3253090808680601        222.77011093623858     
   13.070732216671528        2.3254829154619343        222.93207624280441     
   13.069662317812529        2.3254875575959342        223.09410422427749     
   13.068790347159048        2.3255780073685703        223.25619487459306     
   13.068148296663265        2.3258379941844338        223.41834818769033     
   13.067678758465958        2.3258854375050944        223.58056415751079     
   13.066365563081856        2.3258750167493445        223.74284277799714     
   13.065661597163359        2.3260656649088767        223.90518404309563     
   13.065003179210938        2.3261412625379565        224.06758794675446     
   13.064588906812006        2.3262339261451142        224.23005448292423     
   13.062811714936926        2.3263087657499351        224.39258364555718     
   13.062604873377387        2.3264173905201924        224.55517542860926     
   13.061474409169008        2.3264325933302361        224.71782982603744     
   13.060905631572652        2.3266041721289468        224.88054683180195     
   13.060241002386384        2.3266960433158239        225.04332643986564     
   13.059147183491200        2.3267835066955085        225.20616864419273     
   13.057765110547393        2.3268471765829761        225.36907343875018     
   13.057492650639029        2.3268946797566663        225.53204081750729     
   13.056830039225249        2.3270567532290460        225.69507077443700     
   13.056012188730385        2.3271489349961638        225.85816330351238     
   13.055309699718698        2.3272504720899856        226.02131839871089     
   13.054431164433803        2.3273404232348391        226.18453605401069     
   13.053597535056008        2.3274206471158689        226.34781626339361     
   13.052342914124381        2.3275097277261767        226.51115902084371     
   13.052162792335524        2.3276239597608916        226.67456432034695     
   13.050210633432025        2.3274279124203905        226.83803215589165     
   13.050327772606570        2.3277905036864937        227.00156252146934     
   13.044824003917633        2.3277994699654245        227.16515541107279     
   13.048850879574653        2.3279910844208329        227.32881081869826     
   13.047889307902379        2.3280546726554077        227.49252873834328     
   13.047173875301192        2.3281432377398099        227.65630916400940     
   13.046042470045263        2.3281507184092716        227.82015208969878     
   13.045816492742084        2.3283431619553352        227.98405750941728     
   13.044250768520349        2.3284008135118910        228.14802541717262     
   13.043857959101004        2.3285301613152831        228.31205580697500     
   13.043318524985187        2.3285841386281434        228.47614867283701     
   13.041815748048581        2.3285430313396702        228.64030400877397     
   13.041011288363549        2.3286250983957562        228.80452180880360     
   13.040144297182371        2.3287085351171877        228.96880206694459     
   13.039515509056050        2.3289322931437328        229.13314477722082     
   13.038693121653841        2.3288972348867318        229.29754993365603     
   13.037687015481492        2.3290766490325638        229.46201753027839     
   13.036990196427693        2.3290680847075040        229.62654756111613     
   13.035966746972314        2.3291508645149883        229.79114002020222     
   13.035520810912745        2.3293183529039405        229.95579490157144     
   13.034490039439342        2.3293228385237512        230.12051219926002     
   13.033591191581058        2.3294055494755423        230.28529190730785     
   13.033076500319776        2.3295589314993475        230.45013401975683     
   13.032226974415462        2.3296464294337373        230.61503853065020     
   13.030750926523496        2.3297096302728111        230.78000543403621     
   13.030648725234020        2.3298128675721759        230.94503472396275     
   13.036404561435447        2.3300690538609512        231.11012639448242     
   13.028967305523727        2.3300153396446244        231.27528043964827     
   13.028494820839786        2.3301114185871410        231.44049685351737     
   13.027549548727180        2.3302002936099910        231.60577563014920     
   13.026627585707752        2.3302721593067397        231.77111676360377     
   13.025961168114325        2.3303293175428013        231.93652024794639     
   13.024408526404294        2.3303889336396431        232.10198607724215     
   13.023800169947485        2.3304766080751440        232.26751424556087     
   13.023243047561159        2.3305612170376180        232.43310474697336     
   13.021991993297181        2.3306469616713690        232.59875757555358     
   13.021459905036336        2.3306809516956255        232.76447272537709     
   13.020318714003528        2.3308771513084672        232.93025019052317     
   13.019893492677996        2.3308754936188678        233.09608996507262     
   13.019040670503660        2.3310413933698091        233.26199204310936     
   13.018240499279409        2.3311212606320342        233.42795641871948     
   13.013232866947339        2.3310794626944422        233.59398308599111     
   13.016775142748076        2.3312172051342146        233.76007203901526     
   13.016072438602510        2.3313310775333731        233.92622327188556     
   13.014777810902727        2.3313257277279331        234.09243677869850     
   13.014414922046553        2.3314907691478135        234.25871255355182     
   13.013590580290716        2.3315697940949756        234.42505059054693     
   13.012768224171174        2.3316432506671050        234.59145088378708     
   13.011856945764002        2.3317291989075315        234.75791342737855     
   13.011199786936233        2.3318097197647170        234.92443821542918     
   13.010365828131745        2.3319046568669259        235.09102524205036     
   13.009515599421919        2.3319736760211671        235.25767450135487     
   13.008697885594417        2.3320431069034786        235.42438598745900     
   13.007745502867532        2.3321061622800721        235.59115969448101     
   13.006988810022037        2.3321813281528616        235.75799561654227     
   13.005895478991688        2.3321989339511111        235.92489374776497     
   13.005476414615641        2.3323498565814340        236.09185408227700     
   13.004709123443753        2.3324331179907105        236.25887661420472     
   13.003790075773576        2.3325149777198391        236.42596133767998     
   13.003051750618980        2.3325960067193381        236.59310824683604     
   13.002173880442179        2.3326770329554325        236.76031733580865     
   12.997187765267926        2.3326722074411963        236.92758859873615     
   13.000216414459882        2.3327733011967786        237.09492202975974     
   12.993108616289156        2.3326822407602310        237.26231762302257     
   12.998939641126778        2.3329799726174998        237.42977537267103     
   12.997958729608307        2.3330499673873710        237.59729527285330     
   12.997447250553591        2.3331295665002392        237.76487731772016     
   12.996338657442360        2.3331929117759129        237.93252150142561     
   12.995124207444299        2.3331730490227507        238.10022781812526     
   12.994425710919874        2.3332646720144763        238.26799626197712     
   12.993516243325585        2.3333148929694856        238.43582682714299     
   12.992683473623034        2.3334117382462360        238.60371950778648     
   12.992146864852041        2.3335639677433737        238.77167429807346     
   12.991090847488858        2.3335613646689990        238.93969119217218     
   12.990463185928711        2.3336377092696354        239.10777018425489     
   12.989665404639307        2.3337583281050076        239.27591126849453     
   12.988889638099284        2.3338304961186416        239.44411443906674     
   12.987627837403670        2.3338088960836001        239.61237969015127     
   12.987270816741708        2.3339866613821942        239.78070701592887     
   12.980514933046011        2.3338879909391341        239.94909641058356     
   12.985370591729140        2.3340784271438810        240.11754786830184     
   12.984166787711077        2.3341433866880807        240.28606138327260     
   12.983872322490049        2.3342682525341654        240.45463694968649     
   12.981018664382754        2.3342871143015294        240.62327456173861     
   12.982295606321514        2.3343359030557074        240.79197421362500     
   12.981317814822392        2.3344418554103696        240.96073589954463     
   12.980501440412045        2.3345139007234623        241.12955961369934     
   12.979742089522299        2.3346201195791236        241.29844535029315     
   12.978914818628363        2.3346582393742898        241.46739310353303     
   12.976965353057279        2.3347358813561212        241.63640286762751     
   12.976537016211353        2.3348192526357088        241.80547463678980     
   12.976439923965122        2.3348946919436195        241.97460840523303     
   12.975532895416677        2.3349652797870033        242.14380416717464     
   12.974658948599048        2.3350426752618345        242.31306191683373     
   12.973754787080471        2.3350787810424793        242.48238164843349     
   12.972768937761458        2.3351924931006276        242.65176335619694     
   12.972074091674234        2.3352655257420185        242.82120703435262     
   12.971273139666112        2.3353137261507473        242.99071267712930     
   12.970613973062633        2.3353842176669777        243.16028027875990     
   12.970081049996965        2.3355074789261612        243.32990983347926     
   12.969158556611617        2.3355821195456108        243.49960133552474     
   12.968534063255946        2.3356582180699270        243.66935477913614     
   12.967262459080919        2.3356606493516736        243.83917015855675     
   12.966008574923610        2.3357298965634730        244.00904746803076     
   12.965266770363028        2.3357993238849848        244.17898670180645     
   12.964381288943647        2.3358671738613759        244.34898785413432     
   12.964113437483588        2.3359368077144600        244.51905091926699     
   12.963193567121900        2.3360034840806057        244.68917589145957     
   12.962418441584580        2.3360732411414382        244.85936276497128     
   12.961091102799424        2.3361417981774881        245.02961153406204     
   12.960727164967430        2.3362065159386387        245.19992219299485     
   12.959918935092039        2.3362722140432326        245.37029473603596     
   12.959216727048643        2.3363417381601117        245.54072915745354     
   12.958726623683857        2.3364744255095760        245.71122545151846     
   12.957537192778441        2.3364756006819309        245.88178361250542     
   12.956802370368726        2.3365408924609312        246.05240363468889     
   12.955408832891280        2.3366126593876491        246.22308551234863     
   12.955446323613099        2.3367597286190280        246.39382923976601     
   12.954238848083815        2.3367406954864220        246.56463481122506     
   12.953783270604255        2.3368769293338105        246.73550222101204     
   12.952523889730722        2.3368732741938287        246.90643146341611     
   12.951144565162490        2.3369428260409664        247.07742253272957     
   12.950331243213698        2.3370084783635234        247.24847542324642     
   12.950152155086274        2.3370718867043059        247.41959012926418     
   12.949202934884140        2.3371504029649794        247.59076664508132     
   12.948639630105776        2.3372420994276988        247.76200496500158     
   12.949012155815266        2.3373122758440075        247.93330508332841     
   12.946690262550838        2.3373243589993007        248.10466699437006     
   12.946200836331325        2.3373817347859003        248.27609069243607     
   12.945232429940502        2.3374586909334285        248.44757617184030     
   12.944497431165418        2.3375271224143517        248.61912342689638     
   12.943697685824416        2.3375916367938681        248.79073245192308     
   12.943080776337519        2.3376561296386265        248.96240324124156     
   12.941849968940248        2.3376490947510487        249.13413578917388     
   12.941183190448584        2.3377843734527377        249.30593009004684     
   12.940465610171435        2.3378485706676790        249.47778613818775     
   12.939680660536480        2.3379343120729312        249.64970392792887     
   12.938801578106522        2.3379755528180381        249.82168345360301     
   12.937698686692345        2.3379836107992413        249.99372470954717     
   12.937109119458565        2.3381043554735705        250.16582769009926     
   12.929949071399115        2.3379805861913598        250.33799238960256     
   12.935485309007419        2.3382272084498177        250.51021880240020     
   12.934816101068900        2.3383083311673563        250.68250692283891     
   12.933592453178425        2.3382853017346479        250.85485674526842     
   12.933087031480643        2.3384145200471562        251.02726826404157     
   12.932518208586510        2.3385367875392902        251.19974147351314     
   12.931633283592491        2.3385961653160359        251.37227636803888     
   12.930834756594882        2.3386540864055672        251.54487294198134     
   12.929508111141590        2.3385858223743314        251.71753118970238     
   12.928744015530640        2.3386468474123219        251.89025110556645     
   12.928413215483532        2.3388340096326483        252.06303268394285     
   12.927159709759929        2.3388368253702940        252.23587591920210     
   12.926478082162644        2.3388995468465281        252.40878080571716     
   12.925751329091977        2.3389598504266895        252.58174733786441     
   12.924907438329837        2.3390194249340639        252.75477551002336     
   12.924516308501044        2.3391283870258506        252.92786531657453     
   12.923316864880741        2.3391376157030521        253.10101675190231     
   12.922231332808545        2.3391311535804205        253.27422981039365     
   12.921638832277944        2.3392594486852123        253.44750448643777     
   12.920738096031624        2.3393148359847786        253.62084077442685     
   12.920143690477374        2.3394206176893957        253.79423866875578     
   12.918894120198795        2.3393737305372606        253.96769816382172     
   12.918504281679525        2.3395359208465183        254.14121925402569     
   12.917850210997358        2.3395934213222715        254.31480193376939     
   12.916936429376982        2.3396517773437315        254.48844619745987     
   12.915819765473671        2.3396658910200592        254.66215203950452     
   12.915188977859868        2.3397660228071842        254.83591945431408     
   12.914132488233545        2.3397332520538989        255.00974843630280     
   12.913567890392859        2.3398814589481072        255.18363897988655     
   12.912475785735657        2.3398954112678996        255.35759107948434     
   12.911960770659785        2.3399962286398130        255.53160472951831     
   12.910972904397484        2.3399716687944174        255.70567992441323     
   12.910279554222239        2.3401093040077070        255.87981665859539     
   12.909266414764419        2.3400899857925843        256.05401492649548     
   12.907958061714346        2.3401908023231557        256.22827472254562     
   12.907585319916333        2.3402074045691710        256.40259604118137     
   12.906797995914758        2.3402513250115735        256.57697887684094     
   12.905341512073834        2.3403602228734850        256.75142322396482     
   12.905061707024155        2.3403786991599898        256.92592907699662     
   12.904479582396318        2.3404370563728043        257.10049643038241     
   12.903466712392238        2.3404864572855191        257.27512527857152     
   12.902676265677743        2.3405397671075687        257.44981561601566     
   12.901389264904687        2.3406414019306547        257.62456743716842     
   12.901071824051245        2.3406558213253850        257.79938073648805     
   12.900406828749533        2.3407825910596776        257.97425550843411     
   12.899604019432958        2.3408383268129049        258.14919174746888     
   12.898576237015106        2.3407990367522014        258.32418944805829     
   12.897693798521978        2.3408603485897754        258.49924860467064     
   12.897044451137281        2.3409131520448550        258.67436921177625     
   12.896174514382013        2.3409804116155231        258.84955126384898     
   12.895431752990872        2.3410205772285040        259.02479475536541     
   12.896375081853163        2.3411267617015614        259.20009968080495     
   12.893432010021829        2.3411316621673413        259.37546603464949     
   12.893168104509018        2.3412806819179059        259.55089381138396     
   12.892061009908266        2.3412344595668486        259.72638300549471     
   12.891701601212574        2.3413912566703154        259.90193361147374     
   12.890328736071428        2.3413445425170134        260.07754562381325     
   12.889539371493823        2.3413954868176621        260.25321903700888     
   12.888826125510645        2.3414551787438778        260.42895384555999     
   12.888382239111914        2.3416080767639129        260.60475004396773     
   12.887195783124108        2.3415590185158495        260.78060762673618     
   12.885628442453944        2.3415875262740338        260.95652658837230     
   12.885493219988827        2.3416636739312584        261.13250692338653     
   12.884698481645829        2.3417173841310492        261.30854862629081     
   12.883954466008442        2.3417716946570635        261.48465169160158     
   12.883524096323221        2.3419204678763448        261.66081611383555     
   12.882440818949167        2.3418780948586062        261.83704188751506     
   12.881488649173567        2.3419181944593621        262.01332900716386     
   12.880753754328092        2.3419851548962494        262.18967746730863     
   12.880263851406568        2.3421259561649364        262.36608726247897     
   12.879245959765663        2.3420849149460685        262.54255838720644     
   12.878122049556277        2.3421186982442626        262.71909083602799     
   12.877439390560468        2.3421979086373139        262.89568460347976     
   12.876592461264323        2.3422502204482258        263.07233968410469     
   12.875755651384955        2.3422689556753933        263.24905607244438     
   12.875013696806676        2.3423471738544408        263.42583376304691     
   12.874412030197092        2.3424087848367319        263.60267275046181     
   12.873302624915663        2.3424166619927220        263.77957302924068     
   12.872602971117059        2.3425129758232259        263.95653459393884     
   12.871714149076473        2.3425661111789768        264.13355743911444     
   12.870889304109346        2.3426160294052782        264.31064155932904     
   12.870151108720567        2.3426488747359953        264.48778694914546     
   12.869382463735992        2.3427076530743247        264.66499360313122     
   12.868557686394233        2.3427596305701019        264.84226151585540     
   12.867999333544027        2.3428605645728773        265.01959068189103     
   12.866627120537839        2.3427941715719611        265.19698109581299     
   12.865692294056295        2.3428786264192052        265.37443275219960     
   12.864258296197926        2.3429136945421769        265.55194564563226     
   12.864629868079065        2.3429852107842217        265.72951977069482     
   12.863389767338173        2.3429870234714669        265.90715512197420     
   12.862867080110615        2.3430801737944971        266.08485169406094     
   12.861811799700206        2.3431224099662997        266.26260948154794     
   12.860890318454370        2.3431308458642790        266.44042847902961     
   12.860678571118836        2.3432834429540526        266.61830868110587     
   12.859537000556371        2.3432668239611809        266.79625008237849     
   12.858957173451140        2.3433726682085987        266.97425267745160     
   12.857806715676123        2.3433617851604427        267.15231646093332     
   12.857166359727684        2.3433941730902839        267.33044142743324     
   12.855696077376233        2.3434319388496836        267.50862757156523     
   12.855561175308322        2.3434957716016727        267.68687488794615     
   12.853993391905357        2.3435233436962442        267.86518337119509     
   12.853700100298155        2.3435413906861053        268.04355301593438     
   12.852762031386188        2.3436292821341502        268.22198381678959     
   12.852325538463388        2.3437194157307588        268.40047576838867     
   12.850921785378159        2.3436935822784672        268.57902886536385     
   12.850878041007450        2.3438245185994804        268.75764310234848     
   12.849915518139078        2.3438733363076460        268.93631847398058     
   12.848682167736493        2.3438333748058091        269.11505497490049     
   12.868674925863170        2.3440950777690071        269.29385259975157     
   12.849074757593154        2.3439769356459612        269.47271134318038     
   12.846571436440380        2.3439963060422970        269.65163119983538     
   12.845476836970917        2.3440111070847411        269.83061216437068     
   12.844947778206956        2.3440808814372467        270.00965423144095     
   12.843570176588145        2.3441147597050960        270.18875739570444     
   12.843307812936555        2.3441722369601483        270.36792165182351     
   12.842519687660522        2.3442507744178451        270.54714699446316     
   12.841711741064632        2.3442552092354023        270.72643341828950     
   12.843554339815764        2.3443826073622289        270.90578091797516     
   12.842314889280415        2.3444187140731487        271.08518948819363     
   12.839362744608275        2.3443871395936284        271.26465912362198     
   12.838457687978304        2.3444579491402116        271.44418981893978     
   12.837333676651786        2.3444548326597037        271.62378156883091     
   12.836807629307385        2.3445421943928753        271.80343436798182     
   12.835995239806135        2.3446020359730664        271.98314821108113     
   12.834939487157676        2.3445677854852818        272.16292309282233     
   12.834395425120370        2.3446676433400579        272.34275900790101     
   12.833626264896607        2.3447095473431268        272.52265595101585     
   12.832571971417851        2.3446974244231105        272.70261391686853     
   12.832138787356575        2.3448016608580891        272.88263290016528     
   12.831154908860354        2.3448362040652757        273.06271289561397     
   12.830174450520580        2.3448253652731275        273.24285389792595     
   12.829520325649339        2.3449219073362659        273.42305590181553     
   12.828725710332304        2.3449647236599511        273.60331890200183     
   12.829208078083616        2.3450271119593187        273.78364289320490     
   12.826425520897523        2.3450273660450258        273.96402787014927     
   12.825544927385403        2.3450673197988676        274.14447382756344     
   12.824755833826821        2.3451081904357340        274.32498076017708     
   12.823921527486165        2.3451521872322671        274.50554866272478     
   12.823867049213428        2.3452211383044550        274.68617752994254     
   12.822377123791361        2.3452289275273870        274.86686735657281     
   12.822249038600702        2.3452965922396247        275.04761813735814     
   12.821409171527442        2.3453086394208214        275.22842986704558     
   12.819962210681689        2.3453483607370229        275.40930254038534     
   12.819181534322313        2.3453920453891968        275.59023615213169     
   12.819422641187055        2.3455418412221141        275.77123069704112     
   12.818281921488724        2.3455189744812497        275.95228616987362     
   12.817443084059510        2.3455608748263095        276.13340256539277     
   12.816728661483832        2.3456025824867321        276.31457987836552     
   12.815929799863454        2.3456434841385505        276.49581810356250     
   12.815181340762919        2.3456859504769079        276.67711723575593     
   12.813807902917601        2.3456551089197606        276.85847726972372     
   12.813093359313502        2.3456939220698927        277.03989820024645     
   12.812165414109582        2.3457340423331825        277.22138002210630     
   12.812050465066704        2.3458420247943277        277.40292273009135     
   12.810657410025660        2.3458105914675547        277.58452631899212     
   12.809858470960775        2.3458494100921370        277.76619078360187     
   12.809312669445941        2.3459439930035781        277.94791611871744     
   12.808851142533635        2.3460201785834158        278.12970231914045     
   12.807762871854736        2.3460142770044121        278.31154937967466     
   12.807179986803069        2.3461018152773105        278.49345729512731     
   12.806303580365453        2.3461415796271172        278.67542606030963     
   12.804560565004172        2.3460861339491204        278.85745567003653     
   12.804539845431348        2.3461575752817363        279.03954611912451     
   12.803720268172365        2.3461940540938997        279.22169740239730     
   12.802106932473290        2.3462006034746494        279.40390951467816     
   12.802048856095245        2.3462586870143873        279.58618245079560     
   12.801340600663030        2.3463028153813688        279.76851620558318     
   12.800171207040735        2.3462994102841588        279.95091077387559     
   12.799642682025590        2.3463622429272832        280.13336615051105     
   12.798879665824195        2.3464090876333925        280.31588233033398     
   12.797714669840985        2.3464098289198483        280.49845930818924     
   12.797330870221563        2.3464816591446507        280.68109707892813     
   12.796136229203341        2.3464823324974557        280.86379563740280     
   12.795224219756598        2.3465204444342520        281.04655497847187     
   12.794414670563951        2.3465521854952756        281.22937509699489     
   12.793234967581391        2.3466024836622914        281.41225598783757     
   12.792941114994360        2.3466264834709905        281.59519764586673     
   12.792263061123689        2.3466895654018902        281.77820006595499     
   12.792604349357276        2.3467529576084485        281.96126324297757     
   12.790732593756280        2.3467594459507533        282.14438717181434     
   12.789887339268814        2.3467927795594483        282.32757184734743     
   12.784108129338350        2.3467311354288971        282.51081726446444     
   12.787725516181510        2.3468577758196330        282.69412341805452     
   12.787171427935528        2.3468970810221199        282.87749030301279     
   12.786607555945922        2.3469074483181562        283.06091791423773     
   12.785897482941186        2.3469639563131759        283.24440624663072     
   12.785092044591396        2.3469969773613468        283.42795529509664     
   12.784424069945777        2.3470312092007561        283.61156505454602     
   12.783537176186048        2.3470864270702885        283.79523551989217     
   12.782861774019469        2.3471169415357731        283.97896668605188     
   12.781895544952818        2.3471465394492785        284.16275854794662     
   12.780964147359985        2.3471611453382191        284.34661110050092     
   12.780301799831264        2.3472027001850257        284.53052433864411     
   12.774069296518601        2.3471240388632912        284.71449825730883     
   12.781588007604583        2.3473457834321207        284.89853285143244     
   12.778230605480820        2.3473749090174270        285.08262811595512     
   12.777234096455651        2.3474016587287116        285.26678404582179     
   12.776067379815712        2.3473470019473059        285.45100063598125     
   12.775634418443738        2.3474835995640984        285.63527788138646     
   12.774952181119543        2.3475102382780757        285.81961577699445     
   12.773988161727868        2.3475147875122078        286.00401431776567     
   12.773617669335051        2.3475268387489563        286.18847349866587     
   12.772568263386502        2.3475521454741846        286.37299331466380     
   12.771728687276818        2.3476227652549873        286.55757376073223     
   12.770670367081999        2.3476273684503313        286.74221483184976     
   12.769928297055570        2.3476568721891056        286.92691652299692     
   12.768843192370785        2.3476230087470515        287.11167882915942     
   12.767418363984953        2.3476839487542738        287.29650174532804     
   12.767632376756273        2.3477640937192956        287.48138526649677     
   12.765574826246642        2.3477389068973435        287.66632938766372     
   12.765820825726003        2.3478127201275121        287.85133410383185     
   12.765045559773784        2.3478297781569446        288.03639941000802     
   12.764125196194021        2.3478676083849508        288.22152530120343     
   12.763225998318301        2.3478939159726808        288.40671177243388     
   12.762417923660605        2.3478635768799232        288.59195881871983     
   12.761062940154074        2.3479285196633657        288.77726643508498     
   12.760317785509944        2.3479586154637380        288.96263461655911     
   12.759504375455879        2.3479879886189368        289.14806335817440     
   12.758639951421161        2.3480166586135716        289.33355265496914     
   12.758420083901767        2.3480242833401870        289.51910250198534     
   12.757061675902857        2.3480766697102742        289.70471289426985     
   12.756248888584848        2.3481051225501797        289.89038382687346     
   12.755972793311031        2.3481218908896477        290.07611529485308     
   12.755370711243087        2.3481649589814646        290.26190729326805     
   12.754502612031700        2.3481750489718518        290.44775981718237     
   12.753100073373824        2.3482211835349678        290.63367286166806     
   12.752813515991207        2.3482332653361921        290.81964642179804     
   12.751935173202984        2.3482149812585686        291.00568049265087     
   12.747299381999532        2.3482763408494427        291.19177506931106     
   12.750755982591643        2.3483872766249632        291.37793014686599     
   12.745851994979892        2.3483544084168479        291.56414572040990     
   12.745541374716842        2.3483751928538825        291.75042178504032     
   12.748366005537232        2.3484213129774272        291.93675833585968     
   12.746533097632581        2.3484486390258219        292.12315536797632     
   12.746360033957929        2.3484447425839612        292.30961287650223     
   12.745494224297836        2.3484839654645753        292.49613085655523     
   12.745013466236996        2.3485400896756978        292.68270930325747     
   12.744023556957870        2.3485626671418389        292.86934821173628     
   12.743324935414520        2.3486042141105550        293.05604757712399     
   12.742552158485823        2.3486350745768458        293.24280739455850     
   12.737496214292966        2.3486161500106362        293.42962765918173     
   12.740785398227194        2.3486472413357591        293.61650836614132     
   12.739752500899280        2.3486797503844574        293.80344951059089     
   12.739326519195036        2.3487288173101444        293.99045108768678     
   12.738855543468127        2.3488268015555152        294.17751309259341     
   12.737568988759060        2.3487440208400328        294.36463552047843     
   12.736858449716948        2.3487756141998957        294.55181836651599     
   12.736073866301362        2.3488030652983451        294.73906162588474     
   12.735182637316214        2.3488206929446696        294.92636529376858     
   12.734273720105341        2.3488691533111723        295.11372936535787     
   12.733925397804683        2.3489610339108364        295.30115383584763     
   12.732777252879423        2.3489212571573157        295.48863870043721     
   12.731930359162446        2.3489310833364456        295.67618395433419     
   12.731198663875496        2.3489537857358327        295.86378959274941     
   12.730586033377048        2.3490463815098690        296.05145561090006     
   12.729983947322928        2.3490963503062137        296.23918200400902     
   12.729262193976210        2.3491166861483750        296.42696876730486     
   12.728140138404472        2.3490850832132626        296.61481589602079     
   12.727600033547674        2.3491297279406447        296.80272338539726     
   12.726296791500035        2.3491053079805582        296.99069123067994     
   12.728491191735241        2.3492337602506073        297.17871942712014     
   12.724913114100435        2.3491577119171487        297.36680796997496     
   12.723984573435434        2.3491810040285674        297.55495685450757     
   12.723289047597925        2.3491999545176059        297.74316607598752     
   12.722378392560026        2.3492287879097224        297.93143562968976     
   12.721713388926728        2.3492741892253299        298.11976551089441     
   12.720976926745927        2.3493108096986384        298.30815571489001     
   12.720100598197311        2.3493006075169065        298.49660623696923     
   12.714416442387382        2.3492347467525554        298.68511707243277     
   12.718028066983347        2.3493478363367659        298.87368821658367     
   12.717640400674419        2.3493695510283210        299.06231966473609     
   12.734051463512776        2.3494814046141821        299.25101141220881     
   12.716049739499484        2.3494084942537445        299.43976345432492     
   12.715268892961245        2.3494415290398276        299.62857578641621     
   12.714377321034588        2.3494619081947468        299.81744840382055     
   12.713505525606816        2.3494814955515495        300.00638130188258     
   12.730049595865731        2.3495924869194287        300.19537447595087     
   12.712752722230366        2.3496552915563917        300.38442792138534     
   12.711248533153277        2.3495486752158676        300.57354163354802     
   12.710475465121956        2.3495746451613426        300.76271560781129     
   12.709668422526470        2.3495985401097070        300.95194983955082     
   12.708940802978670        2.3496208529062392        301.14124432415235     
   12.708069546405531        2.3496373425133270        301.33059905700765     
   12.707245813464269        2.3496604197334734        301.52001403351380     
   12.706596307729086        2.3496854630367228        301.70948924907731     
   12.705694982721131        2.3497103344448567        301.89902469910902     
   12.704896716703630        2.3497278433031981        302.08862037902981     
   12.702766733237381        2.3497238003924363        302.27827628426581     
   12.703370997683688        2.3497699683638031        302.46799241025184     
   12.702872687070020        2.3498696118351483        302.65776875242869     
   12.701872025315932        2.3498872292358985        302.84760530624521     
   12.700841360368653        2.3498304658341556        303.03750206715677     
   12.700197201600856        2.3498535519939225        303.22745903062969     
   12.699365772919970        2.3498736010654953        303.41747619213260     
   12.698484580409072        2.3498847462032861        303.60755354714621     
   12.697647926440704        2.3499184866748069        303.79769109115739     
   12.697245753861671        2.3499944202063672        303.98788881965947     
   12.696225494882512        2.3500076102283871        304.17814672815649     
   12.695322339264855        2.3499646368077332        304.36846481215844     
   12.694496276022146        2.3499908341976132        304.55884306718286     
   12.693898934388878        2.3500119072083576        304.74928148875790     
   12.692990394909009        2.3500291215821671        304.93978007241748     
   12.692370152354645        2.3500945000785465        305.13033881370518     
   12.691457597444256        2.3500615187184009        305.32095770817205     
   12.690646918389534        2.3500890866848656        305.51163675137786     
   12.706842629843839        2.3502121483401814        305.70237593889135     
   12.688812455265253        2.3501236424442542        305.89317526628952     
   12.688196416892222        2.3501481661568673        306.08403472915728     
   12.687336813048857        2.3501656890047826        306.27495432308996     
   12.686744199315340        2.3502269542751759        306.46593404368957     
   12.685746500236609        2.3502021089543681        306.65697388656940     
   12.684904532941054        2.3502205544839598        306.84807384734972     
   12.684229239287449        2.3502414883631157        307.03923392166206     
   12.683423281037575        2.3502588608231330        307.23045410514447     
   12.682746430741799        2.3503035528021723        307.42173439344600     
   12.682322776916820        2.3504034212718512        307.61307478222540     
   12.681165534194870        2.3503648406164888        307.80447526715000     
   12.680520057046179        2.3503861120354026        307.99593584389714     
   12.679465562126017        2.3503497449156803        308.18745650815333     
   12.678714260849860        2.3503587704082434        308.37903725561563     
   12.677888068380771        2.3503849736380746        308.57067808199025     
   12.677097885378236        2.3503895762284075        308.76237898299428     
   12.676355616061578        2.3504194467741639        308.95413995435393     
   12.675928780019916        2.3505369710287587        309.14596099180676     
   12.675117581893264        2.3505502002049865        309.33784209109876     
   12.673976985202270        2.3504703571580814        309.52978324798858     
   12.673304914837598        2.3505207911398829        309.72178445824437     
   12.672436614436961        2.3505029470965439        309.91384571764473     
   12.671548465867957        2.3505198385581676        310.10596702197819     
   12.670953570454593        2.3505616996944032        310.29814836704753     
   12.670084744156625        2.3505525994493506        310.49038974866244     
   12.669220618469057        2.3505682869479982        310.68269116264543     
   12.668392914816144        2.3505839842000356        310.87505260483158     
   12.667753344726419        2.3505999685337167        311.06747407106576     
   12.666917799302377        2.3506656521826952        311.25995555720448     
   12.665896655188643        2.3506295067795362        311.45249705911641     
   12.665380387281708        2.3506910598391366        311.64509857268160     
   12.664547208974630        2.3506614705541575        311.83776009379284     
   12.663809084139359        2.3507151568089415        312.03048161835301     
   12.663124208619934        2.3507484315375056        312.22326314227985     
   12.662078039424381        2.3507073336345110        312.41610466150195     
   12.661578434678130        2.3507762484582089        312.60900617196029     
   12.660731140870581        2.3507893901735519        312.80196766960853     
   12.659758275760407        2.3507739689306324        312.99498915041352     
   12.659179671230991        2.3508173891742898        313.18807061035557     
   12.658106609012208        2.3507789759043440        313.38121204542608     
   12.657610450132180        2.3508432012128444        313.57441345163210     
   12.656738972120612        2.3508568227696442        313.76767482499241     
   12.655929407070124        2.3508677209843905        313.96099616154021     
   12.654969353540189        2.3508448382823213        314.15437745732299     
   12.654248240078958        2.3508574509608291        314.34781870839987     
   12.653393310019183        2.3508617411837149        314.54131991084699     
   12.652606127444951        2.3508811605147710        314.73488106075223     
   12.651828608076853        2.3508886478963538        314.92850215422004     
   12.651238571747932        2.3509471481342334        315.12218318736802     
   12.650253536459957        2.3509103777434572        315.31592415632934     
   12.649422138797608        2.3509286602348372        315.50972505725127     
   12.648356213173276        2.3509432415988343        315.70358588629847     
   12.647955175376023        2.3509846000516994        315.89750663964759     
   12.647039645052100        2.3509672683099541        316.09148731349416     
   12.646429609603384        2.3510234612566596        316.28552790404751     
   12.645678526210638        2.3509994669074259        316.47962840753371     
   12.644901346417290        2.3510473210826013        316.67378882019500     
   12.643989146301900        2.3510368011108906        316.86800913829040     
   12.643259467450259        2.3510592518370053        317.06228935809435     
   12.642479340330860        2.3510764092643566        317.25662947590041     
   12.641816103640348        2.3511053442650907        317.45102948801605     
   12.641093020684927        2.3511227858027124        317.64548939076974     
   12.639973961938725        2.3511148308418393        317.84000918050498     
   12.639217972102390        2.3510848714805932        318.03458885358344     
   12.638473992432075        2.3511117975923459        318.22922840638529     
   12.637633937445623        2.3511570482780924        318.42392783531022     
   12.636875019755397        2.3511310124466971        318.61868713677433     
   12.636221880221264        2.3511743846705699        318.81350630721363     
   12.635148365394700        2.3511798258752528        319.00838534308321     
   12.634617433807160        2.3512101371643412        319.20332424085734     
   12.633821464094952        2.3512073642665392        319.39832299703045     
   12.632911562355078        2.3511761217982770        319.59338160811689     
   12.632011055579456        2.3511932639830833        319.78850007065006     
   12.631339751256677        2.3511770289723297        319.98367838118531     
   12.630501161362075        2.3512167759277465        320.17891653629823     
   12.629823947866271        2.3512302571566859        320.37421453258503     
   12.629094590969208        2.3512375709403508        320.56957236666466     
   12.628126951704877        2.3512484378790561        320.76499003517705     
   12.627511868516793        2.3512708736307943        320.96046753478396     
   12.626596629753600        2.3512647223085046        321.15600486217045     
   12.625858049363346        2.3512751555589722        321.35160201404335     
   12.625465767544821        2.3513438297012113        321.54725898713281     
   12.624418175952316        2.3513290685014092        321.74297577819317     
   12.623567934220119        2.3513247734791940        321.93875238400176     
   12.622908942207520        2.3513499282870036        322.13458880136142     
   12.622035596081579        2.3513262826586563        322.33048502709767     
   12.621267532198106        2.3513679646205836        322.52644105806212     
   12.620518799825012        2.3513946634344491        322.72245689113214     
   12.619546889449978        2.3513519362887538        322.91853252320999     
   12.618950919881557        2.3514101064469082        323.11466795122453     
   12.617995646273153        2.3514033065973585        323.31086317213067     
   12.617240358905223        2.3513816591306904        323.50711818291097     
   12.616473125144216        2.3514330962443681        323.70343298057514     
   12.615916852072914        2.3514363768053284        323.89980756216181     
   12.614988211276318        2.3514551416012233        324.09624192473643     
   12.614123195650686        2.3514163880070171        324.29273606539454     
   12.613470087997118        2.3514657748929277        324.48928998125911     
   12.612252220541921        2.3514281187769854        324.68590366948587     
   12.611793072614269        2.3514414560164179        324.88257712725806     
   12.611109545876435        2.3514904478109226        325.07931035179178     
   12.610349500838273        2.3514976765648394        325.27610334033290     
   12.609593135215698        2.3515113542528403        325.47295609016010     
   12.608612622928694        2.3514723532279986        325.66986859858520     
   12.608111423243365        2.3515292799636165        325.86684086295134     
   12.606844275657142        2.3515295854891831        326.06387288063638     
   12.606271707098232        2.3514891622334719        326.26096464905100     
   12.605640389495511        2.3515402107574559        326.45811616564407     
   12.605010130819764        2.3515479788391382        326.65532742789600     
   12.603932099988807        2.3515097178094169        326.85259843332454     
   12.603288949967334        2.3515619529326179        327.04992917948482     
   12.602530027940832        2.3515684588288188        327.24731966396877     
   12.601634558154840        2.3515732714999369        327.44476988440721     
   12.600945334119391        2.3515821982510041        327.64227983846797     
   12.600327077359950        2.3516074656203108        327.83984952385993     
   12.599258426477240        2.3515488184248463        328.03747893833201     
   12.598751248391366        2.3516228932508505        328.23516807967280     
   12.597580078556401        2.3515615747691250        328.43291694571445     
   12.597193424718595        2.3516297076929091        328.63072553432937     
   12.596242005534499        2.3515950866374760        328.82859384343629     
   12.595489876390996        2.3516232195364424        329.02652187099562     
   12.594602530049487        2.3516001582113737        329.22450961501403     
   12.589555184069752        2.3515537639283517        329.42255707354332     
   12.592994245751216        2.3516070547913697        329.62066424468316     
   12.592248704317523        2.3516111710449197        329.81883112658056     
   12.591461228282990        2.3516155742670448        330.01705771743002     
   12.590726210695948        2.3516168804249515        330.21534401547814     
   12.589952365095151        2.3516213839281939        330.41369001902029     
   12.589278122245146        2.3516499354137235        330.61209572640468     
   12.588385448439061        2.3516418888857769        330.81056113603125     
   12.587292590661539        2.3516434779225746        331.00908624635503     
   12.586921145327537        2.3516826612003943        331.20767105588544     
   12.585987033299597        2.3516611362916637        331.40631556318806     
   12.585176320851660        2.3516540696361554        331.60501976688630     
   12.584717595535455        2.3516988890931243        331.80378366566157     
   12.583791711915740        2.3516735209682675        332.00260725825615     
   12.582803088148466        2.3516602477930673        332.20149054347200     
   12.582274386941394        2.3516652549460035        332.40043352017517     
   12.581455230944238        2.3517135097941040        332.59943618729449     
   12.580703107810425        2.3517248982441861        332.79849854382434     
   12.579817771927297        2.3516825918198903        332.99762058882646     
   12.579036888252638        2.3516850003441108        333.19680232143060     
   12.578191492157599        2.3516810977886258        333.39604374083598     
   12.577576773132614        2.3517082006614149        333.59534484631337     
   12.572515646139186        2.3516675513906113        333.79470563720707     
   12.576109034447617        2.3517518224438785        333.99412611293587     
   12.575128025784538        2.3516954067150979        334.19360627299460     
   12.573382212122105        2.3517019824462322        334.39314611695829     
   12.573643444848758        2.3517565014381838        334.59274564447969     
   12.572895451028790        2.3517492786511456        334.79240485529539     
   12.572104466813885        2.3517104197350474        334.99212374922575     
   12.571509791082232        2.3517691807341476        335.19190232617797     
   12.570431701197496        2.3517141652430906        335.39174058614680     
   12.569676142928449        2.3517185601222113        335.59163852921847     
   12.569102018979624        2.3517807196317908        335.79159615557040     
   12.567617778672508        2.3517159325484118        335.99161346547760     
   12.567555471374092        2.3517870738522491        336.19169045931159     
   12.566857476387225        2.3517837499693077        336.39182713754337     
   12.565930290525584        2.3517672470631670        336.59202350074827     
   12.565533607691254        2.3517977962997128        336.79227954960589     
   12.564534836478950        2.3518003235607496        336.99259528490654     
   12.563659544737110        2.3517872255513037        337.19297070754897     
   12.562969196845177        2.3518049165049990        337.39340581854799     
   12.562108479345369        2.3517644272829887        337.59390061903503     
   12.561219115843878        2.3517626405024146        337.79445511026381     
   12.560400698797467        2.3517591676941612        337.99506929361007     
   12.559711660708810        2.3517704437651110        338.19574317057902     
   12.558860218165975        2.3517592737005955        338.39647674280644     
   12.558169461830401        2.3517590250226195        338.59727001206255     
   12.557383973244768        2.3517594244318309        338.79812298025848     
   12.556508591202212        2.3517593703095430        338.99903564944640     
   12.555758885030757        2.3517609732734517        339.20000802182784     
   12.571430816800760        2.3518389729212696        339.40104009975471     
   12.554213286813571        2.3517672128682450        339.60213188573630     
   12.553337111009139        2.3517556501381707        339.80328338244328     
   12.552708335747813        2.3517524243226147        340.00449459271232     
   12.551961032838548        2.3517774656468857        340.20576551955259     
   12.551199413519967        2.3517646852396750        340.40709616614947     
   12.550561160733196        2.3517817376295707        340.60848653587169     
   12.549444035899064        2.3517588228131694        340.80993663227673     
   12.549105113959337        2.3517807863558078        341.01144645911791     
   12.548099767446276        2.3517790388973507        341.21301602034845     
   12.547348596027049        2.3517817357152677        341.41464532013345     
   12.546468516250645        2.3517547759340722        341.61633436285001     
   12.545906051275058        2.3517823109132276        341.81808315310002     
   12.544871656703172        2.3517465191613005        342.01989169571840     
   12.544139695352380        2.3517547142608937        342.22175999577604     
   12.543115542618679        2.3517468652479616        342.42368805859502     
   12.542548254920332        2.3517528624497328        342.62567588975219     
   12.541790215317974        2.3517508724607707        342.82772349509241     
   12.541121102702082        2.3517709450746995        343.02983088073864     
   12.540214762351159        2.3517444720530585        343.23199805309889     
   12.539509919149175        2.3517749170573978        343.43422501888239     
   12.538753262492012        2.3517404473427179        343.63651178510577     
   12.537958162756503        2.3517379681242572        343.83885835911207     
   12.537146105331887        2.3517358322908390        344.04126474857867     
   12.536347002617228        2.3517345512384553        344.24373096153226     
   12.535610836619185        2.3517330710045541        344.44625700636658     
   12.531441866430034        2.3516768127147452        344.64884289185329     
   12.534066085672903        2.3517299589926166        344.85148862716221     
   12.533172218971453        2.3517283910468270        345.05419422187776     
   12.532658953732183        2.3517536511056645        345.25695968601565     
   12.528750092335644        2.3516982226228542        345.45978503004523     
   12.531041644490781        2.3517339837422431        345.66267026491050     
   12.530988151062653        2.3518749270516270        345.86561540204900     
   12.529744804863601        2.3517720648051457        346.06862045342154     
   12.529007286679663        2.3517691915706584        346.27168543153130     
   12.528216780018038        2.3517648251555952        346.47481034945594     
   12.527451064165474        2.3517615386229744        346.67799522087449     
   12.526403857495579        2.3517129396192678        346.88124006009986     
   12.525768197600677        2.3517575729078817        347.08454488211117     
   12.524999943440484        2.3517409523886421        347.28790970259143     
   12.524243700658188        2.3517380542534325        347.49133453796463     
   12.523489431867636        2.3517621433730316        347.69481940543790     
   12.522754166312833        2.3517437047002718        347.89836432305015     
   12.521612019112597        2.3517287816988266        348.10196930971574     
   12.521176650798392        2.3517096024596542        348.30563438528230     
   12.520449316208031        2.3517021566430714        348.50935957058601     
   12.519673028132571        2.3517157938448623        348.71314488751347     
   12.519124978986154        2.3517759948395520        348.91699035907391     
   12.517967364679807        2.3516791819908849        349.12089600947047     
   12.517894654722650        2.3518237087531473        349.32486186418453     
   12.511330871853660        2.3515884779841087        349.52888795006226     
   12.515441816616912        2.3516237569121659        349.73297429541924     
   12.514996198039935        2.3516519205216007        349.93712093014403     
   12.514057066184083        2.3516475466261841        350.14132788582526     
   12.513351979312532        2.3516429174785847        350.34559519587833     
   12.512522169204747        2.3516376774112469        350.54992289570350     
   12.511762899922763        2.3516380178501866        350.75431102284716     
   12.511146579468484        2.3516324551430201        350.95875961719310     
   12.510232160562131        2.3516217946517255        351.16326872117065     
   12.509279231854322        2.3516138753637819        351.36783837999826     
   12.508793635049251        2.3516119937909141        351.57246864195025     
   12.508310028233213        2.3516895738816692        351.77715955866961     
   12.507158506187741        2.3516013455264653        351.98191118552427     
   12.502512597682534        2.3514910400115849        352.18672358201542     
   12.505678705517047        2.3515918334885231        352.39159681225425     
   12.504755189051497        2.3515831474278337        352.59653094551942     
   12.504164707175629        2.3515808642664098        352.80152605691217     
   12.503417004314331        2.3515759428737883        353.00658222813291     
   12.503292995304063        2.3517244893742633        353.21169954841309     
   12.501793012999915        2.3515634675354686        353.41687811563963     
   12.501012632700792        2.3515576372441678        353.62211803772948     
   12.500428193161770        2.3515541535277373        353.82741943433155     
   12.499454197771302        2.3515474317089775        354.03278243895875     
   12.498678387478751        2.3515402205269615        354.23820720170795     
   12.498065237917992        2.3515369379902249        354.44369389279007     
   12.497245343650864        2.3515311945348456        354.64924270720650     
   12.496531635744436        2.3515252921508401        354.85485387110833     
   12.495739931465687        2.3515189991853296        355.06052765070638     
   12.494998109216828        2.3515128710566109        355.26626436520775     
   12.494168596831843        2.3515061158401691        355.47206440651138     
   12.493400470743515        2.3514989880715480        355.67792827098339     
   12.492702196507148        2.3514914087014303        355.88385661501593     
   12.491956785623545        2.3514882734044078        356.08985036388754     
   12.491135474872179        2.3514804818960724        356.29591096727938     
   12.490220892468839        2.3514722751422439        356.50204125229942     
   12.489643236501131        2.3514680306423790        356.70825097049942     
   12.488930071054854        2.3514590697665434        356.91452697661657     
   12.488071665489631        2.3514509904399610        357.12086043694393     
   12.487294788047675        2.3514441883332178        357.32725134437419     
   12.484012671179910        2.3515291702875292        357.53369969179516     
   12.486120431528652        2.3515504421111104        357.74020547208352     
   12.484712488248354        2.3514192114084396        357.94676867811148     
   12.484383356204040        2.3514183274388256        358.15338930274044     
   12.483494185305895        2.3514086883375533        358.36006733882624     
   12.483162947287472        2.3515153822425154        358.56680277921271     
   12.481952999571206        2.3513955290144519        358.77359561673848     
   12.481353903285674        2.3513888767263289        358.98044584423297     
   12.481065180703977        2.3514950374269787        359.18735345451637     
   12.479818854140376        2.3513758974221552        359.39431844040138     
   12.478999961139790        2.3513599871993640        359.60134079469128     
   12.477749817302756        2.3512549648032621        359.80842051018061     
   12.477353815858486        2.3513414449755969        360.01555757965633     
   12.476310316709826        2.3512484009824930        360.22275199589541     
   12.475840197343301        2.3513114001552284        360.43000375166650     
   12.475135941933488        2.3513195063057766        360.63731283972953
#
#unstable/hybrid stars
#	R (km)			M (M_sun)		P_c (MeV/fm^3)     
   12.472018820205264        2.3513229983136728        361.75287116979973     
   12.469169714518642        2.3512241192992183        363.15539290632682     
   12.465775828795918        2.3510222808036181        364.55896412213167     
   12.461638599697158        2.3506962699364733        365.96358310817163     
   12.458446932353420        2.3505087817858197        367.36924816267287     
   12.455290321006114        2.3503357998952397        368.77595759108237     
   12.451549323202583        2.3499825192418284        370.18370970601177     
   12.449816258311714        2.3497695178948268        371.59250282719347     
   12.444628050017215        2.3494235745086498        373.00233528142763     
   12.441242513632146        2.3491098464485254        374.41320540253406     
   12.437769872575620        2.3488127181501093        375.82511153130383     
   12.430440715107567        2.3483838585490595        377.23805201545247     
   12.430191326015130        2.3480348174591494        378.65202520956916     
   12.426809616089042        2.3477197675363026        380.06702947507506     
   12.422488619972899        2.3471876521377695        381.48306318017063     
   12.419264903569632        2.3468820902560523        382.90012469979354     
   12.415768805579265        2.3465302885907344        384.31821241557140     
   12.412121722165081        2.3461120004184339        385.73732471577705     
   12.407785485063714        2.3455629396537563        387.15745999528303     
   12.404220766868574        2.3451453779060278        388.57861665551820     
   12.400940582478349        2.3448048810256243        390.00079310442266     
   12.397153399004569        2.3443475082928202        391.42398775640333     
   12.393507721916063        2.3439117423079661        392.84819903229368     
   12.389492612436587        2.3433665110311481        394.27342535930774     
   12.385733353345618        2.3428859446779535        395.69966517099920     
   12.379177446293564        2.3424272792799137        397.12691690722124     
   12.378135200247261        2.3419447113536429        398.55517901407859     
   12.375080606154693        2.3415078299059515        399.98444994389524     
   12.370285145721221        2.3408944107935827        401.41472815516602     
   12.367440928736935        2.3405652254417557        402.84601211252010     
   12.363111212091518        2.3399260133351905        404.27830028667944     
   12.359493535490612        2.3394420056909291        405.71159115441930     
   12.355160677610431        2.3388122414949035        407.14588319852965     
   12.348326388539883        2.3383100429948231        408.58117490777363     
   12.347611415261841        2.3377622287752442        410.01746477685219     
   12.344469918504338        2.3373429792776097        411.45475130636436     
   12.340605233396762        2.3367941498928890        412.89303300276720     
   12.336196408432986        2.3361516263662350        414.33230837834242     
   12.332908494764942        2.3356571742033685        415.77257595115469     
   12.328695583120396        2.3350863002373550        417.21383424501806     
   12.325371805407075        2.3345758100540124        418.65608178945689     
   12.321271893676592        2.3339520344987590        420.09931711967215     
   12.317653926615343        2.3334300778140284        421.54353877650124     
   12.313408092322883        2.3327830972315811        422.98874530638795     
   12.310023576782278        2.3323119820705940        424.43493526134125     
   12.306232761996981        2.3317111033605320        425.88210719890446     
   12.299552117284241        2.3311396320443705        427.33025968212007     
   12.298403182296950        2.3304791042373525        428.77939127949145     
   12.294718918804904        2.3298734825795031        430.22950056495472     
   12.290330795639422        2.3292288762505216        431.68058611783948     
   12.286976506247431        2.3287369923091270        433.13264652283897     
   12.282802469336517        2.3280465976976816        434.58568036997434     
   12.279235549424627        2.3274689993776789        436.03968625456366     
   12.275616066140374        2.3269262711730039        437.49466277718847     
   12.272126549962085        2.3263496305257103        438.95060854366017     
   12.268701817876149        2.3258177373562638        440.40752216498964     
   12.264180240394323        2.3250492478823270        441.86540225735428     
   12.260718169258945        2.3245050123887530        443.32424744206781     
   12.256538038800173        2.3237931589519647        444.78405634554741     
   12.253046828003024        2.3232557541572154        446.24482759928281     
   12.248728889595872        2.3225023901006918        447.70655983980794     
   12.245691506432877        2.3220240471450984        449.16925170866540     
   12.241998219793661        2.3214111213720514        450.63290185238230     
   12.237133581196801        2.3206753719898066        452.09750892243591     
   12.233691697529409        2.3199849621082707        453.56307157522548     
   12.230573340623922        2.3194875648915159        455.02958847204184     
   12.226508889943402        2.3188388626872789        456.49705827904029     
   12.222990318674917        2.3182237022398589        457.96547966720908     
   12.219002460406633        2.3175281827466865        459.43485131234138     
   12.215283824797902        2.3168930922460667        460.90517189500872     
   12.211074338617475        2.3161721186527040        462.37644010052975     
   12.207624220000740        2.3155735867422451        463.84865461894327     
   12.200477219694617        2.3149182610628922        465.32181414498177     
   12.200583928131961        2.3143474290517547        466.79591737804225     
   12.196645394032604        2.3136651546027420        468.27096302215898     
   12.193102411062707        2.3130613257579680        469.74694978597705     
   12.189073960288043        2.3123043987038301        471.22387638272534     
   12.185544555301460        2.3116856021500682        472.70174153018905     
   12.181869900047920        2.3110757250063423        474.18054395068299     
   12.178188728486207        2.3104260551229325        475.66028237102819     
   12.174209306332466        2.3097188921267984        477.14095552252246     
   12.170352428990514        2.3090109026276258        478.62256214091593     
   12.166682846450625        2.3083518889580983        480.10510096638524     
   12.163010139270241        2.3077056989338454        481.58857074350760     
   12.159120842788523        2.3069901013211243        483.07297022123771     
   12.155968814294631        2.3064260300552513        484.55829815287916     
   12.152063661582606        2.3057060455707803        486.04455329606321     
   12.148707715221112        2.3051262453866985        487.53173441272145     
   12.144943516003725        2.3044359442963169        489.01984026906490     
   12.137539845233039        2.3037085356010580        490.50886963555240     
   12.136959007250526        2.3029631905102717        491.99882128687671     
   12.133975508035252        2.3024054465414490        493.48969400193295     
   12.129677910515685        2.3016177635414921        494.98148656379647     
   12.126410062430526        2.3010182824573580        496.47419775970337     
   12.123332464841946        2.3004533243987884        497.96782638102229     
   12.118992036459611        2.2996374714320122        499.46237122323225     
   12.115169474887384        2.2989519380091950        500.95783108590223     
   12.109068508284311        2.2983107078152534        502.45420477266651     
   12.108223151282820        2.2976314159836604        503.95149109120263     
   12.104292065270450        2.2969655338517758        505.44968885320708     
   12.101165377227616        2.2963070865840907        506.94879687437799     
   12.096633740836369        2.2956212462307573        508.44881397438638     
   12.094157531474863        2.2949889276614934        509.94973897686123     
   12.090421010039146        2.2943017948268607        511.45157070936023     
   12.086631687344628        2.2935748330208341        512.95430800335498     
   12.083200474439080        2.2929110785653761        514.45794969420774     
   12.079904647802497        2.2922846265901420        515.96249462114633     
   12.076361336822943        2.2915961786913424        517.46794162724882     
   12.072242840608897        2.2908263107194102        518.97428955941768     
   12.068685385535346        2.2901393685665412        520.48153726836324     
   12.066124996721346        2.2895882810603969        521.98968360858078     
   12.062060672875967        2.2888327955192183        523.49872743832861     
   12.058195630613691        2.2881013727637289        525.00866761961299     
   12.055066947030967        2.2875010397331814        526.51950301816089     
   12.051278308002781        2.2867687929048177        528.03123250340627     
   12.047368091404952        2.2860707036009424        529.54385494846758     
   12.044822476588299        2.2855059662116659        531.05736923012739     
   12.040952520286172        2.2847705451635347        532.57177422881341     
   12.037392937535760        2.2840410910861113        534.08706882858178     
   12.033818550726966        2.2833716849534187        535.60325191709182     
   12.030534762933796        2.2826838038203210        537.12032238559527     
   12.026841453258148        2.2820383612298207        538.63827912890815     
   12.022847319239734        2.2812087777799692        540.15712104539921     
   12.019802112862198        2.2805799023601177        541.67684703696852     
   12.016734801012866        2.2799915094164427        543.19745600902638     
   12.013265692084207        2.2792967831187596        544.71894687048041     
   12.009536924780727        2.2785514180652733        546.24131853371364     
   12.002626749937129        2.2778246576042425        547.76456991456541     
   12.002736269686492        2.2771791515633626        549.28869993231785     
   11.999011862473507        2.2764577160853241        550.81370750967176     
   11.995944391373452        2.2758302744977712        552.33959157273603     
   11.992141058382618        2.2750703373909982        553.86635105100333     
   11.988896001721864        2.2744548054863478        555.39398487733706     
   11.985104241066262        2.2737188384391542        556.92249198795241     
   11.981901704280050        2.2730115279038863        558.45187132239857     
   11.978668040745829        2.2723474295521897        559.98212182354303     
   11.975215161833413        2.2716429675920584        561.51324243755289     
   11.972112224011726        2.2710377255511238        563.04523211388164     
   11.969006492311584        2.2703972042039533        564.57808980524544     
   11.965669581337375        2.2696860769545832        566.11181446761452     
   11.962037175928076        2.2689705808318843        567.64640506019077     
   11.958702286554782        2.2683263819627015        569.18186054539490     
   11.955468256223003        2.2676049893748371        570.71817988884789     
   11.951781802326517        2.2669113162702388        572.25536205935589     
   11.948953278914193        2.2663105842616749        573.79340602889340     
   11.945156525201369        2.2654861692592076        575.33231077259063     
   11.942034141505296        2.2648378479312097        576.87207526871214     
   11.938656398771428        2.2642349565922935        578.41269849864386     
   11.935309540304381        2.2634706037381878        579.95417944687972     
   11.932182214130350        2.2630422822085472        581.49651710100215     
   11.928715132816514        2.2620918346148735        583.03971045167054     
   11.925404143382961        2.2614323029460186        584.58375849260142     
   11.922142879063074        2.2607472813865450        586.12866022055846     
   11.918657233134418        2.2600410404291345        587.67441463533305     
   11.914650222887440        2.2592632236542456        589.22102073973258     
   11.912122917626986        2.2587616924378655        590.76847753956372     
   11.908688668207775        2.2579621997151169        592.31678404361594     
   11.905855976476447        2.2573519311412733        593.86593926365231     
   11.902224430288111        2.2565946624015440        595.41594221438982     
   11.899328678751644        2.2559615925975294        596.96679191348551     
   11.895908732688792        2.2552647776792871        598.51848738152739     
   11.892242218812918        2.2544899760499697        600.07102764201113     
   11.889464168465205        2.2539119502004192        601.62441172133504     
   11.886062907998060        2.2532163281987447        603.17863864877927     
   11.883235476486545        2.2525707733408011        604.73370745649584     
   11.879655348931058        2.2518148520844741        606.28961717949221     
   11.876759097425529        2.2511642481485437        607.84636685561861     
   11.873038061851533        2.2503942261034009        609.40395552555719     
   11.870053036597575        2.2497784558536846        610.96238223280079     
   11.867334733790505        2.2492016181089878        612.52164602364996     
   11.864052043449627        2.2484543058559576        614.08174594718753     
   11.860529247633595        2.2477735653365718        615.64268105527799     
   11.857286800462134        2.2471088565783912        617.20445040254322     
   11.854872743803377        2.2465067350362422        618.76705304635470     
   11.850515407708412        2.2456702178511696        620.33048804682164     
   11.847044402239771        2.2450649896825015        621.89475446677591     
   11.844761229435761        2.2443613147748698        623.45985137175796     
   11.842132333795680        2.2437575650098793        625.02577783000413     
   11.838966731891189        2.2431656437883052        626.59253291243942     
   11.835403233039118        2.2423647402006113        628.16011569265754     
   11.832133575627232        2.2416800444927589        629.72852524691234     
   11.829444685231092        2.2411404667957586        631.29776065410397     
   11.826262218074065        2.2403372867376476        632.86782099576737     
   11.822993632864955        2.2396736618577364        634.43870535606015     
   11.820498492298332        2.2391003082674548        636.01041282174879     
   11.817355773755230        2.2384131898699970        637.58294248219715     
   11.814070494123252        2.2377034926103447        639.15629342935722     
   11.811056613837552        2.2370508560651521        640.73046475775300     
   11.808038603165745        2.2363967814975361        642.30545556446714     
   11.804581598216988        2.2356318876305989        643.88126494913888     
   11.801961978800794        2.2350831146873631        645.45789201394155     
   11.799015782049210        2.2347403607456888        647.03533586357435     
   11.795100176796339        2.2335985725391452        648.61359560525284     
   11.789528833090513        2.2329552351256732        650.19267034869540     
   11.789366340085484        2.2322625517096970        651.77255920611378     
   11.786409915386567        2.2316845951911239        653.35326129219754     
   11.783120866271110        2.2309046816855216        654.93477572410723     
   11.780348309414022        2.2303044252316542        656.51710162146128     
   11.776526763113473        2.2296736116792530        658.10023810632492     
   11.774696208545807        2.2290308179106129        659.68418430319764     
   11.770238079290499        2.2283173460589070        661.26893933900521     
   11.768267926104674        2.2276394837869899        662.85450234308701     
   11.765541272017492        2.2269886367520919        664.44087244718378     
   11.762448121467100        2.2263197109003596        666.02804878543054     
   11.759370261741438        2.2256394793770431        667.61603049434132     
   11.753181367082082        2.2249629809733733        669.20481671280118     
   11.753451062578980        2.2242916565942372        670.79440658205738     
   11.750476802029265        2.2236391374698923        672.38479924570402     
   11.747976113801284        2.2230493813338406        673.97599384967305     
   11.744842398093377        2.2224071157028589        675.56798954222859     
   11.741565872522859        2.2216582068638981        677.16078547394932     
   11.738253067566381        2.2209695687967854        678.75438079772448     
   11.735524639782579        2.2202985606109413        680.34877466873922     
   11.732255721513217        2.2196403780227869        681.94396624446745     
   11.730132380196725        2.2190757844269253        683.53995468465916     
   11.727844818303719        2.2190338164969923        685.13673915133029     
   11.724433795920065        2.2177879907230027        686.73431880875876     
   11.721962742876237        2.2172311964888376        688.33269282346407     
   11.718463875022973        2.2164536064529639        689.93186036420821     
   11.715096627346261        2.2157098400442048        691.53182060197787     
   11.713452084027917        2.2152681318315470        693.13257270997849     
   11.710183238193267        2.2145768677319042        694.73411586362477     
   11.706961351676004        2.2138253839636781        696.33644924052885     
   11.704456673284829        2.2134007111590708        697.93957202049182     
   11.701320671959966        2.2125373293408330        699.54348338549710     
   11.698528979470534        2.2118824797320165        701.14818251969473     
   11.695874485006174        2.2112927706103078        702.75366860939744     
   11.690237686138627        2.2105966284689065        704.35994084306878     
   11.689977744613161        2.2099412355448247        705.96699841131544     
   11.687521783234493        2.2093796243975592        707.57484050687617     
   11.681599659184652        2.2086575857315029        709.18346632461464     
   11.681606953517987        2.2080503116360388        710.79287506150649     
   11.678713408692980        2.2074212771645034        712.40306591663671     
   11.675842645691880        2.2067203074369894        714.01403809118597     
   11.673393956674470        2.2064817095435347        715.62579078841986     
   11.670453294882080        2.2054431963509344        717.23832321368764     
   11.667352974917007        2.2047454427171993        718.85163457440308     
   11.665237070739705        2.2042242366745040        720.46572408004567     
   11.661671838014863        2.2034410219349674        722.08059094214366     
   11.659118625748965        2.2028297268747026        723.69623437427344     
   11.656686358945432        2.2023391576389515        725.31265359204212     
   11.654026604851394        2.2016625062657660        726.92984781308633     
   11.650989044590583        2.2009607285770563        728.54781625705959     
   11.648272398780621        2.2003078655014523        730.16655814562637     
   11.645057477377289        2.1995892477770504        731.78607270244868     
   11.642906381222915        2.1990995927315655        733.40635915318489     
   11.640165986916452        2.1984620060338620        735.02741672547756     
   11.637578604035241        2.1978066871768571        736.64924464894318     
   11.634720901206334        2.1972744771169324        738.27184215516661     
   11.632193377419997        2.1965895475068087        739.89520847769461     
   11.629285941769785        2.1959265773209000        741.51934285202356     
   11.626945225898783        2.1953352951561729        743.14424451559398     
   11.623524340280753        2.1945554986513516        744.76991270778080     
   11.621230536667353        2.1939723341534285        746.39634666988832     
   11.618268064678947        2.1933718522323247        748.02354564513621     
   11.616000055322582        2.1927724352963982        749.65150887866344     
   11.613009080505833        2.1920842139906518        751.28023561750490     
   11.610251214474339        2.1914696642114215        752.90972511059465     
   11.607616380961824        2.1908096380779329        754.53997660875473     
   11.605377441541103        2.1902594174241425        756.17098936468710     
   11.602381430594972        2.1895903252507258        757.80276263296719     
   11.600001367145781        2.1889700296832819        759.43529567003509     
   11.597663582633539        2.1884282446193617        761.06858773418776     
   11.595093627233545        2.1878239157180777        762.70263808557343     
   11.591943131533647        2.1870827167439457        764.33744598618034     
   11.588882775767356        2.1863832720616605        765.97301069983405     
   11.586990239313385        2.1859148683014831        767.60933149218829     
   11.581900734521058        2.1852521162177045        769.24640763071193     
   11.581639328894441        2.1846250511074428        770.88423838469259     
   11.578976890828953        2.1842631153657339        772.52282302521951     
   11.576280142863542        2.1834999176504111        774.16216082518247     
   11.573793268535363        2.1827810639145140        775.80225105926024     
   11.571381097453346        2.1822317722194104        777.44309300391831     
   11.568702120417948        2.1815464001349536        779.08468593739292     
   11.565897407722550        2.1809135941088376        780.72702913969783     
   11.562894420132249        2.1802047322159774        782.37012189260270     
   11.560930229885741        2.1796964185290966        784.01396347963635     
   11.558503644786402        2.1792684939118718        785.65855318607521     
   11.555633017676961        2.1784262078409919        787.30389029893695     
   11.553722072676070        2.1779403457467468        788.94997410697260     
   11.551065027411052        2.1773030144928338        790.59680390066546     
   11.548298040444957        2.1766561733807523        792.24437897221412     
   11.545518752824460        2.1760067716597398        793.89269861553498     
   11.543121557653009        2.1754101641324475        795.54176212625123     
   11.557557887755635        2.1748848327382619        797.19156880168589     
   11.537901561603958        2.1742045265904539        798.84211794085616     
   11.535757181931944        2.1736568686519053        800.49340884446565     
   11.532666237632277        2.1731777465825313        802.14544081490453     
   11.530529462226838        2.1723580526111403        803.79821315622746     
   11.528078255853719        2.1720665797987375        805.45172517416518     
   11.525281644410493        2.1711274099145648        807.10597617610551     
   11.523168088127983        2.1708752038649388        808.76096547109285     
   11.520347882939118        2.1699271713603929        810.41669236981659     
   11.517522067992461        2.1692477085936073        812.07315618461223     
   11.515201268996540        2.1687256024193173        813.73035622944838     
   11.512881153436419        2.1680903554855377        815.38829181992344     
   11.510692275590818        2.1675412467504800        817.04696227325746     
   11.508461675539337        2.1669787293215799        818.70636690829008     
   11.505833023513308        2.1663675746808675        820.36650504546981     
   11.503444311498455        2.1657606806717671        822.02737600684623     
   11.500689415668745        2.1651110805998623        823.68897911607121     
   11.498688657666369        2.1646287768909240        825.35131369838859     
   11.496541122813767        2.1639883146196675        827.01437908062690     
   11.493327723743199        2.1633223408738043        828.67817459119181     
   11.491052350047939        2.1628207631694236        830.34269956006654     
   11.488717766515590        2.1621774461525245        832.00795331880056     
   11.485745065715594        2.1614870795080319        833.67393520050655     
   11.484167611237996        2.1610215486875450        835.34064453985070     
   11.481631148067933        2.1604141334146916        837.00808067305059     
   11.479403242263059        2.1598563711698757        838.67624293786855     
   11.476409223815837        2.1591505907021329        840.34513067360126     
   11.474110219669869        2.1585841591427877        842.01474322108447     
   11.472059170219291        2.1580277762099329        843.68507992267575     
   11.469401322424584        2.1575750070537514        845.35614012225528     
   11.467175246596828        2.1568535669518840        847.02792316521845     
   11.464754063472528        2.1562679546188375        848.70042839846838     
   11.462278614781155        2.1556574417068650        850.37365517041462     
   11.459903531664052        2.1551171913934821        852.04760283096334     
   11.457407193623354        2.1544641060558822        853.72227073151385     
   11.454764008779982        2.1538650594469653        855.39765822495360     
   11.452588193848872        2.1533030125278572        857.07376466564983     
   11.450435539343989        2.1527139339398489        858.75058940944643     
   11.448482611820605        2.1522034187080319        860.42813181365943     
   11.445789598018859        2.1515664334985409        862.10639123706687     
   11.443567344317165        2.1509868861885035        863.78536703990937     
   11.440988963928238        2.1504116874146626        865.46505858388036     
   11.439087953714921        2.1498830668673801        867.14546523211936     
   11.436836264236385        2.1492902087430190        868.82658634921813     
   11.433950130929311        2.1486960672186517        870.50842130119599     
   11.432498647122532        2.1481856109280359        872.19096945551405     
   11.430003019688122        2.1476903062449351        873.87423018105585     
   11.427176561268817        2.1469252238520640        875.55820284812785     
   11.424738052661700        2.1463154304269025        877.24288682845588     
   11.423188368819485        2.1458733209127763        878.92828149517709     
   11.419933325451007        2.1450941122258276        880.61438622283515     
   11.418006197617521        2.1446165031325175        882.30120038737471     
   11.416051144526378        2.1440949400534404        883.98872336613817     
   11.413626248727089        2.1434741279972735        885.67695453786007     
   11.411442499031239        2.1429962423357187        887.36589328265961     
   11.409179953231870        2.1423766066157701        889.05553898204107     
   11.406932147465566        2.1417970855675406        890.74589101888216     
   11.404629552426391        2.1412386357679147        892.43694877743155     
   11.402569517434369        2.1406947019051961        894.12871164330761     
   11.406378742312871        2.1402275950373806        895.82117900348601     
   11.398391729023816        2.1396115161207292        897.51435024630598     
   11.396246729665611        2.1391382021004244        899.20822476145111     
   11.393873819832111        2.1385830916245445        900.90280193995739     
   11.391361794225817        2.1378669146559184        902.59808117420107     
   11.389350627798937        2.1372745617418101        904.29406185789549     
   11.387936350422969        2.1375287435416821        905.99074338608727     
   11.384704012875744        2.1362177919874661        907.68812515515117     
   11.382035711948527        2.1355101993134977        909.38620656278465     
   11.380058729841300        2.1349930828107015        911.08498700800317     
   11.378145216009543        2.1344894090536859        912.78446589113639     
   11.376744978874415        2.1343779748776210        914.48464261382503     
   11.374424111801602        2.1338382513890486        916.18551657901071     
   11.371230250192108        2.1327274836328178        917.88708719093609     
   11.369067938497611        2.1321992055007688        919.58935385514189     
   11.367379621812722        2.1317307792180298        921.29231597845569     
   11.364636045764129        2.1310949063323914        922.99597296899356     
   11.362605866978576        2.1305346070978604        924.70032423615237     
   11.360479755180357        2.1299973641465657        926.40536919060673     
   11.358071160839573        2.1294027011023400        928.11110724430273     
   11.356483258521390        2.1292852229282495        929.81753781045495     
   11.353711189339258        2.1283497505114979        931.52466030354321     
   11.352021464069777        2.1277928792401406        933.23247413930517     
   11.349888820228289        2.1272385552725983        934.94097873473265     
   11.347614923218872        2.1266578061017936        936.65017350807113     
   11.345272688614356        2.1261292378668220        938.36005787880811     
   11.342743692146099        2.1254235089223346        940.07063126767753     
   11.341287887066438        2.1250442383505019        941.78189309664617     
   11.338972330486934        2.1245347093480214        943.49384278891625     
   11.337205707728732        2.1239805817254580        945.20647976892360     
   11.335021455973928        2.1234699074084555        946.91980346231935     
   11.332583092381304        2.1228014962833903        948.63381329598383     
   11.330804357180446        2.1223201704714798        950.34850869800698     
   11.328362261092817        2.1217469090279444        952.06388909769612     
   11.327677893797427        2.1221527419754507        953.77995392556375     
   11.324374907769576        2.1207035908716416        955.49670261332687     
   11.322562433451903        2.1201659060990137        957.21413459390146     
   11.320810421536191        2.1196880319987708        958.93224930140036     
   11.318040046597535        2.1190013594052730        960.65104617112888     
   11.317096684465763        2.1191097645709882        962.37052463957434     
   11.314043404678108        2.1180174402800911        964.09068414441595     
   11.312352406742423        2.1175098643333778        965.81152412450353     
   11.310225798798561        2.1169555463389247        967.53304401986918     
   11.307873614134909        2.1163769617629322        969.25524327171172     
   11.306235865937769        2.1160049182266381        970.97812132240097     
   11.303571053547838        2.1152982353825278        972.70167761546668     
   11.301650194801075        2.1147249334810101        974.42591159559970     
   11.300070439431332        2.1143960964771877        976.15082270864741     
   11.298421393863810        2.1141091752673615        977.87641040160725     
   11.295491100795719        2.1131372124342569        979.60267412262522     
   11.295301509206238        2.1138407386418168        981.32961332099308     
   11.291133066447221        2.1120492872668066        983.05722744713523     
   11.289673323353405        2.1118661150910456        984.78551595262502     
   11.287461268291759        2.1110867875927015        986.51447829015547     
   11.286697693674382        2.1113568339110742        988.24411391355693     
   11.283526324471262        2.1099937949198844        989.97442227778140     
   11.282096030248558        2.1096369543062372        991.70540283889909     
   11.279423358492267        2.1089410335685796        993.43705505410367     
   11.277506054214264        2.1084016395132164        995.16937838169861     
   11.275622524066225        2.1078780149499736        996.90237228109686     
   11.272684807477914        2.1072574469601313        998.63603621282266     


==> anc/Fig2-eos_NM.dat <==
 #EoS of Normal Matter used for Fig. 2 upper panel
 #E(MeVfm-3) P(MeVfm-3) Rho/Rho0
   0.593949E-08   0.608173E-14   0.398982E-10
   0.613981E-08   0.645722E-14   0.412439E-10
   0.634719E-08   0.685592E-14   0.426368E-10
   0.656182E-08   0.727916E-14   0.440788E-10
   0.678407E-08   0.772861E-14   0.455716E-10
   0.701412E-08   0.820578E-14   0.471170E-10
   0.725230E-08   0.871240E-14   0.487169E-10
   0.749890E-08   0.925035E-14   0.503733E-10
   0.775419E-08   0.982145E-14   0.520882E-10
   0.801846E-08   0.104279E-13   0.538638E-10
   0.829215E-08   0.110717E-13   0.557021E-10
   0.857549E-08   0.117553E-13   0.576054E-10
   0.886887E-08   0.124810E-13   0.595763E-10
   0.917269E-08   0.132517E-13   0.616170E-10
   0.948727E-08   0.140698E-13   0.637300E-10
   0.981297E-08   0.149385E-13   0.659181E-10
   0.101503E-07   0.158608E-13   0.681838E-10
   0.104996E-07   0.168401E-13   0.705306E-10
   0.108613E-07   0.178798E-13   0.729600E-10
   0.112359E-07   0.189837E-13   0.754763E-10
   0.116239E-07   0.201558E-13   0.780825E-10
   0.120256E-07   0.214003E-13   0.807813E-10
   0.124417E-07   0.227215E-13   0.835763E-10
   0.128727E-07   0.241244E-13   0.864713E-10
   0.133190E-07   0.256138E-13   0.894700E-10
   0.137813E-07   0.271953E-13   0.925750E-10
   0.142601E-07   0.288743E-13   0.957919E-10
   0.147561E-07   0.306570E-13   0.991238E-10
   0.152699E-07   0.325499E-13   0.102574E-09
   0.158020E-07   0.345596E-13   0.106149E-09
   0.163533E-07   0.366933E-13   0.109853E-09
   0.169244E-07   0.389588E-13   0.113688E-09
   0.175159E-07   0.413642E-13   0.117662E-09
   0.181287E-07   0.439180E-13   0.121778E-09
   0.187636E-07   0.466296E-13   0.126043E-09
   0.194212E-07   0.495085E-13   0.130461E-09
   0.201026E-07   0.525652E-13   0.135038E-09
   0.208086E-07   0.558107E-13   0.139781E-09
   0.215400E-07   0.592565E-13   0.144694E-09
   0.222978E-07   0.629150E-13   0.149784E-09
   0.230831E-07   0.667998E-13   0.155059E-09
   0.238966E-07   0.709235E-13   0.160524E-09
   0.247396E-07   0.753026E-13   0.166187E-09
   0.256132E-07   0.799519E-13   0.172055E-09
   0.265184E-07   0.848883E-13   0.178135E-09
   0.274564E-07   0.901293E-13   0.184436E-09
   0.284284E-07   0.956942E-13   0.190966E-09
   0.294357E-07   0.101602E-12   0.197733E-09
   0.304796E-07   0.107876E-12   0.204745E-09
   0.315615E-07   0.114536E-12   0.212012E-09
   0.326828E-07   0.121607E-12   0.219544E-09
   0.338448E-07   0.129116E-12   0.227350E-09
   0.350493E-07   0.137087E-12   0.235441E-09
   0.362976E-07   0.145551E-12   0.243826E-09
   0.375916E-07   0.154538E-12   0.252518E-09
   0.389327E-07   0.164079E-12   0.261528E-09
   0.403230E-07   0.174209E-12   0.270866E-09
   0.417641E-07   0.184965E-12   0.280546E-09
   0.432579E-07   0.196385E-12   0.290581E-09
   0.448065E-07   0.208511E-12   0.300984E-09
   0.464118E-07   0.221384E-12   0.311768E-09
   0.480761E-07   0.235053E-12   0.322948E-09
   0.498016E-07   0.249565E-12   0.334538E-09
   0.515904E-07   0.264973E-12   0.346554E-09
   0.534451E-07   0.281334E-12   0.359013E-09
   0.553681E-07   0.298703E-12   0.371930E-09
   0.573620E-07   0.317145E-12   0.385324E-09
   0.594291E-07   0.336726E-12   0.399211E-09
   0.615731E-07   0.357516E-12   0.413611E-09
   0.637962E-07   0.379590E-12   0.428544E-09
   0.661012E-07   0.403026E-12   0.444028E-09
   0.684914E-07   0.427909E-12   0.460086E-09
   0.709708E-07   0.454329E-12   0.476738E-09
   0.735417E-07   0.482380E-12   0.494009E-09
   0.762080E-07   0.512163E-12   0.511920E-09
   0.789735E-07   0.543784E-12   0.530496E-09
   0.818417E-07   0.577358E-12   0.549764E-09
   0.848170E-07   0.613005E-12   0.569748E-09
   0.879028E-07   0.650852E-12   0.590478E-09
   0.911037E-07   0.691035E-12   0.611979E-09
   0.944245E-07   0.733702E-12   0.634281E-09
   0.978688E-07   0.779003E-12   0.657425E-09
   0.101442E-06   0.827100E-12   0.681425E-09
   0.105150E-06   0.878162E-12   0.706331E-09
   0.108995E-06   0.932382E-12   0.732163E-09
   0.112986E-06   0.989947E-12   0.758969E-09
   0.117126E-06   0.105107E-11   0.786781E-09
   0.121422E-06   0.111596E-11   0.815638E-09
   0.125880E-06   0.118486E-11   0.845581E-09
   0.130505E-06   0.125802E-11   0.876650E-09
   0.135305E-06   0.133569E-11   0.908894E-09
   0.140286E-06   0.141816E-11   0.942356E-09
   0.145456E-06   0.150572E-11   0.977075E-09
   0.150821E-06   0.159868E-11   0.101312E-08
   0.156389E-06   0.169738E-11   0.105052E-08
   0.162169E-06   0.180219E-11   0.108934E-08
   0.168168E-06   0.191345E-11   0.112964E-08
   0.174394E-06   0.203159E-11   0.117147E-08
   0.180858E-06   0.215703E-11   0.121489E-08
   0.187568E-06   0.229020E-11   0.125996E-08
   0.194535E-06   0.243160E-11   0.130676E-08
   0.201767E-06   0.258173E-11   0.135534E-08
   0.209276E-06   0.274113E-11   0.140578E-08
   0.217072E-06   0.291037E-11   0.145814E-08
   0.225167E-06   0.309007E-11   0.151252E-08
   0.233573E-06   0.328085E-11   0.156899E-08
   0.242302E-06   0.348341E-11   0.162762E-08
   0.251367E-06   0.369848E-11   0.168851E-08
   0.260781E-06   0.392683E-11   0.175174E-08
   0.270558E-06   0.416928E-11   0.181742E-08
   0.280713E-06   0.442670E-11   0.188564E-08
   0.291261E-06   0.470001E-11   0.195649E-08
   0.302218E-06   0.499019E-11   0.203008E-08
   0.313599E-06   0.529829E-11   0.210653E-08
   0.325422E-06   0.562541E-11   0.218596E-08
   0.337706E-06   0.597273E-11   0.226846E-08
   0.350467E-06   0.634150E-11   0.235419E-08
   0.363727E-06   0.673303E-11   0.244325E-08
   0.377504E-06   0.714871E-11   0.253579E-08
   0.391820E-06   0.759011E-11   0.263196E-08
   0.406697E-06   0.805873E-11   0.273189E-08
   0.422157E-06   0.855630E-11   0.283574E-08
   0.438225E-06   0.908458E-11   0.294366E-08
   0.454925E-06   0.964544E-11   0.305584E-08
   0.472283E-06   0.102409E-10   0.317243E-08
   0.490325E-06   0.108733E-10   0.329363E-08
   0.509080E-06   0.115446E-10   0.341961E-08
   0.528578E-06   0.122573E-10   0.355058E-08
   0.548848E-06   0.130141E-10   0.368673E-08
   0.569923E-06   0.138176E-10   0.382829E-08
   0.591834E-06   0.146708E-10   0.397548E-08
   0.614620E-06   0.155766E-10   0.412853E-08
   0.638315E-06   0.165383E-10   0.428768E-08
   0.662952E-06   0.175594E-10   0.445319E-08
   0.688583E-06   0.186435E-10   0.462531E-08
   0.715234E-06   0.197946E-10   0.480434E-08
   0.742956E-06   0.210167E-10   0.499054E-08
   0.771790E-06   0.223143E-10   0.518423E-08
   0.801784E-06   0.236920E-10   0.538571E-08
   0.832990E-06   0.251548E-10   0.559532E-08
   0.865459E-06   0.267079E-10   0.581339E-08
   0.899234E-06   0.283569E-10   0.604027E-08
   0.934384E-06   0.301077E-10   0.627638E-08
   0.970953E-06   0.319665E-10   0.652200E-08
   0.100901E-05   0.339401E-10   0.677763E-08
   0.104862E-05   0.360357E-10   0.704369E-08
   0.108984E-05   0.382606E-10   0.732056E-08
   0.113275E-05   0.406228E-10   0.760875E-08
   0.117741E-05   0.431309E-10   0.790875E-08
   0.122390E-05   0.457939E-10   0.822100E-08
   0.127229E-05   0.486212E-10   0.854606E-08
   0.132268E-05   0.516232E-10   0.888450E-08
   0.137514E-05   0.548104E-10   0.923681E-08
   0.142976E-05   0.581945E-10   0.960375E-08
   0.148664E-05   0.617875E-10   0.998575E-08
   0.154587E-05   0.656026E-10   0.103836E-07
   0.160755E-05   0.696528E-10   0.107979E-07
   0.167180E-05   0.739532E-10   0.112294E-07
   0.173871E-05   0.785188E-10   0.116788E-07
   0.180841E-05   0.833672E-10   0.121469E-07
   0.188101E-05   0.885140E-10   0.126346E-07
   0.195664E-05   0.939790E-10   0.131426E-07
   0.203544E-05   0.997818E-10   0.136719E-07
   0.211754E-05   0.105942E-09   0.142233E-07
   0.220308E-05   0.112483E-09   0.147978E-07
   0.229221E-05   0.119428E-09   0.153965E-07
   0.238510E-05   0.126801E-09   0.160203E-07
   0.248190E-05   0.134631E-09   0.166705E-07
   0.258278E-05   0.142942E-09   0.173481E-07
   0.268793E-05   0.151768E-09   0.180543E-07
   0.279753E-05   0.161138E-09   0.187904E-07
   0.291177E-05   0.171087E-09   0.195578E-07
   0.303087E-05   0.181650E-09   0.203576E-07
   0.315503E-05   0.192866E-09   0.211916E-07
   0.328448E-05   0.204773E-09   0.220609E-07
   0.341945E-05   0.217417E-09   0.229674E-07
   0.356018E-05   0.230840E-09   0.239126E-07
   0.370693E-05   0.245092E-09   0.248982E-07
   0.385996E-05   0.260225E-09   0.259260E-07
   0.401956E-05   0.276291E-09   0.269979E-07
   0.418600E-05   0.293350E-09   0.281158E-07
   0.435961E-05   0.311461E-09   0.292818E-07
   0.452759E-05   0.329289E-09   0.304099E-07
   0.466400E-05   0.329289E-09   0.313261E-07
   0.485220E-05   0.349011E-09   0.325901E-07
   0.505428E-05   0.370560E-09   0.339473E-07
   0.526510E-05   0.393439E-09   0.353631E-07
   0.548504E-05   0.417731E-09   0.368402E-07
   0.571449E-05   0.443522E-09   0.383813E-07
   0.595396E-05   0.470905E-09   0.399893E-07
   0.620376E-05   0.499979E-09   0.416671E-07
   0.646443E-05   0.530849E-09   0.434179E-07
   0.673650E-05   0.563624E-09   0.452448E-07
   0.702040E-05   0.598422E-09   0.471514E-07
   0.731670E-05   0.635367E-09   0.491413E-07
   0.762596E-05   0.674601E-09   0.512181E-07
   0.794868E-05   0.716251E-09   0.533857E-07
   0.828559E-05   0.760472E-09   0.556483E-07
   0.863731E-05   0.807420E-09   0.580100E-07
   0.900440E-05   0.857271E-09   0.604754E-07
   0.938765E-05   0.910206E-09   0.630488E-07
   0.978772E-05   0.966398E-09   0.657356E-07
   0.102055E-04   0.102607E-08   0.685413E-07
   0.106416E-04   0.108942E-08   0.714700E-07
   0.110969E-04   0.115668E-08   0.745281E-07
   0.115725E-04   0.122809E-08   0.777213E-07
   0.120690E-04   0.130392E-08   0.810550E-07
   0.125874E-04   0.138442E-08   0.845369E-07
   0.131289E-04   0.146990E-08   0.881725E-07
   0.136943E-04   0.156065E-08   0.919700E-07
   0.142848E-04   0.165701E-08   0.959350E-07
   0.149016E-04   0.175931E-08   0.100077E-06
   0.155457E-04   0.186794E-08   0.104403E-06
   0.162186E-04   0.198326E-08   0.108921E-06
   0.169214E-04   0.210572E-08   0.113639E-06
   0.176555E-04   0.223573E-08   0.118569E-06
   0.184223E-04   0.237376E-08   0.123718E-06
   0.192233E-04   0.252032E-08   0.129097E-06
   0.200602E-04   0.267593E-08   0.134716E-06
   0.209344E-04   0.284114E-08   0.140586E-06
   0.218478E-04   0.301656E-08   0.146719E-06
   0.228020E-04   0.320281E-08   0.153126E-06
   0.237990E-04   0.340055E-08   0.159820E-06
   0.248406E-04   0.361050E-08   0.166814E-06
   0.259290E-04   0.383342E-08   0.174122E-06
   0.270662E-04   0.407010E-08   0.181758E-06
   0.282545E-04   0.432139E-08   0.189736E-06
   0.294962E-04   0.458820E-08   0.198074E-06
   0.307937E-04   0.487148E-08   0.206786E-06
   0.321497E-04   0.517225E-08   0.215889E-06
   0.335667E-04   0.549159E-08   0.225403E-06
   0.350474E-04   0.583065E-08   0.235344E-06
   0.365950E-04   0.619064E-08   0.245734E-06
   0.382123E-04   0.657287E-08   0.256593E-06
   0.399026E-04   0.697869E-08   0.267941E-06
   0.416692E-04   0.740955E-08   0.279802E-06
   0.435156E-04   0.786705E-08   0.292198E-06
   0.454455E-04   0.835276E-08   0.305154E-06
   0.474626E-04   0.886844E-08   0.318696E-06
   0.495709E-04   0.941600E-08   0.332849E-06
   0.517746E-04   0.999734E-08   0.347644E-06
   0.540781E-04   0.106146E-07   0.363108E-06
   0.564858E-04   0.112700E-07   0.379272E-06
   0.590028E-04   0.119658E-07   0.396168E-06
   0.616337E-04   0.127045E-07   0.413830E-06
   0.643841E-04   0.134890E-07   0.432293E-06
   0.672595E-04   0.143218E-07   0.451593E-06
   0.702652E-04   0.152060E-07   0.471769E-06
   0.734071E-04   0.161449E-07   0.492860E-06
   0.766915E-04   0.171417E-07   0.514909E-06
   0.801257E-04   0.182000E-07   0.537959E-06
   0.837158E-04   0.193237E-07   0.562058E-06
   0.874692E-04   0.205168E-07   0.587250E-06
   0.913931E-04   0.217835E-07   0.613589E-06
   0.954954E-04   0.231284E-07   0.641125E-06
   0.997845E-04   0.245564E-07   0.669913E-06
   0.104269E-03   0.260725E-07   0.700013E-06
   0.108958E-03   0.276823E-07   0.731481E-06
   0.113860E-03   0.293915E-07   0.764381E-06
   0.118985E-03   0.312061E-07   0.798781E-06
   0.124344E-03   0.331328E-07   0.834750E-06
   0.129948E-03   0.351785E-07   0.872356E-06
   0.135806E-03   0.373504E-07   0.911675E-06
   0.141933E-03   0.396565E-07   0.952788E-06
   0.148338E-03   0.421049E-07   0.995775E-06
   0.152111E-03   0.435643E-07   0.102109E-05
   0.157019E-03   0.435643E-07   0.105404E-05
   0.163975E-03   0.462021E-07   0.110071E-05
   0.171384E-03   0.490546E-07   0.115044E-05
   0.179131E-03   0.520833E-07   0.120243E-05
   0.187232E-03   0.552990E-07   0.125679E-05
   0.195703E-03   0.587133E-07   0.131363E-05
   0.204562E-03   0.623383E-07   0.137307E-05
   0.213824E-03   0.661868E-07   0.143523E-05
   0.223510E-03   0.702738E-07   0.150022E-05
   0.233639E-03   0.746123E-07   0.156818E-05
   0.244231E-03   0.792191E-07   0.163925E-05
   0.255307E-03   0.841100E-07   0.171357E-05
   0.266890E-03   0.893029E-07   0.179128E-05
   0.279002E-03   0.948166E-07   0.187255E-05
   0.291669E-03   0.100671E-06   0.195754E-05
   0.304915E-03   0.106886E-06   0.204641E-05
   0.318768E-03   0.113486E-06   0.213934E-05
   0.333254E-03   0.120492E-06   0.223653E-05
   0.348403E-03   0.127932E-06   0.233816E-05
   0.364246E-03   0.135831E-06   0.244444E-05
   0.380815E-03   0.144217E-06   0.255559E-05
   0.398142E-03   0.153121E-06   0.267183E-05
   0.416262E-03   0.162575E-06   0.279338E-05
   0.435213E-03   0.172613E-06   0.292050E-05
   0.455032E-03   0.183270E-06   0.305344E-05
   0.475759E-03   0.194585E-06   0.319247E-05
   0.497436E-03   0.206599E-06   0.333786E-05
   0.520106E-03   0.219355E-06   0.348992E-05
   0.543815E-03   0.232898E-06   0.364894E-05
   0.568610E-03   0.247277E-06   0.381524E-05
   0.594544E-03   0.262545E-06   0.398916E-05
   0.621666E-03   0.278754E-06   0.417106E-05
   0.650028E-03   0.295965E-06   0.436128E-05
   0.679697E-03   0.314238E-06   0.456023E-05
   0.710724E-03   0.333639E-06   0.476829E-05
   0.743170E-03   0.354239E-06   0.498588E-05
   0.747652E-03   0.357109E-06   0.501595E-05
   0.771032E-03   0.357109E-06   0.517271E-05
   0.798822E-03   0.374484E-06   0.535906E-05
   0.814911E-03   0.374484E-06   0.546694E-05
   0.851076E-03   0.396946E-06   0.570944E-05
   0.889950E-03   0.421454E-06   0.597013E-05
   0.930614E-03   0.447475E-06   0.624277E-05
   0.973140E-03   0.475102E-06   0.652788E-05
   0.101762E-02   0.504436E-06   0.682613E-05
   0.106413E-02   0.535581E-06   0.713800E-05
   0.111279E-02   0.568648E-06   0.746419E-05
   0.116368E-02   0.603757E-06   0.780531E-05
   0.121690E-02   0.641034E-06   0.816213E-05
   0.127256E-02   0.680612E-06   0.853531E-05
   0.133079E-02   0.722636E-06   0.892556E-05
   0.139168E-02   0.767250E-06   0.933375E-05
   0.145537E-02   0.814623E-06   0.976069E-05
   0.152198E-02   0.864917E-06   0.102072E-04
   0.159165E-02   0.918320E-06   0.106741E-04
   0.166452E-02   0.975017E-06   0.111626E-04
   0.174074E-02   0.103522E-05   0.116734E-04
   0.175468E-02   0.104632E-05   0.117668E-04
   0.181183E-02   0.104632E-05   0.121498E-04
   0.189242E-02   0.110905E-05   0.126899E-04
   0.197910E-02   0.117752E-05   0.132708E-04
   0.206975E-02   0.125022E-05   0.138783E-04
   0.216457E-02   0.132742E-05   0.145138E-04
   0.226375E-02   0.140938E-05   0.151783E-04
   0.236748E-02   0.149639E-05   0.158734E-04
   0.247598E-02   0.158878E-05   0.166003E-04
   0.258946E-02   0.168687E-05   0.173607E-04
   0.270815E-02   0.179102E-05   0.181559E-04
   0.283230E-02   0.190160E-05   0.189876E-04
   0.296215E-02   0.201901E-05   0.198576E-04
   0.309797E-02   0.214367E-05   0.207674E-04
   0.324004E-02   0.227602E-05   0.217191E-04
   0.338862E-02   0.241654E-05   0.227144E-04
   0.354404E-02   0.256574E-05   0.237554E-04
   0.370660E-02   0.272415E-05   0.248442E-04
   0.387664E-02   0.289235E-05   0.259830E-04
   0.405448E-02   0.307092E-05   0.271741E-04
   0.424050E-02   0.326053E-05   0.284199E-04
   0.443508E-02   0.346183E-05   0.297229E-04
   0.463859E-02   0.367557E-05   0.310857E-04
   0.485146E-02   0.390250E-05   0.325111E-04
   0.507412E-02   0.414345E-05   0.340020E-04
   0.530701E-02   0.439927E-05   0.355613E-04
   0.555061E-02   0.467089E-05   0.371923E-04
   0.580542E-02   0.495927E-05   0.388981E-04
   0.600052E-02   0.518301E-05   0.402044E-04
   0.621391E-02   0.518301E-05   0.416328E-04
   0.648856E-02   0.549098E-05   0.434712E-04
   0.678642E-02   0.583000E-05   0.454653E-04
   0.709804E-02   0.618995E-05   0.475510E-04
   0.742395E-02   0.657212E-05   0.497325E-04
   0.776491E-02   0.697788E-05   0.520142E-04
   0.812151E-02   0.740873E-05   0.544006E-04
   0.849449E-02   0.786611E-05   0.568968E-04
   0.888464E-02   0.835183E-05   0.595075E-04
   0.929273E-02   0.886744E-05   0.622382E-04
   0.971957E-02   0.941494E-05   0.650944E-04
   0.101661E-01   0.999621E-05   0.680813E-04
   0.106331E-01   0.106134E-04   0.712063E-04
   0.111216E-01   0.112687E-04   0.744744E-04
   0.116326E-01   0.119644E-04   0.778925E-04
   0.121671E-01   0.127032E-04   0.814675E-04
   0.127261E-01   0.134875E-04   0.852069E-04
   0.133109E-01   0.143202E-04   0.891181E-04
   0.139227E-01   0.152043E-04   0.932088E-04
   0.145625E-01   0.161430E-04   0.974875E-04
   0.152318E-01   0.171397E-04   0.101963E-03
   0.157909E-01   0.179837E-04   0.105701E-03
   0.164066E-01   0.179837E-04   0.109818E-03
   0.171589E-01   0.190914E-04   0.114848E-03
   0.179476E-01   0.202701E-04   0.120121E-03
   0.187725E-01   0.215217E-04   0.125636E-03
   0.196355E-01   0.228504E-04   0.131404E-03
   0.205381E-01   0.242612E-04   0.137438E-03
   0.214823E-01   0.257591E-04   0.143748E-03
   0.224699E-01   0.273495E-04   0.150348E-03
   0.235029E-01   0.290381E-04   0.157252E-03
   0.245836E-01   0.308310E-04   0.164473E-03
   0.247026E-01   0.310302E-04   0.165269E-03
   0.257637E-01   0.310302E-04   0.172359E-03
   0.269392E-01   0.329312E-04   0.180213E-03
   0.281778E-01   0.349644E-04   0.188488E-03
   0.294735E-01   0.371232E-04   0.197144E-03
   0.308287E-01   0.394152E-04   0.206198E-03
   0.322464E-01   0.418488E-04   0.215667E-03
   0.337293E-01   0.444326E-04   0.225571E-03
   0.352804E-01   0.471758E-04   0.235931E-03
   0.369030E-01   0.500886E-04   0.246766E-03
   0.386002E-01   0.531811E-04   0.258100E-03
   0.403756E-01   0.564645E-04   0.269954E-03
   0.422326E-01   0.599507E-04   0.282353E-03
   0.441752E-01   0.636522E-04   0.295321E-03
   0.462073E-01   0.675818E-04   0.308886E-03
   0.483328E-01   0.717549E-04   0.323073E-03
   0.505563E-01   0.761851E-04   0.337913E-03
   0.528820E-01   0.808887E-04   0.353434E-03
   0.553149E-01   0.858825E-04   0.369668E-03
   0.578601E-01   0.911853E-04   0.386649E-03
   0.605219E-01   0.968152E-04   0.404409E-03
   0.633065E-01   0.102793E-03   0.422986E-03
   0.644020E-01   0.105169E-03   0.430294E-03
   0.670548E-01   0.105169E-03   0.447987E-03
   0.700408E-01   0.111452E-03   0.467905E-03
   0.732635E-01   0.118333E-03   0.489399E-03
   0.733594E-01   0.118539E-03   0.490038E-03
   0.755219E-01   0.118539E-03   0.504460E-03
   0.788938E-01   0.125639E-03   0.526947E-03
   0.825238E-01   0.133396E-03   0.551154E-03
   0.863209E-01   0.141632E-03   0.576473E-03
   0.902936E-01   0.150377E-03   0.602956E-03
   0.944487E-01   0.159661E-03   0.630656E-03
   0.987950E-01   0.169519E-03   0.659631E-03
   0.103342       0.179985E-03   0.689931E-03
   0.106321       0.186928E-03   0.709788E-03
   0.109675       0.186928E-03   0.732138E-03
   0.114559       0.198092E-03   0.764681E-03
   0.119831       0.210322E-03   0.799813E-03
   0.125346       0.223308E-03   0.836556E-03
   0.131116       0.237095E-03   0.874994E-03
   0.137151       0.251734E-03   0.915194E-03
   0.143464       0.267276E-03   0.957238E-03
   0.150068       0.283778E-03   0.100122E-02
   0.150287       0.284328E-03   0.100268E-02
   0.155372       0.284328E-03   0.103654E-02
   0.162287       0.301299E-03   0.108259E-02
   0.169757       0.319901E-03   0.113233E-02
   0.177572       0.339652E-03   0.118435E-02
   0.185747       0.360623E-03   0.123876E-02
   0.194298       0.382888E-03   0.129568E-02
   0.203243       0.406528E-03   0.135521E-02
   0.212601       0.431628E-03   0.141748E-02
   0.214278       0.436165E-03   0.142864E-02
   0.222080       0.436165E-03   0.148054E-02
   0.232047       0.462413E-03   0.154686E-02
   0.242731       0.490963E-03   0.161794E-02
   0.339039       0.492078E-03   0.225816E-02
   0.339900       0.493378E-03   0.226389E-02
   0.340764       0.494680E-03   0.226963E-02
   0.341630       0.495983E-03   0.227539E-02
   0.342498       0.497289E-03   0.228116E-02
   0.343368       0.498596E-03   0.228694E-02
   0.344240       0.499905E-03   0.229275E-02
   0.345115       0.501216E-03   0.229856E-02
   0.345991       0.502529E-03   0.230439E-02
   0.346870       0.503843E-03   0.231024E-02
   0.347752       0.505160E-03   0.231610E-02
   0.348635       0.506478E-03   0.232198E-02
   0.349521       0.507798E-03   0.232787E-02
   0.350409       0.509120E-03   0.233378E-02
   0.351299       0.510444E-03   0.233969E-02
   0.352191       0.511769E-03   0.234563E-02
   0.353086       0.513097E-03   0.235158E-02
   0.353983       0.514426E-03   0.235754E-02
   0.354883       0.515757E-03   0.236353E-02
   0.355784       0.517090E-03   0.236952E-02
   0.356688       0.518424E-03   0.237553E-02
   0.357594       0.519761E-03   0.238156E-02
   0.358503       0.521099E-03   0.238760E-02
   0.359414       0.522439E-03   0.239366E-02
   0.360327       0.523781E-03   0.239973E-02
   0.361242       0.525124E-03   0.240582E-02
   0.362160       0.526470E-03   0.241192E-02
   0.363080       0.527817E-03   0.241804E-02
   0.364002       0.529166E-03   0.242418E-02
   0.364927       0.530517E-03   0.243033E-02
   0.365854       0.531869E-03   0.243649E-02
   0.366784       0.533224E-03   0.244267E-02
   0.367715       0.534580E-03   0.244887E-02
   0.368650       0.535938E-03   0.245508E-02
   0.369586       0.537298E-03   0.246131E-02
   0.370525       0.538659E-03   0.246755E-02
   0.371467       0.540023E-03   0.247381E-02
   0.372410       0.541388E-03   0.248009E-02
   0.373356       0.542755E-03   0.248638E-02
   0.374305       0.544123E-03   0.249269E-02
   0.375256       0.545494E-03   0.249901E-02
   0.376209       0.546866E-03   0.250535E-02
   0.377165       0.548240E-03   0.251171E-02
   0.378123       0.549616E-03   0.251808E-02
   0.379084       0.550994E-03   0.252446E-02
   0.380047       0.552373E-03   0.253087E-02
   0.381012       0.553754E-03   0.253729E-02
   0.381980       0.555137E-03   0.254373E-02
   0.382951       0.556522E-03   0.255018E-02
   0.383924       0.557908E-03   0.255665E-02
   0.384899       0.559297E-03   0.256313E-02
   0.385877       0.560687E-03   0.256964E-02
   0.386857       0.562078E-03   0.257616E-02
   0.387840       0.563472E-03   0.258269E-02
   0.388825       0.564867E-03   0.258924E-02
   0.389813       0.566264E-03   0.259581E-02
   0.390804       0.567663E-03   0.260239E-02
   0.391796       0.569063E-03   0.260900E-02
   0.392792       0.570466E-03   0.261562E-02
   0.393790       0.571870E-03   0.262225E-02
   0.394790       0.573276E-03   0.262891E-02
   0.395793       0.574683E-03   0.263558E-02
   0.396799       0.576093E-03   0.264226E-02
   0.397807       0.577504E-03   0.264896E-02
   0.398817       0.578916E-03   0.265568E-02
   0.399831       0.580331E-03   0.266242E-02
   0.400846       0.581747E-03   0.266918E-02
   0.401865       0.583165E-03   0.267594E-02
   0.402886       0.584585E-03   0.268273E-02
   0.403909       0.586007E-03   0.268954E-02
   0.404935       0.587430E-03   0.269636E-02
   0.405964       0.588855E-03   0.270320E-02
   0.406995       0.590282E-03   0.271006E-02
   0.408029       0.591710E-03   0.271694E-02
   0.409066       0.593140E-03   0.272383E-02
   0.410105       0.594572E-03   0.273074E-02
   0.411147       0.596006E-03   0.273766E-02
   0.412192       0.597441E-03   0.274461E-02
   0.413239       0.598879E-03   0.275158E-02
   0.414289       0.600317E-03   0.275855E-02
   0.415341       0.601758E-03   0.276555E-02
   0.416396       0.603200E-03   0.277257E-02
   0.417454       0.604644E-03   0.277960E-02
   0.418515       0.606090E-03   0.278665E-02
   0.419578       0.607538E-03   0.279372E-02
   0.420644       0.608987E-03   0.280081E-02
   0.421713       0.610438E-03   0.280791E-02
   0.422784       0.611891E-03   0.281504E-02
   0.423858       0.613345E-03   0.282218E-02
   0.424935       0.614801E-03   0.282934E-02
   0.426015       0.616259E-03   0.283651E-02
   0.427097       0.617719E-03   0.284371E-02
   0.428182       0.619180E-03   0.285093E-02
   0.429270       0.620643E-03   0.285816E-02
   0.430360       0.622107E-03   0.286541E-02
   0.431454       0.623574E-03   0.287268E-02
   0.432550       0.625042E-03   0.287996E-02
   0.433649       0.626512E-03   0.288727E-02
   0.434750       0.627983E-03   0.289459E-02
   0.435855       0.629457E-03   0.290194E-02
   0.436962       0.630932E-03   0.290930E-02
   0.438072       0.632408E-03   0.291668E-02
   0.439185       0.633887E-03   0.292408E-02
   0.440301       0.635367E-03   0.293150E-02
   0.441419       0.636849E-03   0.293893E-02
   0.442541       0.638332E-03   0.294639E-02
   0.443665       0.639817E-03   0.295386E-02
   0.444792       0.641304E-03   0.296136E-02
   0.445922       0.642793E-03   0.296887E-02
   0.447055       0.644283E-03   0.297640E-02
   0.448191       0.645775E-03   0.298395E-02
   0.449330       0.647269E-03   0.299153E-02
   0.450471       0.648765E-03   0.299911E-02
   0.451616       0.650262E-03   0.300672E-02
   0.452763       0.651761E-03   0.301434E-02
   0.453913       0.653261E-03   0.302199E-02
   0.455066       0.654763E-03   0.302966E-02
   0.456222       0.656267E-03   0.303734E-02
   0.457381       0.657773E-03   0.304505E-02
   0.458543       0.659280E-03   0.305278E-02
   0.459708       0.660789E-03   0.306052E-02
   0.460876       0.662300E-03   0.306829E-02
   0.462047       0.663813E-03   0.307607E-02
   0.463221       0.665327E-03   0.308387E-02
   0.464398       0.666843E-03   0.309169E-02
   0.465578       0.668360E-03   0.309954E-02
   0.466760       0.669879E-03   0.310740E-02
   0.467946       0.671400E-03   0.311528E-02
   0.469135       0.672923E-03   0.312319E-02
   0.470327       0.674447E-03   0.313111E-02
   0.471522       0.675973E-03   0.313906E-02
   0.472720       0.677501E-03   0.314702E-02
   0.473920       0.679031E-03   0.315500E-02
   0.475124       0.680562E-03   0.316301E-02
   0.476331       0.682095E-03   0.317103E-02
   0.477542       0.683629E-03   0.317908E-02
   0.478755       0.685165E-03   0.318714E-02
   0.479971       0.686703E-03   0.319523E-02
   0.481190       0.688243E-03   0.320333E-02
   0.482413       0.689784E-03   0.321146E-02
   0.483638       0.691327E-03   0.321960E-02
   0.484867       0.692872E-03   0.322777E-02
   0.486099       0.694418E-03   0.323596E-02
   0.487334       0.695966E-03   0.324417E-02
   0.488572       0.697516E-03   0.325239E-02
   0.489813       0.699068E-03   0.326065E-02
   0.491057       0.700621E-03   0.326892E-02
   0.492305       0.702176E-03   0.327721E-02
   0.493556       0.703732E-03   0.328553E-02
   0.494809       0.705291E-03   0.329386E-02
   0.496067       0.706851E-03   0.330222E-02
   0.497327       0.708413E-03   0.331059E-02
   0.498590       0.709976E-03   0.331899E-02
   0.499857       0.711541E-03   0.332741E-02
   0.501127       0.713108E-03   0.333586E-02
   0.502400       0.714676E-03   0.334432E-02
   0.503676       0.716247E-03   0.335280E-02
   0.504956       0.717819E-03   0.336131E-02
   0.506239       0.719392E-03   0.336983E-02
   0.507525       0.720968E-03   0.337838E-02
   0.508814       0.722545E-03   0.338695E-02
   0.510107       0.724124E-03   0.339554E-02
   0.511402       0.725704E-03   0.340416E-02
   0.512702       0.727286E-03   0.341279E-02
   0.514004       0.728870E-03   0.342145E-02
   0.515310       0.730456E-03   0.343013E-02
   0.516619       0.732043E-03   0.343883E-02
   0.517931       0.733632E-03   0.344756E-02
   0.519247       0.735223E-03   0.345630E-02
   0.520566       0.736816E-03   0.346507E-02
   0.521889       0.738410E-03   0.347386E-02
   0.523215       0.740006E-03   0.348268E-02
   0.524544       0.741603E-03   0.349151E-02
   0.525876       0.743203E-03   0.350037E-02
   0.527212       0.744804E-03   0.350924E-02
   0.528552       0.746407E-03   0.351815E-02
   0.529895       0.748011E-03   0.352708E-02
   0.531241       0.749618E-03   0.353602E-02
   0.532590       0.751226E-03   0.354499E-02
   0.533943       0.752835E-03   0.355399E-02
   0.535300       0.754447E-03   0.356300E-02
   0.536660       0.756060E-03   0.357204E-02
   0.538023       0.757675E-03   0.358110E-02
   0.539390       0.759292E-03   0.359019E-02
   0.540760       0.760910E-03   0.359929E-02
   0.542134       0.762530E-03   0.360843E-02
   0.543511       0.764152E-03   0.361758E-02
   0.544892       0.765776E-03   0.362676E-02
   0.546276       0.767401E-03   0.363596E-02
   0.547664       0.769029E-03   0.364518E-02
   0.549055       0.770657E-03   0.365443E-02
   0.550450       0.772288E-03   0.366370E-02
   0.551848       0.773921E-03   0.367299E-02
   0.553250       0.775555E-03   0.368231E-02
   0.554656       0.777191E-03   0.369165E-02
   0.556065       0.778828E-03   0.370102E-02
   0.557477       0.780468E-03   0.371041E-02
   0.558894       0.782109E-03   0.371982E-02
   0.560313       0.783752E-03   0.372926E-02
   0.561737       0.785397E-03   0.373871E-02
   0.563164       0.787043E-03   0.374820E-02
   0.564594       0.788692E-03   0.375771E-02
   0.566029       0.790342E-03   0.376724E-02
   0.567467       0.791994E-03   0.377680E-02
   0.568908       0.793648E-03   0.378638E-02
   0.570354       0.795303E-03   0.379599E-02
   0.571802       0.796960E-03   0.380561E-02
   0.573255       0.798619E-03   0.381527E-02
   0.574711       0.800280E-03   0.382495E-02
   0.576171       0.801943E-03   0.383465E-02
   0.577635       0.803607E-03   0.384438E-02
   0.579102       0.805274E-03   0.385413E-02
   0.580574       0.806942E-03   0.386391E-02
   0.582048       0.808611E-03   0.387371E-02
   0.583527       0.810283E-03   0.388354E-02
   0.585009       0.811957E-03   0.389339E-02
   0.586496       0.813632E-03   0.390327E-02
   0.587986       0.815309E-03   0.391317E-02
   0.589479       0.816988E-03   0.392309E-02
   0.590977       0.818669E-03   0.393305E-02
   0.592478       0.820352E-03   0.394303E-02
   0.593983       0.822036E-03   0.395303E-02
   0.595492       0.823722E-03   0.396306E-02
   0.597005       0.825410E-03   0.397311E-02
   0.598521       0.827101E-03   0.398319E-02
   0.600042       0.828792E-03   0.399329E-02
   0.601566       0.830486E-03   0.400343E-02
   0.603094       0.832182E-03   0.401358E-02
   0.604626       0.833879E-03   0.402376E-02
   0.606162       0.835578E-03   0.403397E-02
   0.607702       0.837280E-03   0.404421E-02
   0.609246       0.838983E-03   0.405446E-02
   0.610794       0.840688E-03   0.406475E-02
   0.612345       0.842394E-03   0.407506E-02
   0.613901       0.844103E-03   0.408540E-02
   0.615460       0.845814E-03   0.409576E-02
   0.617024       0.847526E-03   0.410615E-02
   0.618591       0.849241E-03   0.411657E-02
   0.620163       0.850957E-03   0.412701E-02
   0.621738       0.852675E-03   0.413748E-02
   0.623318       0.854395E-03   0.414798E-02
   0.624901       0.856117E-03   0.415850E-02
   0.626489       0.857841E-03   0.416905E-02
   0.628080       0.859567E-03   0.417963E-02
   0.629676       0.861295E-03   0.419023E-02
   0.631275       0.863025E-03   0.420086E-02
   0.632879       0.864757E-03   0.421152E-02
   0.634486       0.866490E-03   0.422220E-02
   0.636098       0.868226E-03   0.423291E-02
   0.637714       0.869964E-03   0.424365E-02
   0.639334       0.871703E-03   0.425442E-02
   0.640958       0.873445E-03   0.426521E-02
   0.642586       0.875188E-03   0.427603E-02
   0.644219       0.876934E-03   0.428688E-02
   0.645855       0.878681E-03   0.429775E-02
   0.647496       0.880431E-03   0.430866E-02
   0.649141       0.882182E-03   0.431959E-02
   0.650790       0.883936E-03   0.433054E-02
   0.652443       0.885691E-03   0.434153E-02
   0.654100       0.887449E-03   0.435254E-02
   0.655762       0.889208E-03   0.436358E-02
   0.657428       0.890970E-03   0.437466E-02
   0.659098       0.892733E-03   0.438575E-02
   0.660772       0.894499E-03   0.439688E-02
   0.662451       0.896267E-03   0.440803E-02
   0.664134       0.898036E-03   0.441921E-02
   0.665821       0.899808E-03   0.443043E-02
   0.667512       0.901582E-03   0.444166E-02
   0.669208       0.903358E-03   0.445293E-02
   0.670908       0.905136E-03   0.446423E-02
   0.672612       0.906916E-03   0.447556E-02
   0.674321       0.908698E-03   0.448691E-02
   0.676034       0.910482E-03   0.449829E-02
   0.677751       0.912269E-03   0.450970E-02
   0.679473       0.914057E-03   0.452114E-02
   0.681199       0.915848E-03   0.453261E-02
   0.682929       0.917640E-03   0.454411E-02
   0.684664       0.919435E-03   0.455564E-02
   0.686403       0.921232E-03   0.456719E-02
   0.688147       0.923031E-03   0.457878E-02
   0.689895       0.924833E-03   0.459039E-02
   0.691647       0.926636E-03   0.460204E-02
   0.693404       0.928442E-03   0.461372E-02
   0.695166       0.930249E-03   0.462542E-02
   0.696932       0.932059E-03   0.463716E-02
   0.698702       0.933872E-03   0.464892E-02
   0.700477       0.935686E-03   0.466071E-02
   0.702256       0.937503E-03   0.467254E-02
   0.704040       0.939321E-03   0.468439E-02
   0.705828       0.941142E-03   0.469628E-02
   0.707621       0.942966E-03   0.470819E-02
   0.709419       0.944791E-03   0.472013E-02
   0.711221       0.946619E-03   0.473211E-02
   0.713028       0.948449E-03   0.474411E-02
   0.714839       0.950281E-03   0.475614E-02
   0.716655       0.952116E-03   0.476821E-02
   0.718475       0.953953E-03   0.478031E-02
   0.720300       0.955792E-03   0.479243E-02
   0.722130       0.957633E-03   0.480459E-02
   0.723964       0.959477E-03   0.481678E-02
   0.725803       0.961323E-03   0.482900E-02
   0.727647       0.963171E-03   0.484125E-02
   0.729496       0.965022E-03   0.485353E-02
   0.731349       0.966875E-03   0.486584E-02
   0.733206       0.968730E-03   0.487819E-02
   0.735069       0.970588E-03   0.489056E-02
   0.736936       0.972448E-03   0.490297E-02
   0.738808       0.974311E-03   0.491541E-02
   0.740685       0.976176E-03   0.492788E-02
   0.742566       0.978043E-03   0.494038E-02
   0.744452       0.979913E-03   0.495291E-02
   0.746344       0.981785E-03   0.496548E-02
   0.748239       0.983659E-03   0.497808E-02
   0.750140       0.985536E-03   0.499070E-02
   0.752046       0.987416E-03   0.500336E-02
   0.753956       0.989298E-03   0.501606E-02
   0.755871       0.991182E-03   0.502878E-02
   0.757791       0.993069E-03   0.504154E-02
   0.759716       0.994958E-03   0.505433E-02
   0.761646       0.996850E-03   0.506715E-02
   0.763581       0.998745E-03   0.508000E-02
   0.765520       0.100064E-02   0.509289E-02
   0.767465       0.100254E-02   0.510581E-02
   0.769414       0.100444E-02   0.511876E-02
   0.771369       0.100635E-02   0.513175E-02
   0.773328       0.100825E-02   0.514477E-02
   0.775292       0.101016E-02   0.515782E-02
   0.777262       0.101208E-02   0.517090E-02
   0.779236       0.101399E-02   0.518402E-02
   0.781216       0.101591E-02   0.519717E-02
   0.783200       0.101783E-02   0.521036E-02
   0.785189       0.101975E-02   0.522358E-02
   0.787184       0.102168E-02   0.523683E-02
   0.789183       0.102361E-02   0.525011E-02
   0.791188       0.102554E-02   0.526343E-02
   0.793198       0.102747E-02   0.527678E-02
   0.795213       0.102941E-02   0.529017E-02
   0.797233       0.103135E-02   0.530359E-02
   0.799258       0.103329E-02   0.531704E-02
   0.801288       0.103523E-02   0.533053E-02
   0.803323       0.103718E-02   0.534406E-02
   0.805364       0.103913E-02   0.535761E-02
   0.807410       0.104108E-02   0.537120E-02
   0.809460       0.104304E-02   0.538483E-02
   0.811517       0.104499E-02   0.539849E-02
   0.813578       0.104696E-02   0.541218E-02
   0.815644       0.104892E-02   0.542591E-02
   0.817716       0.105089E-02   0.543968E-02
   0.819793       0.105286E-02   0.545348E-02
   0.821876       0.105483E-02   0.546731E-02
   0.823963       0.105680E-02   0.548118E-02
   0.826056       0.105878E-02   0.549509E-02
   0.828155       0.106076E-02   0.550903E-02
   0.830258       0.106275E-02   0.552300E-02
   0.832367       0.106473E-02   0.553701E-02
   0.834481       0.106672E-02   0.555106E-02
   0.836601       0.106872E-02   0.556514E-02
   0.838726       0.107071E-02   0.557926E-02
   0.840857       0.107271E-02   0.559341E-02
   0.842992       0.107471E-02   0.560761E-02
   0.845134       0.107672E-02   0.562183E-02
   0.847280       0.107873E-02   0.563609E-02
   0.849433       0.108074E-02   0.565039E-02
   0.851590       0.108275E-02   0.566473E-02
   0.853753       0.108477E-02   0.567909E-02
   0.855922       0.108679E-02   0.569350E-02
   0.858096       0.108881E-02   0.570794E-02
   0.860276       0.109084E-02   0.572243E-02
   0.862461       0.109287E-02   0.573694E-02
   0.864651       0.109490E-02   0.575149E-02
   0.866848       0.109694E-02   0.576609E-02
   0.869050       0.109897E-02   0.578071E-02
   0.871257       0.110102E-02   0.579538E-02
   0.873470       0.110306E-02   0.581008E-02
   0.875689       0.110511E-02   0.582482E-02
   0.877913       0.110716E-02   0.583959E-02
   0.880143       0.110922E-02   0.585441E-02
   0.882379       0.111128E-02   0.586926E-02
   0.884620       0.111334E-02   0.588415E-02
   0.886867       0.111540E-02   0.589908E-02
   0.889119       0.111747E-02   0.591404E-02
   0.891378       0.111954E-02   0.592905E-02
   0.893642       0.112162E-02   0.594409E-02
   0.895912       0.112370E-02   0.595917E-02
   0.898188       0.112578E-02   0.597429E-02
   0.900469       0.112787E-02   0.598944E-02
   0.902756       0.112996E-02   0.600464E-02
   0.905049       0.113205E-02   0.601987E-02
   0.907348       0.113414E-02   0.603514E-02
   0.909653       0.113624E-02   0.605045E-02
   0.911963       0.113835E-02   0.606580E-02
   0.914280       0.114045E-02   0.608119E-02
   0.916602       0.114256E-02   0.609661E-02
   0.918930       0.114468E-02   0.611208E-02
   0.921264       0.114679E-02   0.612759E-02
   0.923604       0.114891E-02   0.614313E-02
   0.925950       0.115104E-02   0.615871E-02
   0.928302       0.115317E-02   0.617434E-02
   0.930660       0.115530E-02   0.619000E-02
   0.933024       0.115743E-02   0.620571E-02
   0.935394       0.115957E-02   0.622145E-02
   0.937770       0.116172E-02   0.623723E-02
   0.940152       0.116386E-02   0.625306E-02
   0.942540       0.116601E-02   0.626894E-02
   0.944934       0.116817E-02   0.628481E-02
   0.947334       0.117033E-02   0.630075E-02
   0.949740       0.117249E-02   0.631675E-02
   0.952152       0.117465E-02   0.633275E-02
   0.954571       0.117682E-02   0.634881E-02
   0.956995       0.117900E-02   0.636494E-02
   0.959426       0.118117E-02   0.638106E-02
   0.961863       0.118336E-02   0.639725E-02
   0.964306       0.118554E-02   0.641350E-02
   0.966755       0.118773E-02   0.642975E-02
   0.969211       0.118992E-02   0.644606E-02
   0.971673       0.119212E-02   0.646244E-02
   0.974141       0.119432E-02   0.647881E-02
   0.976615       0.119653E-02   0.649525E-02
   0.979095       0.119874E-02   0.651175E-02
   0.981582       0.120095E-02   0.652825E-02
   0.984076       0.120317E-02   0.654481E-02
   0.986575       0.120539E-02   0.656144E-02
   0.989081       0.120762E-02   0.657806E-02
   0.991593       0.120985E-02   0.659475E-02
   0.994112       0.121208E-02   0.661150E-02
   0.996637       0.121432E-02   0.662825E-02
   0.999168       0.121656E-02   0.664506E-02
    1.00171       0.121881E-02   0.666194E-02
    1.00425       0.122106E-02   0.667881E-02
    1.00680       0.122332E-02   0.669581E-02
    1.00936       0.122558E-02   0.671275E-02
    1.01192       0.122784E-02   0.672981E-02
    1.01449       0.123011E-02   0.674688E-02
    1.01707       0.123238E-02   0.676400E-02
    1.01965       0.123466E-02   0.678113E-02
    1.02224       0.123694E-02   0.679838E-02
    1.02484       0.123923E-02   0.681563E-02
    1.02744       0.124152E-02   0.683288E-02
    1.03005       0.124382E-02   0.685025E-02
    1.03267       0.124612E-02   0.686763E-02
    1.03529       0.124842E-02   0.688500E-02
    1.03792       0.125073E-02   0.690250E-02
    1.04056       0.125305E-02   0.692000E-02
    1.04320       0.125537E-02   0.693756E-02
    1.04585       0.125769E-02   0.695513E-02
    1.04850       0.126002E-02   0.697281E-02
    1.05117       0.126235E-02   0.699050E-02
    1.05384       0.126469E-02   0.700819E-02
    1.05651       0.126703E-02   0.702600E-02
    1.05920       0.126938E-02   0.704381E-02
    1.06189       0.127173E-02   0.706169E-02
    1.06459       0.127409E-02   0.707963E-02
    1.06729       0.127645E-02   0.709756E-02
    1.07000       0.127882E-02   0.711556E-02
    1.07272       0.128119E-02   0.713363E-02
    1.07544       0.128357E-02   0.715169E-02
    1.07817       0.128595E-02   0.716988E-02
    1.08091       0.128834E-02   0.718806E-02
    1.08366       0.129073E-02   0.720631E-02
    1.08641       0.129313E-02   0.722456E-02
    1.08917       0.129553E-02   0.724288E-02
    1.09194       0.129794E-02   0.726125E-02
    1.09471       0.130035E-02   0.727969E-02
    1.09749       0.130277E-02   0.729813E-02
    1.10028       0.130519E-02   0.731669E-02
    1.10307       0.130762E-02   0.733525E-02
    1.10587       0.131006E-02   0.735381E-02
    1.10868       0.131249E-02   0.737250E-02
    1.11150       0.131494E-02   0.739119E-02
    1.11432       0.131739E-02   0.740994E-02
    1.11715       0.131985E-02   0.742875E-02
    1.11999       0.132231E-02   0.744756E-02
    1.12283       0.132477E-02   0.746650E-02
    1.12568       0.132724E-02   0.748544E-02
    1.12854       0.132972E-02   0.750444E-02
    1.13141       0.133221E-02   0.752344E-02
    1.13428       0.133469E-02   0.754256E-02
    1.13716       0.133719E-02   0.756169E-02
    1.14005       0.133969E-02   0.758088E-02
    1.14295       0.134219E-02   0.760006E-02
    1.14585       0.134471E-02   0.761938E-02
    1.14876       0.134722E-02   0.763869E-02
    1.15168       0.134975E-02   0.765806E-02
    1.15460       0.135228E-02   0.767750E-02
    1.15754       0.135481E-02   0.769700E-02
    1.16048       0.135735E-02   0.771650E-02
    1.16342       0.135990E-02   0.773606E-02
    1.16638       0.136245E-02   0.775569E-02
    1.16934       0.136501E-02   0.777538E-02
    1.17231       0.136757E-02   0.779513E-02
    1.17529       0.137014E-02   0.781488E-02
    1.17827       0.137272E-02   0.783469E-02
    1.18127       0.137530E-02   0.785456E-02
    1.18427       0.137789E-02   0.787450E-02
    1.18727       0.138049E-02   0.789450E-02
    1.19029       0.138309E-02   0.791450E-02
    1.19331       0.138570E-02   0.793456E-02
    1.19634       0.138831E-02   0.795469E-02
    1.19938       0.139093E-02   0.797488E-02
    1.20243       0.139356E-02   0.799513E-02
    1.20548       0.139619E-02   0.801544E-02
    1.20854       0.139883E-02   0.803575E-02
    1.21161       0.140148E-02   0.805613E-02
    1.21469       0.140413E-02   0.807656E-02
    1.21778       0.140679E-02   0.809706E-02
    1.22087       0.140946E-02   0.811763E-02
    1.22397       0.141213E-02   0.813819E-02
    1.22708       0.141481E-02   0.815881E-02
    1.23019       0.141749E-02   0.817956E-02
    1.23332       0.142019E-02   0.820031E-02
    1.23645       0.142289E-02   0.822106E-02
    1.23959       0.142559E-02   0.824194E-02
    1.24274       0.142831E-02   0.826288E-02
    1.24590       0.143103E-02   0.828381E-02
    1.24906       0.143375E-02   0.830481E-02
    1.25223       0.143649E-02   0.832588E-02
    1.25541       0.143923E-02   0.834700E-02
    1.25860       0.144198E-02   0.836819E-02
    1.26180       0.144473E-02   0.838944E-02
    1.26500       0.144749E-02   0.841069E-02
    1.26821       0.145026E-02   0.843206E-02
    1.27144       0.145304E-02   0.845344E-02
    1.27466       0.145582E-02   0.847488E-02
    1.27790       0.145861E-02   0.849638E-02
    1.28115       0.146141E-02   0.851794E-02
    1.28440       0.146422E-02   0.853956E-02
    1.28766       0.146703E-02   0.856119E-02
    1.29093       0.146985E-02   0.858294E-02
    1.29421       0.147268E-02   0.860469E-02
    1.29750       0.147551E-02   0.862650E-02
    1.30079       0.147836E-02   0.864838E-02
    1.30410       0.148121E-02   0.867038E-02
    1.30741       0.148406E-02   0.869231E-02
    1.31073       0.148693E-02   0.871438E-02
    1.31406       0.148980E-02   0.873650E-02
    1.31740       0.149269E-02   0.875869E-02
    1.32074       0.149558E-02   0.878088E-02
    1.32410       0.149847E-02   0.880319E-02
    1.32746       0.150138E-02   0.882550E-02
    1.33083       0.150429E-02   0.884788E-02
    1.33421       0.150721E-02   0.887031E-02
    1.33760       0.151014E-02   0.889281E-02
    1.34100       0.151308E-02   0.891538E-02
    1.34440       0.151602E-02   0.893800E-02
    1.34782       0.151898E-02   0.896069E-02
    1.35124       0.152194E-02   0.898344E-02
    1.35467       0.152491E-02   0.900619E-02
    1.35811       0.152788E-02   0.902906E-02
    1.36156       0.153087E-02   0.905194E-02
    1.36502       0.153387E-02   0.907494E-02
    1.36849       0.153687E-02   0.909794E-02
    1.37196       0.153988E-02   0.912100E-02
    1.37545       0.154290E-02   0.914413E-02
    1.37894       0.154593E-02   0.916738E-02
    1.38244       0.154897E-02   0.919063E-02
    1.38595       0.155201E-02   0.921394E-02
    1.38947       0.155507E-02   0.923731E-02
    1.39300       0.155813E-02   0.926075E-02
    1.39654       0.156120E-02   0.928425E-02
    1.40009       0.156429E-02   0.930775E-02
    1.40364       0.156738E-02   0.933138E-02
    1.40721       0.157048E-02   0.935506E-02
    1.41078       0.157358E-02   0.937881E-02
    1.41436       0.157670E-02   0.940256E-02
    1.41796       0.157983E-02   0.942644E-02
    1.42156       0.158296E-02   0.945038E-02
    1.42517       0.158611E-02   0.947431E-02
    1.42879       0.158926E-02   0.949838E-02
    1.43241       0.159242E-02   0.952244E-02
    1.43605       0.159560E-02   0.954663E-02
    1.43970       0.159878E-02   0.957081E-02
    1.44336       0.160197E-02   0.959513E-02
    1.44702       0.160517E-02   0.961944E-02
    1.45070       0.160838E-02   0.964388E-02
    1.45438       0.161160E-02   0.966831E-02
    1.45807       0.161483E-02   0.969288E-02
    1.46178       0.161807E-02   0.971744E-02
    1.46549       0.162132E-02   0.974206E-02
    1.46921       0.162458E-02   0.976681E-02
    1.47294       0.162785E-02   0.979156E-02
    1.47668       0.163112E-02   0.981644E-02
    1.48043       0.163441E-02   0.984131E-02
    1.48419       0.163771E-02   0.986631E-02
    1.48796       0.164102E-02   0.989131E-02
    1.49174       0.164434E-02   0.991644E-02
    1.49553       0.164767E-02   0.994156E-02
    1.49933       0.165101E-02   0.996681E-02
    1.50314       0.165436E-02   0.999206E-02
    1.50695       0.165772E-02   0.100174E-01
    1.51078       0.166109E-02   0.100428E-01
    1.51462       0.166447E-02   0.100683E-01
    1.51846       0.166786E-02   0.100939E-01
    1.52232       0.167126E-02   0.101194E-01
    1.52619       0.167467E-02   0.101451E-01
    1.53006       0.167810E-02   0.101709E-01
    1.53395       0.168153E-02   0.101967E-01
    1.53784       0.168497E-02   0.102226E-01
    1.54175       0.168843E-02   0.102485E-01
    1.54567       0.169190E-02   0.102745E-01
    1.54959       0.169537E-02   0.103006E-01
    1.55353       0.169886E-02   0.103267E-01
    1.55747       0.170236E-02   0.103529E-01
    1.56143       0.170587E-02   0.103791E-01
    1.56539       0.170939E-02   0.104054E-01
    1.56937       0.171293E-02   0.104319E-01
    1.57335       0.171647E-02   0.104583E-01
    1.57735       0.172003E-02   0.104849E-01
    1.58136       0.172359E-02   0.105114E-01
    1.58537       0.172717E-02   0.105381E-01
    1.58940       0.173076E-02   0.105649E-01
    1.59343       0.173437E-02   0.105916E-01
    1.59748       0.173798E-02   0.106185E-01
    1.60154       0.174160E-02   0.106454E-01
    1.60560       0.174524E-02   0.106724E-01
    1.60968       0.174889E-02   0.106996E-01
    1.61377       0.175255E-02   0.107267E-01
    1.61787       0.175622E-02   0.107539E-01
    1.62198       0.175991E-02   0.107812E-01
    1.62610       0.176361E-02   0.108085E-01
    1.63023       0.176732E-02   0.108359E-01
    1.63437       0.177104E-02   0.108634E-01
    1.63852       0.177477E-02   0.108910E-01
    1.64268       0.177852E-02   0.109186E-01
    1.64685       0.178228E-02   0.109463E-01
    1.65103       0.178605E-02   0.109741E-01
    1.65523       0.178983E-02   0.110019E-01
    1.65943       0.179363E-02   0.110298E-01
    1.66364       0.179743E-02   0.110578E-01
    1.66787       0.180126E-02   0.110859E-01
    1.67210       0.180509E-02   0.111140E-01
    1.67635       0.180894E-02   0.111422E-01
    1.68061       0.181280E-02   0.111704E-01
    1.68488       0.181667E-02   0.111988E-01
    1.68915       0.182056E-02   0.112272E-01
    1.69344       0.182446E-02   0.112557E-01
    1.69774       0.182837E-02   0.112843E-01
    1.70206       0.183230E-02   0.113129E-01
    1.70638       0.183624E-02   0.113416E-01
    1.71071       0.184019E-02   0.113703E-01
    1.71506       0.184416E-02   0.113992E-01
    1.71941       0.184814E-02   0.114281E-01
    1.72378       0.185213E-02   0.114571E-01
    1.72816       0.185614E-02   0.114861E-01
    1.73255       0.186016E-02   0.115153E-01
    1.73695       0.186419E-02   0.115445E-01
    1.74136       0.186824E-02   0.115738E-01
    1.74578       0.187231E-02   0.116031E-01
    1.75021       0.187638E-02   0.116326E-01
    1.75466       0.188047E-02   0.116621E-01
    1.75911       0.188458E-02   0.116917E-01
    1.76358       0.188870E-02   0.117213E-01
    1.76806       0.189283E-02   0.117511E-01
    1.77255       0.189698E-02   0.117809E-01
    1.77705       0.190114E-02   0.118108E-01
    1.78156       0.190532E-02   0.118408E-01
    1.78609       0.190951E-02   0.118708E-01
    1.79062       0.191372E-02   0.119009E-01
    1.79517       0.191794E-02   0.119311E-01
    1.79973       0.192218E-02   0.119614E-01
    1.80430       0.192643E-02   0.119917E-01
    1.80888       0.193070E-02   0.120221E-01
    1.81348       0.193498E-02   0.120526E-01
    1.81808       0.193927E-02   0.120832E-01
    1.82270       0.194359E-02   0.121138E-01
    1.82733       0.194791E-02   0.121446E-01
    1.83197       0.195226E-02   0.121754E-01
    1.83662       0.195662E-02   0.122063E-01
    1.84129       0.196099E-02   0.122373E-01
    1.84596       0.196538E-02   0.122683E-01
    1.85065       0.196978E-02   0.122994E-01
    1.85535       0.197421E-02   0.123306E-01
    1.86006       0.197864E-02   0.123619E-01
    1.86478       0.198310E-02   0.123933E-01
    1.86952       0.198756E-02   0.124247E-01
    1.87427       0.199205E-02   0.124562E-01
    1.87903       0.199655E-02   0.124878E-01
    1.88380       0.200107E-02   0.125195E-01
    1.88858       0.200560E-02   0.125513E-01
    1.89338       0.201015E-02   0.125831E-01
    1.89819       0.201472E-02   0.126150E-01
    1.90301       0.201930E-02   0.126470E-01
    1.90784       0.202390E-02   0.126791E-01
    1.91269       0.202852E-02   0.127113E-01
    1.91754       0.203315E-02   0.127435E-01
    1.92241       0.203780E-02   0.127758E-01
    1.92730       0.204247E-02   0.128083E-01
    1.93219       0.204716E-02   0.128408E-01
    1.93710       0.205186E-02   0.128733E-01
    1.94202       0.205658E-02   0.129059E-01
    1.94695       0.206132E-02   0.129387E-01
    1.95189       0.206607E-02   0.129715E-01
    1.95685       0.207084E-02   0.130044E-01
    1.96182       0.207563E-02   0.130374E-01
    1.96680       0.208044E-02   0.130705E-01
    1.97180       0.208526E-02   0.131036E-01
    1.97680       0.209011E-02   0.131369E-01
    1.98182       0.209497E-02   0.131703E-01
    1.98686       0.209985E-02   0.132036E-01
    1.99190       0.210474E-02   0.132371E-01
    1.99696       0.210966E-02   0.132707E-01
    2.00203       0.211459E-02   0.133044E-01
    2.00712       0.211955E-02   0.133381E-01
    2.01221       0.212452E-02   0.133719E-01
    2.01732       0.212951E-02   0.134059E-01
    2.02245       0.213451E-02   0.134399E-01
    2.02758       0.213954E-02   0.134740E-01
    2.03273       0.214459E-02   0.135082E-01
    2.03789       0.214965E-02   0.135424E-01
    2.04307       0.215473E-02   0.135768E-01
    2.04826       0.215984E-02   0.136113E-01
    2.05346       0.216496E-02   0.136458E-01
    2.05867       0.217010E-02   0.136804E-01
    2.06390       0.217526E-02   0.137151E-01
    2.06914       0.218044E-02   0.137499E-01
    2.07440       0.218564E-02   0.137848E-01
    2.07967       0.219086E-02   0.138198E-01
    2.08495       0.219610E-02   0.138548E-01
    2.09024       0.220136E-02   0.138899E-01
    2.09555       0.220664E-02   0.139252E-01
    2.10087       0.221194E-02   0.139605E-01
    2.10621       0.221726E-02   0.139959E-01
    2.11156       0.222260E-02   0.140314E-01
    2.11692       0.222796E-02   0.140670E-01
    2.12229       0.223335E-02   0.141027E-01
    2.12768       0.223875E-02   0.141385E-01
    2.13309       0.224417E-02   0.141744E-01
    2.13850       0.224961E-02   0.142103E-01
    2.14393       0.225508E-02   0.142464E-01
    2.14938       0.226056E-02   0.142825E-01
    2.15484       0.226607E-02   0.143188E-01
    2.16031       0.227160E-02   0.143551E-01
    2.16580       0.227715E-02   0.143914E-01
    2.17130       0.228272E-02   0.144280E-01
    2.17681       0.228831E-02   0.144646E-01
    2.18234       0.229392E-02   0.145013E-01
    2.18788       0.229956E-02   0.145381E-01
    2.19344       0.230522E-02   0.145749E-01
    2.19901       0.231090E-02   0.146119E-01
    2.20459       0.231660E-02   0.146490E-01
    2.21019       0.232232E-02   0.146861E-01
    2.21580       0.232807E-02   0.147234E-01
    2.22143       0.233383E-02   0.147608E-01
    2.22707       0.233962E-02   0.147982E-01
    2.23273       0.234544E-02   0.148358E-01
    2.23840       0.235127E-02   0.148734E-01
    2.24408       0.235713E-02   0.149111E-01
    2.24978       0.236301E-02   0.149489E-01
    2.25549       0.236892E-02   0.149869E-01
    2.26122       0.237485E-02   0.150249E-01
    2.26696       0.238080E-02   0.150630E-01
    2.27272       0.238677E-02   0.151012E-01
    2.27849       0.239277E-02   0.151395E-01
    2.28428       0.239879E-02   0.151779E-01
    2.29008       0.240484E-02   0.152164E-01
    2.29590       0.241090E-02   0.152550E-01
    2.30173       0.241700E-02   0.152938E-01
    2.30757       0.242311E-02   0.153325E-01
    2.31343       0.242925E-02   0.153714E-01
    2.31931       0.243542E-02   0.154104E-01
    2.32520       0.244161E-02   0.154495E-01
    2.33110       0.244782E-02   0.154887E-01
    2.33702       0.245406E-02   0.155280E-01
    2.34296       0.246033E-02   0.155674E-01
    2.34891       0.246661E-02   0.156069E-01
    2.35487       0.247293E-02   0.156465E-01
    2.36085       0.247926E-02   0.156862E-01
    2.36685       0.248563E-02   0.157259E-01
    2.37286       0.249202E-02   0.157659E-01
    2.37888       0.249843E-02   0.158059E-01
    2.38492       0.250487E-02   0.158459E-01
    2.39098       0.251134E-02   0.158861E-01
    2.39705       0.251783E-02   0.159264E-01
    2.40314       0.252434E-02   0.159669E-01
    2.40924       0.253089E-02   0.160074E-01
    2.41536       0.253746E-02   0.160479E-01
    2.42149       0.254405E-02   0.160887E-01
    2.42764       0.255067E-02   0.161295E-01
    2.43381       0.255732E-02   0.161704E-01
    2.43999       0.256400E-02   0.162114E-01
    2.44619       0.257070E-02   0.162526E-01
    2.45240       0.257743E-02   0.162938E-01
    2.45863       0.258418E-02   0.163351E-01
    2.46487       0.259096E-02   0.163766E-01
    2.47113       0.259777E-02   0.164181E-01
    2.47740       0.260461E-02   0.164598E-01
    2.48370       0.261148E-02   0.165015E-01
    2.49000       0.261837E-02   0.165434E-01
    2.49633       0.262529E-02   0.165853E-01
    2.50267       0.263224E-02   0.166274E-01
    2.50902       0.263921E-02   0.166696E-01
    2.51539       0.264622E-02   0.167119E-01
    2.52178       0.265325E-02   0.167543E-01
    2.52819       0.266031E-02   0.167968E-01
    2.53461       0.266740E-02   0.168394E-01
    2.54104       0.267452E-02   0.168821E-01
    2.54750       0.268167E-02   0.169249E-01
    2.55397       0.268884E-02   0.169679E-01
    2.56045       0.269605E-02   0.170109E-01
    2.56695       0.270328E-02   0.170541E-01
    2.57347       0.271054E-02   0.170973E-01
    2.58001       0.271784E-02   0.171407E-01
    2.58656       0.272516E-02   0.171842E-01
    2.59313       0.273251E-02   0.172278E-01
    2.59971       0.273989E-02   0.172715E-01
    2.60632       0.274731E-02   0.173153E-01
    2.61293       0.275475E-02   0.173593E-01
    2.61957       0.276222E-02   0.174033E-01
    2.62622       0.276973E-02   0.174474E-01
    2.63289       0.277726E-02   0.174917E-01
    2.63958       0.278482E-02   0.175361E-01
    2.64628       0.279242E-02   0.175806E-01
    2.65300       0.280005E-02   0.176251E-01
    2.65974       0.280770E-02   0.176699E-01
    2.66649       0.281539E-02   0.177147E-01
    2.67327       0.282311E-02   0.177596E-01
    2.68005       0.283087E-02   0.178047E-01
    2.68686       0.283865E-02   0.178498E-01
    2.69368       0.284646E-02   0.178951E-01
    2.70052       0.285431E-02   0.179405E-01
    2.70738       0.286219E-02   0.179860E-01
    2.71426       0.287010E-02   0.180316E-01
    2.72115       0.287805E-02   0.180774E-01
    2.72806       0.288602E-02   0.181233E-01
    2.73499       0.289403E-02   0.181693E-01
    2.74193       0.290208E-02   0.182153E-01
    2.74890       0.291015E-02   0.182616E-01
    2.75588       0.291826E-02   0.183079E-01
    2.76288       0.292640E-02   0.183543E-01
    2.76989       0.293458E-02   0.184009E-01
    2.77693       0.294279E-02   0.184476E-01
    2.78398       0.295103E-02   0.184944E-01
    2.79105       0.295931E-02   0.185413E-01
    2.79814       0.296762E-02   0.185883E-01
    2.80524       0.297596E-02   0.186354E-01
    2.81237       0.298434E-02   0.186828E-01
    2.81951       0.299276E-02   0.187301E-01
    2.82667       0.300121E-02   0.187776E-01
    2.83385       0.300969E-02   0.188253E-01
    2.84105       0.301821E-02   0.188731E-01
    2.84826       0.302676E-02   0.189209E-01
    2.85549       0.303535E-02   0.189689E-01
    2.86275       0.304398E-02   0.190171E-01
    2.87002       0.305264E-02   0.190653E-01
    2.87730       0.306134E-02   0.191136E-01
    2.88461       0.307007E-02   0.191621E-01
    2.89194       0.307884E-02   0.192108E-01
    2.89928       0.308764E-02   0.192595E-01
    2.90664       0.309648E-02   0.193083E-01
    2.91403       0.310536E-02   0.193573E-01
    2.92143       0.311427E-02   0.194064E-01
    2.92885       0.312323E-02   0.194557E-01
    2.93628       0.313221E-02   0.195050E-01
    2.94374       0.314124E-02   0.195545E-01
    2.95122       0.315030E-02   0.196041E-01
    2.95871       0.315940E-02   0.196538E-01
    2.96622       0.316854E-02   0.197037E-01
    2.97376       0.317772E-02   0.197537E-01
    2.98131       0.318694E-02   0.198038E-01
    2.98888       0.319619E-02   0.198540E-01
    2.99647       0.320548E-02   0.199044E-01
    3.00408       0.321481E-02   0.199549E-01
    3.01171       0.322418E-02   0.200055E-01
    3.01936       0.323359E-02   0.200563E-01
    3.02703       0.324303E-02   0.201071E-01
    3.03471       0.325252E-02   0.201581E-01
    3.04242       0.326205E-02   0.202093E-01
    3.05015       0.327161E-02   0.202606E-01
    3.05789       0.328122E-02   0.203119E-01
    3.06566       0.329086E-02   0.203635E-01
    3.07344       0.330055E-02   0.204151E-01
    3.08125       0.331027E-02   0.204669E-01
    3.08907       0.332004E-02   0.205189E-01
    3.09692       0.332985E-02   0.205709E-01
    3.10478       0.333970E-02   0.206231E-01
    3.11267       0.334959E-02   0.206754E-01
    3.12057       0.335952E-02   0.207279E-01
    3.12850       0.336949E-02   0.207804E-01
    3.13644       0.337950E-02   0.208332E-01
    3.14441       0.338956E-02   0.208860E-01
    3.15239       0.339965E-02   0.209390E-01
    3.16040       0.340979E-02   0.209921E-01
    3.16843       0.341998E-02   0.210454E-01
    3.17647       0.343020E-02   0.210988E-01
    3.18454       0.344047E-02   0.211523E-01
    3.19263       0.345078E-02   0.212059E-01
    3.20074       0.346113E-02   0.212598E-01
    3.20886       0.347153E-02   0.213137E-01
    3.21701       0.348197E-02   0.213678E-01
    3.22518       0.349245E-02   0.214219E-01
    3.23337       0.350298E-02   0.214763E-01
    3.24159       0.351355E-02   0.215308E-01
    3.24982       0.352417E-02   0.215854E-01
    3.25807       0.353483E-02   0.216401E-01
    3.26635       0.354553E-02   0.216951E-01
    3.27464       0.355628E-02   0.217501E-01
    3.28296       0.356708E-02   0.218053E-01
    3.29129       0.357792E-02   0.218606E-01
    3.29965       0.358880E-02   0.219161E-01
    3.30803       0.359973E-02   0.219716E-01
    3.31643       0.361071E-02   0.220274E-01
    3.32486       0.362173E-02   0.220833E-01
    3.33330       0.363280E-02   0.221393E-01
    3.34177       0.364392E-02   0.221954E-01
    3.35025       0.365508E-02   0.222518E-01
    3.35876       0.366629E-02   0.223082E-01
    3.36729       0.367754E-02   0.223648E-01
    3.37584       0.368885E-02   0.224215E-01
    3.38442       0.370020E-02   0.224784E-01
    3.39301       0.371159E-02   0.225354E-01
    3.40163       0.372304E-02   0.225926E-01
    3.41027       0.373453E-02   0.226499E-01
    3.41893       0.374608E-02   0.227074E-01
    3.42761       0.375767E-02   0.227650E-01
    3.43632       0.376931E-02   0.228228E-01
    3.44504       0.378099E-02   0.228806E-01
    3.45379       0.379273E-02   0.229387E-01
    3.46256       0.380452E-02   0.229969E-01
    3.47136       0.381635E-02   0.230552E-01
    3.48017       0.382824E-02   0.231137E-01
    3.48901       0.384018E-02   0.231723E-01
    3.49787       0.385216E-02   0.232311E-01
    3.50675       0.386420E-02   0.232901E-01
    3.51566       0.387628E-02   0.233491E-01
    3.52459       0.388842E-02   0.234084E-01
    3.53354       0.390061E-02   0.234678E-01
    3.54251       0.391285E-02   0.235273E-01
    3.55151       0.392514E-02   0.235869E-01
    3.56053       0.393748E-02   0.236468E-01
    3.56957       0.394988E-02   0.237068E-01
    3.57864       0.396233E-02   0.237669E-01
    3.58773       0.397482E-02   0.238273E-01
    3.59684       0.398738E-02   0.238877E-01
    3.60597       0.399998E-02   0.239483E-01
    3.61513       0.401264E-02   0.240090E-01
    3.62431       0.402535E-02   0.240699E-01
    3.63352       0.403811E-02   0.241310E-01
    3.64275       0.405093E-02   0.241922E-01
    3.65200       0.406380E-02   0.242536E-01
    3.66127       0.407673E-02   0.243151E-01
    3.67057       0.408971E-02   0.243768E-01
    3.67989       0.410274E-02   0.244386E-01
    3.68924       0.411583E-02   0.245006E-01
    3.69861       0.412898E-02   0.245628E-01
    3.70800       0.414218E-02   0.246251E-01
    3.71742       0.415543E-02   0.246876E-01
    3.72686       0.416874E-02   0.247502E-01
    3.73632       0.418211E-02   0.248130E-01
    3.74581       0.419554E-02   0.248759E-01
    3.75533       0.420902E-02   0.249390E-01
    3.76486       0.422255E-02   0.250023E-01
    3.77443       0.423615E-02   0.250658E-01
    3.78401       0.424980E-02   0.251293E-01
    3.79362       0.426351E-02   0.251931E-01
    3.80326       0.427727E-02   0.252570E-01
    3.81292       0.429110E-02   0.253211E-01
    3.82260       0.430498E-02   0.253853E-01
    3.83231       0.431892E-02   0.254497E-01
    3.84204       0.433292E-02   0.255143E-01
    3.85180       0.434698E-02   0.255789E-01
    3.86158       0.436109E-02   0.256439E-01
    3.87139       0.437527E-02   0.257089E-01
    3.88122       0.438951E-02   0.257741E-01
    3.89108       0.440380E-02   0.258395E-01
    3.90096       0.441816E-02   0.259051E-01
    3.91087       0.443257E-02   0.259708E-01
    3.92080       0.444705E-02   0.260367E-01
    3.93076       0.446159E-02   0.261028E-01
    3.94074       0.447619E-02   0.261689E-01
    3.95075       0.449085E-02   0.262353E-01
    3.96078       0.450557E-02   0.263019E-01
    3.97084       0.452036E-02   0.263686E-01
    3.98093       0.453521E-02   0.264355E-01
    3.99104       0.455011E-02   0.265026E-01
    4.00117       0.456509E-02   0.265698E-01
    4.01134       0.458012E-02   0.266372E-01
    4.02152       0.459522E-02   0.267048E-01
    4.03174       0.461038E-02   0.267725E-01
    4.04198       0.462561E-02   0.268404E-01
    4.05224       0.464090E-02   0.269085E-01
    4.06253       0.465625E-02   0.269768E-01
    4.07285       0.467167E-02   0.270453E-01
    4.08320       0.468715E-02   0.271138E-01
    4.09357       0.470270E-02   0.271826E-01
    4.10396       0.471831E-02   0.272516E-01
    4.11439       0.473399E-02   0.273207E-01
    4.12484       0.474974E-02   0.273900E-01
    4.13531       0.476555E-02   0.274595E-01
    4.14581       0.478143E-02   0.275292E-01
    4.15634       0.479737E-02   0.275990E-01
    4.16690       0.481339E-02   0.276690E-01
    4.17748       0.482946E-02   0.277392E-01
    4.18809       0.484561E-02   0.278096E-01
    4.19873       0.486183E-02   0.278801E-01
    4.20939       0.487811E-02   0.279509E-01
    4.22008       0.489446E-02   0.280218E-01
    4.23080       0.491088E-02   0.280928E-01
    4.24155       0.492737E-02   0.281641E-01
    4.25232       0.494393E-02   0.282356E-01
    4.26312       0.496056E-02   0.283072E-01
    4.27395       0.497725E-02   0.283790E-01
    4.28480       0.499402E-02   0.284510E-01
    4.29569       0.501086E-02   0.285232E-01
    4.30660       0.502777E-02   0.285955E-01
    4.31753       0.504475E-02   0.286681E-01
    4.32850       0.506180E-02   0.287408E-01
    4.33949       0.507892E-02   0.288137E-01
    4.35051       0.509612E-02   0.288868E-01
    4.36156       0.511339E-02   0.289601E-01
    4.37264       0.513072E-02   0.290336E-01
    4.38375       0.514814E-02   0.291072E-01
    4.39488       0.516562E-02   0.291811E-01
    4.40604       0.518318E-02   0.292551E-01
    4.41723       0.520081E-02   0.293293E-01
    4.42845       0.521852E-02   0.294037E-01
    4.43970       0.523630E-02   0.294783E-01
    4.45098       0.525416E-02   0.295531E-01
    4.46228       0.527209E-02   0.296281E-01
    4.47362       0.529009E-02   0.297032E-01
    4.48498       0.530818E-02   0.297786E-01
    4.49637       0.532633E-02   0.298541E-01
    4.50779       0.534457E-02   0.299298E-01
    4.51924       0.536288E-02   0.300058E-01
    4.53072       0.538126E-02   0.300819E-01
    4.54222       0.539973E-02   0.301582E-01
    4.55376       0.541827E-02   0.302347E-01
    4.56533       0.543689E-02   0.303114E-01
    4.57692       0.545558E-02   0.303883E-01
    4.58855       0.547436E-02   0.304654E-01
    4.60020       0.549321E-02   0.305427E-01
    4.61189       0.551215E-02   0.306201E-01
    4.62360       0.553116E-02   0.306978E-01
    4.63534       0.555025E-02   0.307757E-01
    4.64712       0.556942E-02   0.308538E-01
    4.65892       0.558867E-02   0.309321E-01
    4.67075       0.560801E-02   0.310105E-01
    4.68262       0.562742E-02   0.310892E-01
    4.69451       0.564692E-02   0.311681E-01
    4.70643       0.566649E-02   0.312471E-01
    4.71839       0.568615E-02   0.313264E-01
    4.73037       0.570589E-02   0.314059E-01
    4.74238       0.572572E-02   0.314856E-01
    4.75443       0.574562E-02   0.315654E-01
    4.76651       0.576561E-02   0.316455E-01
    4.77861       0.578569E-02   0.317258E-01
    4.79075       0.580585E-02   0.318063E-01
    4.80292       0.582609E-02   0.318869E-01
    4.81512       0.584641E-02   0.319678E-01
    4.82735       0.586683E-02   0.320489E-01
    4.83961       0.588732E-02   0.321303E-01
    4.85190       0.590791E-02   0.322118E-01
    4.86422       0.592857E-02   0.322934E-01
    4.87658       0.594933E-02   0.323754E-01
    4.88897       0.597017E-02   0.324575E-01
    4.90138       0.599110E-02   0.325399E-01
    4.91383       0.601212E-02   0.326224E-01
    4.92631       0.603322E-02   0.327052E-01
    4.93883       0.605441E-02   0.327881E-01
    4.95137       0.607569E-02   0.328713E-01
    4.96395       0.609706E-02   0.329547E-01
    4.97655       0.611852E-02   0.330383E-01
    4.98920       0.614007E-02   0.331221E-01
    5.00187       0.616171E-02   0.332061E-01
    5.01457       0.618344E-02   0.332904E-01
    5.02731       0.620526E-02   0.333748E-01
    5.04008       0.622717E-02   0.334595E-01
    5.05288       0.624917E-02   0.335444E-01
    5.06571       0.627126E-02   0.336295E-01
    5.07858       0.629345E-02   0.337148E-01
    5.09148       0.631573E-02   0.338003E-01
    5.10441       0.633810E-02   0.338861E-01
    5.11738       0.636057E-02   0.339720E-01
    5.13038       0.638312E-02   0.340582E-01
    5.14341       0.640578E-02   0.341446E-01
    5.15647       0.642852E-02   0.342313E-01
    5.16957       0.645136E-02   0.343181E-01
    5.18270       0.647430E-02   0.344051E-01
    5.19586       0.649733E-02   0.344924E-01
    5.20906       0.652046E-02   0.345799E-01
    5.22229       0.654368E-02   0.346676E-01
    5.23556       0.656701E-02   0.347556E-01
    5.24886       0.659042E-02   0.348438E-01
    5.26219       0.661394E-02   0.349321E-01
    5.27556       0.663755E-02   0.350208E-01
    5.28896       0.666126E-02   0.351096E-01
    5.30239       0.668508E-02   0.351987E-01
    5.31586       0.670898E-02   0.352879E-01
    5.32936       0.673299E-02   0.353775E-01
    5.34290       0.675710E-02   0.354673E-01
    5.35647       0.678131E-02   0.355572E-01
    5.37007       0.680562E-02   0.356474E-01
    5.38371       0.683003E-02   0.357378E-01
    5.39739       0.685454E-02   0.358285E-01
    5.41110       0.687916E-02   0.359194E-01
    5.42484       0.690387E-02   0.360105E-01
    5.43862       0.692869E-02   0.361019E-01
    5.45244       0.695361E-02   0.361934E-01
    5.46629       0.697864E-02   0.362853E-01
    5.48017       0.700377E-02   0.363773E-01
    5.49409       0.702900E-02   0.364696E-01
    5.50805       0.705434E-02   0.365621E-01
    5.52204       0.707978E-02   0.366549E-01
    5.53607       0.710533E-02   0.367479E-01
    5.55013       0.713099E-02   0.368411E-01
    5.56423       0.715675E-02   0.369346E-01
    5.57836       0.718262E-02   0.370283E-01
    5.59253       0.720859E-02   0.371222E-01
    5.60674       0.723468E-02   0.372164E-01
    5.62098       0.726087E-02   0.373108E-01
    5.63526       0.728717E-02   0.374054E-01
    5.64957       0.731357E-02   0.375003E-01
    5.66392       0.734009E-02   0.375954E-01
    5.67831       0.736672E-02   0.376908E-01
    5.69273       0.739346E-02   0.377864E-01
    5.70719       0.742031E-02   0.378823E-01
    5.72169       0.744727E-02   0.379784E-01
    5.73622       0.747434E-02   0.380748E-01
    5.75079       0.750152E-02   0.381713E-01
    5.76540       0.752882E-02   0.382682E-01
    5.78005       0.755623E-02   0.383653E-01
    5.79473       0.758375E-02   0.384626E-01
    5.80945       0.761139E-02   0.385601E-01
    5.82421       0.763914E-02   0.386579E-01
    5.83900       0.766700E-02   0.387561E-01
    5.85383       0.769498E-02   0.388544E-01
    5.86870       0.772308E-02   0.389529E-01
    5.88361       0.775129E-02   0.390518E-01
    5.89855       0.777962E-02   0.391508E-01
    5.91354       0.780806E-02   0.392501E-01
    5.92856       0.783663E-02   0.393497E-01
    5.94362       0.786531E-02   0.394495E-01
    5.95872       0.789411E-02   0.395496E-01
    5.97385       0.792303E-02   0.396499E-01
    5.98903       0.795206E-02   0.397505E-01
    6.00424       0.798122E-02   0.398514E-01
    6.01950       0.801050E-02   0.399524E-01
    6.03479       0.803990E-02   0.400538E-01
    6.05012       0.806942E-02   0.401554E-01
    6.06548       0.809906E-02   0.402573E-01
    6.08089       0.812882E-02   0.403594E-01
    6.09634       0.815871E-02   0.404618E-01
    6.11183       0.818872E-02   0.405644E-01
    6.12735       0.821885E-02   0.406674E-01
    6.14292       0.824911E-02   0.407705E-01
    6.15852       0.827949E-02   0.408739E-01
    6.17416       0.830999E-02   0.409776E-01
    6.18985       0.834063E-02   0.410816E-01
    6.20557       0.837139E-02   0.411858E-01
    6.22134       0.840227E-02   0.412903E-01
    6.23714       0.843328E-02   0.413951E-01
    6.25298       0.846442E-02   0.415001E-01
    6.26887       0.849569E-02   0.416053E-01
    6.28479       0.852709E-02   0.417109E-01
    6.30076       0.855861E-02   0.418167E-01
    6.31676       0.859027E-02   0.419228E-01
    6.33281       0.862205E-02   0.420291E-01
    6.34890       0.865397E-02   0.421358E-01
    6.36503       0.868601E-02   0.422426E-01
    6.38120       0.871819E-02   0.423498E-01
    6.39741       0.875050E-02   0.424573E-01
    6.41366       0.878294E-02   0.425649E-01
    6.42995       0.881552E-02   0.426729E-01
    6.44628       0.884823E-02   0.427812E-01
    6.46266       0.888107E-02   0.428897E-01
    6.47908       0.891405E-02   0.429985E-01
    6.49554       0.894717E-02   0.431076E-01
    6.51204       0.898042E-02   0.432169E-01
    6.52858       0.901380E-02   0.433266E-01
    6.54517       0.904733E-02   0.434365E-01
    6.56179       0.908099E-02   0.435467E-01
    6.57846       0.911478E-02   0.436571E-01
    6.59517       0.914872E-02   0.437679E-01
    6.61193       0.918280E-02   0.438789E-01
    6.62872       0.921701E-02   0.439903E-01
    6.64556       0.925137E-02   0.441019E-01
    6.66245       0.928586E-02   0.442138E-01
    6.67937       0.932050E-02   0.443259E-01
    6.69634       0.935528E-02   0.444383E-01
    6.71335       0.939020E-02   0.445511E-01
    6.73041       0.942527E-02   0.446641E-01
    6.74750       0.946047E-02   0.447774E-01
    6.76465       0.949583E-02   0.448910E-01
    6.78183       0.953132E-02   0.450049E-01
    6.79906       0.956696E-02   0.451191E-01
    6.81633       0.960275E-02   0.452335E-01
    6.83365       0.963868E-02   0.453483E-01
    6.85101       0.967476E-02   0.454633E-01
    6.86841       0.971099E-02   0.455786E-01
    6.88586       0.974737E-02   0.456943E-01
    6.90335       0.978389E-02   0.458102E-01
    6.92089       0.982056E-02   0.459264E-01
    6.93847       0.985738E-02   0.460429E-01
    6.95610       0.989436E-02   0.461597E-01
    6.97377       0.993148E-02   0.462768E-01
    6.99149       0.996876E-02   0.463942E-01
    7.00925       0.100062E-01   0.465119E-01
    7.02706       0.100438E-01   0.466299E-01
    7.04491       0.100815E-01   0.467482E-01
    7.06281       0.101194E-01   0.468668E-01
    7.08075       0.101574E-01   0.469857E-01
    7.09874       0.101956E-01   0.471049E-01
    7.11677       0.102340E-01   0.472244E-01
    7.13485       0.102725E-01   0.473442E-01
    7.15298       0.103111E-01   0.474643E-01
    7.17115       0.103500E-01   0.475847E-01
    7.18937       0.103889E-01   0.477054E-01
    7.20764       0.104281E-01   0.478264E-01
    7.22595       0.104674E-01   0.479478E-01
    7.24430       0.105068E-01   0.480694E-01
    7.26271       0.105465E-01   0.481913E-01
    7.28116       0.105862E-01   0.483136E-01
    7.29966       0.106262E-01   0.484361E-01
    7.31820       0.106663E-01   0.485590E-01
    7.33679       0.107065E-01   0.486822E-01
    7.35543       0.107470E-01   0.488057E-01
    7.37412       0.107876E-01   0.489295E-01
    7.39286       0.108283E-01   0.490536E-01
    7.41164       0.108692E-01   0.491781E-01
    7.43047       0.109103E-01   0.493028E-01
    7.44935       0.109516E-01   0.494279E-01
    7.46827       0.109930E-01   0.495533E-01
    7.48725       0.110346E-01   0.496790E-01
    7.50627       0.110764E-01   0.498051E-01
    7.52534       0.111183E-01   0.499314E-01
    7.54446       0.111604E-01   0.500581E-01
    7.56362       0.112027E-01   0.501851E-01
    7.58284       0.112451E-01   0.503124E-01
    7.60210       0.112877E-01   0.504400E-01
    7.62142       0.113305E-01   0.505679E-01
    7.64078       0.113735E-01   0.506963E-01
    7.66019       0.114166E-01   0.508248E-01
    7.67966       0.114599E-01   0.509538E-01
    7.69917       0.115034E-01   0.510831E-01
    7.71873       0.115471E-01   0.512126E-01
    7.73834       0.115909E-01   0.513426E-01
    7.75800       0.116349E-01   0.514728E-01
    7.77771       0.116791E-01   0.516034E-01
    7.79747       0.117235E-01   0.517343E-01
    7.81728       0.117680E-01   0.518655E-01
    7.83714       0.118128E-01   0.519971E-01
    7.85705       0.118577E-01   0.521290E-01
    7.87702       0.119028E-01   0.522613E-01
    7.89703       0.119480E-01   0.523938E-01
    7.91709       0.119935E-01   0.525268E-01
    7.93721       0.120391E-01   0.526600E-01
    7.95737       0.120850E-01   0.527936E-01
    7.97759       0.121310E-01   0.529275E-01
    7.99786       0.121772E-01   0.530618E-01
    8.01818       0.122236E-01   0.531964E-01
    8.03855       0.122701E-01   0.533314E-01
    8.05898       0.123169E-01   0.534666E-01
    8.07945       0.123638E-01   0.536023E-01
    8.09998       0.124110E-01   0.537383E-01
    8.12056       0.124583E-01   0.538746E-01
    8.14119       0.125058E-01   0.540113E-01
    8.16188       0.125535E-01   0.541483E-01
    8.18261       0.126014E-01   0.542856E-01
    8.20340       0.126495E-01   0.544234E-01
    8.22425       0.126978E-01   0.545614E-01
    8.24514       0.127463E-01   0.546998E-01
    8.26609       0.127950E-01   0.548386E-01
    8.28709       0.128438E-01   0.549777E-01
    8.30815       0.128929E-01   0.551172E-01
    8.32926       0.129422E-01   0.552570E-01
    8.35042       0.129916E-01   0.553972E-01
    8.37164       0.130413E-01   0.555378E-01
    8.39291       0.130912E-01   0.556786E-01
    8.41423       0.131412E-01   0.558199E-01
    8.43561       0.131915E-01   0.559614E-01
    8.45705       0.132420E-01   0.561034E-01
    8.47854       0.132926E-01   0.562458E-01
    8.50008       0.133435E-01   0.563884E-01
    8.52168       0.133946E-01   0.565315E-01
    8.54333       0.134459E-01   0.566749E-01
    8.56503       0.134974E-01   0.568187E-01
    8.58680       0.135491E-01   0.569628E-01
    8.60861       0.136010E-01   0.571073E-01
    8.63049       0.136531E-01   0.572522E-01
    8.65242       0.137054E-01   0.573974E-01
    8.67440       0.137579E-01   0.575431E-01
    8.69644       0.138107E-01   0.576890E-01
    8.71854       0.138636E-01   0.578354E-01
    8.74069       0.139168E-01   0.579821E-01
    8.76290       0.139702E-01   0.581292E-01
    8.78517       0.140238E-01   0.582766E-01
    8.80749       0.140776E-01   0.584245E-01
    8.82987       0.141316E-01   0.585727E-01
    8.85230       0.141858E-01   0.587213E-01
    8.87480       0.142403E-01   0.588703E-01
    8.89735       0.142950E-01   0.590196E-01
    8.91995       0.143498E-01   0.591693E-01
    8.94262       0.144050E-01   0.593194E-01
    8.96534       0.144603E-01   0.594699E-01
    8.98812       0.145158E-01   0.596208E-01
    9.01096       0.145716E-01   0.597720E-01
    9.03386       0.146276E-01   0.599237E-01
    9.05681       0.146838E-01   0.600757E-01
    9.07982       0.147403E-01   0.602281E-01
    9.10290       0.147970E-01   0.603809E-01
    9.12603       0.148539E-01   0.605341E-01
    9.14922       0.149110E-01   0.606876E-01
    9.17246       0.149684E-01   0.608416E-01
    9.19577       0.150259E-01   0.609959E-01
    9.21914       0.150838E-01   0.611506E-01
    9.24256       0.151418E-01   0.613058E-01
    9.26605       0.152001E-01   0.614613E-01
    9.28959       0.152586E-01   0.616173E-01
    9.31320       0.153173E-01   0.617736E-01
    9.33686       0.153763E-01   0.619303E-01
    9.36059       0.154355E-01   0.620874E-01
    9.38438       0.154950E-01   0.622449E-01
    9.40822       0.155547E-01   0.624028E-01
    9.43213       0.156146E-01   0.625613E-01
    9.45610       0.156748E-01   0.627200E-01
    9.48012       0.157352E-01   0.628788E-01
    9.50421       0.157958E-01   0.630381E-01
    9.52836       0.158567E-01   0.631981E-01
    9.55258       0.159178E-01   0.633588E-01
    9.57685       0.159792E-01   0.635194E-01
    9.60119       0.160408E-01   0.636806E-01
    9.62558       0.161027E-01   0.638419E-01
    9.65004       0.161648E-01   0.640038E-01
    9.67457       0.162271E-01   0.641663E-01
    9.69915       0.162897E-01   0.643294E-01
    9.72380       0.163526E-01   0.644925E-01
    9.74851       0.164157E-01   0.646563E-01
    9.77328       0.164790E-01   0.648200E-01
    9.79811       0.165426E-01   0.649844E-01
    9.82301       0.166065E-01   0.651494E-01
    9.84797       0.166706E-01   0.653144E-01
    9.87300       0.167350E-01   0.654800E-01
    9.89809       0.167996E-01   0.656463E-01
    9.92324       0.168645E-01   0.658131E-01
    9.94846       0.169296E-01   0.659800E-01
    9.97374       0.169950E-01   0.661475E-01
    9.99908       0.170607E-01   0.663150E-01
    10.0245       0.171266E-01   0.664831E-01
    10.0500       0.171928E-01   0.666519E-01
    10.0755       0.172592E-01   0.668213E-01
    10.1011       0.173259E-01   0.669906E-01
    10.1268       0.173929E-01   0.671606E-01
    10.1525       0.174601E-01   0.673306E-01
    10.1783       0.175276E-01   0.675019E-01
    10.2042       0.175954E-01   0.676731E-01
    10.2301       0.176634E-01   0.678444E-01
    10.2561       0.177317E-01   0.680169E-01
    10.2822       0.178003E-01   0.681894E-01
    10.3083       0.178692E-01   0.683625E-01
    10.3345       0.179383E-01   0.685356E-01
    10.3608       0.180077E-01   0.687094E-01
    10.3871       0.180773E-01   0.688838E-01
    10.4135       0.181473E-01   0.690588E-01
    10.4399       0.182175E-01   0.692338E-01
    10.4665       0.182880E-01   0.694094E-01
    10.4931       0.183588E-01   0.695856E-01
    10.5197       0.184299E-01   0.697619E-01
    10.5465       0.185012E-01   0.699388E-01
    10.5733       0.185728E-01   0.701163E-01
    10.6001       0.186447E-01   0.702944E-01
    10.6271       0.187169E-01   0.704725E-01
    10.6541       0.187894E-01   0.706513E-01
    10.6812       0.188622E-01   0.708306E-01
    10.7083       0.189352E-01   0.710100E-01
    10.7355       0.190086E-01   0.711906E-01
    10.7628       0.190822E-01   0.713713E-01
    10.7902       0.191561E-01   0.715519E-01
    10.8176       0.192303E-01   0.717338E-01
    10.8451       0.193048E-01   0.719156E-01
    10.8726       0.193796E-01   0.720981E-01
    10.9003       0.194547E-01   0.722806E-01
    10.9280       0.195301E-01   0.724644E-01
    10.9557       0.196058E-01   0.726481E-01
    10.9836       0.196818E-01   0.728325E-01
    11.0115       0.197581E-01   0.730175E-01
    11.0395       0.198347E-01   0.732025E-01
    11.0675       0.199116E-01   0.733881E-01
    11.0957       0.199888E-01   0.735744E-01
    11.1239       0.200663E-01   0.737613E-01
    11.1521       0.201441E-01   0.739481E-01
    11.1805       0.202222E-01   0.741356E-01
    11.2089       0.203006E-01   0.743238E-01
    11.2374       0.203793E-01   0.745125E-01
    11.2659       0.204584E-01   0.747013E-01
    11.2946       0.205377E-01   0.748906E-01
    11.3233       0.206174E-01   0.750806E-01
    11.3521       0.206973E-01   0.752713E-01
    11.3809       0.207776E-01   0.754625E-01
    11.4098       0.208582E-01   0.756538E-01
    11.4388       0.209392E-01   0.758456E-01
    11.4679       0.210204E-01   0.760381E-01
    11.4970       0.211020E-01   0.762306E-01
    11.5263       0.211839E-01   0.764244E-01
    11.5556       0.212661E-01   0.766181E-01
    11.5849       0.213486E-01   0.768125E-01
    11.6144       0.214314E-01   0.770075E-01
    11.6439       0.215146E-01   0.772025E-01
    11.6735       0.215981E-01   0.773988E-01
    11.7031       0.216820E-01   0.775950E-01
    11.7329       0.217661E-01   0.777919E-01
    11.7627       0.218506E-01   0.779894E-01
    11.7926       0.219355E-01   0.781869E-01
    11.8226       0.220206E-01   0.783856E-01
    11.8526       0.221061E-01   0.785844E-01
    11.8828       0.221920E-01   0.787838E-01
    11.9130       0.222781E-01   0.789831E-01
    11.9432       0.223646E-01   0.791838E-01
    11.9736       0.224515E-01   0.793844E-01
    12.0040       0.225387E-01   0.795863E-01
    12.0345       0.226262E-01   0.797881E-01
    12.0651       0.227141E-01   0.799906E-01
    12.0958       0.228023E-01   0.801931E-01
    12.1265       0.228909E-01   0.803969E-01
    12.1573       0.229798E-01   0.806006E-01
    12.1882       0.230690E-01   0.808050E-01
    12.2192       0.231586E-01   0.810100E-01
    12.2503       0.232486E-01   0.812156E-01
    12.2814       0.233389E-01   0.814219E-01
    12.3126       0.234296E-01   0.816281E-01
    12.3439       0.235206E-01   0.818350E-01
    12.3753       0.236120E-01   0.820431E-01
    12.4068       0.237037E-01   0.822513E-01
    12.4383       0.237958E-01   0.824594E-01
    12.4699       0.238883E-01   0.826688E-01
    12.5016       0.239811E-01   0.828788E-01
    12.5334       0.240743E-01   0.830888E-01
    12.5652       0.241679E-01   0.832994E-01
    12.5972       0.242618E-01   0.835106E-01
    12.6292       0.243561E-01   0.837225E-01
    12.6613       0.244507E-01   0.839350E-01
    12.6935       0.245458E-01   0.841481E-01
    12.7257       0.246412E-01   0.843619E-01
    12.7581       0.247369E-01   0.845756E-01
    12.7905       0.248331E-01   0.847900E-01
    12.8230       0.249296E-01   0.850050E-01
    12.8556       0.250265E-01   0.852206E-01
    12.8883       0.251238E-01   0.854369E-01
    12.9210       0.252214E-01   0.856538E-01
    12.9539       0.253195E-01   0.858713E-01
    12.9868       0.254179E-01   0.860888E-01
    13.0198       0.255167E-01   0.863075E-01
    13.0529       0.256159E-01   0.865263E-01
    13.0861       0.257155E-01   0.867456E-01
    13.1194       0.258155E-01   0.869656E-01
    13.1527       0.259158E-01   0.871863E-01
    13.1861       0.260166E-01   0.874075E-01
    13.2197       0.261178E-01   0.876294E-01
    13.2533       0.262193E-01   0.878519E-01
    13.2870       0.263212E-01   0.880744E-01
    13.3207       0.264236E-01   0.882981E-01
    13.3546       0.265263E-01   0.885219E-01
    13.3885       0.266295E-01   0.887469E-01
    13.4226       0.267330E-01   0.889719E-01
    13.4567       0.268370E-01   0.891975E-01
    13.4909       0.269413E-01   0.894238E-01
    13.5252       0.270461E-01   0.896506E-01
    13.5596       0.271513E-01   0.898781E-01
    13.5940       0.272569E-01   0.901063E-01
    13.6286       0.273628E-01   0.903344E-01
    13.6632       0.274693E-01   0.905638E-01
    13.6980       0.275761E-01   0.907938E-01
    13.7328       0.276833E-01   0.910238E-01
    13.7677       0.277910E-01   0.912550E-01
    13.8027       0.278991E-01   0.914863E-01
    13.8378       0.280076E-01   0.917181E-01
    13.8729       0.281165E-01   0.919513E-01
    13.9082       0.282258E-01   0.921844E-01
    13.9436       0.283356E-01   0.924181E-01
    13.9790       0.284458E-01   0.926525E-01
    14.0145       0.285565E-01   0.928875E-01
    14.0502       0.286675E-01   0.931231E-01
    14.0859       0.287790E-01   0.933594E-01
    14.1217       0.288910E-01   0.935963E-01
    14.1576       0.290033E-01   0.938338E-01
    14.1936       0.291161E-01   0.940719E-01
    14.2297       0.292294E-01   0.943106E-01
    14.2658       0.293431E-01   0.945500E-01
    14.3021       0.294572E-01   0.947894E-01
    14.3385       0.295718E-01   0.950300E-01
    14.3749       0.296868E-01   0.952713E-01
    14.4114       0.298023E-01   0.955125E-01
    14.4481       0.299182E-01   0.957550E-01
    14.4848       0.300346E-01   0.959981E-01
    14.5216       0.301514E-01   0.962413E-01
    14.5585       0.302687E-01   0.964856E-01
    14.5956       0.303864E-01   0.967306E-01
    14.6327       0.305046E-01   0.969756E-01
    14.6699       0.306233E-01   0.972219E-01
    14.7072       0.307424E-01   0.974688E-01
    14.7445       0.308619E-01   0.977156E-01
    14.7820       0.309820E-01   0.979638E-01
    14.8196       0.311025E-01   0.982119E-01
    14.8573       0.312235E-01   0.984613E-01
    14.8950       0.313449E-01   0.987113E-01
    14.9329       0.314669E-01   0.989613E-01
    14.9709       0.315893E-01   0.992125E-01
    15.0089       0.317122E-01   0.994644E-01
    15.0471       0.318355E-01   0.997169E-01
    15.0853       0.319593E-01   0.999694E-01
    15.1237       0.320837E-01   0.100223    
    15.1621       0.322085E-01   0.100478    
    15.2007       0.323337E-01   0.100733    
    15.2393       0.324595E-01   0.100988    
    15.2781       0.325858E-01   0.101244    
    15.3169       0.327125E-01   0.101501    
    15.3559       0.328398E-01   0.101758    
    15.3949       0.329675E-01   0.102016    
    15.4340       0.330958E-01   0.102275    
    15.4733       0.332245E-01   0.102535    
    15.5126       0.333537E-01   0.102795    
    15.5520       0.334835E-01   0.103056    
    15.5916       0.336137E-01   0.103317    
    15.6312       0.337445E-01   0.103579    
    15.6710       0.338757E-01   0.103842    
    15.7108       0.340075E-01   0.104106    
    15.7507       0.341398E-01   0.104369    
    15.7908       0.342726E-01   0.104634    
    15.8309       0.344059E-01   0.104900    
    15.8712       0.345397E-01   0.105166    
    15.9115       0.346741E-01   0.105433    
    15.9520       0.348089E-01   0.105700    
    15.9925       0.349443E-01   0.105968    
    16.0332       0.350803E-01   0.106237    
    16.0740       0.352167E-01   0.106506    
    16.1148       0.353537E-01   0.106777    
    16.1558       0.354912E-01   0.107048    
    16.1969       0.356292E-01   0.107319    
    16.2381       0.357678E-01   0.107591    
    16.2793       0.359069E-01   0.107864    
    16.3207       0.360466E-01   0.108138    
    16.3622       0.361868E-01   0.108413    
    16.4038       0.363276E-01   0.108688    
    16.4455       0.364689E-01   0.108963    
    16.4873       0.366107E-01   0.109239    
    16.5293       0.367531E-01   0.109517    
    16.5713       0.368960E-01   0.109794    
    16.6134       0.370395E-01   0.110073    
    16.6557       0.371836E-01   0.110353    
    16.6980       0.373282E-01   0.110632    
    16.7405       0.374734E-01   0.110913    
    16.7830       0.376192E-01   0.111194    
    16.8257       0.377655E-01   0.111476    
    16.8685       0.379123E-01   0.111759    
    16.9114       0.380598E-01   0.112043    
    16.9544       0.382078E-01   0.112327    
    16.9975       0.383564E-01   0.112612    
    17.0407       0.385056E-01   0.112898    
    17.0840       0.386553E-01   0.113184    
    17.1275       0.388057E-01   0.113471    
    17.1710       0.389566E-01   0.113759    
    17.2147       0.391081E-01   0.114048    
    17.2584       0.392602E-01   0.114337    
    17.3023       0.394129E-01   0.114627    
    17.3463       0.395662E-01   0.114918    
    17.3904       0.397200E-01   0.115209    
    17.4346       0.398745E-01   0.115501    
    17.4790       0.400296E-01   0.115794    
    17.5234       0.401852E-01   0.116088    
    17.5680       0.403415E-01   0.116383    
    17.6126       0.404984E-01   0.116678    
    17.6574       0.406559E-01   0.116974    
    17.7023       0.408140E-01   0.117271    
    17.7473       0.409727E-01   0.117568    
    17.7925       0.411320E-01   0.117866    
    17.8377       0.412920E-01   0.118166    
    17.8831       0.414526E-01   0.118465    
    17.9285       0.416138E-01   0.118766    
    17.9741       0.417756E-01   0.119067    
    18.0198       0.419380E-01   0.119369    
    18.0656       0.421011E-01   0.119672    
    18.1116       0.422648E-01   0.119976    
    18.1576       0.424292E-01   0.120280    
    18.2038       0.425942E-01   0.120585    
    18.2501       0.427598E-01   0.120891    
    18.2965       0.429261E-01   0.121198    
    18.3430       0.430930E-01   0.121505    
    18.3897       0.432606E-01   0.121813    
    18.4364       0.434288E-01   0.122123    
    18.4833       0.435976E-01   0.122432    
    18.5303       0.437672E-01   0.122743    
    18.5774       0.439374E-01   0.123054    
    18.6247       0.441082E-01   0.123366    
    18.6720       0.442797E-01   0.123679    
    18.7195       0.444519E-01   0.123993    
    18.7671       0.446247E-01   0.124308    
    18.8148       0.447982E-01   0.124623    
    18.8627       0.449724E-01   0.124939    
    18.9106       0.451473E-01   0.125256    
    18.9587       0.453228E-01   0.125574    
    19.0069       0.454991E-01   0.125893    
    19.0553       0.456760E-01   0.126212    
    19.1037       0.458536E-01   0.126532    
    19.1523       0.460319E-01   0.126853    
    19.2010       0.462109E-01   0.127174    
    19.2498       0.463905E-01   0.127498    
    19.2988       0.465709E-01   0.127821    
    19.3479       0.467520E-01   0.128145    
    19.3971       0.469338E-01   0.128470    
    19.4464       0.471163E-01   0.128796    
    19.4958       0.472995E-01   0.129123    
    19.5454       0.474834E-01   0.129450    
    19.5951       0.476680E-01   0.129779    
    19.6450       0.478533E-01   0.130108    
    19.6949       0.480394E-01   0.130438    
    19.7450       0.482262E-01   0.130769    
    19.7952       0.484137E-01   0.131101    
    19.8456       0.486019E-01   0.131433    
    19.8960       0.487909E-01   0.131766    
    19.9466       0.489806E-01   0.132101    
    19.9973       0.491710E-01   0.132436    
    20.0482       0.493622E-01   0.132772    
    20.0992       0.495542E-01   0.133109    
    20.1503       0.497468E-01   0.133446    
    20.2015       0.499403E-01   0.133785    
    20.2529       0.501344E-01   0.134124    
    20.3044       0.503294E-01   0.134464    
    20.3561       0.505251E-01   0.134806    
    20.4078       0.507215E-01   0.135148    
    20.4597       0.509187E-01   0.135491    
    20.5118       0.511167E-01   0.135834    
    20.5639       0.513155E-01   0.136179    
    20.6162       0.515150E-01   0.136524    
    20.6687       0.517153E-01   0.136871    
    20.7212       0.519164E-01   0.137218    
    20.7739       0.521182E-01   0.137566    
    20.8268       0.523209E-01   0.137915    
    20.8797       0.525243E-01   0.138265    
    20.9328       0.527286E-01   0.138616    
    20.9861       0.529336E-01   0.138968    
    21.0394       0.531394E-01   0.139320    
    21.0929       0.533461E-01   0.139673    
    21.1466       0.535535E-01   0.140028    
    21.2004       0.537617E-01   0.140383    
    21.2543       0.539708E-01   0.140739    
    21.3083       0.541807E-01   0.141096    
    21.3625       0.543914E-01   0.141454    
    21.4169       0.546029E-01   0.141813    
    21.4713       0.548152E-01   0.142173    
    21.5259       0.550284E-01   0.142533    
    21.5807       0.552424E-01   0.142895    
    21.6356       0.554572E-01   0.143258    
    21.6906       0.556728E-01   0.143621    
    21.7458       0.558894E-01   0.143985    
    21.8011       0.561067E-01   0.144350    
    21.8565       0.563249E-01   0.144716    
    21.9121       0.565439E-01   0.145084    
    21.9679       0.567639E-01   0.145452    
    22.0237       0.569846E-01   0.145821    
    22.0797       0.572062E-01   0.146191    
    22.1359       0.574287E-01   0.146561    
    22.1922       0.576521E-01   0.146933    
    22.2487       0.578763E-01   0.147306    
    22.3052       0.581014E-01   0.147679    
    22.3620       0.583274E-01   0.148054    
    22.4188       0.585543E-01   0.148430    
    22.4759       0.587820E-01   0.148806    
    22.5330       0.590107E-01   0.149184    
    22.5904       0.592402E-01   0.149563    
    22.6478       0.594706E-01   0.149942    
    22.7054       0.597020E-01   0.150322    
    22.7632       0.599342E-01   0.150704    
    22.8211       0.601673E-01   0.151086    
    22.8791       0.604014E-01   0.151469    
    22.9373       0.606364E-01   0.151853    
    22.9956       0.608723E-01   0.152239    
    23.0541       0.611091E-01   0.152625    
    23.1128       0.613468E-01   0.153012    
    23.1716       0.615855E-01   0.153400    
    23.2305       0.618251E-01   0.153789    
    23.2896       0.620656E-01   0.154179    
    23.3488       0.623071E-01   0.154571    
    23.4082       0.625496E-01   0.154963    
    23.4678       0.627929E-01   0.155356    
    23.5275       0.630373E-01   0.155750    
    23.5873       0.632826E-01   0.156145    
    23.6473       0.635288E-01   0.156541    
    23.7075       0.637760E-01   0.156938    
    23.7678       0.640242E-01   0.157336    
    23.8282       0.642734E-01   0.157736    
    23.8888       0.645235E-01   0.158136    
    23.9496       0.647746E-01   0.158537    
    24.0105       0.650267E-01   0.158939    
    24.0716       0.652798E-01   0.159343    
    24.1328       0.655339E-01   0.159746    
    24.1942       0.657890E-01   0.160152    
    24.2558       0.660450E-01   0.160558    
    24.3175       0.663021E-01   0.160965    
    24.3793       0.665602E-01   0.161374    
    24.4413       0.668193E-01   0.161783    
    24.5035       0.670795E-01   0.162194    
    24.5658       0.673406E-01   0.162605    
    24.6283       0.676028E-01   0.163018    
    24.6910       0.678660E-01   0.163431    
    24.7538       0.681302E-01   0.163846    
    24.8168       0.683955E-01   0.164261    
    24.8799       0.686618E-01   0.164678    
    24.9432       0.689292E-01   0.165096    
    25.0066       0.691976E-01   0.165514    
    25.0703       0.694671E-01   0.165934    
    25.1340       0.697376E-01   0.166356    
    25.1980       0.700092E-01   0.166778    
    25.2621       0.702819E-01   0.167201    
    25.3263       0.705556E-01   0.167624    
    25.3908       0.708304E-01   0.168050    
    25.4554       0.711063E-01   0.168476    
    25.5201       0.713833E-01   0.168904    
    25.5850       0.716614E-01   0.169332    
    25.6501       0.719406E-01   0.169762    
    25.7154       0.722209E-01   0.170193    
    25.7808       0.725022E-01   0.170624    
    25.8464       0.727847E-01   0.171057    
    25.9121       0.730683E-01   0.171491    
    25.9781       0.733531E-01   0.171926    
    26.0441       0.736389E-01   0.172362    
    26.1104       0.739259E-01   0.172799    
    26.1768       0.742140E-01   0.173238    
    26.2434       0.745033E-01   0.173677    
    26.3102       0.747937E-01   0.174118    
    26.3771       0.750852E-01   0.174559    
    26.4442       0.753779E-01   0.175003    
    26.5115       0.756717E-01   0.175446    
    26.5790       0.759668E-01   0.175891    
    26.6466       0.762629E-01   0.176338    
    26.7144       0.765603E-01   0.176785    
    26.7823       0.768588E-01   0.177233    
    26.8505       0.771585E-01   0.177683    
    26.9188       0.774594E-01   0.178134    
    26.9873       0.777615E-01   0.178586    
    27.0559       0.780648E-01   0.179039    
    27.1248       0.783693E-01   0.179493    
    27.1938       0.786750E-01   0.179948    
    27.2630       0.789819E-01   0.180404    
    27.3323       0.792900E-01   0.180863    
    27.4019       0.795993E-01   0.181321    
    27.4716       0.799099E-01   0.181781    
    27.5415       0.802217E-01   0.182243    
    27.6115       0.805347E-01   0.182704    
    27.6818       0.808490E-01   0.183168    
    27.7522       0.811645E-01   0.183633    
    27.8228       0.814813E-01   0.184099    
    27.8936       0.817994E-01   0.184566    
    27.9646       0.821187E-01   0.185034    
    28.0357       0.824393E-01   0.185503    
    28.1071       0.827611E-01   0.185974    
    28.1786       0.830842E-01   0.186446    
    28.2503       0.834087E-01   0.186919    
    28.3222       0.837344E-01   0.187393    
    28.3942       0.840614E-01   0.187868    
    28.4665       0.843897E-01   0.188345    
    28.5389       0.847193E-01   0.188823    
    28.6115       0.850502E-01   0.189302    
    28.6843       0.853825E-01   0.189782    
    28.7573       0.857161E-01   0.190263    
    28.8305       0.860510E-01   0.190746    
    28.9038       0.863872E-01   0.191230    
    28.9774       0.867248E-01   0.191715    
    29.0511       0.870637E-01   0.192201    
    29.1250       0.874040E-01   0.192689    
    29.1991       0.877456E-01   0.193178    
    29.2734       0.880886E-01   0.193668    
    29.3479       0.884330E-01   0.194159    
    29.4226       0.887788E-01   0.194652    
    29.4974       0.891259E-01   0.195146    
    29.5725       0.894744E-01   0.195641    
    29.6478       0.898244E-01   0.196137    
    29.7232       0.901757E-01   0.196634    
    29.7988       0.905284E-01   0.197133    
    29.8747       0.908826E-01   0.197633    
    29.9507       0.912381E-01   0.198134    
    30.0269       0.915951E-01   0.198638    
    30.1033       0.919535E-01   0.199141    
    30.1799       0.923134E-01   0.199646    
    30.2567       0.926747E-01   0.200153    
    30.3337       0.930374E-01   0.200661    
    30.4109       0.934016E-01   0.201169    
    30.4883       0.937673E-01   0.201680    
    30.5658       0.941345E-01   0.202192    
    30.6436       0.945031E-01   0.202704    
    30.7216       0.948732E-01   0.203219    
    30.7998       0.952447E-01   0.203734    
    30.8781       0.956178E-01   0.204251    
    30.9567       0.959924E-01   0.204769    
    31.0355       0.963685E-01   0.205289    
    31.1145       0.967461E-01   0.205809    
    31.1937       0.971252E-01   0.206332    
    31.2730       0.975059E-01   0.206855    
    31.3526       0.978881E-01   0.207380    
    31.4324       0.982718E-01   0.207906    
    31.5124       0.986571E-01   0.208433    
    31.5926       0.990439E-01   0.208962    
    31.6730       0.994323E-01   0.209493    
    31.7536       0.998223E-01   0.210024    
    31.8344       0.100214       0.210556    
    31.9154       0.100607       0.211091    
    31.9966       0.101002       0.211626    
    32.0781       0.101398       0.212163    
    32.1597       0.101796       0.212701    
    32.2415       0.102195       0.213241    
    32.3236       0.102597       0.213782    
    32.4058       0.102999       0.214324    
    32.4883       0.103404       0.214868    
    32.5710       0.103810       0.215413    
    32.6539       0.104217       0.215959    
    32.7370       0.104627       0.216508    
    32.8203       0.105038       0.217056    
    32.9038       0.105450       0.217607    
    32.9876       0.105865       0.218159    
    33.0715       0.106281       0.218713    
    33.1557       0.106699       0.219268    
    33.2401       0.107118       0.219824    
    33.3247       0.107539       0.220381    
    33.4095       0.107962       0.220941    
    33.4945       0.108387       0.221501    
    33.5798       0.108813       0.222063    
    33.6652       0.109241       0.222626    
    33.7509       0.109671       0.223191    
    33.8368       0.110102       0.223757    
    33.9229       0.110535       0.224325    
    34.0093       0.110971       0.224894    
    34.0958       0.111407       0.225464    
    34.1826       0.111846       0.226036    
    34.2696       0.112286       0.226610    
    34.3568       0.112729       0.227184    
    34.4443       0.113173       0.227761    
    34.5319       0.113618       0.228339    
    34.6198       0.114066       0.228918    
    34.7079       0.114516       0.229499    
    34.7963       0.114967       0.230081    
    34.8848       0.115420       0.230664    
    34.9736       0.115875       0.231250    
    35.0627       0.116332       0.231836    
    35.1519       0.116791       0.232424    
    35.2414       0.117252       0.233014    
    35.3311       0.117714       0.233606    
    35.4210       0.118179       0.234198    
    35.5112       0.118645       0.234792    
    35.6015       0.119113       0.235388    
    35.6922       0.119584       0.235985    
    35.7830       0.120056       0.236584    
    35.8741       0.120530       0.237184    
    35.9654       0.121006       0.237786    
    36.0570       0.121484       0.238389    
    36.1487       0.121964       0.238993    
    36.2407       0.122446       0.239599    
    36.3330       0.122930       0.240208    
    36.4255       0.123416       0.240817    
    36.5182       0.123904       0.241428    
    36.6112       0.124394       0.242040    
    36.7043       0.124886       0.242654    
    36.7978       0.125380       0.243270    
    36.8914       0.125876       0.243887    
    36.9854       0.126374       0.244506    
    37.0795       0.126875       0.245126    
    37.1739       0.127377       0.245748    
    37.2685       0.127881       0.246371    
    37.3634       0.128388       0.246996    
    37.4585       0.128896       0.247623    
    37.5539       0.129407       0.248251    
    37.6494       0.129920       0.248881    
    37.7453       0.130435       0.249512    
    37.8414       0.130952       0.250145    
    37.9377       0.131471       0.250779    
    38.0343       0.131993       0.251416    
    38.1311       0.132516       0.252054    
    38.2282       0.133042       0.252693    
    38.3255       0.133570       0.253334    
    38.4231       0.134100       0.253977    
    38.5209       0.134633       0.254621    
    38.6189       0.135167       0.255267    
    38.7172       0.135704       0.255914    
    38.8158       0.136243       0.256564    
    38.9146       0.136785       0.257215    
    39.0137       0.137328       0.257868    
    39.1130       0.137874       0.258521    
    39.2126       0.138422       0.259178    
    39.3124       0.138973       0.259835    
    39.4125       0.139526       0.260494    
    39.5128       0.140081       0.261155    
    39.6134       0.140638       0.261818    
    39.7143       0.141198       0.262481    
    39.8154       0.141760       0.263148    
    39.9168       0.142325       0.263815    
    40.0184       0.142892       0.264484    
    40.1203       0.143461       0.265155    
    40.2224       0.144032       0.265828    
    40.3248       0.144607       0.266502    
    40.4275       0.145183       0.267178    
    40.5304       0.145762       0.267856    
    40.6336       0.146343       0.268536    
    40.7371       0.146927       0.269217    
    40.8408       0.147514       0.269899    
    40.9447       0.148102       0.270584    
    41.0490       0.148694       0.271271    
    41.1535       0.149287       0.271959    
    41.2583       0.149884       0.272649    
    41.3633       0.150483       0.273341    
    41.4687       0.151084       0.274034    
    41.5742       0.151688       0.274729    
    41.6801       0.152294       0.275426    
    41.7862       0.152903       0.276125    
    41.8926       0.153515       0.276825    
    41.9993       0.154129       0.277528    
    42.1062       0.154746       0.278232    
    42.2134       0.155366       0.278938    
    42.3209       0.155988       0.279645    
    42.4287       0.156613       0.280354    
    42.5367       0.157240       0.281066    
    42.6450       0.157870       0.281779    
    42.7536       0.158503       0.282494    
    42.8625       0.159139       0.283210    
    42.9716       0.159777       0.283929    
    43.0810       0.160418       0.284649    
    43.1907       0.161062       0.285371    
    43.3007       0.161708       0.286095    
    43.4109       0.162357       0.286821    
    43.5215       0.163009       0.287548    
    43.6323       0.163664       0.288278    
    43.7434       0.164322       0.289009    
    43.8548       0.164982       0.289743    
    43.9665       0.165646       0.290478    
    44.0784       0.166312       0.291214    
    44.1907       0.166981       0.291953    
    44.3032       0.167653       0.292694    
    44.4160       0.168328       0.293436    
    44.5291       0.169005       0.294181    
    44.6425       0.169686       0.294927    
    44.7562       0.170370       0.295675    
    44.8702       0.171056       0.296425    
    44.9844       0.171746       0.297177    
    45.0990       0.172438       0.297931    
    45.2138       0.173134       0.298687    
    45.3290       0.173832       0.299444    
    45.4444       0.174534       0.300204    
    45.5601       0.175238       0.300966    
    45.6762       0.175946       0.301729    
    45.7925       0.176657       0.302494    
    45.9091       0.177370       0.303262    
    46.0260       0.178087       0.304031    
    46.1432       0.178807       0.304803    
    46.2607       0.179530       0.305576    
    46.3786       0.180257       0.306351    
    46.4967       0.180986       0.307128    
    46.6151       0.181719       0.307908    
    46.7338       0.182455       0.308689    
    46.8528       0.183194       0.309472    
    46.9721       0.183936       0.310257    
    47.0918       0.184682       0.311044    
    47.2117       0.185430       0.311833    
    47.3319       0.186182       0.312624    
    47.4525       0.186938       0.313417    
    47.5734       0.187697       0.314212    
    47.6945       0.188459       0.315009    
    47.8160       0.189224       0.315808    
    47.9378       0.189993       0.316609    
    48.0599       0.190765       0.317413    
    48.1823       0.191540       0.318218    
    48.3050       0.192319       0.319025    
    48.4280       0.193101       0.319834    
    48.5514       0.193887       0.320646    
    48.6750       0.194676       0.321459    
    48.7990       0.195469       0.322275    
    48.9233       0.196265       0.323093    
    49.0479       0.197065       0.323912    
    49.1728       0.197868       0.324734    
    49.2981       0.198675       0.325558    
    49.4236       0.199486       0.326383    
    49.5495       0.200300       0.327211    
    49.6757       0.201117       0.328041    
    49.8023       0.201939       0.328874    
    49.9291       0.202763       0.329708    
    50.0563       0.203592       0.330544    
    50.1838       0.204424       0.331383    
    50.3116       0.205260       0.332224    
    50.4398       0.206100       0.333066    
    50.5683       0.206943       0.333911    
    50.6971       0.207790       0.334758    
    50.8262       0.208641       0.335608    
    50.9557       0.209496       0.336459    
    51.0855       0.210355       0.337313    
    51.2156       0.211217       0.338168    
    51.3461       0.212083       0.339026    
    51.4769       0.212953       0.339886    
    51.6080       0.213827       0.340749    
    51.7395       0.214705       0.341613    
    51.8713       0.215587       0.342479    
    52.0034       0.216473       0.343348    
    52.1359       0.217363       0.344219    
    52.2687       0.218257       0.345093    
    52.4019       0.219154       0.345968    
    52.5353       0.220056       0.346846    
    52.6692       0.220962       0.347726    
    52.8034       0.221872       0.348608    
    52.9379       0.222786       0.349492    
    53.0727       0.223705       0.350379    
    53.2079       0.224627       0.351268    
    53.3435       0.225554       0.352159    
    53.4794       0.226484       0.353052    
    53.6156       0.227419       0.353948    
    53.7522       0.228359       0.354846    
    53.8892       0.229302       0.355746    
    54.0265       0.230250       0.356648    
    54.1641       0.231202       0.357553    
    54.3021       0.232158       0.358460    
    54.4404       0.233119       0.359369    
    54.5791       0.234084       0.360281    
    54.7182       0.235054       0.361195    
    54.8576       0.236028       0.362111    
    54.9974       0.237006       0.363030    
    55.1375       0.237989       0.363951    
    55.2780       0.238976       0.364874    
    55.4188       0.239968       0.365800    
    55.5600       0.240964       0.366728    
    55.7016       0.241965       0.367658    
    55.8435       0.242971       0.368591    
    55.9858       0.243981       0.369526    
    56.1284       0.244996       0.370463    
    56.2714       0.246015       0.371403    
    56.4148       0.247039       0.372346    
    56.5586       0.248068       0.373290    
    56.7027       0.249102       0.374237    
    56.8471       0.250140       0.375186    
    56.9920       0.251183       0.376138    
    57.1372       0.252231       0.377093    
    57.2828       0.253284       0.378049    
    57.4288       0.254341       0.379008    
    57.5751       0.255404       0.379969    
    57.7218       0.256471       0.380933    
    57.8689       0.257543       0.381900    
    58.0164       0.258621       0.382869    
    58.1642       0.259703       0.383840    
    58.3124       0.260790       0.384814    
    58.4610       0.261883       0.385790    
    58.6100       0.262980       0.386769    
    58.7593       0.264083       0.387749    
    58.9091       0.265190       0.388733    
    59.0592       0.266303       0.389719    
    59.2097       0.267421       0.390708    
    59.3606       0.268544       0.391699    
    59.5118       0.269673       0.392693    
    59.6635       0.270807       0.393689    
    59.8155       0.271946       0.394688    
    59.9680       0.273090       0.395689    
    60.1208       0.274240       0.396693    
    60.2740       0.275395       0.397699    
    60.4276       0.276555       0.398708    
    60.5816       0.277721       0.399719    
    60.7360       0.278893       0.400734    
    60.8908       0.280070       0.401750    
    61.0460       0.281252       0.402769    
    61.2016       0.282440       0.403791    
    61.3575       0.283634       0.404816    
    61.5139       0.284833       0.405843    
    61.6707       0.286038       0.406872    
    61.8279       0.287249       0.407904    
    61.9854       0.288465       0.408939    
    62.1434       0.289687       0.409976    
    62.3018       0.290915       0.411016    
    62.4606       0.292149       0.412059    
    62.6198       0.293389       0.413104    
    62.7794       0.294634       0.414153    
    62.9394       0.295885       0.415203    
    63.0998       0.297143       0.416256    
    63.2606       0.298406       0.417313    
    63.4219       0.299675       0.418371    
    63.5835       0.300951       0.419433    
    63.7456       0.302232       0.420496    
    63.9081       0.303520       0.421563    
    64.0710       0.304813       0.422633    
    64.2343       0.306113       0.423705    
    64.3980       0.307419       0.424780    
    64.5622       0.308732       0.425858    
    64.7267       0.310050       0.426938    
    64.8917       0.311375       0.428021    
    65.0571       0.312706       0.429106    
    65.2230       0.314044       0.430195    
    65.3892       0.315388       0.431286    
    65.5559       0.316739       0.432381    
    65.7230       0.318096       0.433478    
    65.8906       0.319459       0.434577    
    66.0585       0.320830       0.435679    
    66.2269       0.322206       0.436785    
    66.3958       0.323590       0.437893    
    66.5650       0.324980       0.439004    
    66.7347       0.326377       0.440118    
    66.9048       0.327780       0.441234    
    67.0754       0.329191       0.442353    
    67.2464       0.330608       0.443476    
    67.4178       0.332032       0.444601    
    67.5897       0.333463       0.445728    
    67.7620       0.334901       0.446859    
    67.9348       0.336346       0.447993    
    68.1080       0.337798       0.449129    
    68.2816       0.339257       0.450269    
    68.4557       0.340723       0.451411    
    68.6302       0.342196       0.452556    
    68.8052       0.343677       0.453704    
    68.9806       0.345165       0.454855    
    69.1565       0.346660       0.456009    
    69.3328       0.348162       0.457166    
    69.5096       0.349672       0.458326    
    69.6868       0.351189       0.459488    
    69.8645       0.352713       0.460654    
    70.0426       0.354246       0.461823    
    70.2212       0.355785       0.462994    
    70.4002       0.357332       0.464169    
    70.5797       0.358887       0.465346    
    70.7597       0.360449       0.466527    
    70.9401       0.362020       0.467710    
    71.1210       0.363597       0.468897    
    71.3024       0.365183       0.470086    
    71.4842       0.366777       0.471279    
    71.6664       0.368378       0.472474    
    71.8492       0.369987       0.473673    
    72.0324       0.371604       0.474874    
    72.2161       0.373230       0.476079    
    72.4002       0.374863       0.477287    
    72.5849       0.376505       0.478498    
    72.7699       0.378154       0.479712    
    72.9555       0.379812       0.480929    
    73.1416       0.381478       0.482149    
    73.3281       0.383153       0.483372    
    73.5151       0.384835       0.484598    
    73.7025       0.386526       0.485828    
    73.8905       0.388226       0.487060    
    74.0789       0.389934       0.488296    
    74.2679       0.391651       0.489534    
    74.4573       0.393376       0.490776    
    74.6471       0.395110       0.492021    
    74.8375       0.396852       0.493269    
    75.0284       0.398604       0.494521    
    75.2197       0.400364       0.495775    
    75.4116       0.402133       0.497033    
    75.6039       0.403911       0.498294    
    75.7967       0.405698       0.499558    
    75.9900       0.407493       0.500825    
    76.1838       0.409298       0.502096    
    76.3782       0.411112       0.503369    
    76.5730       0.412936       0.504646    
    76.7683       0.414768       0.505926    
    76.9641       0.416610       0.507210    
    77.1604       0.418461       0.508497    
    77.3572       0.420321       0.509787    
    77.5545       0.422191       0.511080    
    77.7523       0.424070       0.512376    
    77.9506       0.425959       0.513676    
    78.1495       0.427858       0.514979    
    78.3488       0.429766       0.516286    
    78.5487       0.431684       0.517596    
    78.7490       0.433611       0.518909    
    78.9499       0.435549       0.520225    
    79.1513       0.437496       0.521545    
    79.3532       0.439454       0.522868    
    79.5556       0.441421       0.524194    
    79.7586       0.443398       0.525524    
    79.9620       0.445386       0.526858    
    80.1660       0.447384       0.528194    
    80.3705       0.449392       0.529534    
    80.5755       0.451410       0.530877    
    80.7811       0.453439       0.532224    
    80.9872       0.455478       0.533574    
    81.1938       0.457528       0.534928    
    81.4009       0.459588       0.536284    
    81.6086       0.461659       0.537645    
    81.8168       0.463741       0.539009    
    82.0255       0.465833       0.540376    
    82.2348       0.467936       0.541748    
    82.4446       0.470050       0.543122    
    82.6550       0.472175       0.544499    
    82.8658       0.474311       0.545881    
    83.0773       0.476458       0.547266    
    83.2892       0.478617       0.548654    
    83.5017       0.480786       0.550046    
    83.7148       0.482967       0.551441    
    83.9284       0.485159       0.552840    
    84.1425       0.487362       0.554243    
    84.3572       0.489578       0.555649    
    84.5725       0.491804       0.557058    
    84.7883       0.494042       0.558471    
    85.0046       0.496292       0.559888    
    85.2215       0.498554       0.561308    
    85.4390       0.500828       0.562733    
    85.6570       0.503113       0.564160    
    85.8756       0.505411       0.565591    
    86.0947       0.507720       0.567026    
    86.3144       0.510042       0.568464    
    86.5347       0.512376       0.569906    
    86.7555       0.514722       0.571353    
    86.9769       0.517081       0.572802    
    87.1989       0.519452       0.574255    
    87.4214       0.521835       0.575712    
    87.6445       0.524231       0.577172    
    87.8682       0.526640       0.578636    
    88.0924       0.529062       0.580104    
    88.3173       0.531496       0.581576    
    88.5427       0.533943       0.583051    
    88.7686       0.536403       0.584530    
    88.9952       0.538877       0.586013    
    89.2223       0.541363       0.587500    
    89.4501       0.543863       0.588990    
    89.6784       0.546376       0.590484    
    89.9072       0.548902       0.591983    
    90.1367       0.551442       0.593484    
    90.3668       0.553995       0.594989    
    90.5974       0.556562       0.596499    
    90.8287       0.559143       0.598013    
    91.0605       0.561738       0.599529    
    91.2930       0.564346       0.601050    
    91.5260       0.566968       0.602575    
    91.7596       0.569605       0.604104    
    91.9939       0.572256       0.605636    
    92.2287       0.574920       0.607173    
    92.4641       0.577600       0.608713    
    92.7001       0.580293       0.610257    
    92.9368       0.583001       0.611805    
    93.1740       0.585724       0.613358    
    93.4119       0.588461       0.614913    
    93.6504       0.591214       0.616473    
    93.8894       0.593981       0.618037    
    94.1291       0.596763       0.619605    
    94.3694       0.599560       0.621177    
    94.6104       0.602372       0.622753    
    94.8519       0.605199       0.624333    
    95.0941       0.608042       0.625919    
    95.3369       0.610900       0.627506    
    95.5803       0.613774       0.629094    
    95.8243       0.616664       0.630694    
    96.0690       0.619569       0.632294    
    96.3143       0.622490       0.633894    
    96.5602       0.625427       0.635506    
    96.8067       0.628380       0.637119    
    97.0539       0.631349       0.638731    
    97.3017       0.634334       0.640350    
    97.5502       0.637336       0.641975    
    97.7993       0.640354       0.643606    
    98.0490       0.643388       0.645238    
    98.2994       0.646440       0.646875    
    98.5504       0.649508       0.648519    
    98.8020       0.652593       0.650163    
    99.0543       0.655694       0.651813    
    99.3073       0.658813       0.653463    
    99.5609       0.661949       0.655125    
    99.8151       0.665103       0.656781    
    100.070       0.668274       0.658450    
    100.326       0.671462       0.660119    
    100.582       0.674668       0.661794    
    100.839       0.677891       0.663475    
    101.096       0.681133       0.665156    
    101.354       0.684392       0.666844    
    101.613       0.687670       0.668538    
    101.873       0.690966       0.670231    
    102.133       0.694280       0.671931    
    102.394       0.697612       0.673638    
    102.655       0.700963       0.675344    
    102.918       0.704333       0.677063    
    103.181       0.707721       0.678775    
    103.444       0.711129       0.680500    
    103.708       0.714555       0.682225    
    103.973       0.718000       0.683956    
    104.239       0.721465       0.685694    
    104.505       0.724949       0.687431    
    104.772       0.728453       0.689175    
    105.040       0.731976       0.690925    
    105.308       0.735519       0.692675    
    105.577       0.739082       0.694431    
    105.847       0.742665       0.696194    
    106.117       0.746269       0.697963    
    106.388       0.749892       0.699731    
    106.660       0.753536       0.701506    
    106.933       0.757200       0.703288    
    107.206       0.760885       0.705069    
    107.480       0.764591       0.706856    
    107.754       0.768318       0.708650    
    108.030       0.772066       0.710450    
    108.306       0.775835       0.712250    
    108.582       0.779626       0.714056    
    108.860       0.783438       0.715869    
    109.138       0.787271       0.717688    
    109.417       0.791127       0.719506    
    109.696       0.795004       0.721331    
    109.977       0.798904       0.723163    
    110.258       0.802825       0.725000    
    110.539       0.806769       0.726838    
    110.822       0.810736       0.728681    
    111.105       0.814725       0.730531    
    111.389       0.818737       0.732381    
    111.674       0.822771       0.734238    
    111.959       0.826829       0.736100    
    112.245       0.830910       0.737969    
    112.532       0.835015       0.739844    
    112.820       0.839143       0.741719    
    113.108       0.843295       0.743600    
    113.397       0.847471       0.745488    
    113.687       0.851670       0.747375    
    113.977       0.855894       0.749275    
    114.269       0.860142       0.751175    
    114.561       0.864415       0.753081    
    114.854       0.868712       0.754994    
    115.147       0.873035       0.756906    
    115.442       0.877382       0.758825    
    115.737       0.881754       0.760750    
    116.033       0.886152       0.762681    
    116.329       0.890575       0.764619    
    116.627       0.895023       0.766556    
    116.925       0.899498       0.768500    
    117.224       0.903998       0.770450    
    117.523       0.908525       0.772406    
    117.824       0.913078       0.774363    
    118.125       0.917658       0.776331    
    118.427       0.922264       0.778300    
    118.730       0.926897       0.780275    
    119.033       0.931557       0.782250    
    119.338       0.936245       0.784238    
    119.643       0.940959       0.786225    
    119.949       0.945702       0.788219    
    120.255       0.950472       0.790219    
    120.563       0.955270       0.792225    
    120.871       0.960096       0.794231    
    121.180       0.964951       0.796250    
    121.490       0.969834       0.798269    
    121.801       0.974746       0.800294    
    122.112       0.979686       0.802325    
    122.424       0.984656       0.804363    
    122.737       0.989655       0.806400    
    123.051       0.994684       0.808444    
    123.366       0.999742       0.810494    
    123.682        1.00483       0.812550    
    123.998        1.00995       0.814613    
    124.315        1.01510       0.816681    
    124.633        1.02028       0.818750    
    124.952        1.02549       0.820831    
    125.271        1.03073       0.822913    
    125.592        1.03600       0.825000    
    125.913        1.04130       0.827094    
    126.235        1.04664       0.829194    
    126.558        1.05200       0.831294    
    126.882        1.05740       0.833400    
    127.206        1.06283       0.835519    
    127.532        1.06829       0.837638    
    127.858        1.07379       0.839763    
    128.185        1.07932       0.841894    
    128.513        1.08488       0.844025    
    128.842        1.09047       0.846169    
    129.171        1.09610       0.848319    
    129.502        1.10177       0.850469    
    129.833        1.10746       0.852625    
    130.165        1.11319       0.854788    
    130.498        1.11896       0.856956    
    130.832        1.12476       0.859131    
    131.167        1.13059       0.861313    
    131.503        1.13646       0.863494    
    131.839        1.14236       0.865688    
    132.176        1.14830       0.867881    
    132.515        1.15428       0.870081    
    132.854        1.16029       0.872294    
    133.194        1.16634       0.874506    
    133.535        1.17243       0.876725    
    133.876        1.17855       0.878944    
    134.219        1.18471       0.881175    
    134.563        1.19091       0.883413    
    134.907        1.19714       0.885650    
    135.252        1.20341       0.887900    
    135.598        1.20972       0.890150    
    135.945        1.21607       0.892413    
    136.293        1.22246       0.894675    
    136.642        1.22889       0.896944    
    136.992        1.23535       0.899219    
    137.343        1.24186       0.901500    
    137.694        1.24840       0.903788    
    138.047        1.25499       0.906081    
    138.400        1.26161       0.908381    
    138.754        1.26828       0.910681    
    139.110        1.27499       0.912994    
    139.466        1.28173       0.915306    
    139.823        1.28852       0.917631    
    140.181        1.29535       0.919956    
    140.540        1.30223       0.922294    
    140.900        1.30914       0.924631    
    141.260        1.31610       0.926981    
    141.622        1.32310       0.929331    
    141.985        1.33015       0.931688    
    142.348        1.33723       0.934050    
    142.713        1.34437       0.936419    
    143.078        1.35154       0.938794    
    143.445        1.35876       0.941175    
    143.812        1.36603       0.943563    
    144.180        1.37334       0.945956    
    144.550        1.38069       0.948356    
    144.920        1.38809       0.950763    
    145.291        1.39554       0.953175    
    145.663        1.40303       0.955594    
    146.036        1.41057       0.958019    
    146.410        1.41816       0.960450    
    146.785        1.42579       0.962888    
    147.161        1.43347       0.965331    
    147.538        1.44120       0.967775    
    147.916        1.44898       0.970231    
    148.295        1.45681       0.972694    
    148.675        1.46469       0.975163    
    149.056        1.47261       0.977638    
    149.438        1.48059       0.980113    
    149.821        1.48861       0.982600    
    150.205        1.49669       0.985094    
    150.589        1.50481       0.987594    
    150.975        1.51299       0.990100    
    151.362        1.52122       0.992613    
    151.750        1.52950       0.995131    
    152.139        1.53783       0.997650    
    152.529        1.54622        1.00018    
    152.920        1.55465        1.00272    
    153.311        1.56315        1.00526    
    153.704        1.57169        1.00781    
    154.098        1.58029        1.01037    
    154.493        1.58894        1.01294    
    154.889        1.59765        1.01551    
    155.286        1.60642        1.01808    
    155.684        1.61524        1.02066    
    156.083        1.62411        1.02325    
    156.483        1.63304        1.02585    
    156.885        1.64203        1.02845    
    157.287        1.65108        1.03106    
    157.690        1.66018        1.03368    
    158.094        1.66935        1.03630    
    158.499        1.67857        1.03893    
    158.906        1.68785        1.04156    
    159.313        1.69718        1.04421    
    159.722        1.70658        1.04686    
    160.131        1.71604        1.04951    
    160.542        1.72556        1.05217    
    160.953        1.73514        1.05484    
    161.366        1.74478        1.05752    
    161.780        1.75449        1.06020    
    162.195        1.76425        1.06289    
    162.611        1.77408        1.06559    
    163.028        1.78397        1.06829    
    163.446        1.79393        1.07100    
    163.865        1.80395        1.07372    
    164.285        1.81404        1.07644    
    164.707        1.82419        1.07917    
    165.129        1.83440        1.08191    
    165.553        1.84468        1.08465    
    165.978        1.85503        1.08741    
    166.403        1.86545        1.09016    
    166.830        1.87593        1.09293    
    167.258        1.88648        1.09570    
    167.687        1.89710        1.09848    
   143.51628039308753        1.9088356976661152       0.94117279319829961     
   143.72880127283460        1.9224253841964336       0.94254813703425844     
   143.94134203137247        1.9360823396340257       0.94392348087021760     
   144.15390273786389        1.9498067193265718       0.94529882470617654     
   144.36648346149627        1.9635986788740523       0.94667416854213560     
   144.57908427148283        1.9774583741324012       0.94804951237809454     
   144.79170523706213        1.9913859612167981       0.94942485621405359     
   145.00434642749869        2.0053815965047366       0.95080020005001253     
   145.21700791208264        2.0194454366398840       0.95217554388597136     
   145.42968976013077        2.0335776385348119       0.95355088772193042     
   145.64239204098621        2.0477783593749082       0.95492623155788958     
   145.85511482401864        2.0620477566210225       0.95630157539384852     
   146.06785817862522        2.0763859880131372       0.95767691922980736     
   146.28062217422999        2.0907932115736445       0.95905226306576641     
   146.49340688028659        2.1052695856103294       0.96042760690172535     
   146.70621236627386        2.1198152687195493       0.96180295073768440     
   146.91903870170137        2.1344304197897119       0.96317829457364335     
   147.13188595610526        2.1491151980040106       0.96455363840960240     
   147.34475419905147        2.1638697628440147       0.96592898224556134     
   147.55764350013629        2.1786942740924480       0.96730432608152039     
   147.77055392898302        2.1935888918362472       0.96867966991747934     
   147.98348555524791        2.2085537764701617       0.97005501375343839     
   148.19643844861335        2.2235890886989091       0.97143035758939733     
   148.40941267879566        2.2386949895410906       0.97280570142535638     
   148.62240831554021        2.2538716403317478       0.97418104526131533     
   148.83542542862330        2.2691192027252112       0.97555638909727438     
   149.04846408785392        2.2844378386985764       0.97693173293323332     
   149.26152436307265        2.2998277105542817       0.97830707676919237     
   149.47460632415019        2.3152889809229533       0.97968242060515132     
   149.68771004099045        2.3308218127664904       0.98105776444111015     
   149.90083558353138        2.3464263693810286       0.98243310827706920     
   150.11398302174391        2.3621028143996816       0.98380845211302836     
   150.32715242562907        2.3778513117950606       0.98518379594898731     
   150.54034386522522        2.3936720258827857       0.98655913978494614     
   150.75355741060338        2.4095651213237002       0.98793448362090519     
   150.96679313186911        2.4255307631269001       0.98930982745686435     
   151.18005109916271        2.4415691166522770       0.99068517129282319     
   151.39333138265937        2.4576803476135751       0.99206051512878213     
   151.60663405256895        2.4738646220806038       0.99343585896474118     
   151.81995917913966        2.4901221064825969       0.99481120280070034     
   152.03330683265170        2.5064529676100022       0.99618654663665918     
   152.24667708342599        2.5228573726180357       0.99756189047261812     
   152.46007000181780        2.5393354890285833       0.99893723430857717     
   152.67348565821868        2.5558874847330402        1.0003125781445361     
   152.88692412306219        2.5725135279951261        1.0016879219804951     
   153.10038546681281        2.5892137874526844        1.0030632658164542     
   153.31386975998126        2.6059884321213964        1.0044386096524132     
   153.52737707310962        2.6228376313959116        1.0058139534883721     
   153.74090747678395        2.6397615550534028        1.0071892973243310     
   153.95446104162588        2.6567603732553540        1.0085646411602902     
   154.16803783830059        2.6738342565504354        1.0099399849962489     
   154.38163793751013        2.6909833758764803        1.0113153288322081     
   154.59526140999901        2.7082079025632515        1.0126906726681670     
   154.80890832655069        2.7255080083344101        1.0140660165041262     
   155.02257875799197        2.7428838653102692        1.0154413603400849     
   155.23627277518864        2.7603356460095805        1.0168167041760441     
   155.44999044905117        2.7778635233525155        1.0181920480120030     
   155.66373185053004        2.7954676706621271        1.0195673918479620     
   155.87749705062012        2.8131482616671089        1.0209427356839209     
   156.09128612035775        2.8309054705039189        1.0223180795198799     
   156.30509913082304        2.8487394717187962        1.0236934233558390     
   156.51893615314145        2.8666504402700150        1.0250687671917980     
   156.73279725848070        2.8846385515301232        1.0264441110277569     
   156.94668251805504        2.9027039812879356        1.0278194548637158     
   157.16059200311997        2.9208469057503583        1.0291947986996748     
   157.37452578497982        2.9390675015451042        1.0305701425356339     
   157.58848393498408        2.9573659457220720        1.0319454863715929     
   157.80246652452706        2.9757424157557169        1.0333208302075518     
   158.01647362505008        2.9941970895469106        1.0346961740435108     
   158.23050530804255        3.0127301454249760        1.0360715178794699     
   158.44456164503899        3.0313417621493808        1.0374468617154287     
   158.65864270762185        3.0500321189119108        1.0388222055513876     
   158.87274856742263        3.0688013953385394        1.0401975493873468     
   159.08687929612091        3.0876497714911046        1.0415728932233059     
   159.30103496544504        3.1065774278692802        1.0429482370592649     
   159.51521564717245        3.1255845454124120        1.0443235808952236     
   159.72942141312876        3.1446713055008493        1.0456989247311828     
   159.94365233519230        3.1638378899585144        1.0470742685671417     
   160.15790848528903        3.1830844810538270        1.0484496124031006     
   160.37218993539722        3.2024112615019020        1.0498249562390596     
   160.58649675754498        3.2218184144660027        1.0512003000750187     
   160.80082902381304        3.2413061235592688        1.0525756439109779     
   161.01518680633345        3.2608745728462933        1.0539509877469366     
   161.22957017729013        3.2805239468445802        1.0553263315828956     
   161.44397920892098        3.3002544305265840        1.0567016754188547     
   161.65841397351454        3.3200662093205442        1.0580770192548137     
   161.87287454341589        3.3399594691126149        1.0594523630907726     
   162.08736099101995        3.3599343962478456        1.0608277069267316     
   162.30187338878054        3.3799911775322609        1.0622030507626907     
   162.51641180920123        3.4001300002335504        1.0635783945986497     
   162.73097632484451        3.4203510520831082        1.0649537384346086     
   162.94556700832476        3.4406545212767230        1.0663290822705676     
   163.16018393231576        3.4610405964769209        1.0677044261065267     
   163.37482716954321        3.4815094668131796        1.0690797699424857     
   163.58949679279479        3.5020613218841699        1.0704551137784446     
   163.80419287490849        3.5226963517580847        1.0718304576144035     
   164.01891548878416        3.5434147469748232        1.0732058014503627     
   164.23366470737776        3.5642166985464794        1.0745811452863216     
   164.44844060370500        3.5851023979590222        1.0759564891222804     
   164.66324325083656        3.6060720371729329        1.0773318329582395     
   164.87807272190355        3.6271258086246996        1.0787071767941985     
   165.09292909009872        3.6482639052280703        1.0800825206301576     
   165.30781242867013        3.6694865203744684        1.0814578644661166     
   165.52272281092948        3.6907938479347613        1.0828332083020755     
   165.73766031024641        3.7121860822598460        1.0842085521380345     
   165.95262500005148        3.7336634181815720        1.0855838959739934     
   166.16761695383730        3.7552260510139801        1.0869592398099523     
   166.38263624515895        3.7768741765541942        1.0883345836459115     
   166.59768294762964        3.7986079910829713        1.0897099274818705     
   166.81275713492855        3.8204276913659552        1.0910852713178296     
   167.02785888079467        3.8423334746542266        1.0924606151537883     
   167.24298825903230        3.8643255386854340        1.0938359589897473     
   167.45814534350819        3.8864040816843581        1.0952113028257062     
   167.67333020815133        3.9085693023633779        1.0965866466616654     
   167.88854292695709        3.9308213999238619        1.0979619904976243     
   168.10378357398474        3.9531605740564228        1.0993373343335835     
   168.31905222335615        3.9755870249413285        1.1007126781695424     
   168.53434894926323        3.9981009532499505        1.1020880220055014     
   168.74967382595682        4.0207025601441746        1.1034633658414603     
   168.96502692776016        4.0433920472784033        1.1048387096774193     
   169.18040832905803        4.0661696167987751        1.1062140535133782     
   169.39581810430494        4.0890354713445030        1.1075893973493374     
   169.61125632802066        4.1119898140479565        1.1089647411852963     
   169.82672307479220        4.1350328485352845        1.1103400850212555     
   170.04221841927668        4.1581647789269507        1.1117154288572142     
   170.25774243619716        4.1813858098376384        1.1130907726931731     
   170.47329520034484        4.2046961463771275        1.1144661165291323     
   170.68887678658166        4.2280959941503804        1.1158414603650912     
   170.90448726983740        4.2515855592579230        1.1172168042010502     
   171.12012672510997        4.2751650482958476        1.1185921480370091     
   171.33579522747209        4.2988346683566530        1.1199674918729683     
   171.55149285206150        4.3225946270286668        1.1213428357089272     
   171.76721967408926        4.3464451323967470        1.1227181795448860     
   171.98297576883596        4.3703863930423070        1.1240935233808451     
   172.19876121165541        4.3944186180435025        1.1254688672168043     
   172.41457607797003        4.4185420169747172        1.1268442110527632     
   172.63042044327787        4.4427567999078139        1.1282195548887222     
   172.84629438314610        4.4670631774107754        1.1295948987246811     
   173.06219797321617        4.4914613605486364        1.1309702425606403     
   173.27813128920300        4.5159515608831375        1.1323455863965990     
   173.49409440689351        4.5405339904725661        1.1337209302325579     
   173.71008740214967        4.5652088618718274        1.1350962740685171     
   173.92611035090559        4.5899763881320172        1.1364716179044763     
   174.14216332917147        4.6148367828004648        1.1378469617404352     
   174.35824641303154        4.6397902599205469        1.1392223055763939     
   174.57435967864436        4.6648370340312582        1.1405976494123531     
   174.79050320224630        4.6899773201673067        1.1419729932483120     
   175.00667706014497        4.7152113338581261        1.1433483370842710     
   175.22288132872822        4.7405392911282398        1.1447236809202299     
   175.43911608445859        4.7659614084966950        1.1460990247561891     
   175.65538140387446        4.7914779029763741        1.1474743685921482     
   175.87167736359160        4.8170889920735807        1.1488497124281070     
   176.08800404030424        4.8427948937883754        1.1502250562640659     
   176.30436151078325        4.8685958266128306        1.1516004001000251     
   176.52074985187568        4.8944920095312359        1.1529757439359840     
   176.73716914051033        4.9204836620197732        1.1543510877719430     
   176.95361945369061        4.9465710040448672        1.1557264316079019     
   177.17010086850286        4.9727542560639852        1.1571017754438611     
   177.38661346210816        4.9990336390235584        1.1584771192798200     
   177.60315731175049        5.0254093743592856        1.1598524631157789     
   177.81973249475058        5.0518816839949370        1.1612278069517379     
   178.03633908851234        5.0784507903416847        1.1626031507876968     
   178.25297717051745        5.1051169162973462        1.1639784946236560     
   178.46964681832884        5.1318802852454608        1.1653538384596149     
   178.68634810959045        5.1587411210544589        1.1667291822955739     
   178.90308112202703        5.1856996480767199        1.1681045261315328     
   179.11984593344579        5.2127560911478819        1.1694798699674920     
   179.33664262173423        5.2399106755852918        1.1708552138034507     
   179.55347126486257        5.2671636271877365        1.1722305576394099     
   179.77033194088295        5.2945151722338766        1.1736059014753688     
   179.98722472793031        5.3219655374813506        1.1749812453113280     
   180.20414970422229        5.3495149501656067        1.1763565891472869     
   180.42110694805982        5.3771636379988177        1.1777319329832459     
   180.63809653782673        5.4049118291688663        1.1791072768192048     
   180.85511855199013        5.4327597523376232        1.1804826206551637     
   181.07217306910277        5.4607076366403824        1.1818579644911227     
   181.28926016779843        5.4887557116839520        1.1832333083270818     
   181.50637992679779        5.5169042075457195        1.1846086521630408     
   181.72353242490647        5.5451533547724328        1.1859839959989997     
   181.94071774101172        5.5735033843780952        1.1873593398349587     
   182.15793595408860        5.6019545278434100        1.1887346836709178     
   182.37518714319808        5.6305070171139864        1.1901100275068766     
   182.59247138748412        5.6591610845985851        1.1914853713428357     
   182.80978876617928        5.6879169631680178        1.1928607151787947     
   183.02713935859944        5.7167748861532184        1.1942360590147538     
   183.24452324414941        5.7457350873440287        1.1956114028507128     
   183.46194050231767        5.7747978009872414        1.1969867466866715     
   183.67939121268265        5.8039632617851353        1.1983620905226307     
   183.89687545490662        5.8332317048936533        1.1997374343585896     
   184.11439330874222        5.8626033659207666        1.2011127781945485     
   184.33194485402578        5.8920784809246305        1.2024881220305075     
   184.54953017068490        5.9216572864118104        1.2038634658664666     
   184.76714933873302        5.9513400193355164        1.2052388097024258     
   184.98480243827117        5.9811269170935173        1.2066141535383845     
   185.20248954948985        6.0110182175264208        1.2079894973743435     
   185.42021075266882        6.0410141589159512        1.2093648412103026     
   185.63796612817319        6.0711149799821786        1.2107401850462616     
   185.85575575646115        6.1013209198824265        1.2121155288822205     
   186.07357971807497        6.1316322182085097        1.2134908727181795     
   186.29143809365181        6.1620491149852921        1.2148662165541386     
   186.50933096391358        6.1925718506678846        1.2162415603900976     
   186.72725840967357        6.2232006661399293        1.2176169042260563     
   186.94522051183600        6.2539358027115366        1.2189922480620154     
   187.16321735139110        6.2847775021162260        1.2203675918979746     
   187.38124900942555        6.3157260065100038        1.2217429357339336     
   187.59931556711047        6.3467815584676641        1.2231182795698925     
   187.81741710570898        6.3779444009813409        1.2244936234058514     
   188.03555370657801        6.4092147774579988        1.2258689672418106     
   188.25372545116016        6.4405929317166608        1.2272443110777693     
   188.47193242099289        6.4720791079864224        1.2286196549137283     
   188.69017469770301        6.5036735509036507        1.2299949987496874     
   188.90845236300936        6.5353765055097250        1.2313703425856466     
   189.12676549872060        6.5671882172480309        1.2327456864216055     
   189.34511418673961        6.5991089319620748        1.2341210302575643     
   189.56349850905846        6.6311388958923327        1.2354963740935234     
   189.78191854776085        6.6632783556733450        1.2368717179294824     
   190.00037438502540        6.6955275583319924        1.2382470617654413     
   190.21886610311910        6.7278867512838341        1.2396224056014002     
   190.43739378440404        6.7603561823309102        1.2409977494373594     
   190.65595751133230        6.7929360996583590        1.2423730932733184     
   190.87455736644947        6.8256267518323330        1.2437484371092773     
   191.09319343239471        6.8584283877965015        1.2451237809452362     
   191.31186579189782        6.8913412568694135        1.2464991247811952     
   191.53057452778157        6.9243656087415131        1.2478744686171543     
   191.74931972296392        6.9575016934722802        1.2492498124531133     
   191.96810146045215        6.9907497614868541        1.2506251562890722     
   192.18691982334985        7.0241100635734703        1.2520005001250314     
   192.40577489485193        7.0575828508800207        1.2533758439609901     
   192.62466675824672        7.0911683749109846        1.2547511877969493     
   192.84359549691544        7.1248668875242327        1.2561265316329080     
   193.06256119433473        7.1586786409283887        1.2575018754688672     
   193.28156393407195        7.1926038876785841        1.2588772193048261     
   193.50060379978936        7.2266428806740848        1.2602525631407853     
   193.71968087524257        7.2607958731545041        1.2616279069767442     
   193.93879524428149        7.2950631186967234        1.2630032508127031     
   194.15794699084893        7.3294448712114644        1.2643785946486621     
   194.37713619898062        7.3639413849396265        1.2657539384846210     
   194.59636295280836        7.3985529144493167        1.2671292823205800     
   194.81562733655630        7.4332797146320218        1.2685046261565391     
   195.03492943454327        7.4681220406992681        1.2698799699924981     
   195.25426933117993        7.5030801481787401        1.2712553138284572     
   195.47364711097379        7.5381542929114111        1.2726306576644160     
   195.69306285852508        7.5733447310472961        1.2740060015003751     
   195.91251665852710        7.6086517190418288        1.2753813453363338     
   196.13200859576892        7.6440755136525427        1.2767566891722930     
   196.35153875513353        7.6796163719353308        1.2781320330082520     
   196.57110722159592        7.7152745512399648        1.2795073768442111     
   196.79071408022733        7.7510503092076348        1.2808827206801701     
   197.01035941619307        7.7869439037658683        1.2822580645161290     
   197.23004331475121        7.8229555931251635        1.2836334083520879     
   197.44976586125478        7.8590856357753038        1.2850087521880469     
   197.66952714115092        7.8953342904813280        1.2863840960240058     
   197.88932723998050        7.9317018162792285        1.2877594398599650     
   198.10916624337901        7.9681884724724137        1.2891347836959239     
   198.32904423707515        8.0047945186274738        1.2905101275318831     
   198.54896130689340        8.0415202145700810        1.2918854713678418     
   198.76891753874932        8.0783658203809487        1.2932608152038008     
   198.98891301865581        8.1153315963919663        1.2946361590397599     
   199.20894783271655        8.1524178031814145        1.2960115028757189     
   199.42902206713231        8.1896247015706916        1.2973868467116778     
   199.64913580819513        8.2269525526189859        1.2987621905476368     
   199.86928914229171        8.2644016176200257        1.3001375343835959     
   200.08948215590237        8.3019721580971062        1.3015128782195549     
   200.30971493560202        8.3396644357992606        1.3028882220555138     
   200.52998756805857        8.3774787126965080        1.3042635658914727     
   200.75030014003343        8.4154152509756628        1.3056389097274319     
   200.97065273838132        8.4534743130359651        1.3070142535633908     
   201.19104545005078        8.4916561614845065        1.3083895973993498     
   201.41147836208413        8.5299610591317343        1.3097649412353087     
   201.63195156161541        8.5683892689871328        1.3111402850712679     
   201.85246513587268        8.6069410542543920        1.3125156289072268     
   202.07301917217927        8.6456166783273307        1.3138909727431856     
   202.29361375794790        8.6844164047845034        1.3152663165791447     
   202.51424898068598        8.7233404973852142        1.3166416604151039     
   202.73492492799360        8.7623892200647369        1.3180170042510628     
   202.95564168756428        8.8015628369294561        1.3193923480870218     
   203.17639934718227        8.8408616122521479        1.3207676919229807     
   203.39719799472584        8.8802858104672371        1.3221430357589397     
   203.61803771816531        8.9198356961663041        1.3235183795948986     
   203.83891860556216        8.9595115340925844        1.3248937234308575     
   204.05984074507111        8.9993135891369178        1.3262690672668167     
   204.28080422493898        9.0392421263323737        1.3276444111027759     
   204.50180913350320        9.0792974108493745        1.3290197549387348     
   204.72285555919376        9.1194797079909051        1.3303950987746938     
   204.94394359053140        9.1597892831875392        1.3317704426106525     
   205.16507331612962        9.2002264019923015        1.3331457864466116     
   205.38624482469166        9.2407913300759184        1.3345211302825706     
   205.60745820501131        9.2814843332211669        1.3358964741185295     
   205.82871354597660        9.3223056773186617        1.3372718179544887     
   206.05001093656153        9.3632556283610100        1.3386471617904476     
   206.27135046583402        9.4043344524381585        1.3400225056264063     
   206.49273222295076        9.4455424157318024        1.3413978494623655     
   206.71415629715909        9.4868797845105597        1.3427731932983245     
   206.93562277779725        9.5283468251246166        1.3441485371342836     
   207.15713175429042        9.5699438040004967        1.3455238809702426     
   207.37868331615633        9.6116709876355646        1.3468992248062015     
   207.60027755300018        9.6535286425931766        1.3482745686421607     
   207.82191455451758        9.6955170354971383        1.3496499124781196     
   208.04359441049252        9.7376364330261538        1.3510252563140783     
   208.26531721079661        9.7798871019086686        1.3524006001500375     
   208.48708304539244        9.8222693089176492        1.3537759439859964     
   208.70889200432836        9.8647833208646372        1.3551512878219554     
   208.93074417774093        9.9074294045947155        1.3565266316579145     
   209.15263965585763        9.9502078269811776        1.3579019754938733     
   209.37457852898939        9.9931188549193966        1.3592773193298322     
   209.59656088753644        10.036162755321845        1.3606526631657914     
   209.81858682198651        10.079339795112524        1.3620280070017503     
   210.04065642291286        10.122650241220894        1.3634033508377095     
   210.26276978097562        10.166094360577167        1.3647786946736684     
   210.48492698692297        10.209672420105855        1.3661540385096274     
   210.70712813158650        10.253384686720409        1.3675293823455865     
   210.92937330588367        10.297231427317659        1.3689047261815455     
   211.15166260081975        10.341212908772285        1.3702800700175042     
   211.37399610748326        10.385329397930631        1.3716554138534631     
   211.59637391704831        10.429581161605478        1.3730307576894223     
   211.81879612077276        10.473968466569797        1.3744061015253815     
   212.04126280999992        10.518491579551652        1.3757814453613404     
   212.26377407615652        10.563150767227816        1.3771567891972991     
   212.48633001075228        10.607946296217937        1.3785321330332583     
   212.70893070538247        10.652878433079607        1.3799074768692172     
   212.93157625172179        10.697947444301127        1.3812828207051762     
   213.15426674153198        10.743153596296988        1.3826581645411351     
   213.37700226665470        10.788497155401219        1.3840335083770943     
   213.59978291901268        10.833978387861295        1.3854088522130534     
   213.82260879061357        10.879597559832991        1.3867841960490124     
   214.04547997354308        10.925354937373916        1.3881595398849713     
   214.26839655997080        10.971250786437725        1.3895348837209303     
   214.49135864214520        11.017285372867969        1.3909102275568892     
   214.71436631239590        11.063458962392399        1.3922855713928481     
   214.93741966313232        11.109771820616665        1.3936609152288071     
   215.16051878684328        11.156224213018382        1.3950362590647662     
   215.38366377609825        11.202816404941583        1.3964116029007250     
   215.60685472354382        11.249548661589753        1.3977869467366839     
   215.83009172190648        11.296421248020435        1.3991622905726431     
   216.05337486399011        11.343434429139005        1.4005376344086022     
   216.27670424267617        11.390588469692458        1.4019129782445612     
   216.50007995092454        11.437883634263407        1.4032883220805201     
   216.72350208177170        11.485320187264110        1.4046636659164791     
   216.94697072832895        11.532898392929733        1.4060390097524382     
   217.17048598378830        11.580618515313368        1.4074143535883974     
   217.39404794141237        11.628480818278309        1.4087896974243563     
   217.61765669454252        11.676485565493270        1.4101650412603151     
   217.84131233659417        11.724633020425596        1.4115403850962740     
   218.06501496105702        11.772923446335019        1.4129157289322332     
   218.28876466149461        11.821357106267532        1.4142910727681919     
   218.51256153154637        11.869934263049357        1.4156664166041508     
   218.73640566492156        11.918655179280574        1.4170417604401100     
   218.96029715540550        11.967520117328771        1.4184171042760689     
   219.18423609685388        12.016529339323052        1.4197924481120279     
   219.40822258319528        12.065683107147455        1.4211677919479870     
   219.63225670842940        12.114981682435140        1.4225431357839460     
   219.85633856662756        12.164425326562018        1.4239184796199051     
   220.08046825193043        12.214014300639858        1.4252938234558641     
   220.30464585855086        12.263748865510957        1.4266691672918230     
   220.52887148076917        12.313629281741166        1.4280445111277817     
   220.75314521293603        12.363655809613835        1.4294198549637409     
   220.97746714947138        12.413828709123687        1.4307951987996999     
   221.20183738486281        12.464148239970294        1.4321705426356590     
   221.42625601366549        12.514614661551589        1.4335458864716177     
   221.65072313050104        12.565228232957844        1.4349212303075767     
   221.87523883005997        12.615989212965578        1.4362965741435358     
   222.09980320709832        12.666897860030664        1.4376719179794948     
   222.32441635643659        12.717954432282387        1.4390472618154537     
   222.54907837296207        12.769159187516989        1.4404226056514129     
   222.77378935162622        12.820512383191394        1.4417979494873718     
   222.99854938744519        12.872014276416953        1.4431732933233310     
   223.22335857549874        12.923665123952834        1.4445486371592899     
   223.44821701092920        12.975465182200097        1.4459239809952489     
   223.67312478894254        13.027414707194819        1.4472993248312078     
   223.89808200480650        13.079513954602554        1.4486746686671668     
   224.12308875385077        13.131763179711085        1.4500500125031257     
   224.34814513146409        13.184162637424603        1.4514253563390846     
   224.57325123310059        13.236712582257757        1.4528007001750436     
   224.79840715426991        13.289413268328371        1.4541760440110025     
   225.02361299054260        13.342264949351980        1.4555513878469615     
   225.24886883754795        13.395267878634806        1.4569267316829206     
   225.47417479097439        13.448422309068112        1.4583020755188798     
   225.69953094656870        13.501728493121581        1.4596774193548387     
   225.92493740013185        13.555186682836633        1.4610527631907977     
   226.15039424752473        13.608797129820724        1.4624281070267566     
   226.37590158466250        13.662560085240939        1.4638034508627158     
   226.60145950751777        13.716475799817378        1.4651787946986750     
   226.82706811211645        13.770544523817009        1.4665541385346335     
   227.05272749453812        13.824766507047329        1.4679294823705924     
   227.27843775091873        13.879141998850528        1.4693048262065518     
   227.50419897744553        13.933671248096429        1.4706801700425107     
   227.73001127035846        13.988354503176900        1.4720555138784692     
   227.95587472595017        14.043192011999505        1.4734308577144284     
   228.18178944056405        14.098184021980632        1.4748062015503876     
   228.40775551059551        14.153330780040157        1.4761815453863465     
   228.63377303248814        14.208632532594629        1.4775568892223054     
   228.85984210273702        14.264089525551148        1.4789322330582644     
   229.08596281788553        14.319702004301543        1.4803075768942238     
   229.31213527452499        14.375470213715241        1.4816829207301827     
   229.53835956929461        14.431394398134396        1.4830582645661416     
   229.76463579888210        14.487474801366625        1.4844336084021006     
   229.99096406001860        14.543711666679256        1.4858089522380595     
   230.21734444948439        14.600105236793258        1.4871842960740185     
   230.44377706410296        14.656655753877089        1.4885596399099774     
   230.67026200074261        14.713363459540092        1.4899349837459364     
   230.89679935631645        14.770228594827485        1.4913103275818953     
   231.12338922778042        14.827251400212925        1.4926856714178542     
   231.35003171213273        14.884432115593491        1.4940610152538132     
   231.57672690641286        14.941770980282925        1.4954363590897723     
   231.80347490770416        14.999268233006260        1.4968117029257315     
   232.03027581312850        15.056924111893078        1.4981870467616905     
   232.25712971984831        15.114738854471925        1.4995623905976494     
   232.48403672506498        15.172712697664233        1.5009377344336083     
   232.71099692601956        15.230845877778457        1.5023130782695675     
   232.93801041999015        15.289138630503755        1.5036884221055267     
   233.16507730429294        15.347591190904547        1.5050637659414852     
   233.39219767628074        15.406203793414090        1.5064391097774443     
   233.61937163334099        15.464976671828902        1.5078144536134035     
   233.84659927289809        15.523910059302928        1.5091897974493620     
   234.07388069241074        15.583004188341478        1.5105651412853212     
   234.30121598937046        15.642259290795334        1.5119404851212801     
   234.52860526130345        15.701675597855434        1.5133158289572393     
   234.75604860576817        15.761253340046142        1.5146911727931982     
   234.98354612035357        15.820992747220465        1.5160665166291571     
   235.21109790268045        15.880894048553717        1.5174418604651163     
   235.43870405040227        15.940957472538146        1.5188172043010753     
   235.66636466119851        16.001183246976623        1.5201925481370344     
   235.89407983278031        16.061571598977903        1.5215678919729934     
   236.12184966288535        16.122122754949764        1.5229432358089523     
   236.34967424928098        16.182836940594903        1.5243185796449112     
   236.57755368976063        16.243714380903768        1.5256939234808702     
   236.80548808214257        16.304755300149942        1.5270692673168291     
   237.03347752427189        16.365959921884521        1.5284446111527878     
   237.26152211401850        16.427328468930117        1.5298199549887470     
   237.48962194927523        16.488861163375677        1.5311952988247060     
   237.71777712796080        16.550558226571503        1.5325706426606651     
   237.94598774801204        16.612419879122285        1.5339459864966241     
   238.17425390739132        16.674446340883783        1.5353213303325830     
   238.40257570408184        16.736637830955647        1.5366966741685422     
   238.63095323608528        16.798994567676967        1.5380720180045011     
   238.85938660142460        16.861516768620746        1.5394473618404603     
   239.08787589814062        16.924204650588660        1.5408227056764192     
   239.31642122429307        16.987058429605703        1.5421980495123782     
   239.54502267795820        17.050078320914725        1.5435733933483371     
   239.77368035723077        17.113264538972121        1.5449487371842960     
   240.00239436021829        17.176617297441183        1.5463240810202550     
   240.23116478504704        17.240136809188385        1.5476994248562139     
   240.45999172985466        17.303823286277588        1.5490747686921729     
   240.68887529279363        17.367676939964788        1.5504501125281318     
   240.91781557203126        17.431697980693777        1.5518254563640907     
   241.14681266574365        17.495886618090228        1.5532008002000499     
   241.37586667211997        17.560243060957585        1.5545761440360091     
   241.60497768936028        17.624767517271387        1.5559514878719680     
   241.83414581567374        17.689460194175147        1.5573268317079270     
   242.06337114927905        17.754321297974521        1.5587021755438859     
   242.29265378840384        17.819351034133337        1.5600775193798451     
   242.52199383128155        17.884549607268326        1.5614528632158038     
   242.75139137615403        17.949917221144410        1.5628282070517630     
   242.98084652126940        18.015454078670405        1.5642035508877219     
   243.21035936487885        18.081160381893358        1.5655788947236811     
   243.43993000524043        18.147036331994894        1.5669542385596396     
   243.66955854061462        18.213082129286171        1.5683295823955987     
   243.89924506926579        18.279297973203501        1.5697049262315577     
   244.12898968945890        18.345684062302958        1.5710802700675166     
   244.35879249946197        18.412240594257437        1.5724556139034760     
   244.58865359754316        18.478967765850836        1.5738309577394349     
   244.81857308196919        18.545865772974015        1.5752063015753939     
   245.04855105100779        18.612934810620899        1.5765816454113530     
   245.27858760292349        18.680175072883372        1.5779569892473120     
   245.50868283597904        18.747586752947509        1.5793323330832709     
   245.73883684843477        18.815170043089459        1.5807076769192296     
   245.96904973854353        18.882925134669872        1.5820830207551886     
   246.19932160455761        18.950852218132088        1.5834583645911475     
   246.42965254472017        19.018951482995650        1.5848337084271069     
   246.66004265727057        19.087223117853707        1.5862090522630656     
   246.89049204043945        19.155667310368511        1.5875843960990246     
   247.12100079244883        19.224284247266723        1.5889597399349835     
   247.35156901151461        19.293074114336889        1.5903350837709427     
   247.58219679583894        19.362037096424153        1.5917104276069016     
   247.81288424361770        19.431173377427051        1.5930857714428606     
   248.04363145303296        19.500483140293564        1.5944611152788195     
   248.27443852225588        19.569966567017200        1.5958364591147789     
   248.50530554944478        19.639623838633334        1.5972118029507378     
   248.73623263274374        19.709455135215403        1.5985871467866970     
   248.96721987028272        19.779460635871331        1.5999624906226555     
   249.19826736017745        19.849640518740006        1.6013378344586147     
   249.42937520052686        19.919994960987452        1.6027131782945736     
   249.66054348941293        19.990524138803224        1.6040885221305323     
   249.89177232490124        20.061228227397500        1.6054638659664915     
   250.12306180503663        20.132107400996841        1.6068392098024507     
   250.35441202784784        20.203161832841459        1.6082145536384096     
   250.58582309134178        20.274391695181553        1.6095898974743685     
   250.81729509350498        20.345797159273776        1.6109652413103275     
   251.04882813230233        20.417378395378609        1.6123405851462866     
   251.28042230567721        20.489135572756588        1.6137159289822456     
   251.51207771154859        20.561068859665262        1.6150912728182045     
   251.74379444781320        20.633178423356323        1.6164666166541635     
   251.97557261234056        20.705464430071874        1.6178419604901226     
   252.20741230297739        20.777927045042688        1.6192173043260816     
   252.43931361754241        20.850566432483586        1.6205926481620405     
   252.67127665382807        20.923382755591717        1.6219679919979995     
   252.90330150959869        20.996376176543464        1.6233433358339582     
   253.13538828258882        21.069546856490835        1.6247186796699171     
   253.36753707050542        21.142894955559779        1.6260940235058763     
   253.59974797102450        21.216420632846781        1.6274693673418352     
   253.83202108178952        21.290124046416096        1.6288447111777946     
   254.06435650041436        21.364005353297717        1.6302200550137536     
   254.29675432447934        21.438064709484056        1.6315953988497125     
   254.52921465153034        21.512302269927854        1.6329707426856714     
   254.76173757908037        21.586718188539539        1.6343460865216306     
   254.99432320460676        21.661312618184606        1.6357214303575895     
   255.22697162555096        21.736085710681770        1.6370967741935485     
   255.45968293931776        21.811037616799958        1.6384721180295072     
   255.69245724327533        21.886168486256263        1.6398474618654661     
   255.92529463475222        21.961478467713921        1.6412228057014255     
   256.15819521103947        22.036967708779724        1.6425981495373843     
   256.39115906938787        22.112636356002081        1.6439734933733432     
   256.62418630700671        22.188484554868936        1.6453488372093021     
   256.85727702106561        22.264512449805657        1.6467241810452611     
   257.09043130869003        22.340720184172685        1.6480995248812202     
   257.32364926696391        22.417107900264362        1.6494748687171792     
   257.55693099292802        22.493675739306472        1.6508502125531381     
   257.79027658357711        22.570423841454247        1.6522255563890975     
   258.02368613586219        22.647352345791145        1.6536009002250565     
   258.25715974668623        22.724461390326194        1.6549762440610154     
   258.49069751290767        22.801751111993571        1.6563515878969746     
   258.72429953133536        22.879221646649579        1.6577269317329331     
   258.95796589873095        22.956873129071813        1.6591022755688922     
   259.19169671180765        23.034705692957925        1.6604776194048512     
   259.42549206722674        23.112719470922958        1.6618529632408101     
   259.65935206159963        23.190914594498963        1.6632283070767691     
   259.89327679148744        23.269291194133167        1.6646036509127282     
   260.12726635339783        23.347849399186718        1.6659789947486872     
   260.36132084378511        23.426589337933041        1.6673543385846461     
   260.59544035905162        23.505511137557171        1.6687296824206050     
   260.82962499554282        23.584614924153996        1.6701050262565642     
   261.06387484955104        23.663900822727491        1.6714803700925231     
   261.29819001731107        23.743368957189400        1.6728557139284821     
   261.53257059500123        23.823019450358114        1.6742310577644410     
   261.76701667874300        23.902852423958002        1.6756064016004002     
   262.00152836459802        23.982867998617881        1.6769817454363591     
   262.23610574857105        24.063066293871067        1.6783570892723181     
   262.47074892660515        24.143447428153255        1.6797324331082770     
   262.70545799458324        24.224011518802712        1.6811077769442357     
   262.94023304832712        24.304758682059060        1.6824831207801947     
   263.17507418359634        24.385689033062729        1.6838584646161536     
   263.40998149608845        24.466802685854216        1.6852338084521130     
   263.64495508143551        24.548099753373549        1.6866091522880722     
   263.87999503520689        24.629580347459498        1.6879844961240311     
   264.11510145290742        24.711244578849680        1.6893598399599901     
   264.35027442997330        24.793092557178959        1.6907351837959490     
   264.58551406177804        24.875124390980591        1.6921105276319082     
   264.82082044362431        24.957340187684320        1.6934858714678671     
   265.05619367074900        25.039740053616935        1.6948612153038256     
   265.29163383831957        25.122324094002010        1.6962365591397848     
   265.52714104143428        25.205092412959331        1.6976119029757442     
   265.76271537512037        25.288045113504928        1.6989872468117031     
   265.99835693433619        25.371182297550988        1.7003625906476616     
   266.23406581396540        25.454504065905414        1.7017379344836208     
   266.46984210882204        25.538010518272472        1.7031132783195797     
   266.70568591364582        25.621701753252278        1.7044886221555386     
   266.94159732310288        25.705577868340953        1.7058639659914976     
   267.17757643178419        25.789638959930805        1.7072393098274568     
   267.41362333420813        25.873885123311069        1.7086146536634161     
   267.64973812481333        25.958316452666573        1.7099899974993751     
   267.88592089796424        26.042933041079742        1.7113653413353340     
   268.12217174794876        26.127734980530125        1.7127406851712930     
   268.35849076897387        26.212722361894262        1.7141160290072517     
   268.59487805517045        26.297895274947269        1.7154913728432106     
   268.83133370058880        26.383253808362134        1.7168667166791696     
   269.06785779919943        26.468798049711001        1.7182420605151287     
   269.30445044489159        26.554528085465126        1.7196174043510877     
   269.54111173147425        26.640444000996112        1.7209927481870466     
   269.77784175267294        26.726545880576094        1.7223680920230056     
   270.01464060213101        26.812833807378247        1.7237434358589647     
   270.25150837340811        26.899307863478100        1.7251187796949237     
   270.48844515998007        26.985968129853987        1.7264941235308826     
   270.72545105523773        27.072814686387609        1.7278694673668415     
   270.96252615248551        27.159847611865384        1.7292448112028007     
   271.19967054494305        27.247066983978918        1.7306201550387597     
   271.43688432574237        27.334472879326544        1.7319954988747190     
   271.67416758792751        27.422065373413460        1.7333708427106775     
   271.91152042445577        27.509844540653599        1.7347461865466367     
   272.14894292819366        27.597810454370176        1.7361215303825956     
   272.38643519192004        27.685963186796883        1.7374968742185544     
   272.62399730832306        27.774302809079725        1.7388722180545133     
   272.86162936999943        27.862829391277092        1.7402475618904722     
   273.09933146945502        27.951543002361724        1.7416229057264316     
   273.33710369910312        28.040443710221975        1.7429982495623906     
   273.57494615126649        28.129531581663318        1.7443735933983495     
   273.81285891817066        28.218806682408921        1.7457489372343087     
   274.05084209195007        28.308269077102011        1.7471242810702676     
   274.28889576464445        28.397918829307223        1.7484996249062266     
   274.52702002819643        28.487756001510995        1.7498749687421855     
   274.76521497445555        28.577780655124876        1.7512503125781447     
   275.00348069517241        28.667992850485703        1.7526256564141032     
   275.24181728200176        28.758392646857871        1.7540010002500626     
   275.48022482650083        28.848980102435064        1.7553763440860215     
   275.71870342012744        28.939755274341238        1.7567516879219802     
   275.95725315424193        29.030718218633574        1.7581270317579392     
   276.19587412010435        29.121868990303195        1.7595023755938983     
   276.43456640887416        29.213207643277599        1.7608777194298573     
   276.67333011161122        29.304734230422117        1.7622530632658162     
   276.91216531927324        29.396448803542352        1.7636284071017752     
   277.15107212271693        29.488351413385526        1.7650037509377345     
   277.39005061269603        29.580442109643055        1.7663790947736935     
   277.62910087985949        29.672720940952043        1.7677544386096526     
   277.86822301475712        29.765187954897677        1.7691297824456116     
   278.10741710782975        29.857843198015079        1.7705051262815705     
   278.34668324941606        29.950686715791921        1.7718804701175292     
   278.58602152974879        30.043718552669748        1.7732558139534882     
   278.82543203895511        30.136938752047374        1.7746311577894471     
   279.06491486705505        30.230347356281730        1.7760065016254063     
   279.30447010396136        30.323944406691307        1.7773818454613652     
   279.54409783948029        30.417729943557958        1.7787571892973242     
   279.78379816331051        30.511704006129374        1.7801325331332831     
   280.02357116503953        30.605866632621119        1.7815078769692423     
   280.26341693414770        30.700217860219702        1.7828832208052012     
   280.50333556000476        30.794757725084377        1.7842585646411602     
   280.74332713187005        30.889486262350111        1.7856339084771191     
   280.98339173889377        30.984403506129965        1.7870092523130783     
   281.22352947011188        31.079509489517367        1.7883845961490374     
   281.46374041445068        31.174804244589101        1.7897599399849962     
   281.70402466072272        31.270287802407594        1.7911352838209551     
   281.94438229762903        31.365960193024058        1.7925106276569143     
   282.18481341375616        31.461821445480705        1.7938859714928732     
   282.42531809757685        31.557871587813324        1.7952613153288319     
   282.66589643744908        31.654110647054701        1.7966366591647909     
   282.90654852161731        31.750538649236841        1.7980120030007503     
   283.14727443820919        31.847155619394016        1.7993873468367092     
   283.38807427523597        31.943961581565247        1.8007626906726681     
   283.62894812059329        32.040956558797760        1.8021380345086271     
   283.86989606206060        32.138140573149563        1.8035133783445862     
   284.11091818729784        32.235513645692151        1.8048887221805452     
   284.35201458384932        32.333075796514095        1.8062640660165041     
   284.59318533913921        32.430827044723245        1.8076394098524631     
   284.83443054047387        32.528767408450356        1.8090147536884218     
   285.07575027503918        32.626896904851684        1.8103900975243812     
   285.31714462990328        32.725215550112651        1.8117654413603401     
   285.55861369201165        32.823723359450199        1.8131407851962991     
   285.80015754819061        32.922420347116535        1.8145161290322578     
   286.04177628514435        33.021306526401695        1.8158914728682167     
   286.28346998945671        33.120381909637516        1.8172668167041759     
   286.52523874758708        33.219646508199880        1.8186421605401348     
   286.76708264587512        33.319100332512903        1.8200175043760938     
   287.00900177053592        33.418743392051248        1.8213928482120532     
   287.25099620766196        33.518575695344452        1.8227681920480121     
   287.49306604322004        33.618597249978841        1.8241435358839710     
   287.73521136305550        33.718808062602669        1.8255188797199302     
   287.97743225288758        33.819208138927557        1.8268942235558892     
   288.21972879830861        33.919797483733113        1.8282695673918479     
   288.46210108478937        34.020576100870180        1.8296449112278068     
   288.70454919767025        34.121543993263678        1.8310202550637658     
   288.94707322216988        34.222701162917069        1.8323955988997247     
   289.18967324337655        34.324047610914405        1.8337709427356839     
   289.43234934625195        34.425583337424939        1.8351462865716428     
   289.67510161563200        34.527308341706309        1.8365216304076017     
   289.91793013622242        34.629222622108117        1.8378969742435607     
   290.16083499260293        34.731326176075342        1.8392723180795199     
   290.40381626922266        34.833619000151714        1.8406476619154788     
   290.64687405040172        34.936101089983943        1.8420230057514377     
   290.89000842033198        35.038772440324685        1.8433983495873967     
   291.13321946307389        35.141633045036556        1.8447736934233561     
   291.37650726255947        35.244682897095693        1.8461490372593150     
   291.61987190258787        35.347921988595068        1.8475243810952737     
   291.86331346682903        35.451350310748929        1.8488997249312327     
   292.10683203882149        35.554967853895789        1.8502750687671918     
   292.35042770197077        35.658774607502330        1.8516504126031503     
   292.59410053955185        35.762770560167702        1.8530257564391095     
   292.83785063470606        35.866955699626068        1.8544011002750687     
   293.08167807044293        35.971330012751764        1.8557764441110278     
   293.32558292963830        36.075893485562013        1.8571517879469868     
   293.56956529503486        36.180646103221441        1.8585271317829457     
   293.81362524924140        36.285587850045509        1.8599024756189046     
   294.05776287473316        36.390718709504164        1.8612778194548638     
   294.30197825384988        36.496038664226418        1.8626531632908228     
   294.54627146879795        36.601547696003379        1.8640285071267817     
   294.79064260164751        36.707245785792672        1.8654038509627406     
   295.03509173433389        36.813132913722356        1.8667791947986998     
   295.27961894865660        36.919209059094293        1.8681545386346587     
   295.52422432627930        37.025474200388658        1.8695298824706177     
   295.76890794872975        37.131928315267459        1.8709052263065764     
   296.01366989739790        37.238571380578790        1.8722805701425353     
   296.25851025353819        37.345403372360721        1.8736559139784943     
   296.50342909826685        37.452424265844961        1.8750312578144535     
   296.74842651256336        37.559634035461123        1.8764066016504124     
   296.99350257726860        37.667032654840881        1.8777819454863718     
   297.23865737308660        37.774620096821479        1.8791572893223307     
   297.48389098058243        37.882396333450380        1.8805326331582897     
   297.72920348018300        37.990361335988815        1.8819079769942486     
   297.97459495217487        38.098515074915603        1.8832833208302078     
   298.22006547670799        38.206857519931972        1.8846586646661667     
   298.46561513379032        38.315388639964844        1.8860340085021254     
   298.71124400329262        38.424108403171665        1.8874093523380844     
   298.95695216494414        38.533016776943590        1.8887846961740438     
   299.20273969833443        38.642113727910328        1.8901600400100023     
   299.44860668291216        38.751399221943508        1.8915353838459614     
   299.69455319798635        38.860873224161892        1.8929107276819204     
   299.94057932272517        38.970535698934135        1.8942860715178793     
   300.18668513615461        39.080386609883718        1.8956614153538383     
   300.43287071716014        39.190425919893094        1.8970367591897974     
   300.67913614448577        39.300653591107412        1.8984121030257564     
   300.92548149673252        39.411069584938829        1.8997874468617153     
   301.17190685236199        39.521673862070976        1.9011627906976747     
   301.41841228969037        39.632466382462191        1.9025381345336336     
   301.66499788689282        39.743447105350555        1.9039134783695923     
   301.91166372200354        39.854615989258320        1.9052888222055513     
   302.15840987291006        39.965972991994370        1.9066641660415102     
   302.40523641736127        40.077518070660730        1.9080395098774694     
   302.65214343295924        40.189251181654562        1.9094148537134279     
   302.89913099716460        40.301172280674031        1.9107901975493873     
   303.14619918729358        40.413281322721282        1.9121655413853462     
   303.39334808051802        40.525578262107004        1.9135408852213054     
   303.64057775386715        40.638063052455330        1.9149162290572643     
   303.88788828422537        40.750735646706893        1.9162915728932233     
   304.13527974833204        40.863595997123511        1.9176669167291822     
   304.38275222278259        40.976644055292624        1.9190422605651414     
   304.63030578402771        41.089879772131120        1.9204176044011003     
   304.87794050837408        41.203303097889879        1.9217929482370593     
   305.12565647198034        41.316913982157132        1.9231682920730182     
   305.37345375086403        41.430712373864239        1.9245436359089774     
   305.62133242089408        41.544698221288108        1.9259189797449363     
   305.86929255779455        41.658871472056475        1.9272943235808953     
   306.11733423714605        41.773232073152208        1.9286696674168540     
   306.36545753437997        41.887779970916583        1.9300450112528129     
   306.61366252478439        42.002515111054528        1.9314203550887719     
   306.86194928349960        42.117437438638035        1.9327956989247308     
   307.11031788552106        42.232546898110883        1.9341710427606902     
   307.35876840569614        42.347843433292361        1.9355463865966493     
   307.60730091872716        42.463326987382146        1.9369217304326083     
   307.85591549916956        42.578997502963993        1.9382970742685672     
   308.10461222143169        42.694854922009810        1.9396724181045262     
   308.35339115977433        42.810899185883933        1.9410477619404853     
   308.60225238831282        42.927130235348017        1.9424231057764438     
   308.85119598101488        43.043548010564578        1.9437984496124028     
   309.10022201169988        43.160152451100807        1.9451737934483622     
   309.34933055404144        43.276943495933807        1.9465491372843213     
   309.59852168156357        43.393921083453570        1.9479244811202798     
   309.84779546764571        43.511085151468436        1.9492998249562388     
   310.09715198551800        43.628435637208376        1.9506751687921979     
   310.34659130826253        43.745972477329275        1.9520505126281569     
   310.59611350881454        43.863695607917400        1.9534258564641158     
   310.84571865996020        43.981604964493449        1.9548012003000748     
   311.09540683433909        44.099700482016466        1.9561765441360339     
   311.34517810444129        44.217982094888342        1.9575518879719933     
   311.59503224605260        44.334193745795851        1.9589272318079523     
   311.84496520033889        44.443152469830054        1.9603025756439112     
   312.09497334446638        44.548823686295833        1.9616779194798699     
   312.34505477307550        44.652320966500426        1.9630532633158289     
   312.59520811165567        44.754164708781410        1.9644286071517878     
   312.84543226999790        44.854669085820809        1.9658039509877465     
   313.09572634046475        44.954047706684058        1.9671792948237059     
   313.34608954421651        45.052456521984361        1.9685546386596648     
   313.59652119882497        45.150014981352051        1.9699299824956238     
   313.84702069706174        45.246817807589998        1.9713053263315827     
   314.09758749216957        45.342942121737863        1.9726806701675419     
   314.34822108717043        45.438452030271826        1.9740560140035008     
   314.59892102683915        45.533401723093441        1.9754313578394598     
   314.84968689151179        45.627837647124501        1.9768067016754187     
   315.10051829220146        45.721800079622597        1.9781820455113779     
   315.35141486666726        45.815324296981750        1.9795573893473368     
   315.60237627620637        45.908441462343355        1.9809327331832958     
   315.85340220300128        46.001179312527071        1.9823080770192547     
   316.10449234788757        46.093562698438717        1.9836834208552139     
   316.35564642847487        46.185614016373350        1.9850587646911724     
   316.60686417753328        46.277353556638666        1.9864341085271315     
   316.85814534160511        46.368799788559592        1.9878094523630905     
   317.10948968017192        46.459969595942674        1.9891847961990494     
   317.36089696307124        46.550878472863573        1.9905601400350088     
   317.61236697195039        46.641540689120539        1.9919354838709677     
   317.86389949756546        46.731969429362209        1.9933108277069267     
   318.11549434045475        46.822176912453486        1.9946861715428859     
   318.36715130878088        46.912174493242915        1.9960615153788448     
   318.61887021879448        47.001972750965571        1.9974368592148037     
   318.87065089403995        47.091581565671625        1.9988122030507627     
   319.12249316488140        47.181010184940909        2.0001875468867216     
   319.37439686807369        47.270267282339269        2.0015628907226808     
   319.62636184637307        47.359361008863615        2.0029382345586400     
   319.87838794818458        47.448299038400343        2.0043135783945982     
   320.13047502723555        47.537088608045885        2.0056889222305574     
   320.38262294227400        47.625736554000021        2.0070642660665166     
   320.63483155679921        47.714249343625760        2.0084396099024753     
   320.88710073880981        47.802633104174710        2.0098149537384344     
   321.13943036056753        47.890893648602542        2.0111902975743936     
   321.39182029838423        47.979036498836052        2.0125656414103523     
   321.64427043241960        48.067066906797955        2.0139409852463119     
   321.89678064649814        48.154989873455413        2.0153163290822707     
   322.14935082793477        48.242810166119035        2.0166916729182298     
   322.40198086737456        48.330532334189130        2.0180670167541885     
   322.65467065864095        48.418160723520138        2.0194423605901473     
   322.90742009859730        48.505699489552384        2.0208177044261064     
   323.16022908701342        48.593152609339427        2.0221930482620656     
   323.41309752644463        48.680523892586884        2.0235683920980243     
   323.66602532211039        48.767816991799876        2.0249437359339835     
   323.91901238179304        48.855035411630567        2.0263190797699422     
   324.17205861572779        48.942182517499717        2.0276944236059014     
   324.42516393651260        49.029261543564957        2.0290697674418605     
   324.67832825901161        49.116275600092543        2.0304451112778192     
   324.93155150068134        49.203227680363064        2.0318204551137784     
   325.18483357983496        49.290120666724007        2.0331957989497376     
   325.43817441806436        49.376957336921727        2.0345711427856963     
   325.69157393850264        49.463740369296183        2.0359464866216554     
   325.94503206613797        49.550472347956081        2.0373218304576142     
   326.19854872779382        49.637155767559015        2.0386971742935733     
   326.45212385203621        49.723793037756764        2.0400725181295325     
   326.70575736913617        49.810386487366607        2.0414478619654912     
   326.95944921099090        49.896938368264045        2.0428232058014499     
   327.21319931107922        49.983450859038832        2.0441985496374091     
   327.46700760441905        50.069926068424643        2.0455738934733678     
   327.72087402751032        50.156366038515309        2.0469492373093274     
   327.97479851828348        50.242772747789310        2.0483245811452861     
   328.22878101606449        50.329148113957764        2.0496999249812453     
   328.48282146152400        50.415493996643399        2.0510752688172045     
   328.73691979664864        50.501812199908734        2.0524506126531632     
   328.99107596468110        50.588104474634626        2.0538259564891224     
   329.24528991010880        50.674372520775798        2.0552013003250815     
   329.49956157860441        50.760617989481084        2.0565766441610398     
   329.75389091700629        50.846842485106805        2.0579519879969994     
   330.00827787327785        50.933047567116823        2.0593273318329581     
   330.26272239648739        51.019234751886977        2.0607026756689173     
   330.51722443675681        51.105405514407060        2.0620780195048760     
   330.77178394525316        51.191561289904648        2.0634533633408352     
   331.02640087415625        51.277703475380207        2.0648287071767939     
   331.28107517661715        51.363833431062901        2.0662040510127531     
   331.53580680674787        51.449952481801212        2.0675793948487118     
   331.79059571959283        51.536061918379680        2.0689547386846709     
   332.04544187109963        51.622162998772239        2.0703300825206301     
   332.30034521810427        51.708256949338079        2.0717054263565893     
   332.55530571830161        51.794344965957961        2.0730807701925484     
   332.81032333022580        51.880428215118215        2.0744561140285072     
   333.06539801322953        51.966507834945403        2.0758314578644663     
   333.32052972746459        52.052584936191685        2.0772068017004255     
   333.57571843386745        52.138660603178643        2.0785821455363838     
   333.83096409412292        52.224735894692913        2.0799574893723429     
   334.08626667066954        52.310811844850726        2.0813328332083021     
   334.34162612666955        52.396889463916594        2.0827081770442608     
   334.59704242598843        52.482969739089889        2.0840835208802200     
   334.85251553318500        52.569053635257845        2.0854588647161791     
   335.10804541349648        52.655142095716265        2.0868342085521379     
   335.36363203281951        52.741236042859725        2.0882095523880970     
   335.61927535769763        52.827336378842233        2.0895848962240557     
   335.87497535530179        52.913443986211099        2.0909602400600149     
   336.13073199342438        52.999559728516729        2.0923355838959741     
   336.38654524045870        53.085684450894668        2.0937109277319332     
   336.64241506539173        53.171818980627229        2.0950862715678924     
   336.89834143778546        53.257964127680431        2.0964616154038511     
   337.15432432777015        53.344120685221583        2.0978369592398094     
   337.41036370603064        53.430289430116233        2.0992123030757686     
   337.66645954379061        53.516471123405111        2.1005876469117277     
   337.92261181280782        53.602666510764280        2.1019629907476864     
   338.17882048535620        53.688876322946477        2.1033383345836461     
   338.43508553422106        53.775101276207337        2.1047136784196048     
   338.69140693269190        53.861342072715836        2.1060890222555639     
   338.94778465453680        53.947599400945677        2.1074643660915231     
   339.20421867401058        54.033873936059287        2.1088397099274818     
   339.46070896583632        54.120166340272092        2.1102150537634410     
   339.71725550519682        54.206477263206189        2.1115903975993997     
   339.97385826772438        54.292807342230958        2.1129657414353589     
   340.23051722949691        54.379157202792292        2.1143410852713180     
   340.48723236702625        54.465527458729511        2.1157164291072763     
   340.74400365724836        54.551918712581212        2.1170917729432355     
   341.00083107752016        54.638331555881940        2.1184671167791946     
   341.25771460560276        54.724766569445798        2.1198424606151534     
   341.51465421966623        54.811224323645327        2.1212178044511125     
   341.77164989827111        54.897705378675383        2.1225931482870717     
   342.02870162036641        54.984210284812491        2.1239684921230304     
   342.28580936528385        55.070739582664253        2.1253438359589896     
   342.54297311272472        55.157293803408962        2.1267191797949487     
   342.80019284275988        55.243873469030873        2.1280945236309079     
   343.05746853581951        55.330479092544017        2.1294698674668671     
   343.31480017268808        55.417111178212764        2.1308452113028258     
   343.57218773449671        55.503770221761684        2.1322205551387849     
   343.82963120271978        55.590456710581158        2.1335958989747437     
   344.08713055916229        55.677171123925532        2.1349712428107019     
   344.34468578596653        55.763913933106949        2.1363465866466615     
   344.60229686559148        55.850685601679075        2.1377219304826203     
   344.85996378081990        55.937486585620668        2.1390972743185794     
   345.11768651474108        56.024317333507945        2.1404726181545386     
   345.37546505076085        56.111178286687583        2.1418479619904973     
   345.63329937257856        56.198069879438904        2.1432233058264565     
   345.89118946419785        56.284992539135203        2.1445986496624156     
   346.14913530990873        56.371946686398388        2.1459739934983744     
   346.40713689429413        56.458932735250308        2.1473493373343335     
   346.66519420221834        56.545951093259063        2.1487246811702922     
   346.92330721882024        56.633002161679059        2.1501000250062519     
   347.18147592951755        56.720086335591958        2.1514753688422110     
   347.43970031999413        56.807204004038795        2.1528507126781697     
   347.69798037619978        56.894355550150564        2.1542260565141280     
   347.95631608434519        56.981541351275411        2.1556014003500872     
   348.21470743089787        57.068761779100697        2.1569767441860459     
   348.47315440257506        57.156017199773174        2.1583520880220051     
   348.73165698634568        57.243307974015522        2.1597274318579642     
   348.99021516942372        57.330634457239086        2.1611027756939234     
   349.24882893926025        57.417996999653845        2.1624781195298826     
   349.50749828354793        57.505395946376169        2.1638534633658413     
   349.76622319020845        57.592831637531745        2.1652288072018004     
   350.02500364739592        57.680304408358545        2.1666041510377596     
   350.28383964349206        57.767814589304450        2.1679794948737183     
   350.54273116709771        57.855362506123569        2.1693548387096775     
   350.80167820703548        57.942948479969949        2.1707301825456362     
   351.06068075234487        58.030572827489330        2.1721055263815954     
   351.31973879227615        58.118235860906317        2.1734808702175541     
   351.57885231629228        58.205937888112821        2.1748562140535133     
   351.83802131406009        58.293679212751130        2.1762315578894720     
   352.09724577545018        58.381460134296184        2.1776069017254311     
   352.35652569053758        58.469280948136678        2.1789822455613899     
   352.61586104959031        58.557141945651246        2.1803575893973490     
   352.87525184307430        58.645043414286377        2.1817329332333082     
   353.13469806164466        58.732985637629618        2.1831082770692674     
   353.39419969614960        58.820968895482899        2.1844836209052265     
   353.65375673762082        58.908993463931751        2.1858589647411852     
   353.91336917727324        58.997059615415132        2.1872343085771444     
   354.17303700650717        59.085167618793271        2.1886096524131036     
   354.43276021689854        59.173317739411942        2.1899849962490623     
   354.69253880019744        59.261510239166753        2.1913603400850215     
   354.95237274833215        59.349745376566801        2.1927356839209802     
   355.21226205339877        59.438023406794400        2.1941110277569389     
   355.47220670766484        59.526344581765478        2.1954863715928981     
   355.73220670356227        59.614709150187188        2.1968617154288572     
   355.99226203368698        59.703117357615028        2.1982370592648159     
   356.25237269079997        59.791569446508269        2.1996124031007751     
   356.51253866781735        59.880065656284714        2.2009877469367338     
   356.77275995781702        59.968606223372738        2.2023630907726930     
   357.03303655402988        60.057191381263920        2.2037384346086522     
   357.29336844983885        60.145821360562870        2.2051137784446109     
   357.55375563878243        60.234496389037652        2.2064891222805705     
   357.81419811454487        60.323216691667440        2.2078644661165292     
   358.07469587095648        60.411982490689468        2.2092398099524884     
   358.33524890199647        60.500794005646540        2.2106151537884475     
   358.59585720178467        60.589651453430932        2.2119904976244058     
   358.85652076458393        60.678555048329635        2.2133658414603645     
   359.11723958479456        60.767505002066308        2.2147411852963241     
   359.37801365695736        60.856501523845154        2.2161165291322829     
   359.63884297574572        60.945544820390921        2.2174918729682420     
   359.89972753596919        61.034635095990183        2.2188672168042012     
   360.16066733256855        61.123772552530895        2.2202425606401599     
   360.42166236061570        61.212957389540961        2.2216179044761191     
   360.68271261531294        61.302189804226458        2.2229932483120778     
   360.94381809198546        61.391469991508075        2.2243685921480369     
   361.20497878609007        61.480798144058845        2.2257439359839961     
   361.46619469320370        61.570174452338456        2.2271192798199548     
   361.72746580902515        61.659599104628597        2.2284946236559140     
   361.98879212937578        61.749072287067477        2.2298699674918727     
   362.25017365019625        61.838594183682652        2.2312453113278314     
   362.51161036754343        61.928164976424220        2.2326206551637906     
   362.77310227759403        62.017784845197241        2.2339959989997498     
   363.03464937663421        62.107453967891395        2.2353713428357085     
   363.29625166106888        62.197172520415116        2.2367466866716676     
   363.55790912741139        62.286940676722082        2.2381220305076268     
   363.81962177228706        62.376758608843382        2.2394973743435860     
   364.08138959243104        62.466626486915608        2.2408727181795451     
   364.34321258468509        62.556544479209194        2.2422480620155039     
   364.60509074599656        62.646512752156283        2.2436234058514630     
   364.86702407342176        62.736531470378708        2.2449987496874217     
   365.12901256411652        62.826600796713791        2.2463740935233809     
   365.39105621534219        62.916720892241003        2.2477494373593401     
   365.65315502446151        63.006891916308412        2.2491247811952988     
   365.91530898893507        63.097114026556675        2.2505001250312575     
   366.17751810632353        63.187387378944621        2.2518754688672167     
   366.43978237428809        63.277712127773860        2.2532508127031754     
   366.70210179058080        63.368088425711342        2.2546261565391346     
   366.96447635305373        63.458516423814203        2.2560015003750937     
   367.22690605965340        63.548996271551857        2.2573768442110524     
   367.48939090841480        63.639528116828380        2.2587521880470116     
   367.75193089746824        63.730112106005315        2.2601275318829708     
   368.01452602503628        63.820748383923217        2.2615028757189299     
   368.27717628942793        63.911437093922018        2.2628782195548891     
   368.53988168904374        64.002178377863189        2.2642535633908478     
   368.80264222236929        64.092972376149234        2.2656289072268070     
   369.06545788797825        64.183819227744323        2.2670042510627657     
   369.32832867373156        64.274520972392267        2.2683795948987244     
   369.59125389864755        64.363333763267477        2.2697549387346831     
   369.85423263667457        64.451256743340892        2.2711302825706428     
   370.11726445206506        64.538663333606678        2.2725056264066015     
   370.38034905075949        64.625704337725864        2.2738809702425606     
   370.64348620778964        64.712465888547669        2.2752563140785194     
   370.90667574064076        64.799004662000073        2.2766316579144785     
   371.16991749592876        64.885361117152016        2.2780070017504377     
   371.43321134131662        64.971565731841139        2.2793823455863964     
   371.69655716221956        65.057642364061422        2.2807576894223556     
   371.95995485474248        65.143610237158185        2.2821330332583147     
   372.22340432827519        65.229485194843619        2.2835083770942735     
   372.48690549913772        65.315280534559619        2.2848837209302331     
   372.75045829181153        65.401007585330689        2.2862590647661918     
   373.01406263719048        65.486676120985152        2.2876344086021501     
   373.27771847165121        65.572294664182365        2.2890097524381092     
   373.54142573676444        65.657870715360048        2.2903850962740684     
   373.80518437783752        65.743410928386453        2.2917604401100271     
   374.06899434452998        65.828921248013927        2.2931357839459863     
   374.33285558991230        65.914407018734749        2.2945111277819454     
   374.59676806976915        65.999873072205688        2.2958864716179046     
   374.86073174301094        66.085323798553617        2.2972618154538633     
   375.12474657102877        66.170763204790561        2.2986371592898225     
   375.38881251755515        66.256194963357316        2.3000125031257816     
   375.65292954847632        66.341622452735422        2.3013878469617404     
   375.91709763165397        66.427048791701765        2.3027631907976995     
   376.18131673678238        66.512476868429928        2.3041385346336587     
   376.44558683525594        66.597909365376765        2.3055138784696174     
   376.70990790004225        66.683348780691986        2.3068892223055761     
   376.97427990558543        66.768797446743093        2.3082645661415353     
   377.23870282770201        66.854257546225298        2.3096399099774940     
   377.50317664349592        66.939731126240133        2.3110152538134532     
   377.76770133128161        67.025220110654800        2.3123905976494123     
   378.03227687050514        67.110726310995759        2.3137659414853711     
   378.29690324168689        67.196251436092027        2.3151412853213302     
   378.56158042635661        67.281797100639722        2.3165166291572890     
   378.82630840699562        67.367364832835861        2.3178919729932486     
   379.09108716699461        67.452956081207446        2.3192673168292073     
   379.35591669059477        67.538572220734693        2.3206426606651664     
   379.62079696285286        67.624214558363178        2.3220180045011256     
   379.88572796960045        67.709884337974486        2.3233933483370843     
   380.15070969740242        67.795582744883731        2.3247686921730435     
   380.41574213352487        67.881310909917076        2.3261440360090018     
   380.68082526590138        67.967069913119019        2.3275193798449609     
   380.94595908310691        68.052860787129333        2.3288947236809201     
   381.21114357432418        68.138684520265869        2.3302700675168793     
   381.47637872931989        68.224542059345140        2.3316454113528380     
   381.74166453841860        68.310434312267816        2.3330207551887971     
   382.00700099248274        68.396362150393458        2.3343960990247563     
   382.27238808288791        68.482326410724596        2.3357714428607150     
   382.53782580150391        68.568327897920497        2.3371467866966742     
   382.80331414067200        68.654367386154547        2.3385221305326329     
   383.06885309319097        68.740445620833782        2.3398974743685921     
   383.33444265230082        68.826563320189820        2.3412728182045512     
   383.60008281165614        68.912721176752925        2.3426481620405104     
   383.86577356532666        68.998919858724946        2.3440235058764687     
   384.13151490776966        69.085160011251105        2.3453988497124278     
   384.39730683382197        69.171442257607666        2.3467741935483866     
   384.66314933868756        69.257767200308024        2.3481495373843457     
   384.92904241791894        69.344135422134855        2.3495248812203049     
   385.19498606741189        69.430547487105258        2.3509002250562641     
   385.46098028339134        69.517003941373531        2.3522755688922232     
   385.72702506240222        69.603505314077069        2.3536509127281819     
   385.99312040129536        69.690052118128307        2.3550262565641411     
   386.25926629722261        69.776644850959798        2.3564016004001003     
   386.52546274762369        69.863283995222659        2.3577769442360590     
   386.79170975021907        69.949970019444507        2.3591522880720182     
   387.05800730300086        70.036703378647687        2.3605276319079769     
   387.32435540422659        70.123484514933295        2.3619029757439360     
   387.59075405240742        70.210313858029807        2.3632783195798948     
   387.85720324630131        70.297191825812689        2.3646536634158535     
   388.12370298491351        70.384118824795081        2.3660290072518126     
   388.39025326747759        70.471095250589215        2.3674043510877718     
   388.65685409345707        70.558121488347240        2.3687796949237305     
   388.92350546253681        70.645197913174044        2.3701550387596897     
   389.19020737461682        70.732324890522122        2.3715303825956489     
   389.45695982980641        70.819502776563212        2.3729057264316076     
   389.72376282841702        70.906731918542548        2.3742810702675672     
   389.99061637096190        70.994012655115441        2.3756564141035259     
   390.25752045814539        71.081345316664866        2.3770317579394851     
   390.52447509085755        71.168730225606126        2.3784071017754442     
   390.79148027017504        71.256167696674993        2.3797824456114030     
   391.05853599735315        71.343658037202871        2.3811577894473621     
   391.32564227381795        71.431201547378009        2.3825331332833204     
   391.59279910116737        71.518798520494713        2.3839084771192796     
   391.86000648116675        71.606449243192557        2.3852838209552387     
   392.12726441573619        71.694153995681432        2.3866591647911974     
   392.39457290696157        71.781913051959620        2.3880345086271566     
   392.66193195707598        71.869726680020008        2.3894098524631158     
   392.92934156846633        71.957595142048490        2.3907851962990745     
   393.19680174366249        72.045518694612170        2.3921605401350337     
   393.46431248534367        72.133497588841195        2.3935358839709928     
   393.73187379631935        72.221532070600560        2.3949112278069515     
   393.99948567954533        72.309622380657757        2.3962865716429107     
   394.26714813810327        72.397768754839703        2.3976619154788699     
   394.53486117520964        72.485971424186516        2.3990372593148290     
   394.80262479420600        72.574230615095999        2.4004126031507882     
   395.07043899855989        72.662546549464906        2.4017879469867465     
   395.33830379185895        72.750919444822671        2.4031632908227052     
   395.60621917809902        72.839349514486472        2.4045386346586644     
   395.87418516052702        72.927836967580575        2.4059139784946231     
   396.14220174337362        73.016382009313361        2.4072893223305827     
   396.41026893068630        73.104984840985296        2.4086646661665414     
   396.67838672662737        73.193645660126847        2.4100400100025006     
   396.94655513545860        73.282364660602553        2.4114153538384597     
   397.21477416155750        73.371142032715383        2.4127906976744184     
   397.48304380939391        73.459977963302265        2.4141660415103776     
   397.75136408353995        73.548872635830108        2.4155413853463368     
   398.01973498867187        73.637826230486425        2.4169167291822955     
   398.28815652955655        73.726838924267113        2.4182920730182547     
   398.55662871105727        73.815910891060653        2.4196674168542134     
   398.82515153812727        73.905042301729935        2.4210427606901721     
   399.09372501581572        73.994233324191356        2.4224181045261313     
   399.36234914925546        74.083484123489683        2.4237934483620904     
   399.63102394366774        74.172794861872163        2.4251687921980492     
   399.89974940436264        74.262165698859349        2.4265441360340083     
   400.16852553672834        74.351596791312886        2.4279194798699670     
   400.43735234623574        74.441088293501480        2.4292948237059262     
   400.70622983844248        74.530640357165979        2.4306701675418854     
   400.97515801897760        74.620253131579389        2.4320455113778445     
   401.24413689355185        74.709926763607541        2.4334208552138037     
   401.51316646795021        74.799661397766741        2.4347961990497624     
   401.78224674803170        74.889457176279421        2.4361715428857216     
   402.05137773972984        74.979314239128158        2.4375468867216807     
   402.32055944904789        75.069232724108176        2.4389222305576395     
   402.58979188206297        75.159212766878113        2.4402975743935982     
   402.85907504491678        75.249254501008664        2.4416729182295573     
   403.12840894382197        75.339358058030612        2.4430482620655161     
   403.39779358505558        75.429523567480601        2.4444236059014752     
   403.66722897496254        75.519751156946356        2.4457989497374344     
   403.93671511994745        75.610040952108662        2.4471742935733931     
   404.20625202648307        75.700393076785517        2.4485496374093523     
   404.47583970110037        75.790807652970528        2.4499249812453110     
   404.74547815039313        75.881284800874582        2.4513003250812702     
   405.01516738101083        75.971824638962261        2.4526756689172293     
   405.28490739967009        76.062427283991170        2.4540510127531885     
   405.55469821313108        76.153092851045699        2.4554263565891477     
   405.82453982822506        76.243821453574498        2.4568017004251064     
   406.09443225182775        76.334613203422904        2.4581770442610646     
   406.36437549087583        76.425468210867322        2.4595523880970238     
   406.63436955235693        76.516386584646000        2.4609277319329830     
   406.90441444330946        76.607368431991802        2.4623030757689417     
   407.17451017082846        76.698413858662036        2.4636784196049013     
   407.44465674205725        76.789522968967873        2.4650537634408600     
   407.71485416418346        76.880695865802963        2.4664291072768192     
   407.98510244445436        76.971932650672287        2.4678044511127784     
   408.25540159015674        77.063233423718415        2.4691797949487371     
   408.52575160862716        77.154598283748840        2.4705551387846962     
   408.79615250725175        77.246027328261277        2.4719304826206550     
   409.06660429345720        77.337520653468786        2.4733058264566141     
   409.33710697471827        77.429078354324588        2.4746811702925733     
   409.60766055855373        77.520700524545390        2.4760565141285320     
   409.87826505252286        77.612387256634946        2.4774318579644907     
   410.14892046423375        77.704138641906823        2.4788072018004499     
   410.41962680132809        77.795954770505588        2.4801825456364086     
   410.69038407149640        77.887835731429433        2.4815578894723678     
   410.96119228246488        77.979781612550070        2.4829332333083269     
   411.23205144200176        78.071792500633876        2.4843085771442857     
   411.50296155791284        78.163868481360851        2.4856839209802448     
   411.77392263804342        78.256009639345265        2.4870592648162040     
   412.04493469027796        78.348216058153739        2.4884346086521631     
   412.31599772253389        78.440487820323355        2.4898099524881223     
   412.58711174276976        78.532825007380978        2.4911852963240810     
   412.85827675897895        78.625227699859295        2.4925606401600402     
   413.12949277918756        78.717695977314918        2.4939359839959989     
   413.40075981145912        78.810229918344746        2.4953113278319581     
   413.67207786389110        78.902829600602672        2.4966866716679168     
   413.94344694461290        78.995495100814992        2.4980620155038760     
   414.21486706179064        79.088226494796444        2.4994373593398347     
   414.48633822361711        79.181023857464737        2.5008127031757938     
   414.75786043832198        79.273887262856533        2.5021880470117526     
   415.02943371416404        79.366816784141079        2.5035633908477117     
   415.30105805943515        79.459812493634416        2.5049387346836709     
   415.57273348245292        79.552874462813605        2.5063140785196296     
   415.84445999156952        79.646002762330340        2.5076894223555888     
   416.11623759516669        79.739197462023668        2.5090647661915479     
   416.38806630165141        79.832458630933303        2.5104401100275071     
   416.65994611946059        79.925786337312474        2.5118154538634663     
   416.93187705706015        80.019180648639960        2.5131907976994250     
   417.20385912294137        80.112641631631689        2.5145661415353842     
   417.47589232562626        80.206169352254307        2.5159414853713424     
   417.74797667365755        80.299763875734456        2.5173168292073016     
   418.02011217560982        80.393425266572578        2.5186921730432603     
   418.29229884007941        80.487153588551308        2.5200675168792199     
   418.56453667569190        80.580948904749121        2.5214428607151786     
   418.83682569109214        80.674811277548429        2.5228182045511378     
   419.10916589495451        80.768740768647859        2.5241935483870965     
   419.38155729597617        80.862737439071623        2.5255688922230557     
   419.65399990287165        80.956801349179017        2.5269442360590149     
   419.92649372438933        81.050932558675385        2.5283195798949736     
   420.19903876929419        81.145131126621180        2.5296949237309327     
   420.47163504637228        81.239397111440283        2.5310702675668919     
   420.74428256443599        81.333730570930939        2.5324456114028506     
   421.01698133231525        81.428131562273421        2.5338209552388102     
   421.28973135886554        81.522600142039479        2.5351962990747685     
   421.56253265295862        81.617136366200981        2.5365716429107272     
   421.83538522349181        81.711740290137939        2.5379469867466864     
   422.10828907937730        81.806411968646700        2.5393223305826456     
   422.38124422955224        81.901151455949403        2.5406976744186043     
   422.65425061157839        81.995577297045372        2.5420730182545634     
   422.92730796834951        82.089662013799341        2.5434483620905226     
   423.20041615915687        82.183607428226679        2.5448237059264818     
   423.47357509846205        82.277470219385151        2.5461990497624405     
   423.74678472315918        82.371280976857406        2.5475743935983997     
   424.02004498346412        82.465059433164470        2.5489497374343588     
   424.29335583859682        82.558819573298322        2.5503250812703175     
   424.56671725434956        82.652571915232286        2.5517004251062767     
   424.84012920157284        82.746324702291574        2.5530757689422359     
   425.11359165513824        82.840084594536663        2.5544511127781941     
   425.38710459320606        82.933857100335814        2.5558264566141533     
   425.66066799667885        83.027646861130165        2.5572018004501125     
   425.93428184878832        83.121457847673099        2.5585771442860712     
   426.20794613477193        83.215293500078729        2.5599524881220304     
   426.48166084161460        83.309156830686490        2.5613278319579895     
   426.75542595782912        83.403050501466737        2.5627031757939482     
   427.02924147329736        83.496976883474915        2.5640785196299074     
   427.30310737910816        83.590938103336740        2.5654538634658661     
   427.57702366744701        83.684936080157925        2.5668292073018257     
   427.85099033149083        83.778972555233850        2.5682045511377845     
   428.12500736530274        83.873049116247984        2.5695798949737436     
   428.39907476378175        83.967167217203311        2.5709552388097028     
   428.67319252256362        84.061328194988491        2.5723305826456611     
   428.94736063798496        84.155533283276071        2.5737059264816198     
   429.22157910791498        84.249783624335237        2.5750812703175789     
   429.49584792808014        84.344080278766683        2.5764566141535381     
   429.77016709753110        84.438424234485410        2.5778319579894973     
   430.04453661488452        84.532816413838773        2.5792073018254564     
   430.31895647924665        84.627257680091006        2.5805826456614152     
   430.59342669016866        84.721748843011952        2.5819579894973743     
   430.86794724759710        84.816290663773316        2.5833333333333335     
   431.14251815191079        84.910883859261588        2.5847086771692922     
   431.41713940382544        85.005529105880655        2.5860840210052514     
   431.69181100442239        85.100227042932787        2.5874593648412101     
   431.96653295510856        85.194978275624891        2.5888347086771692     
   432.24130525759989        85.289783377754233        2.5902100525131284     
   432.51612791391381        85.384642894118471        2.5915853963490867     
   432.79100092634184        85.479557342679030        2.5929607401850459     
   433.06592429743813        85.574527216513673        2.5943360840210050     
   433.34089803002820        85.669552985583749        2.5957114278569637     
   433.61592212714788        85.764635098330075        2.5970867716929229     
   433.89099659209000        85.859773983131674        2.5984621155288821     
   434.16612142834322        85.954970049626155        2.5998374593648412     
   434.44129663962099        86.050223689921623        2.6012128032008004     
   434.71652222982743        86.145535279701917        2.6025881470367591     
   434.99179820306057        86.240905179239846        2.6039634908727183     
   435.26712456359462        86.336333734328917        2.6053388347086774     
   435.54250131589055        86.431821277140884        2.6067141785446362     
   435.81792846456057        86.527368127014114        2.6080895223805953     
   436.09340601438976        86.622974591184544        2.6094648662165540     
   436.36893397030963        86.718640965458263        2.6108402100525128     
   436.64451233740488        86.814367534838766        2.6122155538884719     
   436.92014112089805        86.910154574103530        2.6135908977244307     
   437.19582032615244        87.006002348345035        2.6149662415603898     
   437.47154995865208        87.101911113469271        2.6163415853963490     
   437.74733002402365        87.197881116664448        2.6177169292323077     
   438.02316052800415        87.293912596834843        2.6190922730682669     
   438.29904147645141        87.390005785007077        2.6204676169042260     
   438.57497287533624        87.486160904710943        2.6218429607401847     
   438.85095473073494        87.582378172333463        2.6232183045761444     
   439.12698704883968        87.678657797454434        2.6245936484121031     
   439.40306983592887        87.774999983156434        2.6259689922480622     
   439.67920309839235        87.871404926320636        2.6273443360840214     
   439.95538684270963        87.967872817901295        2.6287196799199801     
   440.23162107544999        88.064403843186000        2.6300950237559384     
   440.50790580327435        88.160998182039918        2.6314703675918976     
   440.78424103292531        88.257656009136298        2.6328457114278567     
   441.06062677123930        88.354377494175154        2.6342210552638159     
   441.33706302511496        88.451162802085960        2.6355963990997746     
   441.61354980154351        88.548012093224429        2.6369717429357338     
   441.89008710758498        88.644925523554491        2.6383470867716929     
   442.16667495037763        88.741903244823348        2.6397224306076517     
   442.44331333712125        88.838945404724612        2.6410977744436108     
   442.72000227508835        88.936052147055037        2.6424731182795700     
   442.99674177162194        89.033223611863193        2.6438484621155287     
   443.27353183412748        89.130459935589585        2.6452238059514879     
   443.55037247006675        89.227761251199581        2.6465991497874470     
   443.82726368696757        89.325127688310772        2.6479744936234062     
   444.10420549241735        89.422559373314584        2.6493498374593645     
   444.38119789405158        89.520056429489685        2.6507251812953236     
   444.65824089957755        89.617618977113395        2.6521005251312824     
   444.93533451673824        89.715247133563651        2.6534758689672415     
   445.21247875334126        89.812941013420840        2.6548512128032002     
   445.48967361724038        89.910700728561167        2.6562265566391599     
   445.76691911633452        90.008526388247731        2.6576019004751186     
   446.04421525857651        90.106418099217677        2.6589772443110777     
   446.32156205196372        90.204375965764228        2.6603525881470369     
   446.59895950453858        90.302400089816203        2.6617279319829956     
   446.87640762438508        90.400490571013265        2.6631032758189548     
   447.15390641963086        90.498647506778823        2.6644786196549139     
   447.43145589844733        90.596870992389242        2.6658539634908727     
   447.70905606904148        90.695161121040456        2.6672293073268318     
   447.98670693966818        90.793517983911599        2.6686046511627906     
   448.26440851860917        90.891941670225833        2.6699799949987493     
   448.54216081418559        90.990432267309174        2.6713553388347084     
   448.81996383476388        91.088989860647104        2.6727306826706676     
   449.09781758873407        91.187614533938060        2.6741060265066263     
   449.37572208452644        91.286306369145734        2.6754813703425855     
   449.65367733060242        91.385065446548381        2.6768567141785442     
   449.93168333545293        91.483891844787621        2.6782320580145034     
   450.20974010760568        91.582785640913769        2.6796074018504625     
   450.48784765561567        91.681746910430547        2.6809827456864217     
   450.76600598806954        91.780775727338337        2.6823580895223809     
   451.04421511357663        91.879872164173719        2.6837334333583396     
   451.32247504078106        91.979036292050878        2.6851087771942987     
   451.60078577835003        92.078268180698714        2.6864841210302570     
   451.87914733498241        92.177567898498424        2.6878594648662162     
   452.15755971939569        92.276935512517483        2.6892348087021753     
   452.43602294033860        92.376371088545753        2.6906101525381345     
   452.71453700657963        92.475874691126933        2.6919854963740932     
   452.99310192691536        92.575446383591611        2.6933608402100524     
   453.27171771015895        92.675086228086968        2.6947361840460116     
   453.55038436515275        92.774794285607427        2.6961115278819703     
   453.82910190075637        92.874570616022936        2.6974868717179294     
   454.10787032585728        92.974415278106576        2.6988622155538882     
   454.38668964935391        93.074328329561652        2.7002375593898473     
   454.66555988017251        93.174309827047338        2.7016129032258065     
   454.94448102725494        93.274359826203835        2.7029882470617657     
   455.22345309956063        93.374478381677108        2.7043635908977248     
   455.50247610607374        93.474665547141740        2.7057389347336831     
   455.78155005579015        93.574921375323896        2.7071142785696418     
   456.06067495772589        93.675245918023492        2.7084896224056010     
   456.33985082091181        93.775639226135070        2.7098649662415601     
   456.61907765440009        93.876101349669369        2.7112403100775189     
   456.89835546725493        93.976632337772060        2.7126156539134785     
   457.17768426855321        94.077232238744301        2.7139909977494372     
   457.45706406739453        94.177901100060922        2.7153663415853964     
   457.73649487288651        94.278638968388691        2.7167416854213555     
   458.01597669415611        94.379445889604654        2.7181170292573142     
   458.29550954033863        94.480321908812272        2.7194923730932734     
   458.57509342058745        94.581267070358791        2.7208677169292321     
   458.85472834406363        94.682281417851030        2.7222430607651913     
   459.13441431994750        94.783364994171862        2.7236184046011505     
   459.41415135742824        94.884517841494727        2.7249937484371092     
   459.69393946570534        94.985740001298325        2.7263690922730679     
   459.97377865399176        95.087031514381295        2.7277444361090271     
   460.25366893150982        95.188392420876667        2.7291197799449858     
   460.53361030749790        95.289822760265167        2.7304951237809449     
   460.81360279119662        95.391322571387335        2.7318704676169041     
   461.09364639186555        95.492891892458658        2.7332458114528628     
   461.37374111876352        95.594530761079056        2.7346211552888220     
   461.65388698116703        95.696239214248848        2.7359964991247812     
   461.93408398836044        95.798017288376698        2.7373718429607403     
   462.21433214963702        95.899865019293756        2.7387471867966995     
   462.49463147429492        96.001782442264002        2.7401225306326582     
   462.77498197163959        96.103769591994904        2.7414978744686174     
   463.05538365099562        96.205826502648648        2.7428732183045761     
   463.33583652168250        96.307953207851838        2.7442485621405344     
   463.61634059303310        96.410149740706075        2.7456239059764940     
   463.89689587438664        96.512416133797757        2.7469992498124531     
   464.17750237508744        96.614752419206980        2.7483745936484119     
   464.45816010448692        96.717158628517865        2.7497499374843710     
   464.73886907194691        96.819634792827145        2.7511252813203297     
   465.01962928683020        96.922180942752746        2.7525006251562889     
   465.30044075850714        97.024797108443096        2.7538759689922481     
   465.58130349635621        97.127483319584840        2.7552513128282068     
   465.86221750975324        97.230239605411384        2.7566266566641660     
   466.14318280809152        97.333065994711461        2.7580020005001251     
   466.42419940075729        97.435962515835854        2.7593773443360843     
   466.70526729714925        97.538929196705666        2.7607526881720434     
   466.98638650666715        97.641966064820252        2.7621280320080022     
   467.26755703871606        97.745073147263554        2.7635033758439604     
   467.54877890270137        97.848250470711065        2.7648787196799196     
   467.83005210804311        97.951498061438741        2.7662540635158783     
   468.11137666414942        98.054815945326880        2.7676294073518375     
   468.39275258044461        98.158204147869256        2.7690047511877971     
   468.67417986635053        98.261662694177900        2.7703800950237558     
   468.95565853129284        98.365191608990457        2.7717554388597150     
   469.23718858470045        98.468790916675744        2.7731307826956737     
   469.51877003600282        98.572460641239914        2.7745061265316329     
   469.80040289463761        98.676200806332673        2.7758814703675920     
   470.08208717003708        98.780011435252689        2.7772568142035507     
   470.36382287164133        98.883892550953547        2.7786321580395099     
   470.64561000888784        98.987844176048284        2.7800075018754691     
   470.92744859122087        99.091866332816878        2.7813828457114278     
   471.20933862808323        99.195959043208958        2.7827581895473865     
   471.49128012892152        99.300122328851145        2.7841335333833457     
   471.77327310317622        99.404356211050199        2.7855088772193044     
   472.05531756030194        99.508660710800271        2.7868842210552636     
   472.33741350974270        99.613035848784889        2.7882595648912223     
   472.61956096094798        99.717481645383899        2.7896349087271815     
   472.90175992336736        99.821998120677804        2.7910102525631406     
   473.18401040645250        99.926585294451144        2.7923855963990998     
   473.46631241964894        100.03124318619771        2.7937609402350589     
   473.74866597241618        100.13597181512579        2.7951362840710177     
   474.03107107419811        100.24077120016021        2.7965116279069768     
   474.31352773444712        100.34564135994852        2.7978869717429360     
   474.59603596261627        100.45058231286420        2.7992623155788947     
   474.87859576815009        100.55559407701074        2.8006376594148539     
   475.16120716050489        100.66067667022566        2.8020130032508126     
   475.44387014912451        100.76583011008408        2.8033883470867713     
   475.72658474346082        100.87105441390322        2.8047636909227305     
   476.00935095296182        100.97634959874537        2.8061390347586896     
   476.29216878707308        101.08171568142163        2.8075143785946484     
   476.57503825523872        101.18715267849532        2.8088897224306075     
   476.85795936690681        101.29266060628638        2.8102650662665662     
   477.14093213151426        101.39823948087297        2.8116404101025254     
   477.42395655851118        101.50388931809755        2.8130157539384846     
   477.70703265732925        101.60961013356705        2.8143910977744433     
   477.99016043741477        101.71540194265856        2.8157664416104029     
   478.27333990819756        101.82126476052061        2.8171417854463616     
   478.55657107911884        101.92719860207833        2.8185171292823208     
   478.83985395960343        102.03320348203407        2.8198924731182791     
   479.12318855908842        102.13927941487262        2.8212678169542382     
   479.40657488700469        102.24542641486308        2.8226431607901969     
   479.69001295277286        102.35164449606104        2.8240185046261561     
   479.97350276581506        102.45793367231272        2.8253938484621153     
   480.25704433556052        102.56429395725726        2.8267691922980744     
   480.54063767142156        102.67072536432900        2.8281445361340336     
   480.82428278281770        102.77722790676110        2.8295198799699923     
   481.10797967916335        102.88380159758701        2.8308952238059515     
   481.39172836986444        102.99044644964356        2.8322705676419102     
   481.67552886433003        103.09716247557408        2.8336459114778694     
   481.95938117196732        103.20394968782975        2.8350212553138285     
   482.24328530217662        103.31080809867328        2.8363965991497873     
   482.52724126435373        103.41773772017989        2.8377719429857464     
   482.81124906789915        103.52473856424069        2.8391472868217051     
   483.09530872219716        103.63181064256513        2.8405226306576639     
   483.37942023664147        103.73895396668226        2.8418979744936230     
   483.66358362061248        103.84616854794385        2.8432733183295822     
   483.94779888349439        103.95345439752641        2.8446486621655409     
   484.23206603466264        104.06081152643299        2.8460240060015001     
   484.51638508349157        104.16823994549573        2.8473993498374592     
   484.80075603934927        104.27573966537760        2.8487746936734184     
   485.08517891160108        104.38331069657470        2.8501500375093776     
   485.36965370961400        104.49095304941839        2.8515253813453363     
   485.65418044273514        104.59866673407632        2.8529007251812954     
   485.93875912032757        104.70645176055619        2.8542760690172542     
   486.22338975173523        104.81430813870584        2.8556514128532133     
   486.50807234630446        104.92223587821627        2.8570267566891725     
   486.79280691337561        105.03023498862271        2.8584021005251312     
   487.07759346228323        105.13830547930748        2.8597774443610899     
   487.36243200236140        105.24644735950046        2.8611527881970491     
   487.64732254293381        105.35466063828217        2.8625281320330078     
   487.93226509332635        105.46294532458438        2.8639034758689670     
   488.21725966285322        105.57130142719279        2.8652788197049261     
   488.50230626082833        105.67972895474779        2.8666541635408849     
   488.78740489656252        105.78822791574729        2.8680295073768440     
   489.07255557935258        105.89679831854670        2.8694048512128032     
   489.35775831850253        106.00544017136222        2.8707801950487619     
   489.64301312330429        106.11415348227136        2.8721555388847215     
   489.92832000304219        106.22293825921474        2.8735308827206802     
   490.21367896700389        106.33179450999805        2.8749062265566394     
   490.49909002446378        106.44072224229295        2.8762815703925981     
   490.78455318469696        106.54972146363869        2.8776569142285569     
   491.07006845696827        106.65879218144352        2.8790322580645156     
   491.35563585054405        106.76793440298738        2.8804076019004747     
   491.64125537467305        106.87714813542067        2.8817829457364339     
   491.92692703861610        106.98643338576861        2.8831582895723931     
   492.21265085161036        107.09579016093004        2.8845336334083518     
   492.49842682289864        107.20521846768079        2.8859089772443109     
   492.78425496171332        107.31471831267368        2.8872843210802701     
   493.07013527729009        107.42428970244084        2.8886596649162288     
   493.35606777884368        107.53393264339381        2.8900350087521880     
   493.64205247559664        107.64364714182649        2.8914103525881472     
   493.92808937675630        107.75343320391384        2.8927856964241059     
   494.21417849153579        107.86329083571658        2.8941610402600650     
   494.50031982912475        107.97322004317907        2.8955363840960242     
   494.78651339872170        108.08322083213254        2.8969117279319825     
   495.07275920951673        108.19329320829586        2.8982870717679416     
   495.35905727068575        108.30343717727591        2.8996624156039008     
   495.64540759141136        108.41365274457050        2.9010377594398595     
   495.93181018086051        108.52393991556741        2.9024131032758187     
   496.21826504819472        108.63429869554645        2.9037884471117774     
   496.50477220256994        108.74472908968126        2.9051637909477370     
   496.79133165314045        108.85523110303953        2.9065391347836957     
   497.07794340905150        108.96580474058402        2.9079144786196549     
   497.36460747943721        109.07645000717402        2.9092898224556141     
   497.65132387343442        109.18716690756662        2.9106651662915728     
   497.93809260016479        109.29795544641679        2.9120405101275320     
   498.22491366874908        109.40881562827936        2.9134158539634911     
   498.51178708829946        109.51974745760954        2.9147911977994498     
   498.79871286792337        109.63075093876452        2.9161665416354086     
   499.08569101671765        109.74182607600284        2.9175418854713677     
   499.37272154377558        109.85297287348754        2.9189172293073264     
   499.65980445818889        109.96419133528612        2.9202925731432856     
   499.94693976902977        110.07548146537006        2.9216679169792448     
   500.23412748537356        110.18684326761853        2.9230432608152035     
   500.52136761629197        110.29827674581716        2.9244186046511627     
   500.80866017083429        110.40978190365995        2.9257939484871214     
   501.09600515806380        110.52135874474980        2.9271692923230805     
   501.38340258701487        110.63300727259865        2.9285446361590397     
   501.67085246673554        110.74472749063050        2.9299199799949989     
   501.95835480625783        110.85651940218028        2.9312953238309580     
   502.24590961459899        110.96838301049490        2.9326706676669168     
   502.53351690078614        111.08031831873498        2.9340460115028750     
   502.82117667382448        111.19232532997522        2.9354213553388342     
   503.10888894271920        111.30440404720490        2.9367966991747934     
   503.39665371646959        111.41655447332948        2.9381720430107525     
   503.68447100406280        111.52877661117029        2.9395473868467117     
   503.97234081448505        111.64107046346609        2.9409227306826704     
   504.26026315670896        111.75343603287386        2.9422980745186296     
   504.54823803970527        111.86587332196946        2.9436734183545887     
   504.83626547243404        111.97838233324754        2.9450487621905475     
   505.12434546384861        112.09096306912431        2.9464241060265066     
   505.41247802289615        112.20361553193524        2.9477994498624653     
   505.70066315851915        112.31633972393945        2.9491747936984245     
   505.98890087964708        112.42913564731720        2.9505501375343837     
   506.27719119520759        112.54200330417257        2.9519254813703428     
   506.56553411411414        112.65494269653300        2.9533008252063011     
   506.85392964528035        112.76795382635082        2.9546761690422603     
   507.14237779760742        112.88103669550375        2.9560515128782190     
   507.43087857999257        112.99419130579535        2.9574268567141782     
   507.71943200132097        113.10741765895520        2.9588022005501373     
   508.00803807047430        113.22071575664067        2.9601775443860965     
   508.29669679632576        113.33408560043721        2.9615528882220556     
   508.58540818774225        113.44752719185840        2.9629282320580144     
   508.87417225358121        113.56104053234723        2.9643035758939735     
   509.16298900269231        113.67462562327620        2.9656789197299327     
   509.45185844391420        113.78828246594826        2.9670542635658914     
   509.74078058609138        113.90201106159842        2.9684296074018506     
   510.02975543804274        114.01581141139162        2.9698049512378093     
   510.31878300859307        114.12968351642618        2.9711802950737685     
   510.60786330655367        114.24362737773322        2.9725556389097272     
   510.89699634072429        114.35764299627681        2.9739309827456863     
   511.18618211990889        114.47173037295542        2.9753063265816451     
   511.47542065289394        114.58588950860204        2.9766816704176042     
   511.76471194845817        114.70012040398466        2.9780570142535630     
   512.05405601537916        114.81442305980713        2.9794323580895221     
   512.34345286242160        114.92879747670939        2.9808077019254813     
   512.63290249833972        115.04324365526823        2.9821830457614400     
   512.92240493189024        115.15776159599832        2.9835583895973996     
   513.21196017180739        115.27235129935126        2.9849337334333583     
   513.50156822683209        115.38701276571794        2.9863090772693175     
   513.79122910568674        115.50174599542740        2.9876844211052767     
   514.08094281709566        115.61655098874878        2.9890597649412354     
   514.37070936976363        115.73142774589141        2.9904351087771945     
   514.66052877239474        115.84637626700386        2.9918104526131528     
   514.95040103368683        115.96139655217722        2.9931857964491120     
   515.24032616232262        116.07648860144299        2.9945611402850711     
   515.53030416698562        116.19165241477511        2.9959364841210303     
   515.82033505634115        116.30688799208966        2.9973118279569890     
   516.11041883905773        116.42219533324618        2.9986871717929482     
   516.40055552378476        116.53757443804690        3.0000625156289069     
   516.69074511917358        116.65302530623885        3.0014378594648661     
   516.98098763386145        116.76854793751232        3.0028132033008252     
   517.27128307647865        116.88414233150341        3.0041885471367840     
   517.56163145564915        116.99980848779279        3.0055638909727431     
   517.85203277998676        117.11554640590735        3.0069392348087023     
   518.14248705809518        117.23135608531963        3.0083145786446615     
   518.43299429857780        117.34723752544922        3.0096899224806206     
   518.72355451002124        117.46319072566250        3.0110652663165789     
   519.01416770100900        117.57921568527351        3.0124406101525376     
   519.30483388011271        117.69531240354385        3.0138159539884968     
   519.59555305590186        117.81148087968393        3.0151912978244555     
   519.88632523692900        117.92772111285228        3.0165666416604151     
   520.17715043174917        118.04403310215739        3.0179419854963743     
   520.46802864890049        118.16041684665679        3.0193173293323330     
   520.75895989691514        118.27687234535787        3.0206926731682922     
   521.04994418431954        118.39339959721885        3.0220680170042509     
   521.34098151962928        118.50999860114824        3.0234433608402100     
   521.63207191134802        118.62666935600582        3.0248187046761692     
   521.92321536798454        118.74341186060362        3.0261940485121279     
   522.21441189802385        118.86022611370473        3.0275693923480871     
   522.50566150995064        118.97711211402493        3.0289447361840462     
   522.79696421224594        119.09406986023295        3.0303200800200045     
   523.08832001336600        119.21109935095028        3.0316954238559637     
   523.37972892177527        119.32820058475173        3.0330707676919229     
   523.67119094592306        119.44537356016647        3.0344461115278816     
   523.96270609425039        119.56261827567731        3.0358214553638407     
   524.25427437519124        119.67993472972182        3.0371967991997995     
   524.54589579717037        119.79732292069274        3.0385721430357586     
   524.83757036860607        119.91478284693788        3.0399474868717182     
   525.12929809790410        120.03231450676056        3.0413228307076769     
   525.42107899346377        120.14991789842004        3.0426981745436361     
   525.71291306367903        120.26759302013222        3.0440735183795948     
   526.00480031693326        120.38533987006919        3.0454488622155540     
   526.29674076159915        120.50315844636050        3.0468242060515132     
   526.58873440604236        120.62104874709260        3.0481995498874714     
   526.88078125862444        120.73901077030990        3.0495748937234306     
   527.17288132768999        120.85704451401448        3.0509502375593898     
   527.46503462158660        120.97514997616753        3.0523255813953485     
   527.75724114863965        121.09332715468744        3.0537009252313077     
   528.04950091717865        121.21157604745285        3.0550762690672668     
   528.34181393551648        121.32989665230124        3.0564516129032255     
   528.63418021195969        121.44828896702923        3.0578269567391847     
   528.92659975480899        121.56675298939398        3.0592023005751434     
   529.21907257235569        121.68528871711271        3.0605776444111026     
   529.51159867287765        121.80389614786256        3.0619529882470617     
   529.80417806464925        121.92257527928219        3.0633283320830209     
   530.09681075593676        122.04132610897099        3.0647036759189801     
   530.38949675499748        122.16014863449014        3.0660790197549388     
   530.68223607007587        122.27904285336187        3.0674543635908971     
   530.97502870941014        122.39800876307064        3.0688297074268562     
   531.26787468123757        122.51704636106376        3.0702050512628154     
   531.56077399377648        122.63615564475054        3.0715803950987741     
   531.85372665523801        122.75533661150246        3.0729557389347337     
   532.14673267383296        122.87458925865593        3.0743310827706924     
   532.43979205774815        122.99391358350880        3.0757064266066516     
   532.73290481518393        123.11330958332428        3.0770817704426108     
   533.02607095431256        123.23277725532809        3.0784571142785695     
   533.31929048330437        123.35231659671133        3.0798324581145287     
   533.61256341032424        123.47192760462875        3.0812078019504874     
   533.90588974352488        123.59161027620019        3.0825831457864465     
   534.19926949105320        123.71136460851095        3.0839584896224057     
   534.49270266104554        123.83119059861072        3.0853338334583644     
   534.78618926162414        123.95108824351519        3.0867091772943231     
   535.07972930091830        124.07105754020635        3.0880845211302823     
   535.37332278703002        124.19109848563131        3.0894598649662410     
   535.66696972806801        124.31121107670393        3.0908352088022002     
   535.96067013212473        124.43139531030477        3.0922105526381594     
   536.25442400728184        124.55165118328107        3.0935858964741181     
   536.54823136161758        124.67197869244703        3.0949612403100772     
   536.84209220320190        124.79237783458424        3.0963365841460364     
   537.13600654009224        124.91284860644190        3.0977119279819956     
   537.42997438033876        125.03339100473673        3.0990872718179547     
   537.72399573198572        125.15400502615370        3.1004626156539135     
   538.01807060306623        125.27469066734635        3.1018379594898726     
   538.31219900160170        125.39544792493575        3.1032133033258313     
   538.60638093561283        125.51627679551262        3.1045886471617905     
   538.90061641310433        125.63717727563645        3.1059639909977492     
   539.19490544207827        125.75814936183525        3.1073393348337084     
   539.48924803052148        125.87919305060757        3.1087146786696671     
   539.78364418641911        126.00030833842045        3.1100900225056263     
   540.07809391773912        126.12149522171163        3.1114653663415850     
   540.37259723245415        126.24275369688853        3.1128407101775442     
   540.66715413850977        126.36408376032894        3.1142160540135033     
   540.96176464386485        126.48548540838124        3.1155913978494620     
   541.25642875644689        126.60695863736430        3.1169667416854212     
   541.55114648419431        126.72850344356837        3.1183420855213804     
   541.84591783502310        126.85011982325449        3.1197174293573395     
   542.14074281685021        126.97180777265493        3.1210927731932987     
   542.43562143757651        127.09356728797417        3.1224681170292574     
   542.73055370509621        127.21539836538766        3.1238434608652166     
   543.02553962730133        127.33730100104367        3.1252188047011749     
   543.32057921206490        127.45927519106216        3.1265941485371340     
   543.61567246725770        127.58132093153533        3.1279694923730927     
   543.91081940074503        127.70343821852869        3.1293448362090519     
   544.20602002037276        127.82562704807943        3.1307201800450106     
   544.50127433398723        127.94788741619897        3.1320955238809698     
   544.79658234942292        128.07021931887115        3.1334708677169290     
   545.09194407450570        128.19262275205318        3.1348462115528877     
   545.38735951705701        128.31509771167671        3.1362215553888473     
   545.68282868487847        128.43764419364561        3.1375968992248064     
   545.97835158577880        128.56026219383935        3.1389722430607656     
   546.27392822754246        128.68295170811012        3.1403475868967243     
   546.56955861795541        128.80571273228551        3.1417229307326835     
   546.86524276479327        128.92854526216752        3.1430982745686427     
   547.16098067582277        129.05144929353216        3.1444736184046009     
   547.45677235879418        129.17442482213062        3.1458489622405597     
   547.75261782146276        129.29747184368932        3.1472243060765188     
   548.04851707156593        129.42059035391034        3.1485996499124780     
   548.34447011683460        129.54378034847045        3.1499749937484367     
   548.64047696499154        129.66704182302206        3.1513503375843959     
   548.93653762375300        129.79037477319420        3.1527256814203546     
   549.23265210081854        129.91377919459052        3.1541010252563138     
   549.52882040389227        130.03725508279223        3.1554763690922729     
   549.82504254065464        130.16080243335546        3.1568517129282316     
   550.12131851879042        130.28442124181421        3.1582270567641908     
   550.41764834596700        130.40811150367787        3.1596024006001504     
   550.71403202984845        130.53187321443357        3.1609777444361096     
   551.01046957808683        130.65570636954465        3.1623530882720678     
   551.30696099832824        130.77961096445202        3.1637284321080266     
   551.60350629820789        130.90358699457417        3.1651037759439857     
   551.90010548535292        131.02763445530638        3.1664791197799449     
   552.19675856738058        131.15175334202181        3.1678544636159036     
   552.49346555190709        131.27594365007207        3.1692298074518628     
   552.79022644652605        131.40020537478532        3.1706051512878219     
   553.08704125883878        131.52453851146959        3.1719804951237807     
   553.38390999641967        131.64894305540923        3.1733558389597398     
   553.68083266685460        131.77341900186900        3.1747311827956985     
   553.97780927770373        131.89796634609041        3.1761065266316577     
   554.27483983652962        132.02258508329541        3.1774818704676169     
   554.57192435088223        132.14727520868342        3.1788572143035756     
   554.86906282829591        132.27203671743328        3.1802325581395348     
   555.16625527631220        132.39686960470354        3.1816079019754939     
   555.46350170245171        132.52177386563204        3.1829832458114526     
   555.76080211422709        132.64674949533486        3.1843585896474118     
   556.05815651914952        132.77179648890944        3.1857339334833705     
   556.35556492471562        132.89691484143222        3.1871092773193297     
   556.65302733841395        133.02210454795886        3.1884846211552889     
   556.95054376772759        133.14736560352642        3.1898599649912476     
   557.24811422012613        133.27269800315122        3.1912353088272067     
   557.54573870307490        133.39810174183035        3.1926106526631659     
   557.84341722403053        133.52357681454112        3.1939859964991246     
   558.14114979043893        133.64912321624169        3.1953613403350838     
   558.43893640973533        133.77474094187099        3.1967366841710425     
   558.73677708935259        133.90042998634846        3.1981120280070017     
   559.03467183671148        134.02619034457550        3.1994873718429608     
   559.33262065922554        134.15202201143390        3.2008627156789191     
   559.63062356429054        134.27792498178664        3.2022380595148787     
   559.92868055931297        134.40389925047899        3.2036134033508379     
   560.22679165166937        134.52994481233682        3.2049887471867966     
   560.52495684874509        134.65606166216867        3.2063640910227558     
   560.82317615790544        134.78224979476411        3.2077394348587145     
   561.12144958651311        134.90850920489507        3.2091147786946737     
   561.41977714192387        135.03483988731608        3.2104901225306328     
   561.71815883147713        135.16124183676303        3.2118654663665915     
   562.01659466250533        135.28771504795398        3.2132408102025507     
   562.31508464234309        135.41425951559120        3.2146161540385099     
   562.61362877830152        135.54087523435729        3.2159914978744686     
   562.91222707769509        135.66756219891951        3.2173668417104277     
   563.21087954782092        135.79432040392700        3.2187421855463865     
   563.50958619597486        135.92114984401192        3.2201175293823447     
   563.80834702943969        136.04805051378983        3.2214928732183039     
   564.10716205549181        136.17502240785959        3.2228682170542631     
   564.40603128139901        136.30206552080332        3.2242435608902218     
   564.70495471441757        136.42917984718622        3.2256189047261818     
   565.00393236179650        136.55636538155761        3.2269942485621406     
   565.30296423078426        136.68362211845047        3.2283695923980997     
   565.60205032860210        136.81095005238080        3.2297449362340584     
   565.90119066248417        136.93834917785028        3.2311202800700176     
   566.20038523964433        137.06581948934308        3.2324956239059768     
   566.49963406728659        137.19336098132797        3.2338709677419355     
   566.79893715261574        137.32097364825847        3.2352463115778947     
   567.09829450282268        137.44865748457227        3.2366216554138538     
   567.39770612508187        137.57641248469102        3.2379969992498125     
   567.69717202657023        137.70423864302157        3.2393723430857708     
   567.99669221445663        137.83213595395574        3.2407476869217300     
   568.29626669589220        137.96010441186976        3.2421230307576887     
   568.59589547802886        138.08814401112511        3.2434983745936479     
   568.89557856800866        138.21625474606830        3.2448737184296070     
   569.19531597295634        138.34443661103055        3.2462490622655658     
   569.49510769999983        138.47268960032909        3.2476244061015249     
   569.79495375624901        138.60101370826607        3.2489997499374845     
   570.09485414881601        138.72940892912959        3.2503750937734437     
   570.39480888479272        138.85787525719277        3.2517504376094024     
   570.69481797126991        138.98641268671497        3.2531257814453616     
   570.99488141533368        139.11502121194155        3.2545011252813207     
   571.29499922404818        139.24370082710300        3.2558764691172795     
   571.59517140448270        139.37245152641634        3.2572518129532386     
   571.89539796368717        139.50127330408469        3.2586271567891969     
   572.19567890871451        139.63016615429757        3.2600025006251561     
   572.49601424660148        139.75913007123063        3.2613778444611148     
   572.79640398437596        139.88816504904582        3.2627531882970739     
   573.09684812906005        140.01727108189172        3.2641285321330327     
   573.39734668767505        140.14644816390435        3.2655038759689918     
   573.69789966721146        140.27569628920475        3.2668792198049510     
   573.99850707468261        140.40501545190287        3.2682545636409097     
   574.29916891706148        140.53440564609363        3.2696299074768689     
   574.59988520134107        140.66386686586043        3.2710052513128280     
   574.90065593448264        140.79339910527298        3.2723805951487877     
   575.20148112345635        140.92300235838891        3.2737559389847464     
   575.50236077521333        141.05267661925217        3.2751312828207055     
   575.80329489670100        141.18242188189481        3.2765066266566638     
   576.10428349485960        141.31223814033666        3.2778819704926230     
   576.40532657661731        141.44212538858443        3.2792573143285817     
   576.70642414889471        141.57208362063284        3.2806326581645409     
   577.00757621860726        141.70211283046478        3.2820080020005000     
   577.30878279265471        141.83221301204986        3.2833833458364587     
   577.61004387794344        141.96238415934738        3.2847586896724179     
   577.91135948135434        142.09262626630351        3.2861340335083766     
   578.21272960976899        142.22293932685221        3.2875093773443358     
   578.51415427005679        142.35332333491672        3.2888847211802950     
   578.81563346908922        142.48377828440852        3.2902600650162537     
   579.11716721371022        142.61430416922622        3.2916354088522128     
   579.41875551077612        142.74490098325859        3.2930107526881720     
   579.72039836711929        142.87556872038181        3.2943860965241307     
   580.02209578957275        143.00630737446153        3.2957614403600899     
   580.32384778495464        143.13711693935127        3.2971367841960486     
   580.62565436008686        143.26799740889453        3.2985121280320078     
   580.92751552177060        143.39894877692319        3.2998874718679669     
   581.22943127679832        143.52997103725718        3.3012628157039257     
   581.53140163196747        143.66106418370705        3.3026381595398848     
   581.83342659405309        143.79222821007184        3.3040135033758440     
   582.13550616983184        143.92346311013989        3.3053888472118027     
   582.43764036606365        144.05476887768884        3.3067641910477619     
   582.73982918950514        144.18614550648567        3.3081395348837206     
   583.04207264691240        144.31759299028752        3.3095148787196798     
   583.34437074501443        144.44911132284005        3.3108902225556389     
   583.64672349054626        144.58070049787943        3.3122655663915976     
   583.94913089023123        144.71236050913106        3.3136409102275568     
   584.25159295078731        144.84409135031058        3.3150162540635160     
   584.55410967892033        144.97589301512349        3.3163915978994747     
   584.85668108132575        145.10776549726475        3.3177669417354338     
   585.15930716469779        145.23970879041988        3.3191422855713926     
   585.46198793571682        145.37172288826483        3.3205176294073517     
   585.76472340105920        145.50380778446478        3.3218929732433109     
   586.06751356738960        145.63596347267628        3.3232683170792696     
   586.37035844136756        145.76818994654528        3.3246436609152288     
   586.67325802963637        145.90048719970875        3.3260190047511879     
   586.97621233885218        146.03285522579461        3.3273943485871467     
   587.27922137563064        146.16529401841967        3.3287696924231058     
   587.58228514661096        146.29780357119381        3.3301450362590646     
   587.88540365840345        146.43038387771551        3.3315203800950237     
   588.18857691762025        146.56303493157540        3.3328957239309829     
   588.49180493086408        146.69575672635460        3.3342710677669412     
   588.79508770472387        146.82854925562467        3.3356464116028999     
   589.09842524578426        146.96141251294867        3.3370217554388590     
   589.40181756062839        147.09434649188148        3.3383970992748186     
   589.70526465581645        147.22735118596779        3.3397724431107778     
   590.00876653791784        147.36042658874450        3.3411477869467365     
   590.31232321347829        147.49357269373880        3.3425231307826957     
   590.61593468904846        147.62678949447130        3.3438984746186549     
   590.91960097115873        147.76007698445113        3.3452738184546136     
   591.22332206634428        147.89343515718173        3.3466491622905727     
   591.52709798111766        148.02686400615596        3.3480245061265319     
   591.83092872199961        148.16036352486032        3.3493998499624906     
   592.13481429548619        148.29393370677082        3.3507751937984498     
   592.43875470808132        148.42757454535749        3.3521505376344085     
   592.74274996626968        148.56128603408067        3.3535258814703672     
   593.04680007653258        148.69506816639330        3.3549012253063260     
   593.35090504534298        148.82892093573994        3.3562765691422851     
   593.65506487916036        148.96284433555741        3.3576519129782438     
   593.95927958444736        149.09683835927478        3.3590272568142030     
   594.26354916765376        149.23090300031342        3.3604026006501622     
   594.56787363521312        149.36503825208629        3.3617779444861218     
   594.87225299356203        149.49924410799940        3.3631532883220805     
   595.17668724912687        149.63352056145061        3.3645286321580397     
   595.48117640831629        149.76786760583022        3.3659039759939988     
   595.78572047755006        149.90228523452186        3.3672793198299575     
   596.09031946321943        150.03677344090056        3.3686546636659167     
   596.39497337172361        150.17133221833490        3.3700300075018759     
   596.69968220944315        150.30596156018549        3.3714053513378346     
   597.00444598275647        150.44066145980597        3.3727806951737929     
   597.30926469803217        150.57543191054319        3.3741560390097520     
   597.61413836163399        150.71027290573650        3.3755313828457112     
   597.91906697990930        150.84518443871741        3.3769067266816699     
   598.22405055921035        150.98016650281198        3.3782820705176291     
   598.52908910587450        151.11521909133893        3.3796574143535878     
   598.83418262622160        151.25034219760852        3.3810327581895470     
   599.13933112658492        151.38553581492613        3.3824081020255061     
   599.44453461326987        151.52079993658947        3.3837834458614648     
   599.74979309258936        151.65613455588993        3.3851587896974245     
   600.05510657083516        151.79153966611159        3.3865341335333832     
   600.36047505430008        151.92701526053224        3.3879094773693419     
   600.66589854926724        152.06256133242388        3.3892848212053011     
   600.97137706201283        152.19817787505116        3.3906601650412598     
   601.27691059879930        152.33386488167250        3.3920355088772189     
   601.58249916589318        152.46962234554030        3.3934108527131781     
   601.88814276953167        152.60545025989938        3.3947861965491368     
   602.19384141597322        152.74134861799070        3.3961615403850960     
   602.49959511144493        152.87731741304648        3.3975368842210552     
   602.80540386217581        153.01335663829457        3.3989122280570139     
   603.11126767438816        153.14946628695577        3.4002875718929730     
   603.41718655429179        153.28564635224535        3.4016629157289318     
   603.72316050809195        153.42189682737234        3.4030382595648909     
   604.02918954198685        153.55821770553999        3.4044136034008501     
   604.33527366216174        153.69460897994543        3.4057889472368088     
   604.64141287479924        153.83107064377987        3.4071642910727680     
   604.94760718607563        153.96760269023019        3.4085396349087271     
   605.25385660215227        154.10420511247517        3.4099149787446859     
   605.56016112919292        154.24087790368986        3.4112903225806450     
   605.86652077334315        154.37762105704292        3.4126656664166037     
   606.17293554074604        154.51443456569712        3.4140410102525629     
   606.47940543753816        154.65131842281048        3.4154163540885221     
   606.78593046984213        154.78827262153524        3.4167916979244808     
   607.09251064378441        154.92529715501792        3.4181670417604400     
   607.39914596547180        155.06239201640059        3.4195423855963991     
   607.70583644101066        155.19955719881872        3.4209177294323578     
   608.01258207649346        155.33679269540349        3.4222930732683170     
   608.31938287801506        155.47409849928107        3.4236684171042757     
   608.62623885165317        155.61147460357122        3.4250437609402340     
   608.93315000348139        155.74892100138996        3.4264191047761932     
   609.24011633956286        155.88643768584694        3.4277944486121528     
   609.54713786596324        156.02402465004869        3.4291697924481119     
   609.85421458872804        156.16168188709486        3.4305451362840711     
   610.16134651389780        156.29940939008117        3.4319204801200298     
   610.46853364751166        156.43720715209798        3.4332958239559890     
   610.77577599559561        156.57507516623133        3.4346711677919477     
   611.08307356417299        156.71301342556268        3.4360465116279069     
   611.39042635925261        156.85102192316768        3.4374218554638660     
   611.69783438684044        156.98910065211851        3.4387971992998247     
   612.00529765293447        157.12724960548181        3.4401725431357839     
   612.31281616352305        157.26546877632032        3.4415478869717431     
   612.62038992459429        157.40375815769215        3.4429232308077018     
   612.92801894211379        157.54211774264999        3.4442985746436601     
   613.23570322205637        157.68054752424365        3.4456739184796192     
   613.54344277037490        157.81904749551708        3.4470492623155780     
   613.85123759302587        157.95761764951061        3.4484246061515371     
   614.15908769595444        158.09625797926077        3.4497999499874963     
   614.46699308509562        158.23496847779847        3.4511752938234559     
   614.77495376637933        158.37374913815157        3.4525506376594151     
   615.08296974572625        158.51259995334229        3.4539259814953738     
   615.39104102905685        158.65152091639141        3.4553013253313329     
   615.69916762227047        158.79051202031280        3.4566766691672917     
   616.00734953126914        158.92957325811761        3.4580520130032508     
   616.31558676194936        159.06870462281310        3.4594273568392100     
   616.62387932018771        159.20790610740178        3.4608027006751687     
   616.93222721186885        159.34717770488299        3.4621780445111270     
   617.24063044286117        159.48651940825192        3.4635533883470861     
   617.54908901902309        159.62593121049997        3.4649287321830453     
   617.85760294620991        159.76541310461445        3.4663040760190040     
   618.16617223027242        159.90496508357941        3.4676794198549632     
   618.47479687704981        160.04458714037489        3.4690547636909219     
   618.78347689237307        160.18427926797719        3.4704301075268811     
   619.09221228206866        160.32404145935917        3.4718054513628402     
   619.40100305195119        160.46387370748957        3.4731807951987990     
   619.70984920783667        160.60377600533502        3.4745561390347590     
   620.01875075552573        160.74374834585689        3.4759314828707177     
   620.32770770081220        160.88379072201408        3.4773068267066769     
   620.63672004948307        161.02390312676138        3.4786821705426356     
   620.94578780732422        161.16408555305119        3.4800575143785948     
   621.25491098010343        161.30433799383175        3.4814328582145531     
   621.56408957359463        161.44466044204844        3.4828082020505122     
   621.87332359354991        161.58505289064274        3.4841835458864709     
   622.18261304572036        161.72551533255350        3.4855588897224301     
   622.49195793585432        161.86604776071610        3.4869342335583893     
   622.80135826968785        162.00665016806295        3.4883095773943480     
   623.11081405295135        162.14732254752357        3.4896849212303072     
   623.42032529136134        162.28806489202321        3.4910602650662659     
   623.72989199063909        162.42887719448561        3.4924356089022250     
   624.03951415649135        162.56975944783028        3.4938109527381842     
   624.34919179461474        162.71071164497440        3.4951862965741429     
   624.65892491070520        162.85173377883240        3.4965616404101021     
   624.96871351044649        162.99282584231500        3.4979369842460617     
   625.27855759952047        163.13398782833099        3.4993123280820209     
   625.58845718359817        163.27521972978573        3.5006876719179791     
   625.89841226834039        163.41652153958185        3.5020630157539379     
   626.20842285940557        163.55789325061951        3.5034383595898970     
   626.51848896244269        163.69933485579534        3.5048137034258562     
   626.82861058309811        163.84084634800490        3.5061890472618149     
   627.13878772700139        163.98242772013947        3.5075643910977741     
   627.44902039978547        164.12407896508864        3.5089397349337332     
   627.75930860706524        164.26580007573864        3.5103150787696920     
   628.06965235446091        164.40759104497425        3.5116904226056511     
   628.38005164757396        164.54945186567679        3.5130657664416098     
   628.69050649200858        164.69138253072572        3.5144411102775690     
   629.00101689335020        164.83338303299715        3.5158164541135282     
   629.31158285718675        164.97545336536595        3.5171917979494869     
   629.62220438909935        165.11759352070411        3.5185671417854461     
   629.93288149465423        165.25980349188097        3.5199424856214052     
   630.24361417941589        165.40208327176379        3.5213178294573639     
   630.55440244894282        165.54443285321835        3.5226931732933231     
   630.86524630877977        165.68685222910651        3.5240685171292818     
   631.17614576446840        165.82934139228888        3.5254438609652410     
   631.48710082155333        165.97190033562464        3.5268192048012001     
   631.79811148555029        166.11452905196933        3.5281945486371589     
   632.10917776198755        166.25722753417725        3.5295698924731180     
   632.42029965637676        166.39999577510048        3.5309452363090772     
   632.73147717422626        166.54283376758966        3.5323205801450359     
   633.04271032103259        166.68574150449169        3.5336959239809951     
   633.35399910228955        166.82871897865334        3.5350712678169538     
   633.66534352348219        166.97176618291846        3.5364466116529130     
   633.97674359008863        167.11488311012897        3.5378219554888721     
   634.28819930758289        167.25806975312565        3.5391972993248304     
   634.59971068142488        167.40132610474612        3.5405726431607900     
   634.91127771707306        167.54465215782733        3.5419479869967492     
   635.22290041997985        167.68804790520389        3.5433233308327079     
   635.53457879558698        167.83151333970878        3.5446986746686671     
   635.84631284932721        167.97504845417339        3.5460740185046258     
   636.15810258663828        168.11865324142735        3.5474493623405849     
   636.46994801293999        168.26232769429845        3.5488247061765441     
   636.78184913363759        168.40607180561216        3.5502000500125028     
   637.09380595415212        168.54988556819396        3.5515753938484620     
   637.40581847987858        168.69376897486649        3.5529507376844212     
   637.71788671621175        168.83772201845073        3.5543260815203799     
   638.03001066854063        168.98174469176732        3.5557014253563390     
   638.34219034224293        169.12583698763390        3.5570767691922978     
   638.65442574269582        169.26999889886775        3.5584521130282565     
   638.96671687526441        169.41423041828460        3.5598274568642152     
   639.27906374530653        169.55853153869759        3.5612028007001744     
   639.59146635817399        169.70290225292001        3.5625781445361331     
   639.90392471922053        169.84734255376293        3.5639534883720931     
   640.21643883377385        169.99185243403616        3.5653288322080519     
   640.52900870717428        170.13643188654842        3.5667041760440110     
   640.84163434474021        170.28108090410706        3.5680795198799697     
   641.15431575179878        170.42579947951808        3.5694548637159289     
   641.46705293365528        170.57058760558633        3.5708302075518881     
   641.77984589561640        170.71544527511574        3.5722055513878468     
   642.09269464297802        170.86037248090821        3.5735808952238060     
   642.40559918103293        171.00536921576568        3.5749562390597651     
   642.71855951505847        171.15043547248720        3.5763315828957234     
   643.03157565034633        171.29557124387347        3.5777069267316821     
   643.34464759215041        171.44077652272139        3.5790822705676413     
   643.65777534574875        171.58605130182858        3.5804576144036004     
   643.97095891638435        171.73139557399040        3.5818329582395592     
   644.28419830931841        171.87680933200244        3.5832083020755183     
   644.59749352978645        172.02229256865829        3.5845836459114770     
   644.91084458302885        172.16784527675100        3.5859589897474362     
   645.22425147427293        172.31346744907319        3.5873343335833958     
   645.53771420874511        172.45915907841595        3.5887096774193550     
   645.85123279165475        172.60492015756907        3.5900850212553137     
   646.16480722821871        172.75075067932349        3.5914603650912729     
   646.47843752363804        172.89665063646683        3.5928357089272320     
   646.79212368310186        173.04262002178737        3.5942110527631908     
   647.10586571180522        173.18865882807225        3.5955863965991490     
   647.41966361492950        173.33476704810829        3.5969617404351082     
   647.73351739764803        173.48094467468079        3.5983370842710674     
   648.04742706513298        173.62719170057520        3.5997124281070261     
   648.36139262254551        173.77350811857590        3.6010877719429852     
   648.67541407503757        173.91989392146624        3.6024631157789444     
   648.98949142776371        174.06634910202976        3.6038384596149031     
   649.30362468585849        174.21287365304866        3.6052138034508623     
   649.61781385446773        174.35946756730539        3.6065891472868210     
   649.93205893870709        174.50613083758071        3.6079644911227802     
   650.24635994371079        174.65286345665638        3.6093398349587393     
   650.56071687459098        174.79966541731216        3.6107151787946989     
   650.87512973644948        174.94653671232777        3.6120905226306577     
   651.18959853439412        175.09347733448320        3.6134658664666168     
   651.50412327352001        175.24048727655722        3.6148412103025751     
   651.81870395891849        175.38756653132859        3.6162165541385343     
   652.13334059566762        175.53471509157546        3.6175918979744930     
   652.44803318884124        175.68193295007524        3.6189672418104522     
   652.76278174351671        175.82922009960632        3.6203425856464113     
   653.07758626474811        175.97657653294513        3.6217179294823700     
   653.39244675759574        176.12400224286881        3.6230932733183292     
   653.70736322710547        176.27149722215367        3.6244686171542884     
   654.02233567832548        176.41906146357698        3.6258439609902471     
   654.33736411628615        176.56669495991358        3.6272193048262062     
   654.65244854602031        176.71439770394016        3.6285946486621650     
   654.96758897255199        176.86216968843254        3.6299699924981241     
   655.28278540089332        177.01001090616569        3.6313453363340833     
   655.59803783605503        177.15792134991472        3.6327206801700420     
   655.91334628304651        177.30590101245591        3.6340960240060012     
   656.22871074685690        177.45394988656392        3.6354713678419603     
   656.54413123247912        177.60206796501330        3.6368467116779191     
   656.85960774490331        177.75025524058009        3.6382220555138782     
   657.17514028909738        177.89851170603799        3.6395973993498369     
   657.49072887003740        178.04683735416276        3.6409727431857961     
   657.80637349268545        178.19523217772868        3.6423480870217553     
   658.12207416200113        178.34369616951159        3.6437234308577140     
   658.43783088293640        178.49222932228540        3.6450987746936732     
   658.75364366043448        178.64083162882577        3.6464741185296323     
   659.06951249943597        178.78950308190753        3.6478494623655910     
   659.38543740486830        178.93824367430545        3.6492248062015502     
   659.70141838165853        179.08705339879506        3.6506001500375089     
   660.01745543473271        179.23593224815235        3.6519754938734681     
   660.33354856899791        179.38488021515215        3.6533508377094273     
   660.64969778935847        179.53389729257049        3.6547261815453860     
   660.96590310071906        179.68298347318313        3.6561015253813451     
   661.28216450797299        179.83213874976644        3.6574768692173043     
   661.59848201599925        179.98136311509623        3.6588522130532630     
   661.91485562969103        180.13065656194976        3.6602275568892222     
   662.23128535391572        180.28001908310355        3.6616029007251809     
   662.54777119354094        180.42945067133462        3.6629782445611401     
   662.86431315342975        180.57895131942047        3.6643535883970992     
   663.18091123843840        180.72852102013914        3.6657289322330580     
   663.49756545341347        180.87815976626831        3.6671042760690171     
   663.81427580319792        181.02786755058654        3.6684796199049763     
   664.13104229263104        181.17764436587260        3.6698549637409350     
   664.44786492653714        181.32749020490601        3.6712303075768942     
   664.76474370974438        181.47740506046611        3.6726056514128524     
   665.08167864706911        181.62738892533287        3.6739809952488112     
   665.39866974332256        181.77744179228699        3.6753563390847712     
   665.71571700330878        181.92756365410958        3.6767316829207299     
   666.03282043182662        182.07775450358153        3.6781070267566891     
   666.34998003366968        182.22801433348573        3.6794823705926483     
   666.66719581361508        182.37834313660332        3.6808577144286070     
   666.98446777645188        182.52874090571817        3.6822330582645662     
   667.30179592695413        182.67920763361374        3.6836084021005249     
   667.61918026987848        182.82974331307378        3.6849837459364840     
   667.93662081000139        182.98034793688350        3.6863590897724432     
   668.25411755206096        183.13102149782750        3.6877344336084019     
   668.57167050081330        183.28176398869186        3.6891097774443611     
   668.88927966100084        183.43257540226321        3.6904851212803194     
   669.20694503736172        183.58345573132920        3.6918604651162785     
   669.52466663461701        183.73440496867673        3.6932358089522372     
   669.84244445749960        183.88542310709505        3.6946111527881964     
   670.16027851071942        184.03651013937298        3.6959864966241551     
   670.47816879899028        184.18766605830061        3.6973618404601143     
   670.79611532701756        184.33889085666817        3.6987371842960739     
   671.11411809950130        184.49018452726779        3.7001125281320331     
   671.43217712112846        184.64154706289082        3.7014878719679922     
   671.75029239659477        184.79297845633144        3.7028632158039509     
   672.06846393057049        184.94447870038192        3.7042385596399101     
   672.38669172773234        185.09604778783731        3.7056139034758688     
   672.70497579275195        185.24768571149338        3.7069892473118280     
   673.02331613028718        185.39939246414576        3.7083645911477872     
   673.34171274499488        185.55116803859158        3.7097399349837454     
   673.66016564152676        185.70301242762940        3.7111152788197042     
   673.97867482452239        185.85492562405747        3.7124906226556633     
   674.29724029861825        186.00690762067498        3.7138659664916225     
   674.61586206844993        186.15895841028350        3.7152413103275812     
   674.93454013864073        186.31107798568411        3.7166166541635404     
   675.25327451380792        186.46326633967925        3.7179919979994991     
   675.57206519856697        186.61552346507256        3.7193673418354583     
   675.89091219751981        186.76784935466776        3.7207426856714174     
   676.20981551527382        186.92024400127141        3.7221180295073770     
   676.52877515642149        187.07270739768910        3.7234933733433362     
   676.84779112554611        187.22523953672831        3.7248687171792949     
   677.16686342723756        187.37784041119750        3.7262440610152541     
   677.48599206606627        187.53051001390614        3.7276194048512128     
   677.80517704660872        187.68324833766496        3.7289947486871711     
   678.12441837342533        187.83605537528524        3.7303700925231302     
   678.44371605107426        187.98893111958009        3.7317454363590894     
   678.76307008411175        188.14187556336302        3.7331207801950481     
   679.08248047708116        188.29488869944839        3.7344961240310073     
   679.40194723452339        188.44797052065340        3.7358714678669664     
   679.72147036097238        188.60112101979428        3.7372468117029252     
   680.04104986096172        188.75434018969008        3.7386221555388843     
   680.36068573900195        188.90762802315888        3.7399974993748430     
   680.68037799962383        189.06098451302319        3.7413728432108022     
   681.00012664732549        189.21440965210340        3.7427481870467614     
   681.31993168662370        189.36790343322340        3.7441235308827201     
   681.63979312200581        189.52146584920703        3.7454988747186801     
   681.95971095797188        189.67509689288008        3.7468742185546389     
   682.27968519900571        189.82879655706873        3.7482495623905971     
   682.59971584959044        189.98256483460173        3.7496249062265563     
   682.91980291419998        190.13640171830787        3.7510002500625150     
   683.23994639730006        190.29030720101792        3.7523755938984742     
   683.56014630336051        190.44428127556350        3.7537509377344334     
   683.88040263683274        190.59832393477782        3.7551262815703921     
   684.20071540217089        190.75243517149568        3.7565016254063512     
   684.52108460381703        190.90661497855217        3.7578769692423104     
   684.84151024621815        191.06086334878526        3.7592523130782691     
   685.16199233380075        191.21518027503288        3.7606276569142283     
   685.48253087099624        191.36956575013511        3.7620030007501870     
   685.80312586222317        191.52401976693298        3.7633783445861462     
   686.12377731190497        191.67854231826931        3.7647536884221053     
   686.44448522444452        191.83313339698859        3.7661290322580641     
   686.76524960424899        191.98779299593511        3.7675043760940232     
   687.08607045571534        192.14252110795667        3.7688797199299824     
   687.40694778324416        192.29731772590176        3.7702550637659411     
   687.72788159121183        192.45218284261938        3.7716304076019003     
   688.04887188400573        192.60711645096109        3.7730057514378590     
   688.36991866600147        192.76211854378016        3.7743810952738182     
   688.69102194156335        192.91718911392982        3.7757564391097773     
   689.01218171506321        193.07232815426642        3.7771317829457360     
   689.33339799084922        193.22753565764663        3.7785071267816952     
   689.65467077328697        193.38281161693010        3.7798824706176544     
   689.97600006670962        193.53815602497562        3.7812578144536131     
   690.29738587546728        193.69356887464625        3.7826331582895723     
   690.61882820389553        193.84905015880537        3.7840085021255310     
   690.94032705631025        194.00459987031653        3.7853838459614901     
   691.26188243705280        194.16021800204760        3.7867591897974484     
   691.58349435042874        194.31590454686577        3.7881345336334080     
   691.90516280075485        194.47165949764116        3.7895098774693672     
   692.22688779233499        194.62748284724475        3.7908852213053263     
   692.54866932947232        194.78337458854924        3.7922605651412851     
   692.87050741646181        194.93933471442978        3.7936359089772442     
   693.19240205759240        195.09536321776201        3.7950112528132030     
   693.51435325714647        195.25146009142375        3.7963865966491621     
   693.83636101940294        195.40762532829422        3.7977619404851213     
   694.15842534863361        195.56385892125502        3.7991372843210800     
   694.48054624910480        195.72016086318860        3.8005126281570392     
   694.80272372507795        195.87653114697940        3.8018879719929983     
   695.12495778081040        196.03296976551385        3.8032633158289570     
   695.44724842054700        196.18947671167933        3.8046386596649153     
   695.76959564853416        196.34605197836589        3.8060140035008745     
   696.09199946901265        196.50269555846481        3.8073893473368337     
   696.41445988620899        196.65940744486889        3.8087646911727924     
   696.73697690435620        196.81618763047297        3.8101400350087515     
   697.05955052767126        196.97303610817343        3.8115153788447111     
   697.38218076037663        197.12995287086929        3.8128907226806703     
   697.70486760667393        197.28693791145989        3.8142660665166290     
   698.02761107077288        197.44399122284722        3.8156414103525882     
   698.35041115686965        197.60111279793509        3.8170167541885469     
   698.67326786916340        197.75830262962924        3.8183920980245061     
   698.99618121183323        197.91556071083625        3.8197674418604652     
   699.31915118906670        198.07288703446574        3.8211427856964240     
   699.64217780504543        198.23028159342897        3.8225181295323831     
   699.96526106393389        198.38774438063791        3.8238934733683414     
   700.28840096989779        198.54527538900751        3.8252688172043006     
   700.61159752709727        198.70287461145415        3.8266441610402593     
   700.93485073969021        198.86054204089677        3.8280195048762184     
   701.25816061182149        199.01827767025489        3.8293948487121776     
   701.58152714763901        199.17608149245100        3.8307701925481363     
   701.90495035127844        199.33395350040902        3.8321455363840955     
   702.22843022687141        199.49189368705470        3.8335208802200542     
   702.55196677854576        199.64990204531591        3.8348962240560143     
   702.87556001042424        199.80797856812228        3.8362715678919730     
   703.19920992662162        199.96612324840586        3.8376469117279322     
   703.52291653124382        200.12433607909944        3.8390222555638909     
   703.84667982840961        200.28261705313997        3.8403975993998500     
   704.17049982220340        200.44096616346346        3.8417729432358092     
   704.49437651672588        200.59938340301025        3.8431482870717675     
   704.81830991606671        200.75786876472145        3.8445236309077262     
   705.14230002430440        200.91642224154006        3.8458989747436854     
   705.46634684552168        201.07504382641238        3.8472743185796445     
   705.79045038379058        201.23373351228508        3.8486496624156032     
   706.11461064317336        201.39249129210771        3.8500250062515624     
   706.43882762773706        201.55131715883181        3.8514003500875216     
   706.76310134153584        201.71021110541074        3.8527756939234803     
   707.08743178861687        201.86917312479957        3.8541510377594395     
   707.41181897302795        202.02820320995593        3.8555263815953982     
   707.73626289880940        202.18730135383973        3.8569017254313573     
   708.06076356999893        202.34646754941264        3.8582770692673169     
   708.38532099061797        202.50570178963730        3.8596524131032761     
   708.70993516469400        202.66500406747986        3.8610277569392348     
   709.03460609624699        202.82437437590821        3.8624031007751936     
   709.35933378929292        202.98381270789258        3.8637784446111523     
   709.68411824783061        203.14331905640378        3.8651537884471114     
   710.00895947586685        203.30289341441673        3.8665291322830702     
   710.33385747739885        203.46253577490731        3.8679044761190293     
   710.65881225641465        203.62224613085368        3.8692798199549885     
   710.98382381690612        203.78202447523577        3.8706551637909472     
   711.30889216285073        203.94187080103660        3.8720305076269064     
   711.63401729822669        204.10178510124044        3.8734058514628655     
   711.95919922699863        204.26176736883414        3.8747811952988243     
   712.28443795313558        204.42181759680656        3.8761565391347834     
   712.60973348060190        204.58193577814882        3.8775318829707421     
   712.93508581334015        204.74212190585357        3.8789072268067013     
   713.26049495530674        204.90237597291659        3.8802825706426605     
   713.58596091044762        205.06269797233534        3.8816579144786192     
   713.91148368269364        205.22308789710942        3.8830332583145784     
   714.23706327599064        205.38354574024109        3.8844086021505375     
   714.56269969425136        205.54407149473352        3.8857839459864962     
   714.88839294141030        205.70466515359382        3.8871592898224554     
   715.21414302137748        205.86532670982993        3.8885346336584141     
   715.53994993806725        206.02605615645285        3.8899099774943733     
   715.86581369539124        206.18685348647548        3.8912853213303324     
   716.19173429724697        206.34771869291271        3.8926606651662912     
   716.51771174752901        206.50865176878179        3.8940360090022503     
   716.84374605013056        206.66965270710267        3.8954113528382095     
   717.16983720894052        206.83072150089683        3.8967866966741682     
   717.49598522783515        206.99185814318869        3.8981620405101274     
   717.82219011069583        207.15306262700454        3.8995373843460861     
   718.14845186138086        207.31433494537197        3.9009127281820453     
   718.47477048377334        207.47567509132367        3.9022880720180044     
   718.80114598172293        207.63708305789174        3.9036634158539631     
   719.12757835908121        207.79855883811149        3.9050387596899223     
   719.45406761970787        207.96010242502095        3.9064141035258815     
   719.78061376744245        208.12171381166024        3.9077894473618402     
   720.10721680611800        208.28339299107060        3.9091647911977994     
   720.43387673958148        208.44513995629842        3.9105401350337581     
   720.76059357165332        208.60695470038951        3.9119154788697172     
   721.08736730615817        208.76883721639288        3.9132908227056764     
   721.41419794692274        208.93078749736102        3.9146661665416351     
   721.74108549775042        209.09280553634710        3.9160415103775943     
   722.06802996245324        209.25489132640718        3.9174168542135535     
   722.39503134483925        209.41704486060041        3.9187921980495122     
   722.72208964869992        209.57926613198737        3.9201675418854705     
   723.04920487783579        209.74155513363155        3.9215428857214296     
   723.37637703602945        209.90391185859824        3.9229182295573883     
   723.70360612706327        210.06633629995565        3.9242935733933484     
   724.03089215472289        210.22882845077399        3.9256689172293071     
   724.35823512277136        210.39138830412597        3.9270442610652663     
   724.68563503498842        210.55401585308712        3.9284196049012254     
   725.01309189512460        210.71671109073415        3.9297949487371842     
   725.34060570694760        210.87947401014770        3.9311702925731433     
   725.66817647420305        211.04230460440951        3.9325456364091020     
   725.99580420064467        211.20520286660437        3.9339209802450612     
   726.32348889000957        211.36816878981929        3.9352963240810204     
   726.65123054603930        211.53120236714400        3.9366716679169791     
   726.97902917246370        211.69430359166986        3.9380470117529374     
   727.30688477301373        211.85747245649179        3.9394223555888965     
   727.63479735141129        212.02070895470641        3.9407976994248557     
   727.96276691136984        212.18401307941255        3.9421730432608144     
   728.29079345660637        212.34738482371188        3.9435483870967736     
   728.61887699082786        212.51082418070865        3.9449237309327323     
   728.94701751773562        212.67433114350948        3.9462990747686915     
   729.27521504102742        212.83790570522257        3.9476744186046511     
   729.60346956439537        213.00154785896021        3.9490497624406102     
   729.93178109153166        213.16525759783588        3.9504251062765694     
   730.26014962611316        213.32903491496580        3.9518004501125281     
   730.58857517181798        213.49287980346836        3.9531757939484873     
   730.91705773232627        213.65679225646579        3.9545511377844460     
   731.24559731129557        213.82077226708117        3.9559264816204052     
   731.57419391239375        213.98481982844072        3.9573018254563634     
   731.90284753927801        214.14893493367290        3.9586771692923226     
   732.23155819560566        214.31311757590987        3.9600525131282813     
   732.56032588502103        214.47736774828476        3.9614278569642405     
   732.88915061116870        214.64168544393360        3.9628032008001997     
   733.21803237768108        214.80607065599480        3.9641785446361584     
   733.54697118820081        214.97052337761036        3.9655538884721175     
   733.87596704634871        215.13504360192312        3.9669292323080763     
   734.20501995575592        215.29963132208076        3.9683045761440354     
   734.53412992003257        215.46428653123027        3.9696799199799946     
   734.86329694279789        215.62900922252396        3.9710552638159542     
   735.19252102765665        215.79379938911518        3.9724306076519134     
   735.52180217822695        215.95865702416125        3.9738059514878721     
   735.85114039808582        216.12358212082006        3.9751812953238312     
   736.18053569084316        216.28857467225308        3.9765566391597895     
   736.50998806008442        216.45363467162485        3.9779319829957482     
   736.83949750939291        216.61876211210145        3.9793073268317074     
   737.16906404235158        216.78395698685244        3.9806826706676666     
   737.49868766253303        216.94921928904904        3.9820580145036253     
   737.82836837350442        217.11454901186576        3.9834333583395845     
   738.15810617884154        217.27994614847924        3.9848087021755436     
   738.48790108209255        217.44541069206863        3.9861840460115023     
   738.81775308681722        217.61094263581600        3.9875593898474615     
   739.14766219657565        217.77654197290661        3.9889347336834202     
   739.47762841490305        217.94220869652679        3.9903100775193794     
   739.80765174534088        218.10794279986598        3.9916854213553385     
   740.13773219143309        218.27374427611755        3.9930607651912973     
   740.46786975670227        218.43961311847477        3.9944361090272573     
   740.79806444468466        218.60554932013667        3.9958114528632156     
   741.12831625889578        218.77155287430253        3.9971867966991743     
   741.45862520285743        218.93762377417525        3.9985621405351335     
   741.78899128007890        219.10376201296032        3.9999374843710922     
   742.11941449407107        219.26996758386534        4.0013128282070518     
   742.44989484833172        219.43624048010028        4.0026881720430101     
   742.78043234636743        219.60258069487932        4.0040635158789692     
   743.11102699166531        219.76898822141786        4.0054388597149284     
   743.44167878772021        219.93546305293472        4.0068142035508876     
   743.77238773801048        220.10200518264986        4.0081895473868467     
   744.10315384601745        220.26861460378782        4.0095648912228050     
   744.43397711521834        220.43529130957469        4.0109402350587642     
   744.76485754908026        220.60203529323920        4.0123155788947233     
   745.09579515107282        220.76884654801344        4.0136909227306825     
   745.42678992464846        220.93572506713079        4.0150662665666417     
   745.75784187327633        221.10267084382929        4.0164416104025999     
   746.08895100040047        221.26968387134815        4.0178169542385591     
   746.42011730946069        221.43676414292852        4.0191922980745183     
   746.75134080391047        221.60391165181676        4.0205676419104774     
   747.08262148718222        221.77112639125949        4.0219429857464366     
   747.41395936270783        221.93840835450706        4.0233183295823958     
   747.74535443391699        222.10575753481248        4.0246936734183540     
   748.07680670423190        222.27317392543176        4.0260690172543132     
   748.40831617707465        222.44065751962228        4.0274443610902724     
   748.73988285585779        222.60820831064527        4.0288197049262315     
   749.07150674398440        222.77582629176436        4.0301950487621907     
   749.40318784486658        222.94351145624583        4.0315703925981490     
   749.73492616190822        223.11126379735887        4.0329457364341081     
   750.06672169849355        223.27908330837482        4.0343210802700664     
   750.39857445802102        223.44696998256802        4.0356964241060256     
   750.73048444387587        223.61492381321546        4.0370717679419856     
   751.06245165944028        223.78294479359769        4.0384471117779439     
   751.39447610809111        223.95103291699638        4.0398224556139031     
   751.72655779319916        224.11918817669701        4.0411977994498622     
   752.05869671813741        224.28741056598747        4.0425731432858214     
   752.39089288626508        224.45570007815832        4.0439484871217806     
   752.72314630094093        224.62405670650259        4.0453238309577397     
   753.05545696552110        224.79248044431665        4.0466991747936980     
   753.38782488335585        224.96097128489907        4.0480745186296572     
   753.72025005778721        225.12952922155188        4.0494498624656163     
   754.05273249216214        225.29815424757879        4.0508252063015755     
   754.38527218980948        225.46684635628660        4.0522005501375338     
   754.71786915406631        225.63560554098552        4.0535758939734929     
   755.05052338825544        225.80443179498741        4.0549512378094512     
   755.38323489570280        225.97332511160769        4.0563265816454104     
   755.71600367972565        226.14228548416452        4.0577019254813695     
   756.04882974363920        226.31131290597833        4.0590772693173287     
   756.38171309074505        226.48040737037203        4.0604526131532879     
   756.71465372435807        226.64956887067245        4.0618279569892470     
   757.04765164776995        226.81879740020813        4.0632033008252062     
   757.38070686428171        226.98809295231098        4.0645786446611654     
   757.71381937718331        227.15745552031532        4.0659539884971245     
   758.04698918975816        227.32688509755789        4.0673293323330837     
   758.38021630529408        227.49638167737933        4.0687046761690420     
   758.71350072706491        227.66594525312212        4.0700800200050011     
   759.04684245834108        227.83557581813076        4.0714553638409594     
   759.38024150239801        228.00527336575516        4.0728307076769186     
   759.71369786249193        228.17503788934485        4.0742060515128777     
   760.04721154188803        228.34486938225407        4.0755813953488369     
   760.38078254384391        228.51476783784022        4.0769567391847952     
   760.71441087160326        228.68473324946135        4.0783320830207543     
   761.04809652841880        228.85476561048029        4.0797074268567135     
   761.38183951753490        229.02486491426220        4.0810827706926727     
   761.71563984218028        229.19503115417405        4.0824581145286318     
   762.04949750559172        229.36526432358639        4.0838334583645910     
   762.38341251100121        229.53556441587295        4.0852088022005502     
   762.71738486162656        229.70593142440936        4.0865841460365093     
   763.05141456069896        229.87636534257541        4.0879594898724685     
   763.38550161142405        230.04686616375150        4.0893348337084277     
   763.71964601701370        230.21743388132248        4.0907101775443859     
   764.05384778068344        230.38806848867588        4.0920855213803442     
   764.38810690562480        230.55876997920177        4.0934608652163034     
   764.72242339504407        230.72953834629311        4.0948362090522625     
   765.05679725212735        230.90037358334499        4.0962115528882217     
   765.39122848007003        231.07127568375657        4.0975868967241809     
   765.72571708205794        231.24224464092876        4.0989622405601391     
   766.06026306126785        231.41328044826594        4.1003375843960983     
   766.39486642087627        231.58438309917523        4.1017129282320575     
   766.72952716405882        231.75555258706598        4.1030882720680166     
   767.06424529397941        231.92678890535049        4.1044636159039758     
   767.39902081379989        232.09809204744474        4.1058389597399341     
   767.73385372668929        232.26946200676747        4.1072143035758941     
   768.06874403579013        232.44089877673869        4.1085896474118533     
   768.40369174425962        232.61240235078273        4.1099649912478116     
   768.73869685523994        232.78397272232635        4.1113403350837707     
   769.07375937187589        232.95560988479892        4.1127156789197299     
   769.40887929730275        233.12731383163313        4.1140910227556882     
   769.74405663465620        233.29908455626446        4.1154663665916473     
   770.07929138706379        233.47092205213039        4.1168417104276065     
   770.41458355764985        233.64282631267253        4.1182170542635657     
   770.74993314953485        233.81479733133403        4.1195923980995248     
   771.08534016583394        233.98683510156209        4.1209677419354831     
   771.42080460966076        234.15893961680555        4.1223430857714423     
   771.75632648412193        234.33111087051731        4.1237184296074014     
   772.09190579232268        234.50334885615257        4.1250937734433606     
   772.42754253735711        234.67565356716912        4.1264691172793198     
   772.76323672232172        234.84802499702735        4.1278444611152780     
   773.09898835030936        235.02046313919189        4.1292198049512372     
   773.43479742441048        235.19296798712944        4.1305951487871964     
   773.77066394770020        235.36553953430914        4.1319704926231555     
   774.10658792324978        235.53817777420227        4.1333458364591147     
   774.44256935414796        235.71088270028619        4.1347211802950739     
   774.77860824345737        235.88365430603776        4.1360965241310321     
   775.11470459423913        236.05649258493784        4.1374718679669913     
   775.45085840956062        236.22939753047069        4.1388472118029505     
   775.78706969247708        236.40236913612304        4.1402225556389096     
   776.12333844604007        236.57540739538413        4.1415978994748688     
   776.45966467329652        236.74851230174650        4.1429732433108271     
   776.79604837729437        236.92168384870578        4.1443485871467862     
   777.13248956106656        237.09492202975977        4.1457239309827454     
   777.46898822765945        237.26822683841038        4.1470992748187046     
   777.80554438009767        237.44159826816090        4.1484746186546628     
   778.14215802140870        237.61503631251833        4.1498499624906220     
   778.47882915461821        237.78854096499279        4.1512253063265812     
   778.81555778274640        237.96211221909655        4.1526006501625403     
   779.15234390880926        238.13575006834589        4.1539759939984995     
   779.48918753580608        238.30945450625782        4.1553513378344586     
   779.82608866675628        238.48322552635540        4.1567266816704178     
   780.16304730466152        238.65706312216230        4.1581020255063761     
   780.50006345251722        238.83096728720540        4.1594773693423353     
   780.83713711331882        239.00493801501511        4.1608527131782944     
   781.17426829005751        239.17897529912406        4.1622280570142536     
   781.51145698571406        239.35307913306835        4.1636034008502127     
   781.84870320327650        239.52724951038718        4.1649787446861710     
   782.18600694572126        239.70148642462152        4.1663540885221293     
   782.52336821601978        239.87578986931612        4.1677294323580885     
   782.86078701714587        240.05015983801948        4.1691047761940476     
   783.19826335205880        240.22459632428050        4.1704801200300068     
   783.53579722373058        240.39909932165386        4.1718554638659660     
   783.87338863511252        240.57366882369573        4.1732308077019251     
   784.21103758915478        240.74830482396447        4.1746061515378843     
   784.54874408881165        240.92300731602290        4.1759814953738434     
   784.88650813702702        241.09777629343606        4.1773568392098026     
   785.22432973674347        241.27261174977207        4.1787321830457618     
   785.56220889089536        241.44751367860121        4.1801075268817200     
   785.90014560241957        241.62248207349799        4.1814828707176792     
   786.23813987423944        241.79751692803870        4.1828582145536384     
   786.57619170928763        241.97261823580402        4.1842335583895975     
   786.91430111047828        242.14778599037524        4.1856089022255558     
   787.25246808073382        242.32302018533906        4.1869842460615150     
   787.59069262296362        242.49832081428357        4.1883595898974733     
   787.92897474007952        242.67368787080051        4.1897349337334324     
   788.26731443498454        242.84912134848409        4.1911102775693916     
   788.60571171058268        243.02462124093196        4.1924856214053507     
   788.94416656976114        243.20018754174382        4.1938609652413099     
   789.28267901542756        243.37582024452391        4.1952363090772691     
   789.62124905045846        243.55151934287753        4.1966116529132282     
   789.95987667774602        243.72728483041448        4.1979869967491874     
   790.29856190016392        243.90311670074649        4.1993623405851466     
   790.63730472059979        244.07901494748913        4.2007376844211057     
   790.97610514192274        244.25497956426074        4.2021130282570640     
   791.31496316699690        244.43101054468116        4.2034883720930232     
   791.65387879868911        244.60710788237481        4.2048637159289814     
   791.99285203986312        244.78327157096930        4.2062390597649406     
   792.33188289337647        244.95950160409416        4.2076144036008998     
   792.67097136208542        245.13579797538273        4.2089897474368589     
   793.01011744882737        245.31216067846952        4.2103650912728172     
   793.34932115645995        245.48858970699482        4.2117404351087764     
   793.68858248781657        245.66508505459967        4.2131157789447355     
   794.02790144574317        245.84164671492928        4.2144911227806947     
   794.36727803305996        246.01827468163086        4.2158664666166539     
   794.70671225261071        246.19496894835609        4.2172418104526130     
   795.04620410721759        246.37172950875785        4.2186171542885713     
   795.38575359969718        246.54855635649344        4.2199924981245314     
   795.72536073286881        246.72544948522167        4.2213678419604905     
   796.06502550954974        246.90240888860649        4.2227431857964497     
   796.40474793254714        247.07943456031245        4.2241185296324080     
   796.74452800466963        247.25652649400899        4.2254938734683662     
   797.08436572871665        247.43368468336743        4.2268692173043254     
   797.42426110749466        247.61090912206319        4.2282445611402846     
   797.76421414378808        247.78819980377261        4.2296199049762437     
   798.10422484039270        247.96555672217735        4.2309952488122029     
   798.44429320008965        248.14297987096100        4.2323705926481612     
   798.78441922567060        248.32046924380961        4.2337459364841203     
   799.12460291990931        248.49802483441377        4.2351212803200795     
   799.46484428558324        248.67564663646553        4.2364966241560387     
   799.80514332546545        248.85333464366116        4.2378719679919978     
   800.14550004231751        249.03108884969876        4.2392473118279570     
   800.48591443890871        249.20890924828055        4.2406226556639153     
   800.82638651799709        249.38679583311148        4.2419979994998744     
   801.16691628233161        249.56474859789822        4.2433733433358336     
   801.50750373467827        249.74276753635309        4.2447486871717928     
   801.84814887777941        249.92085264218929        4.2461240310077519     
   802.18885171437682        250.09900390912338        4.2474993748437102     
   802.52961224721355        250.27722133087562        4.2488747186796694     
   802.87043047902500        250.45550490116884        4.2502500625156285     
   803.21130641254626        250.63385461372889        4.2516254063515877     
   803.55224005050718        250.81227046228523        4.2530007501875469     
   803.89323139563385        250.99075244056962        4.2543760940235051     
   804.23428045065043        251.16930054231750        4.2557514378594643     
   804.57538721826188        251.34791476126583        4.2571267816954235     
   804.91655170119316        251.52659509115679        4.2585021255313826     
   805.25777390215558        251.70534152573472        4.2598774693673418     
   805.59905382385341        251.88415405874667        4.2612528132033010     
   805.94039146898888        252.06303268394259        4.2626281570392592     
   806.28178684027068        252.24197739507733        4.2640035008752184     
   806.62323994037388        252.42098818590503        4.2653788447111776     
   806.96475077201046        252.60006505018717        4.2667541885471367     
   807.30631933785344        252.77920798168506        4.2681295323830959     
   807.64794564059980        252.95841697416557        4.2695048762190542     
   807.98962968291573        253.13769202139628        4.2708802200550133     
   808.33137146749300        253.31703311714966        4.2722555638909725     
   808.67317099699210        253.49644025520050        4.2736309077269317     
   809.01502827408990        253.67591342932656        4.2750062515628908     
   809.35694330144895        253.85545263330903        4.2763815953988491     
   809.69891608172952        254.03505786093169        4.2777569392348083     
   810.04094661759541        254.21472910598214        4.2791322830707674     
   810.38303491169927        254.39446636225122        4.2805076269067257     
   810.72518096668557        254.57426962353060        4.2818829707426849     
   811.06738478520572        254.75413888361831        4.2832583145786440     
   811.40964636990441        254.93407413631354        4.2846336584146032     
   811.75196572342486        255.11407537541913        4.2860090022505624     
   812.09434284839244        255.29414259473998        4.2873843460865215     
   812.43677774745072        255.47427578808643        4.2887596899224807     
   812.77927042321608        255.65447494926866        4.2901350337584399     
   813.12182087832559        255.83474007210356        4.2915103775943981     
   813.46442911539498        256.01507115040852        4.2928857214303573     
   813.80709513703846        256.19546817800443        4.2942610652663165     
   814.14981894587493        256.37593114871692        4.2956364091022756     
   814.49260054451474        256.55646005637237        4.2970117529382348     
   814.83543993556282        256.73705489480278        4.2983870967741931     
   815.17833712162212        256.91771565784097        4.2997624406101513     
   815.52129210529199        257.09844233932398        4.3011377844461105     
   815.86430488916994        257.27923493309265        4.3025131282820697     
   816.20737547584724        257.46009343298977        4.3038884721180288     
   816.55050386791004        257.64101783286208        4.3052638159539880     
   816.89369006794516        257.82200812655884        4.3066391597899472     
   817.23693407853455        258.00306430793273        4.3080145036259054     
   817.58023590225594        258.18418637083977        4.3093898474618655     
   817.92359554168218        258.36537430913904        4.3107651912978247     
   818.26701299938748        258.54662811669283        4.3121405351337838     
   818.61048827793161        258.72794778736625        4.3135158789697421     
   818.95402137987787        258.90933331502742        4.3148912228057013     
   819.29761230779286        259.09078469354887        4.3162665666416604     
   819.64126106423521        259.27230191680621        4.3176419104776196     
   819.98496765174571        259.45388497867555        4.3190172543135779     
   820.32873207288401        259.63553387303949        4.3203925981495370     
   820.67255433018420        259.81724859378164        4.3217679419854953     
   821.01643442619616        259.99902913479013        4.3231432858214545     
   821.36037236346135        260.18087548995641        4.3245186296574136     
   821.70436814450818        260.36278765317354        4.3258939734933728     
   822.04842177186515        260.54476561833866        4.3272693173293320     
   822.39253324806680        260.72680937935314        4.3286446611652911     
   822.73670257563731        260.90891893012025        4.3300200050012494     
   823.08092975709076        261.09109426454631        4.3313953488372086     
   823.42521479494906        261.27333537654243        4.3327706926731686     
   823.76955769172150        261.45564226002097        4.3341460365091278     
   824.11395844992217        261.63801490889915        4.3355213803450861     
   824.45841707206080        261.82045331709702        4.3368967241810452     
   824.80293356063009        262.00295747853642        4.3382720680170035     
   825.14750791813435        262.18552738714470        4.3396474118529627     
   825.49214014707388        262.36816303685117        4.3410227556889218     
   825.83683024993240        262.55086442158819        4.3423980995248810     
   826.18157822920716        262.73363153529283        4.3437734433608393     
   826.52638408738244        262.91646437190326        4.3451487871967984     
   826.87124782693024        263.09936292536224        4.3465241310327576     
   827.21616945033963        263.28232718961624        4.3478994748687168     
   827.56114896007898        263.46535715861364        4.3492748187046759     
   827.90618635862643        263.64845282630745        4.3506501625406351     
   828.25128164844705        263.83161418665361        4.3520255063765934     
   828.59643483199909        264.01484123360973        4.3534008502125525     
   828.94164591175138        264.19813396113949        4.3547761940485117     
   829.28691489016080        264.38149236320788        4.3561515378844717     
   829.63224176967719        264.56491643378382        4.3575268817204300     
   829.97762655275892        264.74840616684008        4.3589022255563883     
   830.32306924183945        264.93196155635110        4.3602775693923475     
   830.66856983937646        265.11558259629686        4.3616529132283066     
   831.01412834780263        265.29926928065862        4.3630282570642658     
   831.35974476955755        265.48302160342251        4.3644036009002249     
   831.70541910707095        265.66683955857673        4.3657789447361832     
   832.05115136278027        265.85072314011455        4.3671542885721424     
   832.39694153910546        266.03467234203032        4.3685296324081015     
   832.74278963847109        266.21868715832397        4.3699049762440607     
   833.08869566330372        266.40276758299763        4.3712803200800199     
   833.43465961600839        266.58691361005651        4.3726556639159790     
   833.78068149900400        266.77112523350934        4.3740310077519373     
   834.12676131470096        266.95540244736969        4.3754063515878965     
   834.47289906550361        267.13974524565214        4.3767816954238556     
   834.81909475381349        267.32415362237646        4.3781570392598148     
   835.16534838203381        267.50862757156568        4.3795323830957740     
   835.51165995255485        267.69316708724483        4.3809077269317322     
   835.85802946777358        267.87777216344409        4.3822830707676914     
   836.20445693008162        268.06244279419616        4.3836584146036506     
   836.55094234185651        268.24717897353719        4.3850337584396097     
   836.89748570548966        268.43198069550681        4.3864091022755689     
   837.24408702335609        268.61684795414828        4.3877844461115272     
   837.59074629782970        268.80178074350835        4.3891597899474863     
   837.93746353129018        268.98677905763731        4.3905351337834455     
   838.28423872609312        269.17184289058747        4.3919104776194047     
   838.63107188461618        269.35697223641745        4.3932858214553638     
   838.97796300921686        269.54216708918602        4.3946611652913221     
   839.32491210225839        269.72742744295880        4.3960365091272813     
   839.67191916608999        269.91275329180240        4.3974118529632404     
   840.01898420307077        270.09814462978790        4.3987871967991996     
   840.36610721554825        270.28360145099009        4.4001625406351588     
   840.71328820586132        270.46912374948602        4.4015378844711179     
   841.06052717635839        270.65471151935765        4.4029132283070762     
   841.40782412938017        270.84036475469060        4.4042885721430354     
   841.75517906725645        271.02608344957275        4.4056639159789945     
   842.10259199232871        271.21186759809672        4.4070392598149537     
   842.45006290691595        271.39771719435743        4.4084146036509129     
   842.79759181335305        271.58363223245527        4.4097899474868711     
   843.14517871395390        271.76961270649201        4.4111652913228303     
   843.49282361104281        271.95565861057452        4.4125406351587895     
   843.84052650693434        272.14176993881227        4.4139159789947477     
   844.18828740394713        272.32794668532017        4.4152913228307069     
   844.53610630438504        272.51418884421440        4.4166666666666661     
   844.88398321055013        272.70049640961560        4.4180420105026252     
   845.23191812475443        272.88686937564893        4.4194173543385835     
   845.57991104929442        273.07330773644230        4.4207926981745436     
   845.92796198646238        273.25981148612692        4.4221680420105027     
   846.27607093855818        273.44638061883893        4.4235433858464619     
   846.62423790786340        273.63301512871652        4.4249187296824202     
   846.97246289667373        273.81971500990340        4.4262940735183793     
   847.32074590726711        274.00648025654550        4.4276694173543385     
   847.66908694192614        274.19331086279300        4.4290447611902977     
   848.01748600292808        274.38020682279978        4.4304201050262568     
   848.36594309254076        274.56716813072325        4.4317954488622151     
   848.71445821304474        274.75419478072473        4.4331707926981743     
   849.06303136669862        274.94128676696920        4.4345461365341325     
   849.41166255577275        275.12844408362565        4.4359214803700917     
   849.76035178252368        275.31566672486639        4.4372968242060509     
   850.10909904921084        275.50295468486780        4.4386721680420100     
   850.45790435808715        275.69030795780975        4.4400475118779692     
   850.80676771140804        275.87772653787664        4.4414228557139275     
   851.15568911141509        276.06521041925510        4.4427981995498866     
   851.50466856035735        276.25275959613731        4.4441735433858467     
   851.85370606047832        276.44037406271883        4.4455488872218059     
   852.20280161401342        276.62805381319851        4.4469242310577641     
   852.55195522320116        276.81579884177961        4.4482995748937233     
   852.90116689026627        277.00360914266821        4.4496749187296825     
   853.25043661744564        277.19148471007588        4.4510502625656416     
   853.59976440695959        277.37942553821676        4.4524256064015999     
   853.94915026103911        277.56743162130999        4.4538009502375591     
   854.29859418189483        277.75550295357732        4.4551762940735182     
   854.64809617174717        277.94363952924562        4.4565516379094765     
   854.99765623280882        278.13184134254504        4.4579269817454357     
   855.34727436728508        278.32010838770952        4.4593023255813948     
   855.69695057739068        278.50844065897775        4.4606776694173540     
   856.04668486532557        278.69683815059165        4.4620530132533132     
   856.39647723329131        278.88530085679770        4.4634283570892714     
   856.74632768349147        279.07382877184682        4.4648037009252306     
   857.09623621810385        279.26242188999117        4.4661790447611898     
   857.44620283933637        279.45108020549151        4.4675543885971498     
   857.79622754936997        279.63980371260857        4.4689297324331081     
   858.14631035038701        279.82859240560879        4.4703050762690673     
   858.49645124457766        280.01744627876337        4.4716804201050255     
   858.84665023411219        280.20636532634671        4.4730557639409847     
   859.19690732117476        280.39534954263740        4.4744311077769439     
   859.54722250792565        280.58439892191768        4.4758064516129030     
   859.89759579655163        280.77351345847609        4.4771817954488622     
   860.24802718920444        280.96269314660219        4.4785571392848205     
   860.59851668805402        281.15193798059209        4.4799324831207796     
   860.94906429525804        281.34124795474457        4.4813078269567388     
   861.29967001297848        281.53062306336454        4.4826831707926980     
   861.65033384336198        281.72006330075902        4.4840585146286571     
   862.00105578856540        281.90956866123992        4.4854338584646154     
   862.35183585074105        282.09913913912499        4.4868092023005746     
   862.70267403202013        282.28877472873398        4.4881845461365337     
   863.05357033455448        282.47847542439149        4.4895598899724929     
   863.40452476048256        282.66824122042783        4.4909352338084521     
   863.75553731193577        282.85807211117657        4.4923105776444103     
   864.10660799105369        283.04796809097542        4.4936859214803695     
   864.45773679995932        283.23792915416652        4.4950612653163287     
   864.80892374078405        283.42795529509698        4.4964366091522878     
   865.16016881565042        283.61804650811803        4.4978119529882470     
   865.51147202667971        283.80820278758529        4.4991872968242062     
   865.86283337598343        283.99842412785813        4.5005626406601644     
   866.21425286568513        284.18871052330223        4.5019379844961236     
   866.56573049788983        284.37906196828561        4.5033133283320828     
   866.91726627470496        284.56947845718196        4.5046886721680419     
   867.26886019824678        284.75995998437025        4.5060640160040011     
   867.62051227060840        284.95050654423198        4.5074393598399594     
   867.97222249389301        285.14111813115477        4.5088147036759176     
   868.32399087019439        285.33179473953044        4.5101900475118777     
   868.67581740160801        285.52253636375480        4.5115653913478369     
   869.02770209022731        285.71334299822996        4.5129407351837960     
   869.37964493813058        285.90421463736027        4.5143160790197543     
   869.73164594741286        286.09515127555687        4.5156914228557135     
   870.08370512015233        286.28615290723502        4.5170667666916726     
   870.43582245842651        286.47721952681411        4.5184421105276318     
   870.78799796431213        286.66835112871837        4.5198174543635909     
   871.14023163988065        286.85954770737766        4.5211927981995501     
   871.49252348720063        287.05080925722575        4.5225681420355084     
   871.84487350835002        287.24213577270228        4.5239434858714676     
   872.19728170538144        287.43352724824979        4.5253188297074267     
   872.54974808035388        287.62498367831785        4.5266941735433859     
   872.90227263533177        287.81650505735968        4.5280695173793442     
   873.25485537237000        288.00809137983367        4.5294448612153033     
   873.60749629351687        288.19974264020357        4.5308202050512616     
   873.96019540082909        288.39145883293764        4.5321955488872208     
   874.31295269634745        288.58323995250987        4.5335708927231808     
   874.66576818211206        288.77508599339762        4.5349462365591400     
   875.01864186017178        288.96699695008527        4.5363215803950983     
   875.37157373255559        289.15897281706071        4.5376969242310574     
   875.72456380130689        289.35101358881872        4.5390722680670166     
   876.07761206845112        289.54311925985689        4.5404476119029757     
   876.43071853602123        289.73528982468019        4.5418229557389349     
   876.78388320604063        289.92752527779822        4.5431982995748941     
   877.13710608053304        290.11982561372423        4.5445736434108523     
   877.49038716151858        290.31219082697891        4.5459489872468115     
   877.84372645101439        290.50462091208681        4.5473243310827698     
   878.19712395103409        290.69711586357857        4.5486996749187290     
   878.55057966359539        290.88967567599059        4.5500750187546881     
   878.90409359070031        291.08230034386310        4.5514503625906473     
   879.25766573435453        291.27498986174260        4.5528257064266056     
   879.61129609656541        291.46774422418150        4.5542010502625647     
   879.96498467933350        291.66056342573785        4.5555763940985239     
   880.31873148465047        291.85344746097377        4.5569517379344839     
   880.67253651451574        292.04639632445873        4.5583270817704422     
   881.02639977092008        292.23941001076639        4.5597024256064014     
   881.38032125585153        292.43248851447663        4.5610777694423605     
   881.73430097129574        292.62563183017534        4.5624531132783197     
   882.08833891924030        292.81883995245369        4.5638284571142789     
   882.44243510165359        293.01211287590797        4.5652038009502380     
   882.79658952052432        293.20545059514137        4.5665791447861963     
   883.15080217782292        293.39885310476262        4.5679544886221546     
   883.50507307552459        293.59232039938615        4.5693298324581137     
   883.85940221559781        293.78585247363219        4.5707051762940729     
   884.21378960000573        293.97944932212738        4.5720805201300321     
   884.56823523071114        294.17311093950303        4.5734558639659912     
   884.92273910968265        294.36683732039870        4.5748312078019495     
   885.27730123886624        294.56062845945723        4.5762065516379087     
   885.63192162022472        294.75448435132989        4.5775818954738678     
   885.98660025570825        294.94840499067311        4.5789572393098270     
   886.34133714726931        295.14239037214975        4.5803325831457862     
   886.69613229685183        295.33644049042840        4.5817079269817453     
   887.05098570640166        295.53055534018500        4.5830832708177045     
   887.40589737785638        295.72473491610032        4.5844586146536637     
   887.76086731315786        295.91897921286267        4.5858339584896219     
   888.11589551423958        296.11328822516629        4.5872093023255811     
   888.47098198303752        296.30766194771229        4.5885846461615403     
   888.82612672147945        296.50210037520742        4.5899599899974985     
   889.18132973149227        296.69660350236580        4.5913353338334577     
   889.53659101500261        296.89117132390822        4.5927106776694169     
   889.89191057393487        297.08580383456166        4.5940860215053760     
   890.24728841020408        297.28050102905968        4.5954613653413352     
   890.60272452572781        297.47526290214336        4.5968367091772935     
   890.95821892241929        297.67008944855934        4.5982120530132526     
   891.31377160219256        297.86498066306217        4.5995873968492118     
   891.66938256694937        298.05993654041293        4.6009627406851710     
   892.02505181860545        298.25495707538039        4.6023380845211301     
   892.38077935905392        298.45004226273869        4.6037134283570893     
   892.73656519020210        298.64519209727104        4.6050887721930476     
   893.09240931394606        298.84040657376607        4.6064641160290067     
   893.44831173217949        299.03568568702082        4.6078394598649659     
   893.80427244679663        299.23102943183881        4.6092148037009251     
   894.16029145968321        299.42643780303121        4.6105901475368842     
   894.51636877273006        299.62191079541697        4.6119654913728425     
   894.87250438781950        299.81744840382106        4.6133408352088017     
   895.22869830683305        300.01305062307745        4.6147161790447608     
   895.58495053164916        300.20871744802758        4.6160915228807200     
   895.94126106414603        300.40444887351930        4.6174668667166792     
   896.29762990619281        300.60024489440895        4.6188422105526374     
   896.65405705967100        300.79610550556140        4.6202175543885966     
   897.01054252643382        300.99203070184706        4.6215928982245558     
   897.36708630836142        301.18802047814722        4.6229682420605149     
   897.72368840730587        301.38407482934832        4.6243435858964741     
   898.08034882513209        301.58019375034661        4.6257189297324324     
   898.43706756370045        301.77637723604613        4.6270942735683915     
   898.79384462486348        301.97262528135866        4.6284696174043507     
   899.15068001047246        302.16893788120410        4.6298449612403099     
   899.50757372237990        302.36531503051145        4.6312203050762690     
   899.86452576242982        302.56175672421750        4.6325956489122282     
   900.22153613246667        302.75826295726694        4.6339709927481865     
   900.57860483434024        302.95483372461553        4.6353463365841456     
   900.93573186988442        303.15146902122405        4.6367216804201048     
   901.29291724093832        303.34816884206452        4.6380970242560640     
   901.65016094932582        303.54493318211621        4.6394723680920231     
   902.00746299689285        303.74176203636887        4.6408477119279814     
   902.36482338546227        303.93865539982016        4.6422230557639397     
   902.72224211686625        304.13561326747725        4.6435983995998988     
   903.07971919291981        304.33263563435554        4.6449737434358580     
   903.43725461545318        304.52972249548066        4.6463490872718181     
   903.79484838627877        304.72687384588721        4.6477244311077763     
   904.15250050721738        304.92408968061892        4.6490997749437355     
   904.51021098007868        305.12136999472915        4.6504751187796947     
   904.86797980667723        305.31871478328088        4.6518504626156538     
   905.22580698882382        305.51612404134698        4.6532258064516130     
   905.58369252832335        305.71359776401016        4.6546011502875722     
   905.94163642697799        305.91113594636192        4.6559764941235304     
   906.29963868658888        306.10873858350482        4.6573518379594896     
   906.65769930895590        306.30640567055144        4.6587271817954488     
   907.01581829587531        306.50413720262401        4.6601025256314079     
   907.37399564914119        306.70193317485479        4.6614778694673662     
   907.73223137054663        306.89979358238861        4.6628532133033254     
   908.09052546187536        307.09771842037713        4.6642285571392836     
   908.44887792491772        307.29570768398571        4.6656039009752428     
   908.80728876145918        307.49376136838964        4.6669792448112020     
   909.16575797327539        307.69187946877304        4.6683545886471611     
   909.52428556215068        307.89006198033462        4.6697299324831203     
   909.88287152985924        308.08830889828084        4.6711052763190795     
   910.24151587817266        308.28662021783077        4.6724806201550386     
   910.60021860886695        308.48499593421502        4.6738559639909978     
   910.95897972371313        308.68343604267540        4.6752313078269570     
   911.31779922446981        308.88194053846490        4.6766066516629161     
   911.67667711290767        309.08050941684826        4.6779819954988744     
   912.03561339078669        309.27914267310240        4.6793573393348336     
   912.39460805986323        309.47784030251580        4.6807326831707918     
   912.75366112190068        309.67660230038911        4.6821080270067510     
   913.11277257864799        309.87542866203557        4.6834833708427102     
   913.47194243185959        310.07431938277983        4.6848587146786693     
   913.83117068328681        310.27327445796061        4.6862340585146276     
   914.19045733467590        310.47229388292726        4.6876094023505868     
   914.54980238776875        310.67137765304381        4.6889847461865459     
   914.90920584431228        310.87052576368546        4.6903600900225051     
   915.26866770604727        311.06973821024184        4.6917354338584643     
   915.62818797470686        311.26901498811554        4.6931107776944234     
   915.98776665202524        311.46835609272125        4.6944861215303826     
   916.34740373974148        311.66776151948966        4.6958614653663417     
   916.70709923958782        311.86723126386346        4.6972368092023009     
   917.06685315328684        312.06676532129933        4.6986121530382601     
   917.42666548256716        312.26636368726736        4.6999874968742184     
   917.78653622915465        312.46602635725441        4.7013628407101766     
   918.14646539476382        312.66575332675882        4.7027381845461358     
   918.50645298112147        312.86554459129479        4.7041135283820950     
   918.86649898994074        313.06540014639148        4.7054888722180541     
   919.22660342293887        313.26531998759276        4.7068642160540133     
   919.58676628182070        313.46530411045643        4.7082395598899716     
   919.94698756830644        313.66535251055819        4.7096149037259307     
   920.30726728409320        313.86546518348615        4.7109902475618899     
   920.66760543089811        314.06564212484784        4.7123655913978491     
   921.02800201041532        314.26588333026262        4.7137409352338082     
   921.38845702434787        314.46618879536834        4.7151162790697674     
   921.74897047439515        314.66655851581902        4.7164916229057265     
   922.10954236225120        314.86699248728451        4.7178669667416857     
   922.47017268961633        315.06749070545254        4.7192423105776440     
   922.83086145817242        315.26805316602525        4.7206176544136031     
   923.19160866961715        315.46867986472540        4.7219929982495623     
   923.55241432563446        315.66937079729109        4.7233683420855206     
   923.91327842790952        315.87012595947800        4.7247436859214798     
   924.27420097812615        316.07094534706061        4.7261190297574389     
   924.63518197796407        316.27182895583098        4.7274943735933981     
   924.99622142910187        316.47277678159946        4.7288697174293572     
   925.35731933321904        316.67378882019545        4.7302450612653155     
   925.71847569198792        316.87486506746700        4.7316204051012747     
   926.07969050707652        317.07600551928118        4.7329957489372338     
   926.44096378015183        317.27721017152373        4.7343710927731930     
   926.80229551289870        317.47847902010244        4.7357464366091522     
   927.16368570696523        317.67981206094322        4.7371217804451113     
   927.52513436401978        317.88120928999143        4.7384971242810696     
   927.88664148572661        318.08267070321517        4.7398724681170288     
   928.24820707373806        318.28419629660198        4.7412478119529879     
   928.60983112971735        318.48578606616059        4.7426231557889471     
   928.97151365532034        318.68744000792208        4.7439984996249063     
   929.33325465219320        318.88915811793743        4.7453738434608645     
   929.69505412198998        319.09094039228211        4.7467491872968237     
   930.05691206636175        319.29278682705234        4.7481245311327829     
   930.41882848695036        319.49469741836731        4.7494998749687420     
   930.78080338540371        319.69667216236962        4.7508752188047012     
   931.14283676335901        319.89871105522462        4.7522505626406595     
   931.50492862245824        320.10081409312221        4.7536259064766186     
   931.86707896434916        320.30298127227678        4.7550012503125778     
   932.22928779065239        320.50521258892502        4.7563765941485361     
   932.59155510301264        320.70750803933140        4.7577519379844952     
   932.95388090305983        320.90986761978434        4.7591272818204553     
   933.31626519241968        321.11229132659662        4.7605026256564136     
   933.67870797272587        321.31477915610981        4.7618779694923727     
   934.04120924560243        321.51733110468922        4.7632533133283319     
   934.40376901267257        321.71994716872899        4.7646286571642911     
   934.76638727556247        321.92262734464981        4.7660040010002502     
   935.12906403588136        322.12537162889953        4.7673793448362085     
   935.49179929526326        322.32818001795624        4.7687546886721677     
   935.85459305530787        322.53105250832380        4.7701300325081268     
   936.21744531764136        322.73398909653736        4.7715053763440860     
   936.58035608387604        322.93698977916131        4.7728807201800452     
   936.94332535561159        323.14005455278937        4.7742560640160034     
   937.30635313446635        323.34318341404651        4.7756314078519617     
   937.66943942204909        323.54637635958869        4.7770067516879209     
   938.03258421995440        323.74963338610348        4.7783820955238800     
   938.39578752979378        323.95295449031067        4.7797574393598392     
   938.75904935316339        324.15633966896246        4.7811327831957984     
   939.12236969166327        324.35978891884457        4.7825081270317575     
   939.48574854689116        324.56330223677713        4.7838834708677167     
   939.84918592044801        324.76687961961392        4.7852588147036759     
   940.21268181391861        324.97052106424360        4.7866341585396350     
   940.57623622889957        325.17422656759129        4.7880095023755942     
   940.93984916698037        325.37799612661792        4.7893848462115525     
   941.30352062974907        325.58182973832174        4.7907601900475116     
   941.66725061879185        325.78572739973811        4.7921355338834708     
   942.03103913568998        325.98968910794099        4.7935108777194300     
   942.39488618203904        326.19371486004337        4.7948862215553882     
   942.75879175940815        326.39780465319780        4.7962615653913474     
   943.12275586938415        326.60195848459790        4.7976369092273057     
   943.48677851353364        326.80617635147632        4.7990122530632648     
   943.85085969344470        327.01045825111055        4.8003875968992240     
   944.21499941069055        327.21480418081956        4.8017629407351832     
   944.57919766683608        327.41921413796462        4.8031382845711423     
   944.94345446346563        327.62368811995429        4.8045136284071015     
   945.30776980213273        327.82822612423911        4.8058889722430607     
   945.67214368441796        328.03282814831829        4.8072643160790198     
   946.03657611188225        328.23749418973654        4.8086396599149790     
   946.40106708609017        328.44222424608711        4.8100150037509382     
   946.76561660861057        328.64701831501219        4.8113903475868964     
   947.13022468099666        328.85187639420309        4.8127656914228556     
   947.49489130481345        329.05679848140329        4.8141410352588139     
   947.85961648162197        329.26178457440705        4.8155163790947730     
   948.22440021297086        329.46683467106124        4.8168917229307322     
   948.58924250042287        329.67194876926811        4.8182670667666914     
   948.95414334553141        329.87712686698421        4.8196424106026496     
   949.31910274984705        330.08236896222229        4.8210177544386088     
   949.68412071492060        330.28767505305274        4.8223930982745680     
   950.04919724230297        330.49304513760421        4.8237684421105271     
   950.41433233354326        330.69847921406586        4.8251437859464863     
   950.77952599018806        330.90397728068780        4.8265191297824455     
   951.14477821377955        331.10953933578242        4.8278944736184037     
   951.51008900586965        331.31516537772637        4.8292698174543638     
   951.87545836799279        331.52085540496074        4.8306451612903230     
   952.24088630169410        331.72660941599429        4.8320205051262821     
   952.60637280851120        331.93242740940309        4.8333958489622404     
   952.97191788998714        332.13830938383381        4.8347711927981987     
   953.33752154766250        332.34425533800447        4.8361465366341578     
   953.70318378306763        332.55026527070476        4.8375218804701170     
   954.06890459773922        332.75633918079922        4.8388972243060762     
   954.43468399320921        332.96247706722966        4.8402725681420353     
   954.80052197102066        333.16867892901575        4.8416479119779936     
   955.16641853268948        333.37494476525575        4.8430232558139528     
   955.53237367976169        333.58127457513166        4.8443985996499119     
   955.89838741375979        333.78766835790850        4.8457739434858711     
   956.26445973620798        333.99412611293610        4.8471492873218303     
   956.63059064864456        334.20064783965364        4.8485246311577894     
   956.99678015258519        334.40723353758926        4.8498999749937477     
   957.36302824956579        334.61388320636445        4.8512753188297069     
   957.72933494110146        334.82059684569373        4.8526506626656660     
   958.09570022872026        335.02737445539037        4.8540260065016252     
   958.46212411394526        335.23421603536622        4.8554013503375844     
   958.82860659830158        335.44112158563564        4.8567766941735426     
   959.19514768329736        335.64809110631552        4.8581520380095018     
   959.56174737046751        335.85512459763316        4.8595273818454610     
   959.92840566132668        336.06222205992469        4.8609027256814201     
   960.29512255739144        336.26938349363911        4.8622780695173793     
   960.66189806017849        336.47660889934184        4.8636534133533376     
   961.02873217120748        336.68389827771841        4.8650287571892967     
   961.39562489199830        336.89125162957617        4.8664041010252559     
   961.76257622406195        337.09866895584861        4.8677794448612151     
   962.12958616891603        337.30615025759931        4.8691547886971742     
   962.49665472807783        337.51369553602484        4.8705301325331325     
   962.86378190305550        337.72130479245823        4.8719054763690917     
   963.23096769536596        337.92897802837541        4.8732808202050508     
   963.59821210652842        338.13671524539558        4.8746561640410100     
   963.96551513804604        338.34451644528787        4.8760315078769692     
   964.33287679143996        338.55238162997625        4.8774068517129283     
   964.70029706821435        338.76031080154183        4.8787821955488866     
   965.06777596989025        338.96830396223049        4.8801575393848458     
   965.43531349797354        339.17636111445574        4.8815328832208049     
   965.80290965397717        339.38448226080510        4.8829082270567641     
   966.17056443942238        339.59266740404615        4.8842835708927232     
   966.53827785580575        339.80091654712896        4.8856589147286815     
   966.90604990465067        340.00922969319743        4.8870342585646407     
   967.27388058746169        340.21760684559052        4.8884096024005999     
   967.64176990575436        340.42604800785182        4.8897849462365581     
   968.00971786104583        340.63455318373644        4.8911602900725173     
   968.37772445483472        340.84312237721406        4.8925356339084765     
   968.74578968864785        341.05175559248295        4.8939109777444356     
   969.11391356399008        341.26045283397264        4.8952863215803948     
   969.48209608237676        341.46921410635383        4.8966616654163539     
   969.85033724532082        341.67803941454770        4.8980370092523131     
   970.21863705434077        341.88692876373415        4.8994123530882723     
   970.58699551095629        342.09588215936168        4.9007876969242306     
   970.95541261666176        342.30489960715590        4.9021630407601897     
   971.32388837300095        342.51398111313381        4.9035383845961489     
   971.69242278147487        342.72312668360973        4.9049137284321080     
   972.06101584360852        342.93233632521219        4.9062890722680672     
   972.42966756091403        343.14161004489102        4.9076644161040255     
   972.79837793491811        343.35094784993453        4.9090397599399846     
   973.16714696714541        343.56034974798257        4.9104151037759429     
   973.53597465911480        343.76981574703768        4.9117904476119021     
   973.90486101235274        343.97934585548472        4.9131657914478613     
   974.27380602838093        344.18894008210401        4.9145411352838204     
   974.64280970873642        344.39859843609037        4.9159164791197796     
   975.01187205494546        344.60832092707028        4.9172918229557379     
   975.38099306853110        344.81810756512073        4.9186671667916979     
   975.75017275104040        345.02795836079230        4.9200425106276571     
   976.11941110399948        345.23787332512762        4.9214178544636162     
   976.48870812894666        345.44785246968735        4.9227931982995745     
   976.85806382743101        345.65789580657378        4.9241685421355337     
   977.22747820099130        345.86800334845753        4.9255438859714928     
   977.59695125116798        346.07817510860582        4.9269192298074520     
   977.96648297951901        346.28841110091309        4.9282945736434103     
   978.33607338758770        346.49871133993219        4.9296699174793694     
   978.70572247693553        346.70907584091259        4.9310452613153286     
   979.07543024912036        346.91950461983458        4.9324206051512869     
   979.44519670570037        347.12999769345055        4.9337959489872460     
   979.81502184824944        347.34055507932902        4.9351712928232052     
   980.18490567833396        347.55117679590114        4.9365466366591644     
   980.55484819752212        347.76186286251107        4.9379219804951235     
   980.92484940740167        347.97261329947366        4.9392973243310818     
   981.29490930955660        348.18342812813069        4.9406726681670410     
   981.66502790557956        348.39430737091840        4.9420480120030010     
   982.03520519705353        348.60525105143563        4.9434233558389602     
   982.40544118559308        348.81625919452568        4.9447986996749185     
   982.77573587279642        349.02733182635689        4.9461740435108776     
   983.14608926027984        349.23846897451813        4.9475493873468359     
   983.51650134966974        349.44967066812023        4.9489247311827951     
   983.88697214258866        349.66093693790884        4.9503000750187542     
   984.25750164066960        349.87226781638930        4.9516754188547134     
   984.62808984556045        350.08366333796721        4.9530507626906726     
   984.99873675891865        350.29512353909968        4.9544261065266308     
   985.36944238240415        350.50664845847018        4.9558014503625900     
   985.74020671768812        350.71823813718044        4.9571767941985492     
   986.11102976645338        350.92989261896861        4.9585521380345083     
   986.48191153039909        351.14161195045494        4.9599274818704675     
   986.85285201123395        351.35339618142035        4.9613028257064258     
   987.22385121067430        351.56524536512484        4.9626781695423849     
   987.59490913045988        351.77715955867058        4.9640535133783441     
   987.96602577233523        351.98913882342413        4.9654288572143042     
   988.33720113807658        352.20118322550218        4.9668042010502624     
   988.70843522946450        352.41329283633922        4.9681795448862207     
   989.07972804830786        352.62546773335788        4.9695548887221799     
   989.45107959643110        352.83770800075695        4.9709302325581390     
   989.82248987567868        353.05001373045945        4.9723055763940982     
   990.19395888794111        353.26238502325384        4.9736809202300574     
   990.56548663510603        353.47482199018145        4.9750562640660165     
   990.93707311911464        353.68732475425759        4.9764316079019748     
   991.30871834194011        353.89989345261580        4.9778069517379340     
   991.68042230558626        354.11252823923519        4.9791822955738931     
   992.05218501210970        354.32522928846839        4.9805576394098523     
   992.42400646361443        354.53799679969472        4.9819329832458115     
   992.79588666225436        354.75083100361110        4.9833083270817697     
   993.16782561026844        354.96373217099745        4.9846836709177289     
   993.53982330995927        355.17670062533620        4.9860590147536881     
   993.91187976374022        355.38973676184082        4.9874343585896472     
   994.28399497412988        355.60284107776010        4.9888097024256064     
   994.65616894382265        355.81601422443129        4.9901850462615647     
   995.02840167570434        356.02925710663550        4.9915603900975238     
   995.40069317297127        356.24257110588007        4.9929357339334830     
   995.77304343933952        356.45595875771062        4.9943110777694422     
   996.14545247980618        356.66942897172390        4.9956864216054013     
   996.51792030116087        356.88297515978519        4.9970617654413605     
   996.89044690540800        357.09658293037910        4.9984371092773188     
   997.26303229331950        357.31025227562191        4.9998124531132779     
   997.63567646567128        357.52398318762215        5.0011877969492371     
   998.00837942322516        357.73777565847769        5.0025631407851963     
   998.38114116673648        357.95162968027705        5.0039384846211545     
   998.75396169697444        358.16554524510155        5.0053138284571137     
   999.12684101468176        358.37952234501944        5.0066891722930729     
   999.49977912062195        358.59356097209201        5.0080645161290320     
   999.87277601554661        358.80766111837119        5.0094398599649912     
   1000.2458317001954        359.02182277589679        5.0108152038009504     
   1000.6189461753262        359.23604593670234        5.0121905476369086     
   1000.9921194416717        359.45033059280888        5.0135658914728678     
   1001.3653514999788        359.66467673622782        5.0149412353088270     
   1001.7386423509828        359.87908435896225        5.0163165791447861     
   1002.1119919954214        360.09355345300338        5.0176919229807453     
   1002.4854004340265        360.30808401033340        5.0190672668167045     
   1002.8588676675295        360.52267602292397        5.0204426106526627    
   1234.8561970376447        361.14883938511451        5.8763802828090235     #quarks
   1287.6952271273612        380.39177024368456        6.0697688274547179     
   1341.1506222064927        399.82674823850380        6.2631573721004123     
   1395.2092141458197        419.44973822423538        6.4565459167461059     
   1449.8585062685902        439.25691917651733        6.6499344613918003     
   1505.0866207060744        459.24466608477780        6.8433230060374948     
   1560.8822512251622        479.40953391891065        7.0367115506831901     
   1617.2346208284473        499.74824337447950        7.2301000953288836     
   1674.1334435323806        520.25766815074553        7.4234886399745781     
   1731.5688898161532        540.93482355592187        7.6168771846202725     
   1789.5315553065670        561.77685626672769        7.8102657292659678     
   1848.0124323247837        582.78103509600726        8.0036542739116623     
   1907.0028839718452        603.94474264417249        8.1970428185573549     
   1966.4946204729658        625.26546772845381        8.3904313632030512     
   2026.4796775370332        646.74079849905115        8.5838199078487438     
   2086.9503965187691        668.36841616394724        8.7772084524944400     
   2147.8994061975623        690.14608925477467        8.9705969971401327     
   2209.3196060096811        712.07166837509124        9.1639855417858271     
   2271.2041505900415        734.14308137999910        9.3573740864315234     
   2333.5464354966580        756.35832894252974        9.5507626310772160     
   2396.3400840054246        778.71548046771363        9.7441511757229105     
   2459.5789348755070        801.21267031997616        9.9375397203686049     
   2523.2570309966904        823.84809433358168        10.130928265014299     
   2587.3686088396598        846.62000657935732        10.324316809659994     
   2651.9080886384772        869.52671636393552        10.517705354305685     
   2716.8700652421194        892.56658544044490        10.711093898951381     
   2782.2492995782090        915.73802541182647        10.904482443597075     
   2848.0407106779508        939.03949530998534        11.097870988242770     
   2914.2393682163147        962.46949933575422        11.291259532888464     
   2980.8404855258996        986.02658474616283        11.484648077534159     
   3047.8394130470579        1009.7093398768964        11.678036622179853 


==> anc/Fig3-left_bottom_panel-TOV_output.dat <==
#data used for left bottom panel of fig.3 - y=10^-1 - m_D=5 GeV
#
#
#	single-fluid TOV output/no DM
#
#	R_NM (km)		M_T (M_sun)		P_NM (MeV/fm^3)
   19.889697257410095       0.14157419651280614        2.0876767131453047     
   19.745637419449448       0.14235793051546594        2.1016440005768526     
   19.609283782723846       0.14312059241737526        2.1156759149938238     
   19.482878159692969       0.14388772989569878        2.1297725995119703     
   19.359304723764733       0.14466630847958237        2.1439341975026434     
   19.249177889608205       0.14543854605614465        2.1581608525960658     
   19.116163452180960       0.14623714513098393        2.1724527086837595     
   19.004643075571977       0.14702646463380961        2.1868099099208331     
   18.882663229870047       0.14783082164333194        2.2012326007294267     
   18.774781632759932       0.14857235370476987        2.2157209258001944     
   18.662482697339360       0.14943297138155687        2.2302750300956502     
   18.559250998659227       0.15022832634990943        2.2448950588524870     
   18.453653412477856       0.15106773018455377        2.2595811575839377     
   18.350137104197103       0.15189517078474765        2.2743334720824429     
   18.244903154799971       0.15271443092644893        2.2891521484221147     
   18.146600572961663       0.15354597319300300        2.3040373329611858     
   18.049601571573184       0.15438508559963263        2.3189891723445695     
   17.960927293546991       0.15523217496919237        2.3340078135059334     
   17.863309112511217       0.15607885168151212        2.3490934036706625     
   17.769736014366813       0.15693902012341687        2.3642460903576850     
   17.680272150964992       0.15778808806608458        2.3794660213824375     
   17.596743973811911       0.15864790710424448        2.3947533448586529     
   17.507076307332561       0.15953049701024385        2.4101082092011135     
   17.421822193084711       0.16040929428987771        2.4255307631278940     
   17.341245499855596       0.16129188141774653        2.4410211556623596     
   17.259568750287560       0.16216553741736811        2.4565795361361316     
   17.164940556951379       0.16306103216094117        2.4722060541904947     
   17.098887765858734       0.16394086231256003        2.4879008597794110     
   17.023812295010863       0.16484507690260258        2.5036641031712206     
   16.949132062507324       0.16575310812001118        2.5194959349512889     
   16.876439026618812       0.16667173621054152        2.5353965060237384     
   16.800769744335337       0.16757724199784374        2.5513659676142031     
   16.728187567954844       0.16849331693017988        2.5674044712712494     
   16.664039486008811       0.16941900141731078        2.5835121688693428     
   16.592055708283006       0.17034124481076898        2.5996892126103952     
   16.513482988637755       0.17126203313348337        2.6159357550258986     
   16.459980227635381       0.17220905427961933        2.6322519489793028     
   16.391635267365537       0.17317476142914873        2.6486379476678756     
   16.328981997274351       0.17408808096664749        2.6650939046247122     
   16.264703659388768       0.17506095573986513        2.6816199737210820     
   16.204884161161342       0.17600287635990131        2.6982163091680476     
   16.153566199647429       0.17696329512176920        2.7148830655184244     
   16.093854319484990       0.17792786008913078        2.7316203976692357     
   16.027122396804369       0.17891512607724000        2.7484284608631642     
   15.971734154307757       0.17986861292535866        2.7653074106907365     
   15.912121987418674       0.18085530519659340        2.7822574030921143     
   15.856331427097366       0.18181879076668661        2.7992785943591345     
   15.801182724313980       0.18282559460669434        2.8163711411369463     
   15.754508130810986       0.18381561584784825        2.8335352004261409     
   15.705492873561278       0.18479010831474613        2.8507709295842218     
   15.644861484209343       0.18580511887071721        2.8680784863279176     
   15.595010831597897       0.18681888458773360        2.8854580287344369     
   15.544298633617180       0.18782613531265641        2.9029097152435472     
   15.496238173083345       0.18885531938661537        2.9204337046593181     
   15.450128804180768       0.18985291524646569        2.9380301561517896     
   15.402585608239974       0.19079019303422842        2.9556992292586530     
   15.359782683700459       0.19188988471430002        2.9734410838868226     
   15.309461791985202       0.19292791943726798        2.9912558803146130     
   15.262966577432184       0.19393328436305587        3.0091437791925384     
   15.225324416967441       0.19501227928526821        3.0271049415459066     
   15.176227770100022       0.19605024594874262        3.0451395287755925     
   15.132727538234207       0.19709830087590771        3.0632477026600200     
   15.091791471104001       0.19815590255770296        3.0814296253569164     
   15.051038090724182       0.19922143791855637        3.0996854594043382     
   15.009758185118548       0.20028044608410217        3.1180153677225544     
   14.970965048614692       0.20133287610964412        3.1364195136155018     
   14.931081980906262       0.20237733660297250        3.1548980607721120     
   14.891527653986479       0.20347951642997575        3.1734511732680346     
   14.855603929462557       0.20456762194812469        3.1920790155669230     
   14.815035696987630       0.20565350055221357        3.2107817525215880     
   14.779321274207218       0.20673522612171535        3.2295595493758849     
   14.741244453335980       0.20780882328766806        3.2484125717657855     
   14.707010404653010       0.20889957125915162        3.2673409857208751     
   14.677098815424454       0.21002534678755760        3.2863449576652974     
   14.640320495216352       0.21112404528048873        3.3054246544198680     
   14.604667695094596       0.21224228063352607        3.3245802432023361     
   14.570985158897956       0.21334820105292826        3.3438118916294628     
   14.538170230665189       0.21447753133792039        3.3631197677178215     
   14.505739021866336       0.21559202900140695        3.3825040398852209     
   14.472728373588343       0.21671560860890340        3.4019648769519479     
   14.444372852504577       0.21784172362482948        3.4215024481417284     
   14.410068981475090       0.21899761193762365        3.4411169230828178     
   14.380100960419384       0.22008852239261237        3.4608084718097216     
   14.348913719621351       0.22125322825997926        3.4805772647633488     
   14.320823315705345       0.22216548109431891        3.5004234727931181     
   14.297077211620818       0.22354577010915694        3.5203472671571849     
   14.265052090620875       0.22471493608741833        3.5403488195239943     
   14.235374846005868       0.22579987226620218        3.5604283019730714     
   14.208807736377063       0.22704041766080008        3.5805858869961553     
   14.182827648420824       0.22812746690487493        3.6008217474980704     
   14.153210141113179       0.22938730201560312        3.6211360567974809     
   14.127535580510754       0.23054881120306511        3.6415289886283593     
   14.102663093321896       0.23173615459972458        3.6620007171404003     
   14.076280467230614       0.23291375381428966        3.6825514169000195     
   14.049328230806958       0.23412414310646815        3.7031812628912508     
   14.026575603105863       0.23527980466398782        3.7238904305167191     
   14.002169731763303       0.23649379231502488        3.7446790955981637     
   13.978207654233330       0.23767797930396706        3.7655474343775266     
   13.953649244586492       0.23889107308364316        3.7864956235173550     
   13.929341629076195       0.24009967628413670        3.8075238401018385     
   13.908863227993512       0.24131974784764929        3.8286322616375044     
   13.884800523512286       0.24253664341026440        3.8498210660537810     
   13.863638279973754       0.24373920201316210        3.8710904317036112     
   13.841223816019015       0.24496128527310237        3.8924405373643811     
   13.819139041233415       0.24618363014068589        3.9138715622383997     
   13.798597246813561       0.24742911520594033        3.9353836859531097     
   13.777991306985800       0.24868846389791074        3.9569770885624069     
   13.756517156413402       0.24991562733191583        3.9786519505466651     
   13.736969667934840       0.25117067789442649        4.0004084528133061     
   13.716284284725869       0.25240905676521708        4.0222467766973740     
   13.696564818383962       0.25363207884725586        4.0441671039621312     
   13.676695930613038       0.25491832309717483        4.0661696167994608     
   13.658315120160134       0.25615505181815967        4.0882544978299755     
   13.640435324986880       0.25745084192994477        4.1104219301037173     
   13.623614424381353       0.25873054841864856        4.1326720971006692     
   13.602750136446707       0.26000590301753140        4.1550051827308874     
   13.584249857778282       0.26125329189710528        4.1774213713346029     
   13.566640102215082       0.26253760807268950        4.1999208476832113     
   13.550720671572094       0.26382522074140685        4.2225037969787458     
   13.532375400965574       0.26510412305607273        4.2451704048547469     
   13.515844622972772       0.26639604862532396        4.2679208573760956     
   13.499865980387055       0.26768949077723114        4.2907553410395796     
   13.483848705153603       0.26900286816904512        4.3136740427736155     
   13.466438790395284       0.27029365605319744        4.3366771499388355     
   13.450807308746365       0.27158568713228887        4.3597648503279443     
   13.436000797297403       0.27293461437469851        4.3829373321660263     
   13.419615319259842       0.27422348609282793        4.4061947841102196     
   13.405679948370215       0.27554726419814407        4.4295373952504180     
   13.390482674922263       0.27688047461531168        4.4529653551086366     
   13.377161890728253       0.27821760374963289        4.4764788536393860     
   13.360513293612465       0.27950342590154315        4.5000780812297263     
   13.345484746459105       0.28084475209814375        4.5237632286987246     
   13.333231085448999       0.28223654375663226        4.5475344872979244     
   13.318430186327527       0.28354242816011815        4.5713920487110435     
   13.305732942884511       0.28491615812494336        4.5953361050536881     
   13.291889140544718       0.28625445236858116        4.6193668488733017     
   13.277992293253870       0.28759365134324250        4.6434844731491012     
   13.268086720462438       0.28896597947012503        4.6676891712918174     
   13.252702183387800       0.29031852739979980        4.6919811371433511     
   13.237602824756774       0.29170217040953600        4.7163605649764309     
   13.225126331434039       0.29306955218156150        4.7408276494946753     
   13.214934600263573       0.29443929704858990        4.7653825858321950     
   13.204615948892659       0.29581487170434917        4.7900255695525731     
   13.192083296389152       0.29720738075070308        4.8147567966497178     
   13.181050835740951       0.29859873229094269        4.8395764635463392     
   13.169168561239305       0.30000141696956967        4.8644847670942060     
   13.156610460409469       0.30137702527538052        4.8894819045734357     
   13.149382073336261       0.30276780075489057        4.9145680736920863     
   13.135510098205488       0.30416627820437347        4.9397434725856337     
   13.123761277939970       0.30556289727895025        4.9650082998163585     
   13.113557450221657       0.30694927967820612        4.9903627543730211     
   13.103095170053434       0.30840306530779765        5.0158070356700541     
   13.092018264202119       0.30975622735099728        5.0413413435471526     
   13.083800179457061       0.31123406989432778        5.0669658782681779     
   13.073943966688754       0.31265111976914872        5.0926808405212523     
   13.063474898909847       0.31405548045038945        5.1184864314174607     
   13.054173785293806       0.31553285761541450        5.1443828524903736     
   13.044422667827138       0.31695927645691252        5.1703703056951440     
   13.034387671504504       0.31833957089829684        5.1964489934078797     
   13.024001903228966       0.31985349579935174        5.2226191184249844     
   13.017776174032907       0.32127762582757252        5.2488808839618040     
   13.006866177207840       0.32265786221722836        5.2752344936524320     
   12.998959730647545       0.32420557818252016        5.3016801515484548     
   12.987903638074906       0.32562900773740078        5.3282180621177790     
   12.982988430129909       0.32710659057674379        5.3548484302443704     
   12.975399549403928       0.32855922863795345        5.3815714612267200     
   12.965584220546054       0.32998545605705787        5.4083873607772608     
   12.955436674374177       0.33136799434817338        5.4352963350208325     
   12.949904207288776       0.33293884312167965        5.4622985904940968     
   12.943318838882270       0.33448336452174576        5.4893943341442686     
   12.935193135612410       0.33597977913619836        5.5165837733280574     
   12.926775626081703       0.33743047101112117        5.5438671158104054     
   12.918936335770850       0.33895484141541604        5.5712445697634738     
   12.911877202571331       0.34042805913105628        5.5987163437655774     
   12.905736375175987       0.34193271748318271        5.6262826467994627     
   12.899446373711116       0.34345117401434150        5.6539436882515943     
   12.889871981192865       0.34492986036939954        5.6816996779105180     
   12.884808048639577       0.34645400514144042        5.7095508259658398     
   12.877737236738509       0.34797383295798701        5.7374973430067628     
   12.870512698147493       0.34948691626287653        5.7655394400205457     
   12.864921552212962       0.35099480823603485        5.7936773283915031     
   12.857759960655214       0.35252440207565328        5.8219112198990848     
   12.852632020878058       0.35404530998232020        5.8502413267171063     
   12.844842940869018       0.35554248106286224        5.8786678614114090     
   12.838775845322417       0.35710870158278829        5.9071910369391940     
   12.832938506963329       0.35865084343113390        5.9358110666468136     
   12.828761836047930       0.36020789236549772        5.9645281642688985     
   12.822267970682589       0.36170377692418798        5.9933425439260652     
   12.817767046918492       0.36330292443052442        6.0222544201236214     
   12.811995046354019       0.36485807390777641        6.0512640077498752     
   12.805670181442114       0.36642523595283488        6.0803715220748860     
   12.799782182899429       0.36797798117928154        6.1095771787478057     
   12.794897237503900       0.36951813222004909        6.1388811937960064     
   12.787079429609665       0.37107466202897421        6.1682837836229618     
   12.786006453970280       0.37266781223029449        6.1977851650064393     
   12.780867932528603       0.37423873798153034        6.2273855550967729     
   12.775665109730413       0.37583501961654764        6.2570851714150191     
   12.769547390312328       0.37738855713463088        6.2868842318511176     
   12.765456462817234       0.37897288905865739        6.3167829546614565     
   12.761908070353824       0.38058727587121483        6.3467815584680300     
   12.755871026886595       0.38214501881451474        6.3768802622552903     
   12.751613511665722       0.38376333363113541        6.4070792853690000     
   12.747232946445012       0.38536012558358734        6.4373788475136182     
   12.742940968204667       0.38698198865598560        6.4677791687507069     
   12.739797314466138       0.38858132996791783        6.4982804694967919     
   12.735375855814882       0.39019167501832530        6.5288829705207103     
   12.730756487127298       0.39179703731955845        6.5595868929423560     
   12.726127324846461       0.39340644294044347        6.5903924582295170     
   12.723651639064954       0.39505597372231738        6.6212998881965950     
   12.720908319916465       0.39666981170617649        6.6523094050019349     
   12.715633781429011       0.39823632666898839        6.6834212311452683     
   12.712209820448225       0.39992629392076795        6.7146355894661811     
   12.709187546580402       0.40156001140668657        6.7459527031413602     
   12.705868699527258       0.40321307557321912        6.7773727956818792     
   12.702537505382896       0.40484463533023379        6.8088960909315119     
   12.695106397728260       0.40634232212314403        6.8405228130641502     
   12.695054484191390       0.40811843760949496        6.8722531865808998     
   12.692656070508914       0.40979236008000414        6.9040874363083722     
   12.689485527150433       0.41144951806062630        6.9360257873956028     
   12.686085721528906       0.41306505740076399        6.9680684653117844     
   12.683709866374610       0.41475772096511659        7.0002156958435746     
   12.680295869657082       0.41641334102548472        7.0324677050928708     
   12.677567138063171       0.41811065792104857        7.0648247194736591     
   12.676139982070426       0.41978181843302265        7.0972869657098432     
   12.673586823981083       0.42146088192492565        7.1298546708324695     
   12.669304104388551       0.42312194369211487        7.1625280621769072     
   12.663963644774013       0.42465460703658686        7.1953073673801899     
   12.665281271599623       0.42649792785806556        7.2281928143784295     
   12.663891969898957       0.42821451829866947        7.2611846314036619     
   12.660272975753191       0.42989120136584330        7.2942830469813096     
   12.658036491134272       0.43155441841704828        7.3274882899278397     
   12.655751578928335       0.43326869525429146        7.3608005893468080     
   12.653354023220366       0.43500172842720508        7.3942201746263763     
   12.652611178496219       0.43670172632545867        7.4277472754373477     
   12.649358392240808       0.43840000839859405        7.4613821217286285     
   12.648232599623983       0.44010743462552654        7.4951249437257266     
   12.646040767560615       0.44182665315756364        7.5289759719264779     
   12.643419825515403       0.44356705986121475        7.5629354370990889     
   12.642184538880679       0.44528854464503337        7.5970035702783045     
   12.636231070634143       0.44698654484493699        7.6311806027628375     
   12.638731557685105       0.44874960866818187        7.6654667661117664     
   12.636510759683301       0.45046360243744271        7.6998622921421038     
   12.635932241030602       0.45222289100659202        7.7343674129246427     
   12.634219958231592       0.45397332843340571        7.7689823607816590     
   12.631815941812956       0.45570529402286958        7.8037073682832983     
   12.630746056889619       0.45745383706570469        7.8385426682440880     
   12.629903835572971       0.45918517076827814        7.8734884937200631     
   12.627826346048243       0.46094247490547696        7.9085450780056261     
   12.628408523603348       0.46276445978567055        7.9437126546293086     
   12.624310229215574       0.46441681432446136        7.9789914573513823     
   12.623714560387850       0.46622626125773270        8.0143817201599941     
   12.622549909576664       0.46798185406621734        8.0498836772676672     
   12.622323414602203       0.46977196658762815        8.0854975631080848     
   12.621050619109871       0.47155180095466559        8.1212236123328871     
   12.620127506956811       0.47332762819320334        8.1570620598071635     
   12.615511956064537       0.47494747618995081        8.1930131406069755     
   12.618141208008684       0.47688311090896407        8.2290770900155703     
   12.613531934836221       0.47867312031895903        8.2652541435192965     
   12.616258635605387       0.48047112631081829        8.3015445368046983     
   12.615849276152202       0.48225452495853904        8.3379485057540546     
   12.615145745361886       0.48406974426034699        8.3744662864426562     
   12.616212686126808       0.48594491774124815        8.4110981151342958     
   12.614534531701970       0.48770104941603126        8.4478442282782744     
   12.613349444542846       0.48943001177664680        8.4847048625050192     
   12.612256879680482       0.49125527986416301        8.5216802546227317     
   12.611228830908599       0.49303594254609640        8.5587706416133091     
   12.611736526460513       0.49490818242843787        8.5959762606290653     
   12.610411207019704       0.49671512342652779        8.6332973489880906     
   12.611737042040248       0.49856025369574608        8.6707341441709609     
   12.608552555372809       0.50036680573397241        8.7082868838168501     
   12.612413388293389       0.50220750451650609        8.7459558057193068     
   12.609962691137039       0.50401792078347829        8.7837411478224929     
   12.609122367953347       0.50584373353595569        8.8216431482171132     
   12.607361121796295       0.50770572092855715        8.8596620451367318     
   12.609045285193885       0.50943945409877234        8.8977980769531992     
   12.606191972482783       0.51137371880171756        8.9360514821731876     
   12.609155807570056       0.51322020584724792        8.9744224994338513     
   12.610770710327659       0.51506870020882722        9.0129113674987043     
   12.608204004085765       0.51690469274600026        9.0515183252534914     
   12.609402183641558       0.51878722897020035        9.0902436117022507     
   12.609070258965058       0.52065790155874547        9.1290874659631100     
   12.610295348627782       0.52252263345368233        9.1680501272637542     
   12.609498492095572       0.52439327892989129        9.2071318349377567     
   12.609167113001785       0.52625539976985380        9.2463328284200603     
   12.610037114245845       0.52812928052213215        9.2856533472425458     
   12.609130918699393       0.52997866135028260        9.3250936310300769     
   12.610065643059380       0.53188242980078648        9.3646539194961296     
   12.610762170404598       0.53376240848820278        9.4043344524384107     
   12.610944712281604       0.53564527972727005        9.4441354697345190     
   12.611269439581450       0.53750735923704895        9.4840572113376744     
   12.611329140732916       0.53942510470072746        9.5240999172719505     
   12.612132110391279       0.54130690448659846        9.5642638276284515     
   12.612760008753209       0.54320916077461612        9.6045491825607456     
   12.609687971123812       0.54510901422878144        9.6449562222798395     
   12.613520682822307       0.54701850860718337        9.6854851870504017     
   12.613770661175767       0.54889043822935535        9.7261363171857500     
   12.612966070678310       0.55073968619219182        9.7669098530442913     
   12.614274164903151       0.55274319689826334        9.8078060350231890     
   12.615716616074408       0.55464774587070098        9.8488251035557788     
   12.616324254248482       0.55655519928945985        9.8899672991059049     
   12.617684179005741       0.55848631527607007        9.9312328621632187     
   12.619081293500800       0.56042787416957784        9.9726220332393485     
   12.619412620115609       0.56235981309158989        10.014135052862438     
   12.618949229673404       0.56424590138920605        10.055772161573113     
   12.619648259053189       0.56616506550443213        10.097533599919178     
   12.620996016007325       0.56813866484915276        10.139419608451936     
   12.622315623364925       0.57007890652135806        10.181430427720112     
   12.623156882121762       0.57202680529356686        10.223566298266483     
   12.620905265741680       0.57395779161722738        10.265827460621981     
   12.624847026180712       0.57590215363742514        10.308214155302027     
   12.625819641486530       0.57786257068721669        10.350726622800499     
   12.626611716827972       0.57981060440642140        10.393365103586239     
   12.627381321902368       0.58175781228588830        10.436129838097168     
   12.627546497330757       0.58367963801961853        10.479021066736223     
   12.631189253479628       0.58568073435961931        10.522039029865693     
   12.631352745083145       0.58763628539009449        10.565183967803417     
   12.632136659776965       0.58961844196453062        10.608456120817010     
   12.633296312040061       0.59157513176842147        10.651855729119269     
   12.634470433789266       0.59356830609579647        10.695383032863306     
   12.635737740932512       0.59551641657979515        10.739038272137634     
   12.636724214075430       0.59750420981169505        10.782821686961077     
   12.637946017798125       0.59949595960791702        10.826733517277848     
   12.638139439722464       0.60145272003850403        10.870774002953112     
   12.640777097267554       0.60347257007491151        10.914943383766591     
   12.641292562646829       0.60544504895019680        10.959241899409346     
   12.643730078182777       0.60743947897332851        11.003669789477387     
   12.644358330963557       0.60943397819519396        11.048227293467525     
   12.645674284823411       0.61143836651535011        11.092914650771526     
   12.646389165591016       0.61340507550208956        11.137732100671808     
   12.645176334498428       0.61542242599686903        11.182679882336055     
   12.649760918658259       0.61743217919587234        11.227758234811949     
   12.650844980501558       0.61943081444303549        11.272967397022372     
   12.653261444532783       0.62146194195997906        11.318307607760106     
   12.654315937894886       0.62347817707660547        11.363779105682807     
   12.655919066023525       0.62548924149502716        11.409382129308144     
   12.657193450503955       0.62749903884144542        11.455116917007865     
   12.659082231355647       0.62953485524621944        11.500983707003572     
   12.660105284823485       0.63156163516444330        11.546982737360988     
   12.661464793345369       0.63356250903723654        11.593114245985181     
   12.662757787385420       0.63558042848778451        11.639378470614655     
   12.663816689536482       0.63759427770068644        11.685775648817190     
   12.666599176768116       0.63967810966163241        11.732306017983865     
   12.668349419516288       0.64171540803414617        11.778969815324134     
   12.668718501777724       0.64369634522464114        11.825767277860411     
   12.671427570987817       0.64579756385265030        11.872698642423330     
   12.673182211237792       0.64781454339761435        11.919764145646003     
   12.675570722058021       0.64984918309916995        11.966964023958994     
   12.673816148679547       0.65194008041656337        12.014298513585134     
   12.677560883886811       0.65395079320823524        12.061767850533908     
   12.681149701129653       0.65604912575587404        12.109372270596831     
   12.680790384319533       0.65803731644443553        12.157112009341668     
   12.683659645072805       0.66016017097376301        12.204987302107126     
   12.684866639726240       0.66222070097252694        12.252998383998086     
   12.688736875063196       0.66426831608345971        12.301145489879811     
   12.689156877588768       0.66636046084907974        12.349428854372789     
   12.690300537849984       0.66839008881266160        12.397848711847578     
   12.692904629634175       0.67050424509116702        12.446405296419396     
   12.693999155846420       0.67255024097077287        12.495098841942982     
   12.694489199765044       0.67465274142308429        12.543929582006822     
   12.697297680386445       0.67670065668112911        12.592897749928492     
   12.700689026137608       0.67881969049064461        12.642003578748826     
   12.702405154344012       0.68090791983163412        12.691247301226952     
   12.705066300255638       0.68298528540649117        12.740629149834636     
   12.706629749494716       0.68508521001302680        12.790149356751293     
   12.707169253701315       0.68714223336955282        12.839808153858545     
   12.710086410869170       0.68925851881872136        12.889605772734612     
   12.710979777899571       0.69133618485503612        12.939542444649504     
   12.710578047872280       0.69346054626317044        12.989618400559531     
   12.716539671172132       0.69557092399367015        13.039833871101633     
   12.718110991329162       0.69763559563228428        13.090189086588447     
   12.719258690832921       0.69970048245718608        13.140684277002794     
   12.721906306733876       0.70188401341803808        13.191319671992506     
   12.723933353078658       0.70399047286850558        13.242095500865052     
   12.725951800905920       0.70611114451980417        13.293011992581864     
   12.728776218883018       0.70822605363490543        13.344069375753786     
   12.730672771201947       0.71035685736666498        13.395267878635112     
   12.731897620782746       0.71243464253596112        13.446607729118101     
   12.734586897763474       0.71458649461235224        13.498089154728836     
   12.736618724607645       0.71671334910953222        13.549712382620418     
   12.738412502094823       0.71882828182675296        13.601477639568580     
   12.741046646510215       0.72095438985454141        13.653385151966333     
   12.743610519245182       0.72310921573484654        13.705435145818219     
   12.745436358466378       0.72523553248996309        13.757627846735533     
   12.747289748483647       0.72735597064888857        13.809963479930795     
   12.749023531469463       0.72947623541025131        13.862442270212473     
   12.751842264481621       0.73165024856312233        13.915064441979261     
   12.754108591385862       0.73378446946364129        13.967830219216284     
   12.756620995247527       0.73594685481558120        14.020739825487833     
   12.759033602439267       0.73809189899276484        14.073793483933841     
   12.761618234954936       0.74024279643064284        14.126991417263236     
   12.763549611502697       0.74239221595965110        14.180333847749981     
   12.765655629596795       0.74454806851132682        14.233820997226708     
   12.768113566593094       0.74670974283940272        14.287453087080378     
   12.770054747108802       0.74885783161134412        14.341230338246616     
   12.772230513564445       0.75101856078682827        14.395152971204537     
   12.774995959720068       0.75318105821788017        14.449221205971583     
   12.776826901258401       0.75534734609764442        14.503435262098415     
   12.779124499808663       0.75750590905814974        14.557795358663657     
   12.781623113793216       0.75968016719556797        14.612301714268767     
   12.784385954411656       0.76184805504561126        14.666954547032992     
   12.786099324474543       0.76401235593955386        14.721754074587832     
   12.788009163364361       0.76615950727228554        14.776700514072328     
   12.790690025464647       0.76836580670898147        14.831794082127931     
   12.793704179036572       0.77054786829224053        14.887034994892931     
   12.796060457869151       0.77273108828026582        14.942423467997942     
   12.797790106889074       0.77489830549274963        14.997959716560647     
   12.800798555287924       0.77710208025893901        15.053643955180304     
   12.802779580465975       0.77928944151529245        15.109476397933339     
   12.803317144860381       0.78138432140265945        15.165457258367747     
   12.807923793316300       0.78366807994562959        15.221586749498668     
   12.810416258676144       0.78585925317656147        15.277865083802620     
   12.811905443388621       0.78802600866736350        15.334292473213296     
   12.814775092417864       0.79023985817232512        15.390869129115870     
   12.817348596753964       0.79244489218962078        15.447595262342730     
   12.816860608700400       0.79464040670708624        15.504471083167703     
   12.822002459890845       0.79683450131860090        15.561496801301963     
   12.825050955849674       0.79905393157371729        15.618672625888589     
   12.827116337011631       0.80125843909452643        15.675998765497724     
   12.830718901716317       0.80347143838881019        15.733475428121901     
   12.832734361165731       0.80567484444497894        15.791102821171092     
   12.834998877209063       0.80789034949132665        15.848881151467879     
   12.836761154552118       0.81007799169422468        15.906810625242324     
   12.839680214727434       0.81231233181511997        15.964891448127565     
   12.842511505435523       0.81452920128766071        16.023123825155057     
   12.844236103737980       0.81672428621473192        16.081507960749430     
   12.847179125429930       0.81895985526070858        16.140044058724079     
   12.846672528248474       0.82104901303290900        16.198732322276232     
   12.852196938643464       0.82341127907887923        16.257572953982233     
   12.854036635906324       0.82560337835991193        16.316566155793264     
   12.858119539769699       0.82786852819577772        16.375712129029971     
   12.859505196076181       0.83007716095880946        16.435011074378458     
   12.862357919570741       0.83232291294651128        16.494463191885529     
   12.865045198716683       0.83455000218453379        16.554068680953527     
   12.867641657157385       0.83678878126103728        16.613827740336852     
   12.870463716940348       0.83901604709012767        16.673740568136147     
   12.872651960854638       0.84125930352043743        16.733807361794973     
   12.873509206413861       0.84342202076408757        16.794028318094323     
   12.877064833500784       0.84569179772359915        16.854403633148770     
   12.880714023501953       0.84797865044134091        16.914933502401809     
   12.883181523457900       0.85022232294559619        16.975618120621284     
   12.886731161901379       0.85246914862027534        17.036457681895161     
   12.888176651251211       0.85471592573126753        17.097452379627015     
   12.890860801684747       0.85694534320214877        17.158602406531866     
   12.893457448628476       0.85921323139942529        17.219907954632017     
   12.895650679630158       0.86145595659756580        17.281369215251733     
   12.898396672583038       0.86371268807262147        17.342986379014551     
   12.900966062941684       0.86596336384330275        17.404759635837546     
   12.903515387766893       0.86821544173994425        17.466689174928351     
   12.906505578623326       0.87047896972338556        17.528775184779565     
   12.908851858692485       0.87273958766234871        17.591017853166033     
   12.912003728792472       0.87499570653468650        17.653417367139912     
   12.914078033113947       0.87726042985577490        17.715973913026669     
   12.916687758265086       0.87952123332429577        17.778687676420908     
   12.918909190445948       0.88176534405603113        17.841558842182646     
   12.921973837443351       0.88404938294748159        17.904587594432897     
   12.925022007500429       0.88631676761587186        17.967774116549972     
   12.927100449358093       0.88858536550607625        18.031118591165630     
   12.927974941364766       0.89075553502975613        18.094621200160422     
   12.932376472843572       0.89311267299944197        18.158282124660580     
   12.934881414111556       0.89539573942960737        18.222101545033837     
   12.938298834011157       0.89767207839373175        18.286079640885713     
   12.940215218176418       0.89994389642832362        18.350216591055137     
   12.943367803320953       0.90222678399075795        18.414512573611734     
   12.945970575908275       0.90450585630586944        18.478967765850928     
   12.947828128176781       0.90675228057083102        18.543582344291114     
   12.950810466169267       0.90905766813665456        18.608356484669308     
   12.954501871499986       0.91135112857601175        18.673290361938015     
   12.956176034374304       0.91360475890053872        18.738384150261044     
   12.958980767941574       0.91590932837118999        18.803638023011025     
   12.961568251600655       0.91819265845671194        18.869052152764016     
   12.964456589161676       0.92048853524489049        18.934626711297916     
   12.967058377688252       0.92277194126433360        19.000361869587891     
   12.970004526062736       0.92505897125464542        19.066257797802773     
   12.972490397495752       0.92735033661683264        19.132314665302435     
   12.974477491159909       0.92961398604621115        19.198532640633960     
   12.977645881196976       0.93193150598468566        19.264911891527849     
   12.980352612510069       0.93421951675388148        19.331452584895739     
   12.983351938777790       0.93651817629355871        19.398154886826244     
   12.986005556342016       0.93881596039086068        19.465018962581908     
   12.989080787784088       0.94111075265876976        19.532044976596467     
   12.990943891152405       0.94340440903297207        19.599233092470786     
   12.993715143472544       0.94570995045795991        19.666583472970601     
   12.994876403396701       0.94791396584761345        19.734096280022921     
   12.999093898899801       0.95031898967236383        19.801771674713031     
   13.001842922198255       0.95260953439612206        19.869609817281340     
   13.004484308181061       0.95491700697633630        19.937610867121105     
   13.007100490802211       0.95721656262148591        20.005774982774227     
   13.009778822573066       0.95952268836863963        20.074102321929356     
   13.011799341212347       0.96178855077397274        20.142593041418632     
   13.015326913522573       0.96414332508218892        20.211247297214761     
   13.016533264271978       0.96638343493518375        20.280065244428329     
   13.020441433517012       0.96875362443059543        20.349047037305098     
   13.023087507629901       0.97105669692696395        20.418192829222995     
   13.026014055620614       0.97338000215573739        20.487502772689712     
   13.027206929894602       0.97563274471807893        20.556977019339662     
   13.031290332933779       0.97798589376366130        20.626615719932037     
   13.033899131827322       0.98030348491201169        20.696419024347488     
   13.035415725428322       0.98257223910684899        20.766387081585698     
   13.039323822707994       0.98494022394027836        20.836520039763457     
   13.042001461639467       0.98725954625069201        20.906818046111599     
   13.044406866315919       0.98956441054567823        20.977281246972616     
   13.047696809185460       0.99188324134665518        21.047909787798702     
   13.050054774712565       0.99421266494575011        21.118703813148802     
   13.052943976513507       0.99652930724119249        21.189663466686500     
   13.055221923566243       0.99884370486663243        21.260788891178365     
   13.058382792594664        1.0011484470320644        21.332080228490554     
   13.060655361220084        1.0034916571616099        21.403537619587720     
   13.063362074101132        1.0058147276809561        21.475161204529982     
   13.066203829827346        1.0081264735383346        21.546951122471555     
   13.069465368498246        1.0104588508360821        21.618907511658040     
   13.071438240353958        1.0127789476158660        21.691030509424646     
   13.074090061039955        1.0151087020994678        21.763320252194479     
   13.076915658250787        1.0174357306205304        21.835776875475780     
   13.079324239137454        1.0197574905151352        21.908400513861068     
   13.082216172183399        1.0220844858863296        21.981191301024587     
   13.085211759923444        1.0244157060628705        22.054149369720189     
   13.087213462847304        1.0267359121279895        22.127274851780321     
   13.090445325161030        1.0290714348578545        22.200567878113908     
   13.092477765229372        1.0313823964859929        22.274028578704385     
   13.095139571571634        1.0337166434596230        22.347657082608190     
   13.097192302899932        1.0360179602593949        22.421453517953601     
   13.101052371498101        1.0383925375454166        22.495418011938050     
   13.103339428743940        1.0407195182294355        22.569550690827807     
   13.105849799207057        1.0430449259566683        22.643851679955613     
   13.109051686497851        1.0453849395849133        22.718321103719475     
   13.111822061719254        1.0477046006898576        22.792959085581220     
   13.113636784849026        1.0500327044839155        22.867765748065082     
   13.116740830937930        1.0523813546877931        22.942741212756346     
   13.118721479112644        1.0546902584035254        23.017885600300204     
   13.122367889093315        1.0570603750026657        23.093199030400235     
   13.124098776274849        1.0593617169948326        23.168681621817004     
   13.128058126724989        1.0617261578489667        23.244333492367634     
   13.129565708286012        1.0640381964322765        23.320154758923696     
   13.132574233278111        1.0663961417226331        23.396145537410785     
   13.135343482579584        1.0687373571313801        23.472305942806919     
   13.138141164290362        1.0710786647308894        23.548636089142402     
   13.140740087093596        1.0734130219589004        23.625136089497520     
   13.143117268030776        1.0757401209311521        23.701806056002631     
   13.146202781266219        1.0780928385575881        23.778646099837239     
   13.148614375951199        1.0804232372819669        23.855656331228111     
   13.151365441002747        1.0827647166481780        23.932836859449694     
   13.153977799283460        1.0851078010131596        24.010187792822510     
   13.156483254591828        1.0874414806182333        24.087709238713103     
   13.159004991009670        1.0897794922033857        24.165401303532231     
   13.158928450032215        1.0920073271884980        24.243264092735441     
   13.164772713358099        1.0944643575072761        24.321297710821796     
   13.167228314982788        1.0968007307172525        24.399502261332884     
   13.169862212547923        1.0991390311910605        24.477877846853549     
   13.172017212685152        1.1014749958279189        24.556424569010076     
   13.174674996599963        1.1038177772572295        24.635142528470375     
   13.177886559144415        1.1061653569733600        24.714031824943465     
   13.179934108749253        1.1085042496722668        24.793092557179072     
   13.182669073723828        1.1108463914164148        24.872324822967208     
   13.185329949686301        1.1131866899174472        24.951728719137915     
   13.187824364800203        1.1155059948639843        25.031304341561086     
   13.189918146384306        1.1178568658392896        25.111051785146149     
   13.193607499920228        1.1202087118127140        25.190971143841889     
   13.195004721369584        1.1225265149428418        25.271062510636249     
   13.198303882048783        1.1248825564836855        25.351325977556350     
   13.199470606171616        1.1271784953294977        25.431761635668462     
   13.203981422667672        1.1295756007275419        25.512369575077379     
   13.204907076303718        1.1318650652094704        25.593149884927591     
   13.208250829872599        1.1342542731742900        25.674102653402166     
   13.211917721695640        1.1366046605169511        25.755227967723687     
   13.213526542291582        1.1389449258312365        25.836525914153707     
   13.216216845326040        1.1412914167424244        25.917996577993240     
   13.218761521722113        1.1436282771955724        25.999640043583344     
   13.221582306116963        1.1459697622181602        26.081456394304634     
   13.223169214218473        1.1482821706058599        26.163445712577683     
   13.226519879662474        1.1506535318212179        26.245608079864155     
   13.229235262904055        1.1529923522205430        26.327943576665998     
   13.231069741470685        1.1553161942983587        26.410452282526983     
   13.233083185280075        1.1576198310576229        26.493134276031967     
   13.236261816686135        1.1599854538797256        26.575989634808202     
   13.239866754172766        1.1623617415771310        26.659018435525628     
   13.242138597776149        1.1647005741359215        26.742220753897531     
   13.244315341237506        1.1670398017725685        26.825596664680489     
   13.246698777503610        1.1693756472237762        26.909146241675995     
   13.249321472748145        1.1717149562028029        26.992869557730337     
   13.251696865261000        1.1740577248325752        27.076766684735542     
   13.254624231569379        1.1763936425642791        27.160837693630210     
   13.256796484204944        1.1787286472137726        27.245082654399930     
   13.258461471272797        1.1810255002857375        27.329501636078810     
   13.261323444096906        1.1833864235092757        27.414094706749250     
   13.264449323116823        1.1857574985507686        27.498861933543900     
   13.267017859775018        1.1880925587204314        27.583803382645641     
   13.269471444338837        1.1904266342037539        27.668919119289399     
   13.272023149507961        1.1927707865752708        27.754209207762180     
   13.274388972453703        1.1951009119319893        27.839673711404775     
   13.276986589134800        1.1974424667257551        27.925312692612959     
   13.279229388722923        1.1997682341583125        28.011126212837546     
   13.283202466140546        1.2021844220040285        28.097114332586926     
   13.284251338547064        1.2044590924213072        28.183277111426850     
   13.286819439261885        1.2067978355946893        28.269614607982657     
   13.289614589065867        1.2091261636568504        28.356126879939893     
   13.291549502398718        1.2114552637696281        28.442813984045902     
   13.294133523695544        1.2137891423963554        28.529675976110699     
   13.294507594428881        1.2160435325302217        28.616712911008953     
   13.298841784826070        1.2184458262047955        28.703924842680500     
   13.301354892443491        1.2207977157324361        28.791311824132517     
   13.304068883490334        1.2231335792657505        28.878873907440504     
   13.306265308357348        1.2254486444557600        28.966611143749908     
   13.309023351451046        1.2277863874672974        29.054523583277295     
   13.311581069260740        1.2301167858934290        29.142611275312461     
   13.314170740744151        1.2324461201898413        29.230874268219019     
   13.316097974969837        1.2347714687027023        29.319312609437524     
   13.318568439782934        1.2371097448842472        29.407926345485258     
   13.321621103908202        1.2394453710372384        29.496715521959334     
   13.322759954719761        1.2417513619706064        29.585680183537349     
   13.325690663240128        1.2440994715398825        29.674820373980079     
   13.328141175152680        1.2464238529939180        29.764136136131988     
   13.330119437049857        1.2487207422315783        29.853627511924415     
   13.333485503723765        1.2510668462715180        29.943294542375909     
   13.334967643911028        1.2533959249269726        30.033137267595521     
   13.337761668048389        1.2557285678702099        30.123155726783189     
   13.339987019132275        1.2580449569693273        30.213349958232861     
   13.342334615904916        1.2603703279862224        30.303719999333680     
   13.344646392835266        1.2626867519263458        30.394265886572136     
   13.347350640840425        1.2650112771115443        30.484987655533882     
   13.349364084681843        1.2673381881378947        30.575885340906488     
   13.352102447393261        1.2696498328037602        30.666958976479886     
   13.354773200401382        1.2719817776734561        30.758208595150450     
   13.356147817170838        1.2742807104362155        30.849634228921154     
   13.358766651541536        1.2766105239365038        30.941235908905277     
   13.360770688445575        1.2789107185953088        31.033013665327459     
   13.363192594083737        1.2812276169588404        31.124967527525904     
   13.365846295791412        1.2835682900719241        31.217097523955623     
   13.368501304301461        1.2858783060207739        31.309403682189373     
   13.370486581864757        1.2881887048753995        31.401886028920629     
   13.372943572446394        1.2905117790643121        31.494544589965734     
   13.375408942036751        1.2928164224738701        31.587379390265976     
   13.377594457537095        1.2951203548183705        31.680390453890276     
   13.379526935917644        1.2974294494131813        31.773577804036812     
   13.382186624532800        1.2997548845067646        31.866941463036500     
   13.384573474398945        1.3020499359790036        31.960481452354511     
   13.386794264879869        1.3043673914778111        32.054197792592888     
   13.388963004976604        1.3066705985691256        32.148090503493314     
   13.390513649551842        1.3089462594343517        32.242159603938816     
   13.393655018346635        1.3112775318029355        32.336405111957333     
   13.395579749052057        1.3135792499541472        32.430827044723259     
   13.398245301794352        1.3158846452192439        32.525425418560502     
   13.400559558840417        1.3181896330447394        32.620200248944862     
   13.402695169931031        1.3204958012419985        32.715151550506711     
   13.405055563663749        1.3227965012009282        32.810279337033677     
   13.407040432286994        1.3250952010692625        32.905583621472751     
   13.409347405255200        1.3273833469201206        33.001064415933520     
   13.411658364493713        1.3296893586358898        33.096721731690721     
   13.413912247560535        1.3319855057428229        33.192555579186781     
   13.415996499158357        1.3342879386272526        33.288565968034462     
   13.418774632620059        1.3365742177643152        33.384752907019937     
   13.420279659071955        1.3388577135247550        33.481116404104860     
   13.422662947994226        1.3411605449694490        33.577656466430248     
   13.424682642002461        1.3434373799075705        33.674373100318007     
   13.427614030253720        1.3457320870461178        33.771266311274509     
   13.429193823768443        1.3480219097130433        33.868336103993606     
   13.431680766670274        1.3503241407285269        33.965582482358755     
   13.433605063230180        1.3526008253560275        34.063005449446088     
   13.435643258444994        1.3548769909061111        34.160605007527877     
   13.438121705557586        1.3571750480182125        34.258381158074904     
   13.440081382607023        1.3594423777648024        34.356333901759413     
   13.442535855774011        1.3617319752490040        34.454463238458104     
   13.444856257663078        1.3640120291850770        34.552769167254922     
   13.446280497774687        1.3662841895076514        34.651251686444830     
   13.448978925897578        1.3685763178952390        34.749910793535584     
   13.451136999447042        1.3708492530296104        34.848746485251716     
   13.453677297327348        1.3731178806780318        34.947758757536853     
   13.455391609189878        1.3754031656684658        35.046947605557371     
   13.457532242637482        1.3776760870051705        35.146313023705069     
   13.459834626510348        1.3799465346138433        35.245855005600198     
   13.461579161442879        1.3822193986947087        35.345573544094783     
   13.464067019437111        1.3844936043391611        35.445468631275716     
   13.465982328588417        1.3867538402662796        35.545540258467597     
   13.468244924772062        1.3890287254751985        35.645788416236030     
   13.470451481840522        1.3912857903355786        35.746213094390761     
   13.472359635091435        1.3935489215806685        35.846814281988841     
   13.474275979458401        1.3958103219431108        35.947591967338347     
   13.476426151475069        1.3980758838905543        36.048546137999928     
   13.478292666865539        1.4003282266597605        36.149676780791893     
   13.480721846975412        1.4025995265281004        36.250983881792038     
   13.483038115075875        1.4048566082026981        36.352467426342137     
   13.485015983853465        1.4071092372003267        36.454127399050094     
   13.486801215773331        1.4093701937289531        36.555963783793104     
   13.489006560384666        1.4116125223121501        36.657976563722166     
   13.490897650693858        1.4138706113421018        36.760165721264293     
   13.492974170200331        1.4161300684151521        36.862531238125911     
   13.494927738937989        1.4183678917642513        36.965073095295978     
   13.497162942585922        1.4206239400558278        37.067791273050226     
   13.498811448552233        1.4228555618739911        37.170685750953638     
   13.500973135265507        1.4251188363934038        37.273756507863773     
   13.502998603557240        1.4273517957580604        37.377003521934618     
   13.505284023536094        1.4295918918575594        37.480426770619218     
   13.507157526977519        1.4318438161903839        37.584026230673750     
   13.509132578488282        1.4340784039793040        37.687801878160407     
   13.510685294610640        1.4363107082616797        37.791753688451095     
   13.513500225196807        1.4385522199735998        37.895881636229980     
   13.515554481888563        1.4407883888405988        38.000185695498359     
   13.516914102807684        1.4430256870237772        38.104665839576931     
   13.518801173502760        1.4452500609998775        38.209322041109189     
   13.521166677018266        1.4474831069015568        38.314154272065444     
   13.522912296282811        1.4497068974052261        38.419162503745660     
   13.525198718290982        1.4519314727890873        38.524346706783483     
   13.526912911466088        1.4541580229641276        38.629706851148896     
   13.528742026095550        1.4563890446010763        38.735242906152607     
   13.530511427945578        1.4585902676349327        38.840954840448497     
   13.532692365154485        1.4608291350030604        38.946842622037785     
   13.534634349189524        1.4630450309613381        39.052906218272000     
   13.536962066088162        1.4652625950221487        39.159145595857133     
   13.538637221384448        1.4674769682222879        39.265560720856087     
   13.540306791596773        1.4696845830984804        39.372151558693481     
   13.542301561976908        1.4719053783946940        39.478918074157548     
   13.544291536547085        1.4741158291716123        39.585860231404901     
   13.546054577659870        1.4763216122817535        39.692977993963581     
   13.547987042437530        1.4785267480129380        39.800271324736393     
   13.549609238651056        1.4807285697449073        39.907740186004467     
   13.551752900800722        1.4829456671023225        40.015384539430983     
   13.553827189750111        1.4851453342321848        40.123204346064078     
   13.555582708001571        1.4873455446861261        40.231199566341957     
   13.557590123492782        1.4895444457229223        40.339370160093651     
   13.559219070377752        1.4917433867609102        40.447716086545498     
   13.561445788354446        1.4939232719721229        40.556237304322117     
   13.562976742174499        1.4961346374851534        40.664933771452077     
   13.564807688877854        1.4983180138348529        40.773805445369746     
   13.566874252852084        1.5005120232622631        40.882852282920020     
   13.567993551649204        1.5026698292895064        40.992074240360786     
   13.570467153913631        1.5048933950343748        41.101471273367395     
   13.572200993277598        1.5070701116650409        41.211043337035612     
   13.573914742886313        1.5092488173898557        41.320790385885410     
   13.575774852000585        1.5114311896537407        41.430712373864175     
   13.577440449739449        1.5136166822500889        41.540809254350748     
   13.579535309267055        1.5157936143316950        41.651080980158738     
   13.581170842785264        1.5179586292968501        41.761527503539327     
   13.583036503599534        1.5201409348023125        41.872148776186442     
   13.584149583324148        1.5222921176720756        41.982944749238570     
   13.586684361465020        1.5244868573918993        42.093915373283380     
   13.588236980715276        1.5266508092520357        42.205060598360788     
   13.590471017437498        1.5288236473187244        42.316380373966702     
   13.591960668972186        1.5309796852686595        42.427874649056264     
   13.593678026339536        1.5331496125595105        42.539543372048151     
   13.593849237881978        1.5352476517675870        42.651386490826638     
   13.597022766016577        1.5374677181028507        42.763403952746728     
   13.598749104455093        1.5396261212062983        42.875595704636787     
   13.600513740449339        1.5417828439243157        42.987961692802102     
   13.602288811229139        1.5439372301582892        43.100501863028803     
   13.604016699381305        1.5460827490802858        43.213216160586661     
   13.605873106857812        1.5482451259713914        43.326104530233920     
   13.607679574446664        1.5503829979337378        43.439166916219165     
   13.609070409490915        1.5525308172712626        43.552403262286120     
   13.611193825469272        1.5546776905487643        43.665813511676475     
   13.612591795897229        1.5568182767692178        43.779397607133639     
   13.614541221063490        1.5589585278687623        43.893155490906217     
   13.616566488914119        1.5610916996019419        44.007087104751612     
   13.617409357000341        1.5632148076671266        44.121192389939488     
   13.619453595494207        1.5653710018121199        44.235471287254924     
   13.621467014232470        1.5674402141534121        44.346815033197359     
   13.622216722710077        1.5693735562603488        44.451656769549096     
   13.623997455333122        1.5712753471235517        44.553570152437558     
   13.625555525029881        1.5731244335032293        44.653486841427373     
   13.626913368598990        1.5749327275672642        44.751865908147323     
   13.628556592100546        1.5767253988987207        44.848990473113240     
   13.629617084470667        1.5784858075769850        44.945055397390178     
   13.631164596428857        1.5802314931659533        45.040204099423789     
   13.632176630173401        1.5819624000504542        45.134547071826560     
   13.633407594663110        1.5836584239269409        45.228172324205687     
   13.635469650592857        1.5853437731067692        45.321151764275285     
   13.636150364583514        1.5870185851876148        45.413545336809442     
   13.637136724635697        1.5886739991264858        45.505403835511203     
   13.638720015263592        1.5903382746422647        45.596770885428356     
   13.639749463691247        1.5919633442341461        45.687684383700294     
   13.641265699072370        1.5936002992698137        45.778177573552206     
   13.642223450748968        1.5952110775023582        45.868279862327014     
   13.643468836215227        1.5968168227669521        45.958017456200622     
   13.644454169088135        1.5983975523530396        46.047413860654650     
   13.645773011921186        1.5999907878321389        46.136490280711321     
   13.647684768702458        1.6015613492009839        46.225265945034735     
   13.648768632570439        1.6031355447688069        46.313758371417421     
   13.649297844865917        1.6046875179601574        46.401983585885375     
   13.650901420526196        1.6062395810183434        46.489956306504418     
   13.651551923815612        1.6077750808205502        46.577690097094546     
   13.652785937321875        1.6093102533583532        46.665197497967270     
   13.654022244097780        1.6108356257470950        46.752490137663415     
   13.655315565390048        1.6123625803315444        46.839578828434782     
   13.656282821846446        1.6138752069758184        46.926473649225308     
   13.657409943877768        1.6153747568295767        47.013184017495121     
   13.658498511962874        1.6168780863061525        47.099718751958719     
   13.659594379235363        1.6183699170356822        47.186086127603780     
   13.660565451770726        1.6198538652959489        47.272293924141280     
   13.661618229285832        1.6213292183092713        47.358349468848864     
   13.662948503911450        1.6228088083933456        47.444259674596047     
   13.663914422445622        1.6242758418304575        47.530031073714817     
   13.664871822649200        1.6257317148106836        47.615669848268951     
   13.666233173712918        1.6271844727058424        47.701181857191919     
   13.666762384237133        1.6286371486786677        47.786572660687071     
   13.668491177918391        1.6300809837295809        47.871847542230711     
   13.668393746212775        1.6315023655866265        47.957011528465060     
   13.670153671005504        1.6329549933749217        48.042069407227508     
   13.671020298857909        1.6343831946212608        48.127025743933061     
   13.671780007978892        1.6357945920223536        48.211884896492087     
   13.673287286080896        1.6372278830163749        48.296651028924238     
   13.674059826444593        1.6386440164863796        48.381328123808743     
   13.675159514424564        1.6400492314593462        48.465919993692964     
   13.676006205407134        1.6414549800636691        48.550430291565924     
   13.676981105504188        1.6428537342309053        48.634862520490167     
   13.677831592881523        1.6442415682290707        48.719220042476763     
   13.678785891057995        1.6456324407022609        48.803506086749842     
   13.680092584093032        1.6470167171822330        48.887723757013632     
   13.680505144394409        1.6483899341504376        48.971876038917181     
   13.681799243506795        1.6497781240484524        49.055965806245453     
   13.682488683370964        1.6511363271307744        49.139995827021480     
   13.683688980129110        1.6525220772557652        49.223968769121342     
   13.684534888911124        1.6538822036177572        49.307887205488946     
   13.685581231458078        1.6552431598820410        49.391753618997733     
   13.686670850352911        1.6566050554192664        49.475570406996908     
   13.687292116895817        1.6579544514495848        49.559339885546976     
   13.688258632234161        1.6592964912274366        49.643064293388854     
   13.689113178237600        1.6606426794522167        49.726745795655788     
   13.689986530155355        1.6619834985486392        49.810386487359608     
   13.690837952551405        1.6633075209875796        49.893988396651920     
   13.691659027621323        1.6646427554506071        49.977553487895946     
   13.692643926541638        1.6659801937839478        50.061083664551177     
   13.693857229977283        1.6672989803521925        50.144580771885941     
   13.692979427521905        1.6685670228107445        50.228046599534409     
   13.694819491497322        1.6699473577823172        50.311482883909264     
   13.695980307918919        1.6712559987860389        50.394891310473213     
   13.696785633472031        1.6725538910451039        50.478273515887587     
   13.697625065163374        1.6738727996841365        50.561631090040990     
   13.698822237242792        1.6751726409059207        50.644965577967739     
   13.699666145808836        1.6764768677078106        50.728278481666834     
   13.700610218617360        1.6777698178739953        50.811571261821477     
   13.701074854693584        1.6790531940754265        50.894845339428258     
   13.702146666390631        1.6803673703259780        50.978102097345484     
   13.702961822391103        1.6816301884371179        51.061342881763899     
   13.703754585712687        1.6829096995804702        51.144569003595826     
   13.704734903376815        1.6841959388729801        51.227781739806836     
   13.705245525098674        1.6854690065338080        51.310982334670008     
   13.705867259015204        1.6867596312005346        51.394172000970556     
   13.706809839358346        1.6880350298365867        51.477351921145363     
   13.707496013795778        1.6893007640770326        51.560523248372235     
   13.708179148905005        1.6905595660498414        51.643687107604791     
   13.709041326580129        1.6918223820499831        51.726844596565449     
   13.710313503320421        1.6930648190552655        51.809996786686128     
   13.710724767047255        1.6943213886296313        51.893144724011343     
   13.711831314295836        1.6955661463798830        51.976289430059389     
   13.712317551790525        1.6968166996019702        52.059431902644263     
   13.713093146780254        1.6980572446930295        52.142573116663847     
   13.713725464958998        1.6993005343025411        52.225714024852337     
   13.714614153592406        1.7005373648911486        52.308855558500959     
   13.715460958073118        1.7017878256391770        52.391998628147668     
   13.716431581369520        1.7030039379734081        52.475144124239556     
   13.716924166404057        1.7042475952459795        52.558292917765819     
   13.717337893925103        1.7054573323129678        52.641445860864664     
   13.718121765655809        1.7066983793125905        52.724603787407801     
   13.718844362869527        1.7079177537008960        52.807767513558581     
   13.713826856031700        1.7089273263368649        52.890937838310251     
   13.720486501954969        1.7103391296655801        52.974115544000675     
   13.721147216940651        1.7115674423297398        53.057301396808896     
   13.721929185644489        1.7127665811308426        53.140496147230309     
   13.722684612037977        1.7139849643065244        53.223700530536988     
   13.722750976977562        1.7151769269807482        53.306915267215935     
   13.723797793367231        1.7163943742208567        53.390141063395227     
   13.724438118612461        1.7175966921890415        53.473378611249842     
   13.725391886566232        1.7187966704533362        53.556628589397477     
   13.726695809779756        1.7199924443960215        53.639891663274796     
   13.726880305519943        1.7211820768681554        53.723168485503983     
   13.727405356022128        1.7223752007983610        53.806459696243401     
   13.728508264424180        1.7235509364161568        53.889765923526653     
   13.728585956608120        1.7247501898844426        53.973087783590636     
   13.729425442139570        1.7258985825078170        54.056425881190428     
   13.729925366643068        1.7271108258691934        54.139780809903471     
   13.730228609063710        1.7282480981563630        54.223153152424480     
   13.730940044003404        1.7294444339655333        54.306543480848589     
   13.731988376831183        1.7306280645426999        54.389952356946893     
   13.732493959829592        1.7317547047323552        54.473380332429194     
   13.733473879681158        1.7329412823189831        54.556827949203047     
   13.734039578559260        1.7341061514004568        54.640295739619184     
   13.733965567109195        1.7352287892592007        54.723784226711835     
   13.735046646743127        1.7363965616331478        54.807293924430752     
   13.736068360453414        1.7375676108514340        54.890825337864754     
   13.736763865942818        1.7387182958915521        54.974378963458832     
   13.737145116199786        1.7398700054942036        55.057955289224729     
   13.737621613085505        1.7410170760727548        55.141554794943239     
   13.738042159134354        1.7421731339784381        55.225177952362635     
   13.738813598617842        1.7432993512565091        55.308825225388055     
   13.739929211110088        1.7444555073369745        55.392497070267048     
   13.740319347816175        1.7455839116747085        55.476193935769274     
   13.740604740927607        1.7467128031804366        55.559916263359824     
   13.741285112285484        1.7478591241380455        55.643664487366806     
   13.741435502839403        1.7489631148781060        55.727439035146709     
   13.742559286783100        1.7501170626245723        55.811240327241542     
   13.743343861998317        1.7512466956947230        55.895068777533048     
   13.743646272662371        1.7523689594227083        55.978924793391549     
   13.744538265548270        1.7534913896041009        56.062808775822262     
   13.744728405166590        1.7546086291206684        56.146721119604273     
   13.745139155863926        1.7557225512005608        56.230662213428801     
   13.746020538972468        1.7568412764501242        56.314632440030557     
   13.746405638994812        1.7579569283972734        56.398632176317726     
   13.747037152046166        1.7590666139042270        56.482661793497094     
   13.747592997601817        1.7601794580656502        56.566721657195373     
   13.748290130887462        1.7612858003523553        56.650812127578291     
   13.748978663749048        1.7624069802269255        56.734933559465361     
   13.749293379446673        1.7634915611265010        56.819086302441981     
   13.749895674213692        1.7646097258181286        56.903270700968278     
   13.749760236357115        1.7656806844424828        56.987487094485033     
   13.751006557702715        1.7668021391101505        57.071735817516867     
   13.751413839364147        1.7678942228633001        57.156017199772464     
   13.751652395957647        1.7689631522600788        57.240331566242638     
   13.752272173569262        1.7700677583850670        57.324679237294681     
   13.752508814290001        1.7711444813837502        57.409060528765394     
   13.752559199751765        1.7722165772648257        57.493475752051154     
   13.753696753561757        1.7733186016054099        57.577925214196092     
   13.754455442165533        1.7744109358674904        57.662409217976617     
   13.754918196014611        1.7754903522724763        57.746928061986090     
   13.755580068423093        1.7765718672630197        57.831482040714818     
   13.755930128610212        1.7776459143389565        57.916071444630127     
   13.756614427646163        1.7787146123919573        58.000696560253004     
   13.756950549682053        1.7797723849234979        58.085357670233300     
   13.757407726126258        1.7808498477202090        58.170055053423695     
   13.757998020606355        1.7819264290189600        58.254788984950167     
   13.757933746935624        1.7829595882585536        58.339559736283249     
   13.758962782838456        1.7840472943599521        58.424367575304416     
   13.759244774269108        1.7851052612502154        58.509212766373686     
   13.759999444033586        1.7861680184996340        58.594095570393982     
   13.760252227951273        1.7872062692140978        58.679016244874774     
   13.760783261929332        1.7882761281416137        58.763975043993106     
   13.761384790712498        1.7893316110798714        58.848972218654261     
   13.761875035561834        1.7903788858196865        58.934008016550742     
   13.762177544083180        1.7914268735733878        59.019082682219732     
   13.762449521900930        1.7924684951276131        59.104196457098638     
   13.762784077683481        1.7934978607092684        59.189349579580352     
   13.763424566887132        1.7945596633393675        59.274542285067341     
   13.763818983873684        1.7955927059660763        59.359774806022294     
   13.764231777012903        1.7966319845191341        59.445047372021364     
   13.764705336695766        1.7976658553019691        59.530360209802247     
   13.765049525475213        1.7986906463182175        59.615713543314342     
   13.765741810347668        1.7997325383487071        59.701107593765350     
   13.766028472858283        1.8007641191996584        59.786542579668883     
   13.766335588075387        1.8017910396606571        59.872018716889443     
   13.766541019883245        1.8028099430990145        59.957536218687473     
   13.767297433987327        1.8038553824588852        60.043095295762321     
   13.767760872911508        1.8048798863082458        60.128696156295817     
   13.768069508349472        1.8059067245920268        60.214339005992976     
   13.768648336390536        1.8069639096738850        60.300024048123802     
   13.768810369452661        1.8079273529525617        60.385751483562309     
   13.769164307711641        1.8089422353154470        60.471521510826136     
   13.769691360017115        1.8099606565754414        60.557334326115303     
   13.769654636400448        1.8109604604532961        60.643190123348077     
   13.770535277131835        1.8119880416501408        60.729089094198905     
   13.770764299484600        1.8130323956957959        60.815031428134397     
   13.771247171339050        1.8140497579386525        60.901017312447500     
   13.771635268494720        1.8150151331593363        60.987046932292266     
   13.771935146500939        1.8160202602481599        61.073120470718024     
   13.772157728217321        1.8170218056171552        61.159238108701814     
   13.772724496534503        1.8180313723966481        61.245400025180594     
   13.772972486569429        1.8190361494242320        61.331606397083050     
   13.773603399548747        1.8200462098589061        61.417857399361296     
   13.773629592986795        1.8210336128539182        61.504153205019463     
   13.774346727649865        1.8220263721454117        61.590493985145777     
   13.774401852467694        1.8229889281279095        61.676879908939505     
   13.774892647617019        1.8240204724325932        61.763311143741255     
   13.775031500082292        1.8249840980542695        61.849787855059326     
   13.775672081476436        1.8259937907207244        61.936310206599266     
   13.776013332838168        1.8269495059577829        62.022878360288615     
   13.776027244712996        1.8279260506252781        62.109492476304510     
   13.776862870140370        1.8289333283056337        62.196152713099806     
   13.776633753174188        1.8298601714843923        62.282859227427181     
   13.777290752600557        1.8308854103141383        62.369612174365265     
   13.772389612608906        1.8316769065585210        62.456411707342326     
   13.778084103881874        1.8328280702817854        62.543257978160717     
   13.778198144116223        1.8337543949981403        62.630151137019546     
   13.778834250812785        1.8347253345311261        62.717091332538587     
   13.777865096008577        1.8356620746581376        62.804078711780392     
   13.779132032852507        1.8366945500162224        62.891113420272724     
   13.779665226221120        1.8376587662339119        62.978195602029899     
   13.779605007856494        1.8385885136171733        63.065325399574213     
   13.779914821219066        1.8395449596480637        63.152502953957367     
   13.780001412553615        1.8405452921894150        63.239728404781047     
   13.780445755747726        1.8414872058064042        63.327001890216067     
   13.780757476510368        1.8424205846116346        63.414323547023123     
   13.781008541345660        1.8433914303286010        63.501693510572203     
   13.781478006368200        1.8443274036293713        63.589111914861576     
   13.781660182506098        1.8452895468782324        63.676578892536092     
   13.781963468092673        1.8462367319326820        63.764094574906352     
   13.781432743952172        1.8471543255693632        63.851659091966241     
   13.782402568488257        1.8481120164141962        63.939272572410800     
   13.782818822371745        1.8490693902514519        64.026935143654143     
   13.783022575565230        1.8500102047930411        64.114646931845698     
   13.783142737291749        1.8509463998510831        64.202408061887638     
   13.783482955045328        1.8518954958455822        64.289761961247891     
   13.783865139207805        1.8528089336132560        64.375362655688249     
   13.783985981643005        1.8536990613723157        64.460216389439722     
   13.784118032021759        1.8546029433104523        64.544608355810652     
   13.784356459274820        1.8554936606452008        64.628666336360837     
   13.784818732923641        1.8563638368356246        64.712465888547740     
   13.784994270857286        1.8572680593494029        64.796057675085692     
   13.785296193975574        1.8581421395138971        64.879478303397363     
   13.785532173415914        1.8590285130574558        64.962755586171241     
   13.785738293436909        1.8598882186271453        65.045911434866923     
   13.785949383233783        1.8607563956380369        65.128963592676143     
   13.786102196138602        1.8616119165423803        65.211926742136015     
   13.786711858513321        1.8624722132680827        65.294813246976545     
   13.786515447200914        1.8633532313476535        65.377633670036445     
   13.786802263283226        1.8642024262559678        65.460397145778984     
   13.787130022654868        1.8650459302696611        65.543111655699420     
   13.786537318750968        1.8658798728997004        65.625784236588075     
   13.787104644055647        1.8667592833703770        65.708421140848515     
   13.787822771241311        1.8676161646345641        65.791027962549649     
   13.787886491335707        1.8684491732796247        65.873609737074901     
   13.788231676883221        1.8692888586745793        65.956171021928341     
   13.788230045144338        1.8701432585899496        66.038715962368613     
   13.788445010970563        1.8709964559200685        66.121248345472125     
   13.788649440151207        1.8718085650200216        66.203771645085382     
   13.788929310734227        1.8726691676590299        66.286289059511446     
   13.788998935908609        1.8734869011690065        66.368803543345905     
   13.789552093927346        1.8743393113227098        66.451317834559646     
   13.789517899921298        1.8751430261805830        66.533834477689197     
   13.789604910160802        1.8759727231509584        66.616355843814020     
   13.789626861227385        1.8768187252848834        66.698884147858536     
   13.789554345864731        1.8776106718000092        66.781421463658148     
   13.789826521042860        1.8784350892778188        66.863969737134624     
   13.790025814950893        1.8792773665980678        66.946530797876505     
   13.790419188775118        1.8801003989549645        67.029106369354167     
   13.790510057318993        1.8809256372686640        67.111698077968740     
   13.790722954015509        1.8817353206767864        67.194307461096500     
   13.790903298157296        1.8825609773283456        67.276935974263637     
   13.790985561784300        1.8833651066041321        67.359584997569144     
   13.791255589240864        1.8841822619690358        67.442255841448286     
   13.791197548901884        1.8849854345508186        67.524949751862920     
   13.791362349929775        1.8857989165006974        67.607667914985598     
   13.791534695564845        1.8865805468200880        67.690411461440817     
   13.791152507088155        1.8873680100618857        67.773181470150845     
   13.792073128934257        1.8881885805315697        67.855978971835086     
   13.792000297540056        1.8889995561590425        67.938804952198780     
   13.792145576127385        1.8897920499871257        68.021660354845793     
   13.792157253909522        1.8905897862551753        68.104546083945223     
   13.792432162516295        1.8913987357812216        68.187463006675273     
   13.792674109096156        1.8921937746996849        68.270411955469967     
   13.792560529516319        1.8929760419873329        68.353393730086708     
   13.792662748317660        1.8937569481507635        68.436409099512233     
   13.792911197212343        1.8945556693020720        68.519458803722856     
   13.793181694899030        1.8953796389396698        68.602543555312138     
   13.792999443633457        1.8961345931620417        68.685664040999299     
   13.793185640448156        1.8969197454829465        68.768820923028116     
   13.793190840580950        1.8977037148494116        68.852014840466438     
   13.793457544480525        1.8985051209317996        68.935246410415346     
   13.793681150803884        1.8992743932863350        69.018516229134562     
   13.793473981395614        1.9000579719249455        69.101824873092838     
   13.793663306703216        1.9008393706322224        69.185172899948455     
   13.793783041135315        1.9016127215131320        69.268560849465871     
   13.794212608822020        1.9023888696117757        69.351989244372632     
   13.793987656019574        1.9031875993741758        69.435458591163624     
   13.794057519676777        1.9039408995118139        69.518969380854855     
   13.794238067941933        1.9047151941136726        69.602522089689828     
   13.794503988752146        1.9054854210288330        69.686117179805862     
   13.794111563306796        1.9063017664262083        69.769755099858102     
   13.794473659143096        1.9070327654258046        69.853436285609476     
   13.794645225805617        1.9077959364775028        69.937161160484479     
   13.794846197980430        1.9085633848705157        70.020930136093384     
   13.794817957041335        1.9094239169047744        70.104743612725571     
   13.795048431608397        1.9101089719104447        70.188601979816625     
   13.788971416007364        1.9106708656846307        70.272505616389552     
   13.794911589981684        1.9116094683053413        70.356454891472367     
   13.787692906002244        1.9121470577040729        70.440450164492859     
   13.795650236152472        1.9132080366407733        70.524491785654263     
   13.794800894230363        1.9139173276424093        70.608580096290240     
   13.795352677780146        1.9146891416069407        70.692715429201996     
   13.795289158406321        1.9154032530842637        70.776898108977988     
   13.794739698802884        1.9161415246703619        70.861128452299454     
   13.795781733051701        1.9169265048237403        70.945406768228906     
   13.795544467728735        1.9176642074547638        71.029733358485359     
   13.787707898195446        1.9181627352847772        71.114108517707166     
   13.795531847416775        1.9191563074093982        71.198532533700998     
   13.795621843658163        1.9198986472402921        71.283005687680273     
   13.787483293746094        1.9204002216780265        71.367528254491901     
   13.795741175979371        1.9213906200424642        71.452100502833119     
   13.795985293986840        1.9221329026953120        71.536722695458508     
   13.795772464424170        1.9228815203801319        71.621395089376435     
   13.795731393468843        1.9236329581921248        71.706117936039774     
   13.795797628391226        1.9243842165206528        71.790891481524739     
   13.795965668204767        1.9251174928627193        71.875715966704917     
   13.796123902460192        1.9258397694812215        71.960591627415340     
   13.795857633191586        1.9265806227284312        72.045518694638346     
   13.795916072842674        1.9273193254946894        72.130497394549650     
   13.796093154323925        1.9280481364427584        72.215527948821673     
   13.795990989655150        1.9287632531036161        72.300610574657583     
   13.796019410036971        1.9294942724829907        72.385745484951727     
   13.796146629612819        1.9302336234874664        72.470932888417963     
   13.796128158588060        1.9309581023486806        72.556172989712763     
   13.796175361230656        1.9317200202182863        72.641465989553524     
   13.790837460252339        1.9322428464460952        72.726812084833497     
   13.796126360716789        1.9331505050337663        72.812211468729771     
   13.796020423584780        1.9338770655648234        72.897664330809334     
   13.796302842206414        1.9346774340902217        72.983170857130688     
   13.796000874536029        1.9353019893850172        73.068731230339523     
   13.796269645536322        1.9360393399169011        73.154345629765331     
   13.796245155996923        1.9367638640565585        73.240014231509576     
   13.796058131395190        1.9374889306456282        73.325737208533241     
   13.785166590572443        1.9378584007718545        73.411514730741516     
   13.796005491836905        1.9389722981840452        73.497346965063585     
   13.796599317528525        1.9397244650822176        73.583234075531806     
   13.795443590159815        1.9403167882908421        73.669176223355848     
   13.796397462708033        1.9411158466528577        73.755173566996859     
   13.796142905553749        1.9417863623995795        73.841226262235267     
   13.796316108599489        1.9425217097318492        73.927334462241561     
   13.796147339768828        1.9432276966662092        74.013498317638593     
   13.796239059764064        1.9438976969504727        74.099717976567277     
   13.795995883915063        1.9446078045746642        74.185993584746811     
   13.796078013328584        1.9453337680578897        74.272325285532617     
   13.796181945467819        1.9460183194725604        74.358713219975570     
   13.796214869478359        1.9467762770060513        74.445157526876088     
   13.796088592252696        1.9474095897995358        74.531658342837389     
   13.796199424476276        1.9481877709248736        74.618215802318119     
   13.795932257975306        1.9488297765942104        74.704830037681333     
   13.795968726302462        1.9495262421240889        74.791501179244534     
   13.795961651780104        1.9502811388638148        74.878229355325374     
   13.795933544620985        1.9509317936265484        74.965014692287610     
   13.795845180880370        1.9516668186394905        75.051857314585845     
   13.795888669878748        1.9523583429390463        75.138757344807402     
   13.795817271618565        1.9530486586036553        75.225714903714604     
   13.795816712211364        1.9537299054142609        75.312730110284207     
   13.795732320916370        1.9544222005011629        75.399803081747507     
   13.795560643677614        1.9550892952829850        75.486933933627228     
   13.794711916483795        1.9557495113722396        75.574122779774797     
   13.795353666052719        1.9564725795173314        75.661369732405760     
   13.795392402350160        1.9571623292890381        75.748674902135548     
   13.795339024460290        1.9578326869728337        75.836038398011254     
   13.795210491215091        1.9585228484325554        75.923460327545371     
   13.795189075267812        1.9592085819926748        76.010940796747988     
   13.795223783640463        1.9598905900506369        76.098479910157138     
   13.795148730802474        1.9605709870328534        76.186077770868195     
   13.795024451812189        1.9612837787320196        76.273734480564286     
   13.795058533188842        1.9619615765587604        76.361450139544317     
   13.795097666317842        1.9626343585412491        76.449224846749431     
   13.794843618856939        1.9632993319491221        76.537058699791658     
   13.794445492684801        1.9639769994699214        76.624951794978671     
   13.794747038115304        1.9646578324081543        76.712904227339507     
   13.794601099296177        1.9653316234330560        76.800916090649636     
   13.794804497281529        1.9659918466556596        76.888987477455217     
   13.794302789293564        1.9666640143012688        76.977118479095580     
   13.794379499857133        1.9673381011735696        77.065309185726960     
   13.794113964794356        1.9680328837179826        77.153559686344323     
   13.794120579076491        1.9686753843566187        77.241870068803593     
   13.794504075946751        1.9693555543469523        77.330240419841374     
   13.788169994773769        1.9698832267836142        77.418670825097607     
   13.794026928288666        1.9707361210697398        77.507161369133740     
   13.791710117453178        1.9712904753366578        77.595712135453553     
   13.793573667435400        1.9720152477600081        77.684323206521398     
   13.793472617547604        1.9726629771686099        77.772994663780935     
   13.793184805365916        1.9733133711066342        77.861726587674099     
   13.793409645711003        1.9739936631286927        77.950519057657729     
   13.793143464630111        1.9746818448702215        78.039372152221020     
   13.793293055646060        1.9753641125588695        78.128285948902956     
   13.793378113621012        1.9760521307896577        78.217260524308173     
   13.792994255448786        1.9767000500296388        78.306295954123541     
   13.792925340028043        1.9773224808566130        78.395392313133044     
   13.792826759211241        1.9779735554750959        78.484549675233879     
   13.792380578792370        1.9786101149970563        78.573768113450697     
   13.792735843494782        1.9792868116060764        78.663047699950852     
   13.792529966254266        1.9799283630981197        78.752388506058210     
   13.792390151955722        1.9805844193452924        78.841790602267523     
   13.792186757519143        1.9812369461339405        78.931254058257082     
   13.791942195207872        1.9818648766422680        79.020778942903036     
   13.791998873182525        1.9825360388363222        79.110365324291877     
   13.791745473221535        1.9831811313990613        79.200013269733319     
   13.791396476315644        1.9838272036519293        79.289722845772999     
   13.791551567241813        1.9844757913761371        79.379494118203425     
   13.791394456189257        1.9851216180621856        79.469327152077355     
   13.791387652588217        1.9857651095999975        79.559222011718788     
   13.790998137482383        1.9864019319950903        79.649178760733776     
   13.791072123390736        1.9870143269300564        79.739197462022375     
   13.791395726949505        1.9876917659049229        79.829278177789561     
   13.790939653859315        1.9883296855290644        79.919420969554750     
   13.790531523683340        1.9889678687844607        80.009625898163520     
   13.790693020657345        1.9896086143407474        80.099893023796810     
   13.790182665039188        1.9902409255811646        80.190222405981899     
   13.790034554816177        1.9908503762703793        80.280614103600811     
   13.790065179077402        1.9914769449229262        80.371068174901737     
   13.789127382238334        1.9921352238405565        80.461584677506124     
   13.789613843161673        1.9927471416955858        80.552163668420036     
   13.789403195236734        1.9933950950455002        80.642805204041537     
   13.789453102211034        1.9940396513236589        80.733509340170585     
   13.789164173333685        1.9946773613320687        80.824276132016479     
   13.789001619475302        1.9952648226252399        80.915105634207876     
   13.789025965794293        1.9959276540414095        81.005997900799585     
   13.788737898339123        1.9965213363693881        81.096952985281263     
   13.788310334723109        1.9971434619604091        81.187970940585856     
   13.788645108509115        1.9977954547411056        81.279051819096324     
   13.788381233119503        1.9984017622673600        81.370195672654233     
   13.787866740562468        1.9990243151992491        81.461402552566938     
   13.787782992960178        1.9996501205195381        81.552672509614737     
   13.787727016214493        2.0002746391513790        81.644005594058171     
   13.787507418764049        2.0008947357203852        81.735401855645250     
   13.787227044055463        2.0014933291007906        81.826861343617978     
   13.787090621450449        2.0021311054749362        81.918381250660332     
   13.786946403400247        2.0027487450567549        82.009488792974537     
   13.786679237264609        2.0033576016992622        82.100343197939395     
   13.786637125005239        2.0039608524448966        82.191076307477914     
   13.786099584291303        2.0045658434983427        82.281735295439304     
   13.786206284988031        2.0051816056663636        82.372346791857836     
   13.785940352516905        2.0057782597064020        82.462928353300924     
   13.785870540869414        2.0063793602120574        82.553492588763419     
   13.785522125918352        2.0069803694483159        82.644049067578308     
   13.785230427775833        2.0075893421277051        82.734605339448208     
   13.785257043801630        2.0081893606164281        82.825167535162123     
   13.784938236967674        2.0087827894209980        82.915740745927053     
   13.784947154762653        2.0093881131141464        83.006329275914339     
   13.784712247644029        2.0099768374801936        83.096936817552290     
   13.784526416298638        2.0105743296900398        83.187566577364436     
   13.784309366846184        2.0111669524648281        83.278221368855284     
   13.784079329491671        2.0117882298401839        83.368903682701514     
   13.784317968475701        2.0123912911293198        83.459615740860713     
   13.783754664827574        2.0129861053043361        83.550359539011467     
   13.783846176755961        2.0135726115942121        83.641136880345741     
   13.783255944752193        2.0141154198467559        83.731949402835568     
   13.783085966089374        2.0147333781456100        83.822798601494256     
   13.782901822176870        2.0153077440066967        83.913685846744428     
   13.782660013236988        2.0158978117524184        84.004612399782687     
   13.782413257790585        2.0164991566958603        84.095579425167202     
   13.782156900539986        2.0170697616618791        84.186588002102681     
   13.771999615975982        2.0173296107573071        84.277639133445476     
   13.781738594558902        2.0182050541415313        84.368733753739150     
   13.781772588867542        2.0188400621737581        84.459872736090176     
   13.781477988572405        2.0193782187097806        84.551056898135343     
   13.781303390523597        2.0199627212631559        84.642287007254907     
   13.780953324104994        2.0205653465250677        84.733563785137989     
   13.780477490107629        2.0211079247350248        84.824887911808744     
   13.780421032051866        2.0217024716662730        84.916260029180265     
   13.780377820251102        2.0222785752933108        85.007680744216557     
   13.780021330144242        2.0228504790985844        85.099150631745957     
   13.779807972889634        2.0234097759927878        85.190670236977724     
   13.779475760446633        2.0239653212384123        85.282240077758289     
   13.779167877781658        2.0245340755902146        85.373860646602054     
   13.779031321188118        2.0251065405587472        85.465532412524610     
   13.778817295284252        2.0256952588317536        85.557255822698451     
   13.778693976173061        2.0262657550452765        85.649031303957386     
   13.778295988891180        2.0268309238613158        85.740859264162140     
   13.778281551555791        2.0273950431653636        85.832740093447114     
   13.778036979340627        2.0279657918442182        85.924674165357516     
   13.777576661960151        2.0285212133085833        86.016661837891505     
   13.777959315065416        2.0290947715413625        86.108703454452936     
   13.777206865958881        2.0296870065921384        86.200799344730584     
   13.777006672880345        2.0302193777847659        86.292949825506099     
   13.776831563612957        2.0307807447614614        86.385155201396572     
   13.771106514101046        2.0311880376359199        86.477415765545103     
   13.776282486947183        2.0319279202564982        86.569731800256065     
   13.776009520678508        2.0324620493807424        86.662103577583906     
   13.775709073275047        2.0330435624046292        86.754531359882321     
   13.775529105126141        2.0336040412416785        86.847015400311676     
   13.775200929675284        2.0341370688852263        86.939555943312868     
   13.775131375405257        2.0346934564415480        87.032153225046926     
   13.774805223081890        2.0352476798463677        87.124807473808417     
   13.774484578852391        2.0357794630518220        87.217518910408629     
   13.774044931869827        2.0363253808816659        87.310287748535075     
   13.773917922164987        2.0368991153382643        87.403114195087838     
   13.773406720865289        2.0374053342431862        87.495998450495691     
   13.773405588720534        2.0379985907437339        87.588940709011993     
   13.772982377009898        2.0385484710616204        87.681941158991279     
   13.773050607902647        2.0390619677494026        87.774999983153407     
   13.772415714857077        2.0396252757778681        87.868117358826552     
   13.772563638516706        2.0402731851160771        87.961293458181302     
   13.761940635716968        2.0405095567258287        88.054528448447329     
   13.771823698632341        2.0412776335618990        88.147822492121605     
   13.771558917646521        2.0418996882607248        88.241175747161265     
   13.770947051641372        2.0422789008760018        88.334588367168308     
   13.770790155772723        2.0429276264182681        88.428060501564801     
   13.770495475837256        2.0434253875209900        88.521592295756378     
   13.770312800430544        2.0439575470272735        88.615183891288908     
   13.770218783683260        2.0445350599715999        88.708835425997592     
   13.769664808764194        2.0451052920172423        88.802547034145789     
   13.768887191696766        2.0455768662275968        88.896318846559922     
   13.769407216840110        2.0462078216584287        88.990150990756149     
   13.769159839121258        2.0467701280770361        89.084043591059682     
   13.769084368477817        2.0473191760708445        89.177996768722039     
   13.768482964578000        2.0477800332761080        89.272010642027553     
   13.768340867575741        2.0483629608645453        89.366085326399116     
   13.767998240644905        2.0489282838920375        89.460220934496718     
   13.767674938309538        2.0494315385203894        89.554417576312176     
   13.767082563712400        2.0498501907743494        89.648675359260366     
   13.766617624982143        2.0503292551510532        89.742994388263057     
   13.766529696622717        2.0509171879516805        89.837374765834070     
   13.766561207324509        2.0515543536938696        89.931816592155840     
   13.766157680435759        2.0520823302224924        90.026319965155878     
   13.765596945033266        2.0526017644381631        90.120884980578566     
   13.765469223162832        2.0531362750761621        90.215511732053642     
   13.765374868211273        2.0536919692958309        90.310200311162490     
   13.765029938672624        2.0542158444661007        90.404950807501905     
   13.764604176015954        2.0546557787184985        90.499763308744036     
   13.764580742544862        2.0552668683738391        90.594637900695119     
   13.763955792641614        2.0557670483777430        90.689574667350328     
   13.763838998261816        2.0562939610791320        90.784573690949188     
   13.763469824400827        2.0568158278194044        90.879635052024994     
   13.763197180019949        2.0573349427255376        90.974758829455595     
   13.762690263347956        2.0577532781741215        91.069945100510267     
   13.762542178752783        2.0583874172165877        91.165193940895946     
   13.761933323722761        2.0588362325963545        91.260505424800414     
   13.761985030425965        2.0594338164566466        91.355879624935028     
   13.761533042002656        2.0599141524268418        91.451316612575937     
   13.760839915065144        2.0603456963095077        91.546816457602006     
   13.760583952482019        2.0609663547047945        91.642379228533841     
   13.760168778929962        2.0613892969093426        91.738004992569230     
   13.759855017599437        2.0618657520015025        91.833693815619100     
   13.759908787765797        2.0623792584422782        91.929445762340407     
   13.759321516616328        2.0629211555050828        92.025260896169371     
   13.758912751077377        2.0634185013812907        92.121139279353045     
   13.758815931766918        2.0639161948786908        92.217080972978820     
   13.758239165778004        2.0644458491811553        92.313086037005192     
   13.756193599930006        2.0649012819574879        92.409154530288944     
   13.757768249294665        2.0654787234114202        92.505286510612748     
   13.757251189483327        2.0659682602589156        92.601482034712291     
   13.755859919640253        2.0662754224261968        92.697741158300857     
   13.756813519489246        2.0671049836825728        92.794063936094759     
   13.756592443000565        2.0675832586269576        92.890450421837343     
   13.756103877802792        2.0680829080610041        92.986900668321795     
   13.755244048430384        2.0684681388705979        93.083414727412844     
   13.755335806409782        2.0690138975229044        93.179992650070645     
   13.755181574689285        2.0696310480400837        93.276634486369502     
   13.754747378070057        2.0701218904114365        93.373340285519163     
   13.754214513935530        2.0705194631389046        93.470110095885531     
   13.753660403590853        2.0710133415230132        93.566943965006729     
   13.753646318722929        2.0716008218523796        93.663841939615779     
   13.753120055507608        2.0720486049252989        93.760804065655208     
   13.752845713140509        2.0725450894535116        93.857830388296307     
   13.752451472548962        2.0730131723117617        93.954920951954819     
   13.751954935262914        2.0735597274715225        94.052075800308231     
   13.751650922862000        2.0739717569149896        94.149294976311921     
   13.751648794913974        2.0745976193667666        94.246578522213454     
   13.751173674894684        2.0750920085251066        94.343926479567912     
   13.750698877535704        2.0755309406033455        94.441338889253828     
   13.750219778496261        2.0759718575934927        94.538815791485618     
   13.749833159950590        2.0765226746432379        94.636357225827979     
   13.749333310240626        2.0769722886340767        94.733963231209273     
   13.749387704508887        2.0775327849701215        94.831633845935045     
   13.749176354199344        2.0780519420434165        94.929369107699330     
   13.748405891540433        2.0784662885301262        95.027169053597930     
   13.748407948093234        2.0789482899934240        95.125033720140962     
   13.747635648480234        2.0794288731229145        95.222963143262348     
   13.747761381511099        2.0800064361697101        95.320957358333672     
   13.747256302812703        2.0804799350317604        95.419016400173277     
   13.746565042426246        2.0809724722546807        95.517140303057417     
   13.746263784027221        2.0813800030941487        95.615329100731898     
   13.745398692569585        2.0818569891872896        95.713582826420307     
   13.745481651053163        2.0823500599991003        95.811901512835391     
   13.744921871014645        2.0828843833135458        95.910285192187885     
   13.744623956909075        2.0833234222036765        96.008733896196460     
   13.744162215798090        2.0837835322569820        96.107247656095964     
   13.744090173884166        2.0842825877931377        96.205826502647710     
   13.743509310103182        2.0847488474968556        96.304470466146824     
   13.743349282784440        2.0852436119894344        96.403179576431910     
   13.742971269517813        2.0857922931424140        96.501953862891781     
   13.742359134216660        2.0862508048172290        96.600793354475258     
   13.742052137367780        2.0867160997974157        96.699698079697782     
   13.741636458388522        2.0871497763125113        96.798668066649569     
   13.741342504639920        2.0876134400143358        96.897703343002902     
   13.740844000677527        2.0881157889075861        96.996803936020157     
   13.740552089428693        2.0885814835469998        97.095969872559522     
   13.740036292874954        2.0890459752090877        97.195201179083128     
   13.739637970487815        2.0895093765581518        97.294497881663176     
   13.739143476643624        2.0899694357674483        97.393860005989410     
   13.738788831279543        2.0904352295679014        97.493287577374616     
   13.738252778426823        2.0909175479412565        97.592780620761530     
   13.738114327417895        2.0914025288608222        97.692339160728849     
   13.736592700697596        2.0918429218747883        97.791963221496687     
   13.737083549224703        2.0923392283606685        97.891652826934589     
   13.736798163200650        2.0927971453251759        97.991408000563865     
   13.736328076063344        2.0932467771816192        98.091228765566626     
   13.735648882093903        2.0937106338069000        98.191115144788995     
   13.735747174035028        2.0942113484616902        98.291067160748028     
   13.735232053869387        2.0946777913245840        98.391084835635354     
   13.734724872328044        2.0951102998960991        98.491168191324078     
   13.734154757615126        2.0955858734097452        98.591317249372366     
   13.733865921348178        2.0960549275191056        98.691532031029496     
   13.733477659190022        2.0965308022187350        98.791812557239965     
   13.733251419146994        2.0970041475380041        98.892158848648535     
   13.732677755900434        2.0974630868884470        98.992570925604340     
   13.732485841660511        2.0979281521495348        99.093048808166472     
   13.731828365477636        2.0983914246414499        99.193592516107287     
   13.731324625411899        2.0988564721772960        99.294202068917116     
   13.731082259554588        2.0993221640036506        99.394877485809715     
   13.730469392763560        2.0997896693525409        99.495618785723579     
   13.730142402070340        2.1002516840151704        99.596425987329170     
   13.729739269294306        2.1006984356473795        99.697299109030311     
   13.729532745117032        2.1011719305243219        99.798238168970684     
   13.728892154397375        2.1016153521054926        99.899243185034749     
   13.728550437874498        2.1020931217811922        100.00031417485408     
   13.727779057925835        2.1025496273536488        100.10145115580924     
   13.727578350927409        2.1029191896579351        100.20265414503463     
   13.727116655061463        2.1034399767464302        100.30392315942092     
   13.726792751087853        2.1038917055489308        100.40525821561940     
   13.726403892803507        2.1042974282766944        100.50665933004471     
   13.725869351758284        2.1047263943304850        100.60812651887929     
   13.725488208279948        2.1051827849514435        100.70965979807467     
   13.724867579732431        2.1056274079591755        100.81125918335674     
   13.722562195096179        2.1060052585533140        100.91292469022723     
   13.724288347227255        2.1065495622863577        101.01465633396822     
   13.723596545856195        2.1069557238663488        101.11645412964391     
   13.723124642379032        2.1074039285653305        101.21831809210475     
   13.713229869621644        2.1076031649464628        101.32024823598900     
   13.722486162263575        2.1083013188261051        101.42224457572681     
   13.721902705333438        2.1087499894425683        101.52430712554234     
   13.721534139817978        2.1092636827634510        101.62643589945628     
   13.720733672309173        2.1096269245608359        101.72863091129044     
   13.720589782054050        2.1100885838869616        101.83089217466654     
   13.720043699196872        2.1105298481536545        101.93321970301338     
   13.719349243589880        2.1109498821984740        102.03561350956593     
   13.719202693460170        2.1114158401720777        102.13807360736931     
   13.718974105344797        2.1119697651655502        102.24060000928093     
   13.718653304086454        2.1123847151688175        102.34319272797367     
   13.717870857668206        2.1127818298052210        102.44585177593666     
   13.717489762396848        2.1132343712481889        102.54857716547903     
   13.717058981981753        2.1136392491859728        102.65136890873158     
   13.716516382056835        2.1140619005368673        102.75422701764899     
   13.716085288451101        2.1145597021488380        102.85715150401251     
   13.715527728600822        2.1149017782773951        102.96014237943196     
   13.715178127514328        2.1153476902725088        103.06319965534631     
   13.714752219147243        2.1158576180184072        103.16632334302912     
   13.714323076192072        2.1162883717721295        103.26951345358755     
   13.713856557477195        2.1167170602822432        103.37276999796532     
   13.711778572197638        2.1170400178248054        103.47609298694557     
   13.713001493962413        2.1175752783453201        103.57948243115167     
   13.712431046528561        2.1179899692939830        103.68293834104981     
   13.711970683247639        2.1184339993991950        103.78646072695027     
   13.711635588541023        2.1188732703150768        103.89004959901021     
   13.711020851635974        2.1193080206334725        103.99370496723444     
   13.710569346337683        2.1197427930868793        104.09742684147851     
   13.710074698617209        2.1201428970896585        104.20121523144891     
   13.709819240624261        2.1206094132376836        104.30507014670586     
   13.709211245042068        2.1210351035931723        104.40899159666506     
   13.708743217140633        2.1214557706424348        104.51297959059872     
   13.708414327920151        2.1218768748580916        104.61703413763833     
   13.707943136601275        2.1223019446484379        104.72115524677460     
   13.707268938580242        2.1227226953148390        104.82534292686060     
   13.706839796379617        2.1231482127535619        104.92959718661281     
   13.706270540143203        2.1235497035930977        105.03391803461219     
   13.705925264681774        2.1239927203971214        105.13830547930694     
   13.705294355677724        2.1244100589868582        105.24275952901249     
   13.704877320819454        2.1248349022358743        105.34728019191417     
   13.704408491491780        2.1252538753381680        105.45186747606778     
   13.703698867518639        2.1256473650442573        105.55652138940185     
   13.703175273749226        2.1260584824413509        105.66124193971861     
   13.702905359239622        2.1265122673928141        105.76602913469574     
   13.702506600720525        2.1269020370326710        105.87088298188689     
   13.701792624233173        2.1273202718675375        105.97580348872368     
   13.701492706377088        2.1277678206625903        106.08079066251730     
   13.701081852541090        2.1281842472430501        106.18584451045942     
   13.726523525631649        2.1287427349025916        106.29096503962347     
   13.700243971967486        2.1290152102656652        106.39615225696585     
   13.699267116214603        2.1293928156856610        106.50140616932740     
   13.698796656121537        2.1298343179449124        106.60672678343444     
   13.698394933729430        2.1302318363960766        106.71211410590078     
   13.697718035498440        2.1305869170430967        106.81756814322721     
   13.697447048172471        2.1310584610986072        106.92308890180415     
   13.696984370831323        2.1314854783508070        107.02867638791281     
   13.696511647689245        2.1318929555944939        107.13433060772557     
   13.696312928739934        2.1323067476227471        107.24005156730712     
   13.695267639581573        2.1326879832293706        107.34583927261649     
   13.694986729110365        2.1331205784495171        107.45169372950718     
   13.694485478173698        2.1335274270638362        107.55761494372884     
   13.693908116810853        2.1339323860107906        107.66360292092801     
   13.693627820124485        2.1343392688078917        107.76965766664955     
   13.692985555733193        2.1347450398617491        107.87577918633698     
   13.692303247982609        2.1351446784116335        107.98196748533418     
   13.691454650774416        2.1355383187755925        108.08822256888666     
   13.691353437715918        2.1359154482334834        108.19454444214102     
   13.690839336860012        2.1363557251938126        108.30093311014807     
   13.690567488999990        2.1367653719957507        108.40738857786206     
   13.689840383288869        2.1371658096873736        108.51391085014251     
   13.689287797347259        2.1375689189215858        108.62049993175455     
   13.688864164486199        2.1379760742271321        108.72715582737089     
   13.688269577449574        2.1383265047124498        108.83387854157229     
   13.687870354204826        2.1387813031282032        108.94066807884684     
   13.687410912520297        2.1391483395936044        109.04752444359360     
   13.686676168954092        2.1395114082771558        109.15444764012187     
   13.686360747236947        2.1399796297570366        109.26143767265194     
   13.685520969701608        2.1403624289887726        109.36849454531689     
   13.685355439413009        2.1407610764334253        109.47561826216260     
   13.684559950920827        2.1411335033405372        109.58280882714898     
   13.683707991643097        2.1414626369794774        109.69006624415067     
   13.683663195629995        2.1419627649837980        109.79739051695761     
   13.682934402791613        2.1423286636983154        109.90478164927700     
   13.682553985503825        2.1427390269307298        110.01223964473223     
   13.681849427237465        2.1430803524077859        110.11976450686507     
   13.681428639469862        2.1435080191772098        110.22735623913634     
   13.681008850329464        2.1439230215819203        110.33501484492567     
   13.679885650882225        2.1442676647607555        110.44274032753371     
   13.679564506850458        2.1446463576522348        110.55053269018138     
   13.679505210500231        2.1450733682560466        110.65839193601168     
   13.678826697370535        2.1454614939498415        110.76631806809030     
   13.677771520191092        2.1458346619062367        110.87431108940579     
   13.677654132696645        2.1462479748640044        110.98237100287083     
   13.677172444088717        2.1466465892642055        111.09049781132254     
   13.676387260573298        2.1470039361386601        111.19869151752296     
   13.675779135647721        2.1473925418200897        111.30695212416094     
   13.675418909334040        2.1477799077238982        111.41527963385101     
   13.674784370159504        2.1481691990794105        111.52367404913596     
   13.674311705686359        2.1485084451675149        111.63213537248599     
   13.673875744561871        2.1489043394934324        111.74066360629969     
   13.673574869373008        2.1492961261079033        111.84925875290499     
   13.664197380103772        2.1494809272240505        111.95792081456082     
   13.672319033574679        2.1500773130427269        112.06664979345491     
   13.662832947164226        2.1502338849464930        112.17544569170713     
   13.671290489110390        2.1508521382137085        112.28430851136916     
   13.670711884475748        2.1512380986253614        112.39323825442442     
   13.661436811817866        2.1513938336905896        112.50223492278994     
   13.669259304296510        2.1519980240853052        112.61129851831552     
   13.668811181968575        2.1523823854539663        112.72042904278609     
   13.668155750160166        2.1527634504511752        112.82962649792016     
   13.668028345722984        2.1531505080051945        112.93889088537257     
   13.667464629898447        2.1535303051238901        113.04822220673326     
   13.666841601753212        2.1539077494756111        113.15762046352866     
   13.666410537757780        2.1542897945795656        113.26708565722269     
   13.665847807034710        2.1546919239205353        113.37661778921597     
   13.665252069540911        2.1550355779131039        113.48621686084790     
   13.664728223055501        2.1554097361259617        113.59588287339545     
   13.663986298152972        2.1557798352374702        113.70561582807618     
   13.663558301831854        2.1561820459108589        113.81541572604544     
   13.662968559411338        2.1565234498299479        113.92528256840023     
   13.662288343049404        2.1568637061979929        114.03521635617753     
   13.661882157467199        2.1573095526494299        114.14521709035533     
   13.661155885776957        2.1576308569940172        114.25528477185317     
   13.660684894304774        2.1579955869162015        114.36541940153342     
   13.660386819439683        2.1583672824527871        114.47562098020052     
   13.659477032502425        2.1587304118784369        114.58588950860177     
   13.658775556833147        2.1591577175137577        114.69622498742881     
   13.658574344239810        2.1595282851869340        114.80662741731641     
   13.657767287582422        2.1598264472660786        114.91709679884437     
   13.657476466577041        2.1602713910166695        115.02763313253770     
   13.656845123569584        2.1606411544555075        115.13823641886609     
   13.656330247107677        2.1609875961362826        115.24890665824579     
   13.655850819713123        2.1613721822020766        115.35964385103917     
   13.655253949343743        2.1617488265281053        115.47044799755510     
   13.654614451300091        2.1621092828653570        115.58131909804973     
   13.654066567882218        2.1624725265522655        115.69225715272714     
   13.653417012815448        2.1628350792576962        115.80326216173913     
   13.652804204685879        2.1631940873869144        115.91433412518627     
   13.652324848245282        2.1635723038955854        116.02547304311788     
   13.651825885809291        2.1639269559827028        116.13667891553250     
   13.650892374889610        2.1642930035824191        116.24795174237833     
   13.650430895051770        2.1646085296878614        116.35929152355433     
   13.649773817176959        2.1649598354072261        116.47069825890910     
   13.649401325400010        2.1653345692646968        116.58217194824286     
   13.649101106666091        2.1657352896285138        116.69371259130654     
   13.648115924602315        2.1660542186469534        116.80532018780350     
   13.647898046799014        2.1664573166622909        116.91699473738878     
   13.646990465399595        2.1668015922345454        117.02873623966968     
   13.646532483709199        2.1671715368160385        117.14054469420701     
   13.645924677271731        2.1675069284959254        117.25242010051407     
   13.645311548702194        2.1678232499350916        117.36436245805824     
   13.644688994844758        2.1682082573864045        117.47637176626078     
   13.644237131116213        2.1685877084573342        117.58844802449750     
   13.643585192855308        2.1689627771879789        117.70059123209823     
   13.643148762953320        2.1693422473174300        117.81280138834853     
   13.642433610985794        2.1696728183620104        117.92507849248881     
   13.641823792492632        2.1700027245312561        118.03742254371625     
   13.641298274658231        2.1703752353425223        118.14983354118270     
   13.640768877164861        2.1707207144200837        118.26231148399738     
   13.639998309268606        2.1710705951838412        118.37485637122589     
   13.639332334895375        2.1713370873216902        118.48746820189123     
   13.638959316075464        2.1717613361430823        118.60014697497385     
   13.638190254166963        2.1720967615058022        118.71289268941186     
   13.637606379073400        2.1724425461942198        118.82570534410138     
   13.637181550734514        2.1727839651931973        118.93858493789665     
   13.636583101918815        2.1731991549074348        119.05153146961162     
   13.636258532092967        2.1734811418028737        119.16454493801852     
   13.635330516789796        2.1738431794808832        119.27762534184868     
   13.634869106291205        2.1742313025748681        119.39077267979410     
   13.634087523098591        2.1745204955268225        119.50398695050615     
   13.633503011376487        2.1748863113822670        119.61726815259634     
   13.632655325509067        2.1752426025952354        119.73061628463743     
   13.632373844631967        2.1755873292603849        119.84403134516226     
   13.631721902995265        2.1759144041856007        119.95751333266519     
   13.630921469713629        2.1762550387660413        120.07106224560306     
   13.630760337069633        2.1766443805173354        120.18467808239248     
   13.622903077075183        2.1767941419669592        120.29836084141381     
   13.629262597411858        2.1773050620406935        120.41211052100873     
   13.629725486458502        2.1778319981929979        120.52592711948253     
   13.628198398873534        2.1780230853523106        120.63981063510263     
   13.627480679197680        2.1783541976677516        120.75376106610000     
   13.626840899437683        2.1786898198660078        120.86777841066889     
   13.626627338745438        2.1791039445323124        120.98186266696733     
   13.625966338228890        2.1794425932122667        121.09601383311750     
   13.624964822141692        2.1796830422204807        121.21023190720601     
   13.624519887802773        2.1800168271941058        121.32451688728331     
   13.623632483885350        2.1803519267115492        121.43886877136541     
   13.623166773096189        2.1806904683343693        121.55328755743336     
   13.622419421122796        2.1810322022856230        121.66777324343286     
   13.621952874325014        2.1813743991684205        121.78232582727591     
   13.613123589225236        2.1814754297754764        121.89694530683995     
   13.620510482473406        2.1820217579996570        122.01163167996881     
   13.620211189109206        2.1823583471179546        122.12638494447215     
   13.619255543398156        2.1826976903827737        122.24120509812695     
   13.618729879558149        2.1830690899263892        122.35609213867639     
   13.617990096899430        2.1833975689136889        122.47104606383138     
   13.617610323114627        2.1837848945149836        122.58606687126938     
   13.617310102552603        2.1840999129376311        122.70115455863576     
   13.616372352597319        2.1844480058924107        122.81630912354366     
   13.608629143941382        2.1845410403675749        122.93153056357481     
   13.615940561928062        2.1852451355217370        123.04681887627839     
   13.614515661039299        2.1854373076996709        123.16217405917223     
   13.613907118002649        2.1857666712851600        123.27759610974323     
   13.613332904481780        2.1860960784385521        123.39308502544716     
   13.612628332485311        2.1864268924203865        123.50864080370840     
   13.612117094078886        2.1867550611813682        123.62426344192181     
   13.611453788632952        2.1870826997871702        123.73995293745071     
   13.610851778071023        2.1874090662275552        123.85570928762941     
   13.610185313443717        2.1877374889331711        123.97153248976119     
   13.609410403973751        2.1880562716497636        124.08742254111999     
   13.608582126944960        2.1883810549320040        124.20337943895053     
   13.608159087219672        2.1887065682171012        124.31940318046850     
   13.607457944314925        2.1890290228081435        124.43549376285945     
   13.607771824291339        2.1894701043503928        124.55165118328094     
   13.606359750148478        2.1896778342371599        124.66787543886147     
   13.606046552224260        2.1900922083619148        124.78416652670107     
   13.605352450906294        2.1904046622531683        124.90052444387200     
   13.604376957904231        2.1906472660466845        125.01694918741755     
   13.596121051206071        2.1908232085500141        125.13344075435427     
   13.603158677893751        2.1913250737471102        125.24999914166976     
   13.602469928578337        2.1916109744248287        125.36662434632532     
   13.602114898495657        2.1919187765878845        125.48331636525477     
   13.601226231707246        2.1922729272633976        125.60007519536410     
   13.600734569138854        2.1925921559329695        125.71690083353312     
   13.599689991979423        2.1929019113727466        125.83379327661486     
   13.599306490761462        2.1932271889073172        125.95075252143526     
   13.598853412843543        2.1935454151603437        126.06777856479529     
   13.598312987879989        2.1938480943944740        126.18487140346836     
   13.597679975574772        2.1941647908815103        126.30203103420259     
   13.597048715349352        2.1944798956685094        126.41925745372043     
   13.596443948334141        2.1947938305750174        126.53655065871865     
   13.595828663377501        2.1950952064757967        126.65391064586819     
   13.595143654549974        2.1954252597842765        126.77133741181552     
   13.594467613225067        2.1957263172951116        126.88883095318195     
   13.593780351091446        2.1960387778712165        127.00639126656309     
   13.593354874331343        2.1963661618983341        127.12401834853073     
   13.592576617167358        2.1966798156362830        127.24171219563237     
   13.591900043803705        2.1969905366190172        127.35947280439011     
   13.591413106232896        2.1972929498596918        127.47730017130297     
   13.590695908457379        2.1976149151479603        127.59519429284479     
   13.589829653788607        2.1979237232855935        127.71315516546714     
   13.589150658408279        2.1982313615440150        127.83118278559643     
   13.588335653775969        2.1985382044435422        127.94927714963633     
   13.588097613182070        2.1988585129005265        128.06743825396748     
   13.587469152034901        2.1991682241881914        128.18566609494636     
   13.586827712144570        2.1994716091351019        128.30396066890748     
   13.586291768054869        2.1997867476994193        128.42232197216168     
   13.585451451073112        2.2000932843276284        128.54075000099763     
   13.585062228640959        2.2004019224323099        128.65924475168171     
   13.584168532533221        2.2007075710682340        128.77780622045697     
   13.583464013923486        2.2010136023795379        128.89643440354510     
   13.582938066763536        2.2013214036154038        129.01512929714562     
   13.582331658858132        2.2016260928899012        129.13389089743569     
   13.581550546515233        2.2019296062404252        129.25271920057116     
   13.580928446708061        2.2022368816784854        129.37161420268635     
   13.579543199900900        2.2025461275288691        129.49057589989380     
   13.579647808966278        2.2028443002140432        129.60960428828488     
   13.578961169030459        2.2031472383153257        129.72869936392965     
   13.578247780584794        2.2034494435645757        129.84786112287765     
   13.577466985523019        2.2037758640824756        129.96708956115705     
   13.576944363710089        2.2040530914524314        130.08638467477542     
   13.576157853658954        2.2043827144589612        130.20574645972044     
   13.575485565966378        2.2046859741279219        130.32517491195810     
   13.575174007238665        2.2049582098097882        130.44467002743511     
   13.574406646041856        2.2052567320257284        130.56423180207753     
   13.573686471205257        2.2055582135866048        130.68386023179229     
   13.572829795315725        2.2058535032384352        130.80355531246491     
   13.572256764658594        2.2061523225191468        130.92331703996265     
   13.571622024433637        2.2064518477623838        131.04314541013227     
   13.570962262645153        2.2067497252232871        131.16304041880139     
   13.570365865720364        2.2070505899274591        131.28300206177866     
   13.569608347791327        2.2073417589184205        131.40303033485293     
   13.568788709343854        2.2076381951246611        131.52312523379470     
   13.568425396245518        2.2079386286131819        131.64328675435445     
   13.567840638245183        2.2082348500689664        131.76351489226505     
   13.566982262479337        2.2085935092707754        131.88380964324008     
   13.566325510995197        2.2088233913891471        132.00417100297511     
   13.565516494079871        2.2091157355239628        132.12459896714643     
   13.565017830892391        2.2094150284087855        132.24509353141318     
   13.564329558175908        2.2097084886055196        132.36565469141522     
   13.564188121079283        2.2101237352759742        132.48628244277526     
   13.563281823852478        2.2104059894850692        132.60697678109759     
   13.562295845916477        2.2105854125108548        132.72773770196926     
   13.562238463124777        2.2110041650102330        132.84856520095906     
   13.561026514049590        2.2111715802249519        132.96945927361838     
   13.560225498029428        2.2114624190396897        133.09041991548224     
   13.559793068117186        2.2117550074410528        133.21144712206615     
   13.559045003395127        2.2120464451396655        133.33254088887125     
   13.558253358900780        2.2123334221659210        133.45370121137941     
   13.557622916637555        2.2126257884796243        133.57492808505677     
   13.550390437403463        2.2127535411793096        133.69622150535190     
   13.556491618818127        2.2132059670250737        133.81758146769764     
   13.555627010940063        2.2134957510768980        133.93900796750901     
   13.555760604361469        2.2139611128322274        134.06050100018570     
   13.554254254579904        2.2140721417382085        134.18206056111066     
   13.554245870537819        2.2145391366376015        134.30368664565020     
   13.552777212559242        2.2146453828495671        134.42537924915541     
   13.552930770877424        2.2151199170867573        134.54713836696024     
   13.551582743324101        2.2152232299538590        134.66896399438386     
   13.550914206729743        2.2155101351325772        134.79085612672873     
   13.551034842554571        2.2159784456043772        134.91281475928230     
   13.550276485030755        2.2162610525262578        135.03483988731583     
   13.549661437787099        2.2165449211318613        135.15693150608627     
   13.548894752937290        2.2168267490932969        135.27908961083344     
   13.548302198555879        2.2171118311424194        135.40131419678403     
   13.546635213702851        2.2172344725245874        135.52360525914756     
   13.545876747874621        2.2175161860475257        135.64596279312013     
   13.545166028934274        2.2178016231956246        135.76838679388149     
   13.545573535149661        2.2182370065367656        135.89087725659800     
   13.543723715019507        2.2183631802717163        136.01343417642036     
   13.544068823125821        2.2187966965234924        136.13605754848493     
   13.543229970112671        2.2190899817022625        136.25874736791332     
   13.542812447017038        2.2193590732681980        136.38150362981312     
   13.541396102252726        2.2194974661022293        136.50432632927772     
   13.540704409450191        2.2197788947220571        136.62721546138550     
   13.540746386879057        2.2201965697570838        136.75017102120148     
   13.539908323704202        2.2204735490519707        136.87319300377644     
   13.539284475276927        2.2207527712806381        136.99628140414723     
   13.537857051411384        2.2209026218087735        137.11943621733684     
   13.537602022576737        2.2212046260628555        137.24265743835454     
   13.537239764195188        2.2215854599310934        137.36594506219581     
   13.535865277083818        2.2217568966328365        137.48929908384338     
   13.536086332276115        2.2221390113151065        137.61271949826576     
   13.534920630156718        2.2223270452686115        137.73620630041805     
   13.534364087985642        2.2226858120722293        137.85975948524248     
   13.533534225711387        2.2228856108025292        137.98337904766777     
   13.533289087326292        2.2232692341630558        138.10706498261038     
   13.532557393689327        2.2235153048516807        138.23081728497314     
   13.531613085369282        2.2237238953389737        138.35463594964597     
   13.531169172302452        2.2240631972383218        138.47852097150619     
   13.530403837583281        2.2242826881263316        138.60247234541816     
   13.529731396683889        2.2246140203992621        138.72649006623442     
   13.529019756668131        2.2248860125800469        138.85057412879377     
   13.528273426287077        2.2251579142479803        138.97472452792394     
   13.527630270023861        2.2254313789870843        139.09894125843874     
   13.526751942698002        2.2256522432996788        139.22322431514158     
   13.526183582188994        2.2259252427600784        139.34757369282201     
   13.525574050084540        2.2261946524584779        139.47198938625868     
   13.524827674957587        2.2264651621466029        139.59647139021735     
   13.524092154552807        2.2267863514818704        139.72101969945254     
   13.523410105942336        2.2270569126283868        139.84563430870676     
   13.522870085801296        2.2273302941575803        139.97031521271043     
   13.522068647678250        2.2275750668540391        140.09506240618305     
   13.521139110745219        2.2278338629733425        140.21987588383220     
   13.520599539753995        2.2280730042919723        140.34475564035301     
   13.519600672409757        2.2283340291177511        140.46970167043091     
   13.519373703437923        2.2286045385006226        140.59471396873866     
   13.518540641520369        2.2288688082961081        140.71979252993873     
   13.517738661385980        2.2291317617338935        140.84493734868204     
   13.517096722904542        2.2293966506112790        140.97014841960720     
   13.516293048169963        2.2296789683530314        141.09542573734424     
   13.515562072520208        2.2299437120422696        141.22076929651050     
   13.514890532285358        2.2302041448241781        141.34617909171291     
   13.513857088247688        2.2304570238260406        141.47165511754764     
   13.513527987488448        2.2307070094040906        141.59719736860060     
   13.512709649275717        2.2309904369238733        141.72280583944595     
   13.512011094061108        2.2312475502522693        141.84848052464878     
   13.511316842229281        2.2315186851032012        141.97422141876288     
   13.510549039907206        2.2317784408185357        142.10002851633109     
   13.509972147198871        2.2320029609584653        142.22590181188727     
   13.508917121698371        2.2322956589849658        142.35184129995420     
   13.508577627354068        2.2325172173376102        142.47784697504429     
   13.507845231720026        2.2327742215773561        142.60391883166105     
   13.506697011349129        2.2330716520593414        142.73005686429659     
   13.506003943333189        2.2333297075021696        142.85626106743345     
   13.505522626152958        2.2335408254919495        142.98253143554504     
   13.504566098686549        2.2338459641487298        143.10886796309472     
   13.504168785036722        2.2340490165855744        143.23527064453458     
   13.503372463937325        2.2343455950650348        143.36173947430979     
   13.502880021369444        2.2345893255664446        143.48827444685318     
   13.502239117678114        2.2348617473482415        143.61487555659022     
   13.501477957935256        2.2351196584657305        143.74154279793569     
   13.500247548331531        2.2353641009885092        143.86827616529581     
   13.500143569655295        2.2356353490422802        143.99507565306675     
   13.499488546397094        2.2359236770449566        144.12194125563553     
   13.498649044730266        2.2361737129119423        144.24887296738055     
   13.498148860223214        2.2364268831200076        144.37587078267080     
   13.496836859071236        2.2366641893127994        144.50293469586586     
   13.496757709829895        2.2369274309956340        144.63006470131737     
   13.495120989717377        2.2370157886497699        144.75726079336692     
   13.494612908180647        2.2372578548316846        144.88452296634810     
   13.494226323086057        2.2375649538592550        145.01185121458485     
   13.493072204698331        2.2377397760943523        145.13924553239357     
   13.492443919418184        2.2380150198360509        145.26670591408120     
   13.492235926267131        2.2383785575613060        145.39423235394625     
   13.490911704749625        2.2385073710945469        145.52182484627946     
   13.490762030758990        2.2389133206435963        145.64948338536101     
   13.490072721026131        2.2391607382135117        145.77720796546575     
   13.482230158228594        2.2390879224913247        145.90499858085806     
   13.488544728341758        2.2396528710757333        146.03285522579449     
   13.480609890424965        2.2395764847138904        146.16077789452328     
   13.487022296384932        2.2401415775321158        146.28876658128590     
   13.485918463747117        2.2402442676725260        146.41682128031323     
   13.485756997522266        2.2406498537802650        146.54494198583086     
   13.484185685689354        2.2407658228388927        146.67312869205475     
   13.483918799805783        2.2411163143494144        146.80138139319305     
   13.483705974669173        2.2413880279681480        146.92970008344719     
   13.482670427015556        2.2415095181169113        147.05808475700962     
   13.481657705438414        2.2417382925300404        147.18653540806554     
   13.480996196312523        2.2421061945815048        147.31505203079269     
   13.480250516623293        2.2422206054072205        147.44363461936109     
   13.479644059835708        2.2425022897929376        147.57228316793311     
   13.479312456487742        2.2428321571323129        147.70099767066398     
   13.478357527019815        2.2430653330075869        147.82977812170105     
   13.477670903471525        2.2432777619865125        147.95862451518497     
   13.476973667238875        2.2435177651479465        148.08753684524865     
   13.476363254966337        2.2437906612357432        148.21651510601743     
   13.475586446372210        2.2440315332618130        148.34555929161019     
   13.474682789297926        2.2442082300499115        148.47466939613827     
   13.473745800081206        2.2443973815527261        148.60384541370638     
   13.472660684968130        2.2446402827612992        148.73308733841134     
   13.472342409177299        2.2448389322854623        148.86239516434409     
   13.471101057572172        2.2450522679133869        148.99176888558796     
   13.470579891099517        2.2452872134284396        149.12120849621962     
   13.470061890092049        2.2456144860550999        149.25071399030858     
   13.469058931380191        2.2457686581663783        149.38028536191911     
   13.468560400290139        2.2460317581629976        149.50992260510648     
   13.467783857127177        2.2462015547360861        149.63962571392136     
   13.467046079778154        2.2464976090855129        149.76939468240630     
   13.466625213993817        2.2468295711682478        149.89922950459859     
   13.465306482510075        2.2469085479507780        150.02913017452838     
   13.464875736390317        2.2472769184418788        150.15909668621961     
   13.464453875049353        2.2475048856015332        150.28912903368973     
   13.462776372155517        2.2476987399461010        150.41922721094974     
   13.462808767686562        2.2479887542712311        150.54939121200491     
   13.462463425946828        2.2483038902567123        150.67962103085364     
   13.460937117679666        2.2483138710466704        150.80991666148864     
   13.460262959369615        2.2485955441275003        150.94027809789645     
   13.459878972626633        2.2488991523627599        151.07070533405738     
   13.458697922483106        2.2490632195366334        151.20119836394596     
   13.458166852829375        2.2492927507867431        151.33175718153026     
   13.457980123402930        2.2496404654220332        151.46238178077311     
   13.456113084486578        2.2497791755135244        151.59307215563123     
   13.456157648110660        2.2500347984683939        151.72382830005520     
   13.454750494691940        2.2502397901744366        151.85465020799023     
   13.454660779481090        2.2504940422237252        151.98553787337579     
   13.453740590714146        2.2507260474258057        152.11649129014572     
   13.452770099875989        2.2509780352251130        152.24751045222763     
   13.452714023302837        2.2512504845005696        152.37859535354448     
   13.451377544781135        2.2513438204418534        152.50974598801270     
   13.451207287160180        2.2517077076419909        152.64096234954457     
   13.450389460053344        2.2518988487292289        152.77224443204594     
   13.449217100121277        2.2520397311869185        152.90359222941748     
   13.448394519075929        2.2522341942450987        153.03500573555425     
   13.448013244787219        2.2525604458471222        153.16648494434685     
   13.447056449712516        2.2528293414116476        153.29802984967964     
   13.446494226653709        2.2530085671611335        153.42964044543254     
   13.445652476472961        2.2532112546174465        153.56131672548020     
   13.445256013135191        2.2535608814764889        153.69305868369173     
   13.444233219672428        2.2536595668289254        153.82486631393149     
   13.443034392808515        2.2539304106459506        153.95673961005878     
   13.442678042061146        2.2540890883859670        154.08867856592775     
   13.441910276698520        2.2543149756213015        154.22068317538859     
   13.441071646573574        2.2545566723361508        154.35275343228466     
   13.440365890263408        2.2547596060202366        154.48488933045664     
   13.439735426535691        2.2549753809559627        154.61709086373827     
   13.438751228243561        2.2551591758075800        154.74935802596090     
   13.437694167603079        2.2554189193216665        154.88169081094929     
   13.437302175177543        2.2556325329047406        155.01408921252363     
   13.436751930812646        2.2558699874337047        155.14655322450122     
   13.436134767601526        2.2561174604682801        155.27908284069241     
   13.430831573083646        2.2562367188201660        155.41167805490485     
   13.434262022028900        2.2565218376200034        155.54433886094054     
   13.433596215115099        2.2566921689697392        155.67706525259794     
   13.432780455904156        2.2569508772321658        155.80985722367055     
   13.432195334627574        2.2571857651009903        155.94271476794711     
   13.431657350302558        2.2574555069030091        156.07563787921268     
   13.430961348342686        2.2577339894312050        156.20862655124776     
   13.429760803657958        2.2578043137724779        156.34168077782880     
   13.429230918945310        2.2581071594341440        156.47480055272734     
   13.422498281435097        2.2582145046717694        156.60798586971242     
   13.427382061156578        2.2584241028466883        156.74123672254677     
   13.427376319126736        2.2588276770708191        156.87455310499021     
   13.426727076419684        2.2590339869015028        157.00793501079835     
   13.425346547053985        2.2591232992564350        157.14138243372295     
   13.425024446855909        2.2593459366593156        157.27489536751125     
   13.424010185956774        2.2595524809681073        157.40847380590705     
   13.423257540770438        2.2597693341152820        157.54211774264999     
   13.422277619976475        2.2599793154966594        157.67582717147604     
   13.416234297346127        2.2601361495495156        157.80960208611742     
   13.421188124943026        2.2604763825558476        157.94344248030214     
   13.414385443149870        2.2605086244752282        158.07734834775394     
   13.419569029034127        2.2608984729806236        158.21131968219478     
   13.418623548919376        2.2610678033883347        158.34535647734123     
   13.417983456714904        2.2613138439323741        158.47945872690698     
   13.417231772464469        2.2616105517814109        158.61362642460099     
   13.416088079512866        2.2617836204193518        158.74785956413010     
   13.415522146049453        2.2619072784617060        158.88215813919737     
   13.415003861432048        2.2621243068703802        159.01652214350119     
   13.414086113649432        2.2623290826140643        159.15095157073787     
   13.412814432519642        2.2625428585509386        159.28544641459985     
   13.412103792274564        2.2627473683224379        159.42000666877576     
   13.411205883010775        2.2629575879413513        159.55463232695132     
   13.411134742256742        2.2631613634709633        159.68932338280848     
   13.410271443105009        2.2633744208152864        159.82407983002619     
   13.409243284383564        2.2635680508658558        159.95890166228048     
   13.408925958537701        2.2638399192402829        160.09378887324397     
   13.408022024746241        2.2640228523084684        160.22874145658554     
   13.407022173580195        2.2641902321010163        160.36375940597179     
   13.406416313334926        2.2644013600095705        160.49884271506536     
   13.405168617140868        2.2646072121378809        160.63399137752600     
   13.404913402414365        2.2648135599448476        160.76920538701143     
   13.403888633666776        2.2649657038275781        160.90448473717493     
   13.403340334176598        2.2652229243335147        161.03982942166786     
   13.402583360333121        2.2654072583584925        161.17523943413744     
   13.394683703754676        2.2654557009390959        161.31071476822962     
   13.401325427785554        2.2658369232293696        161.44625541758612     
   13.400222066536800        2.2659932700398882        161.58186137584590     
   13.399739009836924        2.2662451211463588        161.71753263664652     
   13.398515965980346        2.2664115823621995        161.85326919362043     
   13.398014718985621        2.2666330758889273        161.98907104039972     
   13.397316925015103        2.2668531083092023        162.12493817061224     
   13.396681857503248        2.2670754339181145        162.26087057788322     
   13.395944714162253        2.2672732730986467        162.39686825583561     
   13.395065891404791        2.2674616394816662        162.53293119809018     
   13.394365692087005        2.2676630130556994        162.66905939826424     
   13.393469798728926        2.2678642907606954        162.80525284997290     
   13.392783727291235        2.2680681408610939        162.94151154682879     
   13.391928694230169        2.2682641144799618        163.07783548244188     
   13.391259027556892        2.2684705171368886        163.21422465041977     
   13.390431178888484        2.2686724074619549        163.35067904436812     
   13.389788765842326        2.2688860417848180        163.48719865788888     
   13.388967360116959        2.2690752659237599        163.62378348458333     
   13.388148224024976        2.2692816324064937        163.76043351804896     
   13.387378730632113        2.2694794493202761        163.89714875188119     
   13.386575487488459        2.2696769357531368        164.03392917967361     
   13.385871344958227        2.2698738028178198        164.17077479501765     
   13.384731989448140        2.2699663608521936        164.30768559150133     
   13.384321852605797        2.2702673918079372        164.44466156271281     
   13.383331216524025        2.2704582879999990        164.58170270223573     
   13.382815176462382        2.2706330770903937        164.71880900365190     
   13.381911336551243        2.2708201118129292        164.85598046054278     
   13.381428713028841        2.2710496110696394        164.99321706648561     
   13.380385797146293        2.2712401252283443        165.13051881505709     
   13.379457222228005        2.2713808752580014        165.26788569983069     
   13.378840852087556        2.2716293693280316        165.40531771437887     
   13.378242878443137        2.2718262761831762        165.54281485227168     
   13.377145137847370        2.2719445657202093        165.68037710707702     
   13.376329953893922        2.2721328864120078        165.81800447236103     
   13.375879324761355        2.2724043283525805        165.95569694168836     
   13.368894496217068        2.2724518992332881        166.09345450862102     
   13.374324796357461        2.2727875106230262        166.23127716671976     
   13.371929560838000        2.2728562905773937        166.36916490954366     
   13.372705659669800        2.2731713621917677        166.50711773064933     
   13.371954099134941        2.2733618544087228        166.64513562359184     
   13.371261504096742        2.2735589325900647        166.78321858192538     
   13.370451822555854        2.2737462207821904        166.92136659920078     
   13.369609208441197        2.2739306064098876        167.05957966896915     
   13.368844631254186        2.2741236557294746        167.19785778477774     
   13.368134921237338        2.2743063234998253        167.33620094017479     
   13.367367179259531        2.2744940720716880        167.47460912870386     
   13.366482806632334        2.2746829734527907        167.61308234390964     
   13.365764278900960        2.2748821674804276        167.75162057933420     
   13.364706180954329        2.2750543445902034        167.89022382851766     
   13.364269265393002        2.2752496045009338        168.02889208499906     
   13.363448395650011        2.2754477853799688        168.16762534231620     
   13.362447532778418        2.2756281455872505        168.30642359400488     
   13.361952687908573        2.2758253780074313        168.44528683360002     
   13.360851260037611        2.2759219035100520        168.58421505463483     
   13.360201560711753        2.2761969985578423        168.72320825064136     
   13.359573227154906        2.2763880854581702        168.86226641514943     
   13.358747475515145        2.2765448950600478        169.00138954168850     
   13.358036590343037        2.2767640896481578        169.14057762378746     
   13.356753609171198        2.2769350999622611        169.27983065497159     
   13.356404291582924        2.2771370069952508        169.41914862876703     
   13.348534950881019        2.2771428050367790        169.55853153869754     
   13.354858946646052        2.2774903509502895        169.69797937828616     
   13.354252461710919        2.2776712121510472        169.83749214105435     
   13.353320019740194        2.2778645927863228        169.97706982052279     
   13.352573275779951        2.2780516330200284        170.11671241021105     
   13.351810146529937        2.2782222142904325        170.25641990363727     
   13.350965027857466        2.2784038947391534        170.39619229431850     
   13.350239518416441        2.2785849348571268        170.53602957577124     
   13.344418714186181        2.2786515456745180        170.67593174151014     
   13.348537905940006        2.2789472364658097        170.81589878504943     
   13.347757376648842        2.2791292144868538        170.95593069990198     
   13.346799733079475        2.2792787587924237        171.09602747958019     
   13.346204040077126        2.2794928566594925        171.23618911759476     
   13.339435892671471        2.2794890101182674        171.37641560745607     
   13.344669904012179        2.2798547579782724        171.51670694267364     
   13.343735942343235        2.2799840529228481        171.65706311675461     
   13.343252138354925        2.2802186069613515        171.79748412320777     
   13.342003035198028        2.2803334278056742        171.93796995553924     
   13.341471985779371        2.2805776496349863        172.07852060725489     
   13.340380350136599        2.2806843165707957        172.21913607185942     
   13.339708797533671        2.2808874990123238        172.35981634285741     
   13.339237804910582        2.2811185979171946        172.50056141375183     
   13.338413159570932        2.2812725330000045        172.64137127804571     
   13.337443989180475        2.2814673099075420        172.78224592924121     
   13.336980301583411        2.2816594032816995        172.92318536083880     
   13.336189264144865        2.2818372643768901        173.06418956633996     
   13.335287733168212        2.2820107922335269        173.20525853924380     
   13.334393858161761        2.2821640170547912        173.34639227305036     
   13.333371304576762        2.2823505508600959        173.48759076125776     
   13.332977613241782        2.2825340777351526        173.62885399736408     
   13.332231598759099        2.2827079156296959        173.77018197486711     
   13.331525516141088        2.2828817689721812        173.91157468726314     
   13.330461493424702        2.2830017744488349        174.05303212804964     
   13.329633535660069        2.2831764235543717        174.19455429072121     
   13.329116487989054        2.2834091333271442        174.33614116877393     
   13.328025864823871        2.2835275224197638        174.47779275570269     
   13.327631598315509        2.2837836876958919        174.61950904500142     
   13.320109041869992        2.2837270228361830        174.76129003016464     
   13.325987737579206        2.2840950633847332        174.90313570468501     
   13.325243866950453        2.2843021961437366        175.04504606205705     
   13.324376519121834        2.2844769895060386        175.18702109577222     
   13.323583211455263        2.2846532400793969        175.32906079932394     
   13.322743970547569        2.2848244304161840        175.47116516620318     
   13.316199142171167        2.2848293956409980        175.61333418990267     
   13.321074026333690        2.2851087536417318        175.75556786391329     
   13.320441547853603        2.2852671637721107        175.89786618172641     
   13.319429953177762        2.2854481677964871        176.04022913683269     
   13.318720977003453        2.2855990411656184        176.18265672272261     
   13.317818530362301        2.2857586877288716        176.32514893288644     
   13.317128578905278        2.2859351213944099        176.46770576081477     
   13.316268453268119        2.2861099803644755        176.61032719999741     
   13.315419429566397        2.2862712965140770        176.75301324392399     
   13.314644561188539        2.2864623512317706        176.89576388608447     
   13.313777462029059        2.2866065199895900        177.03857911996727     
   13.313028165292284        2.2867743333467243        177.18145893906291     
   13.312292967150405        2.2869440191692774        177.32440333686009     
   13.311693298302828        2.2871664045582074        177.46741230684799     
   13.310692748248352        2.2872777119868770        177.61048584251563     
   13.309997038511373        2.2874711371664516        177.75362393735179     
   13.309049218689744        2.2876095306263733        177.89682658484540     
   13.308247262337540        2.2877765778991774        178.04009377848655     
   13.307489629663893        2.2879438578020830        178.18342551176244     
   13.306946658774553        2.2881634361972210        178.32682177816318     
   13.306069609094257        2.2883378053467283        178.47028257117714     
   13.305457555550371        2.2884937255026259        178.61380788429346     
   13.304604158954383        2.2886603585811791        178.75739771100129     
   13.303649102636326        2.2888228777320383        178.90105204478991     
   13.302846731176155        2.2889883563317133        179.04477087914788     
   13.301982535000430        2.2891423495366778        179.18855420756572     
   13.301306018380862        2.2893095269931636        179.33240202353201     
   13.300640767108444        2.2894863186968513        179.47631432053640     
   13.299720504574477        2.2896382878169050        179.62029109206861     
   13.298982322935844        2.2898136664357938        179.76433233161939     
   13.298275112903807        2.2899764764812103        179.90843803267765     
   13.297123452261138        2.2901126813649548        180.05260818873469     
   13.296402854529873        2.2902995159494650        180.19684279328087     
   13.295800970764411        2.2904451328035655        180.34114183980631     
   13.295100576890114        2.2906343805320351        180.48550532180295     
   13.294067199354274        2.2907610165671057        180.62993323276177     
   13.293194472771425        2.2909027079996771        180.77442556617436     
   13.292789545164087        2.2911245541086349        180.91898231553279     
   13.291751713863421        2.2912467277379012        181.06360347432860     
   13.290900896667488        2.2913684961006355        181.20828903605531     
   13.290013104595223        2.2915623358806743        181.35303899420506     
   13.289248352288713        2.2916882885299188        181.49785334227138     
   13.288598167607885        2.2918862909316084        181.64273207374822     
   13.287680449102870        2.2920422869817845        181.78767518212905     
   13.287315155738437        2.2922705057454045        181.93268266090885     
   13.286465054565918        2.2924266486132194        182.07775450358221     
   13.285640491026536        2.2925833761299699        182.22289070364366     
   13.284555173683612        2.2926791159138542        182.36809125458996     
   13.284006029557746        2.2928993968175266        182.51335614991675     
   13.283463164651298        2.2930600314601457        182.65868538312077     
   13.282554248402436        2.2932163684833191        182.80407894769928     
   13.275436091060326        2.2931800110330416        182.94953683714996     
   13.280551491011563        2.2934698965091775        183.09505904497112     
   13.279855900293670        2.2935960999638429        183.24064556466118     
   13.278792572127056        2.2937462651846832        183.38629638971935     
   13.278251348771674        2.2939470920632963        183.53201151364547     
   13.277326007024964        2.2940659864193393        183.67779092993987     
   13.276831232598481        2.2943098854839756        183.82363463210407     
   13.275776648905481        2.2943764899350008        183.96954261363874     
   13.275038239024125        2.2945234010694509        184.11551486804686     
   13.274150068851345        2.2946850686535134        184.26155138883075     
   13.273558698258766        2.2948410970648716        184.40765216949387     
   13.272495888585969        2.2949825143555502        184.55381720354097     
   13.271970483382800        2.2951499356435456        184.70004648447616     
   13.270910522470869        2.2952871908518095        184.84634000580516     
   13.270205254099883        2.2954601701759332        184.99269776103375     
   13.269375370651117        2.2955923637046776        185.13911974366931     
   13.268651643269688        2.2957678715063139        185.28560594721918     
   13.267593994387383        2.2958943418446491        185.43215636519187     
   13.267035389393463        2.2960842340081897        185.57877099109615     
   13.266174269271684        2.2962278382472840        185.72544981844214     
   13.265372861645544        2.2963519983083445        185.87219284073981     
   13.264717533241390        2.2965369377904472        186.01900005150125     
   13.263764120083449        2.2966539458905846        186.16587144423889     
   13.263027482572939        2.2968361450214867        186.31280701246462     
   13.262350091015588        2.2970178176204454        186.45980674969260     
   13.261572074634850        2.2971919735906021        186.60687064943849     
   13.260785314560920        2.2973506083250395        186.75399870521622     
   13.260089065971753        2.2975109597559742        186.90119091054328     
   13.259180433042172        2.2976040336495798        187.04844725893585     
   13.258481143370007        2.2978291322495039        187.19576774391311     
   13.257487202227074        2.2978994690574082        187.34315235899319     
   13.256689297829354        2.2980467160410520        187.49060109769644     
   13.255778670680103        2.2981912407033445        187.63811395354367     
   13.254840195353246        2.2983375842115987        187.78569092005665     
   13.254421167596799        2.2984897036797047        187.93333199075738     
   13.253459898453174        2.2986381237647073        188.08103715917042     
   13.252649251971977        2.2987819800851343        188.22880641881949     
   13.251856438816933        2.2989315140241975        188.37663976323117     
   13.250960864254241        2.2990763103119076        188.52453718593068     
   13.250733960678092        2.2993283875963155        188.67249868044667     
   13.249493557932013        2.2993719903675256        188.82052424030712     
   13.249009834263825        2.2996188521049610        188.96861385904194     
   13.248370844117478        2.2997661223508850        189.11676753018193     
   13.246768270010426        2.2997564618307096        189.26498524725767     
   13.245888481892171        2.2999763006395231        189.41326700380293     
   13.245414970580725        2.3000760835374296        189.56161279335129     
   13.244301519638618        2.3002658208325468        189.71002260943703     
   13.244278633144804        2.3004864830977918        189.85849644559624     
   13.242804151787183        2.3004857505035372        190.00703429536651     
   13.242231890971482        2.3006459958155832        190.15563615228578     
   13.241421173923030        2.3007900704155562        190.30430200989252     
   13.240523906541753        2.3009214792366195        190.45303186172831     
   13.239464494663558        2.3010680316847560        190.60182570133338     
   13.238940253887412        2.3012117545289912        190.75068352225162     
   13.238118030958395        2.3013559165665676        190.89960531802555     
   13.237284576726777        2.3014987768194315        191.04859108220128     
   13.236641343922281        2.3016439123286063        191.19764080832456     
   13.235862603183483        2.3017869747393851        191.34675448994264     
   13.234918855185370        2.3019326943572578        191.49593212060429     
   13.228248468996256        2.3019415749064809        191.64517369385885     
   13.233295735594870        2.3021977189191478        191.79447920325788     
   13.232255242169881        2.3023328328986992        191.94384864235280     
   13.231759463977712        2.3024755638875534        192.09328200469810     
   13.230849453421484        2.3026141019361313        192.24277928384768     
   13.230431396211506        2.3028555364881416        192.39234047335779     
   13.229258886225791        2.3028720539869476        192.54196556678568     
   13.228445325547375        2.3030297791059877        192.69165455768936     
   13.227644754062847        2.3031660562709182        192.84140743962928     
   13.226808208993328        2.3033034538236801        192.99122420616678     
   13.226596396053091        2.3035873319198608        193.14110485086331     
   13.224887708456196        2.3035736682501460        193.29104936728334     
   13.224343747194050        2.3037148444747322        193.44105774899143     
   13.223520966410245        2.3038476901625411        193.59112998955419     
   13.222749449762972        2.3039882308730877        193.74126608253903     
   13.221931210795326        2.3041220734427856        193.89146602151573     
   13.221115726250618        2.3042584322619644        194.04172980005384     
   13.220372588202757        2.3043932723437317        194.19205741172598     
   13.220314992781166        2.3046943365022652        194.34244885010486     
   13.218647674197973        2.3046616130713349        194.49290410876543     
   13.217864281951345        2.3047970799206263        194.64342318128323     
   13.217698726994861        2.3050989846921333        194.79400606123602     
   13.216947519512349        2.3052330089747892        194.94465274220207     
   13.216035605296311        2.3053671012058752        195.09536321776167     
   13.214699996841127        2.3053321518849907        195.24613748149710     
   13.213760744213277        2.3054551322032988        195.39697552699147     
   13.213629236480340        2.3057699865322130        195.54787734782866     
   13.212205044224190        2.3057328691973962        195.69884293759520     
   13.211331201649722        2.3058642777720770        195.84987228987742     
   13.211270064872197        2.3061723788203325        196.00096539826598     
   13.209655231545609        2.3061292828245459        196.15212225635054     
   13.209617760121404        2.3064403179318558        196.30334285772295     
   13.208093566964543        2.3063909694635498        196.45462719597666     
   13.208080046287973        2.3067075582446135        196.60597526470679     
   13.206539714012374        2.3066592613608012        196.75738705750985     
   13.202222790012250        2.3067150773271252        196.90886256798311     
   13.205070859261925        2.3069253624104595        197.06040178972702     
   13.204693790393483        2.3072086142777684        197.21200471634222     
   13.203900047925012        2.3073432739132711        197.36367134143143     
   13.202500991949178        2.3073218284981154        197.51540165859845     
   13.201731777582504        2.3074539593632557        197.66719566144974     
   13.200936649707931        2.3075866332953927        197.81905334359180     
   13.200122095272727        2.3077473889811948        197.97097469863388     
   13.199278743904335        2.3078522710381564        198.12295972018651     
   13.198676660529330        2.3080115577184035        198.27500840186173     
   13.197787505198827        2.3081174574395398        198.42712073727313     
   13.196400072096122        2.3081251716487863        198.57929672003579     
   13.196191026763696        2.3084053740454591        198.73153634376746     
   13.195372439239978        2.3085354675896022        198.88383960208563     
   13.194507440477429        2.3086533429646625        199.03620648861101     
   13.193864587607642        2.3087869011743480        199.18863699696576     
   13.192339943498906        2.3087356605213469        199.34113112077225     
   13.191937527915693        2.3090533140972371        199.49368885365647     
   13.191001660111811        2.3091030318167491        199.64631018924484     
   13.190247508515929        2.3092321094703854        199.79899512116648     
   13.189811015190905        2.3094408796508961        199.95174364305055     
   13.188971853845672        2.3095698820800568        200.10455574852890     
   13.188357790275459        2.3097292609003497        200.25743143123583     
   13.187352073870597        2.3098264495312830        200.41037068480594     
   13.186901842827451        2.3100165628421281        200.56337350287646     
   13.184246188696513        2.3100482564750555        200.71643987908561     
   13.184496584689809        2.3100739009371578        200.86956980707359     
   13.183801930967606        2.3102509195720944        201.02276328048353     
   13.182834819708278        2.3103239729086495        201.17602029295813     
   13.182537087662119        2.3105888321006489        201.32934083814314     
   13.180981634937908        2.3105547938640338        201.48272490968614     
   13.180295106271998        2.3106666976686556        201.63617250123630     
   13.179430020708743        2.3107844700948363        201.78968360644416     
   13.178625157877567        2.3109159266803414        201.94325821896200     
   13.178507551031348        2.3112116793915658        202.09689633244446     
   13.177051636588661        2.3111530183204909        202.25059794054755     
   13.176186521475316        2.3112704123642920        202.40436303692908     
   13.175311751606824        2.3113875233807746        202.55819161524889     
   13.174654332029935        2.3114919448628082        202.71208366916881     
   13.173597918693291        2.3116142073868176        202.86603919235179     
   13.173343061292083        2.3118553839229348        203.02005817846282     
   13.172477878217968        2.3119779982518396        203.17414062116885     
   13.165456045928085        2.3119638950231893        203.32828651413871     
   13.171397614546178        2.3123778935475556        203.48249585104307     
   13.170178058060124        2.3123475453297617        203.63676862555394     
   13.168917059358337        2.3124766853081380        203.79110483134627     
   13.168689147336208        2.3127140677114855        203.94550446209581     
   13.167587552525287        2.3127067812654714        204.09996751148043     
   13.166835326053638        2.3128230691894389        204.25449397318005     
   13.166596968889234        2.3130852663521004        204.40908384087587     
   13.165274148307363        2.3130531323103773        204.56373710825221     
   13.164289153846310        2.3131714282006643        204.71845376899404     
   13.163494907127648        2.3132851889600805        204.87323381678937     
   13.162656367232998        2.3134030446485325        205.02807724532670     
   13.161828024433611        2.3135168221904960        205.18298404829685     
   13.161144426475889        2.3136947385300775        205.33795421939325     
   13.160365418829194        2.3137849274792952        205.49298775231119     
   13.159522953742865        2.3138968018130743        205.64808464074687     
   13.158542180857529        2.3139759984763191        205.80324487839931     
   13.157811513524377        2.3141247798491267        205.95846845896932     
   13.156893555232493        2.3142362721777903        206.11375537615919     
   13.155264314993335        2.3143335128650362        206.26910562367360     
   13.155121768055571        2.3144342557884228        206.42451919521940     
   13.154322677278497        2.3145428503650525        206.57999608450382     
   13.153710688461324        2.3147019772353872        206.73553628523871     
   13.153117637519872        2.3148214484187286        206.89113979113512     
   13.151909345638686        2.3148751104145200        207.04680659590798     
   13.145086022613437        2.3148530916123264        207.20253669327374     
   13.150094879168563        2.3150958040199399        207.35833007695010     
   13.149462218904702        2.3152084939264239        207.51418674065727     
   13.148576608524152        2.3153193724072372        207.67010667811775     
   13.147671743421277        2.3154358584686867        207.82608988305560     
   13.146705347100427        2.3155460705679203        207.98213634919620     
   13.145604990575343        2.3156546519873085        208.13824607026942     
   13.145423336749399        2.3159286839688167        208.29441904000433     
   13.144723609144018        2.3160640393288743        208.45065525213269     
   13.143939402136539        2.3161778182119424        208.60695470038920     
   13.143057897970980        2.3162862653585012        208.76331737851024     
   13.141740266105845        2.3162056194853031        208.91974328023375     
   13.140862805069858        2.3163106978839489        209.07623239929976     
   13.140943344453612        2.3166099130165834        209.23278472945123     
   13.139875696565596        2.3166532562588258        209.38940026443149     
   13.139405798532644        2.3168873854896841        209.54607899798751     
   13.138511230081676        2.3169269831117045        209.70282092386776     
   13.137547192894242        2.3170113742332759        209.85962603582215     
   13.136748843091219        2.3171071255451543        210.01649432760399     
   13.136100539154615        2.3172944752597773        210.17342579296684     
   13.135016078581637        2.3173318672342225        210.33042042566791     
   13.134211963857176        2.3174912341025697        210.48747821946608     
   13.133176145823487        2.3175828260288633        210.64459916812157     
   13.132349440831932        2.3177451845394250        210.80178326539712     
   13.131714797119210        2.3178636187945716        210.95903050505876     
   13.130777565294883        2.3178412731514655        211.11634088087220     
   13.130013695769396        2.3179520473292925        211.27371438660742     
   13.129508824980460        2.3181280142504121        211.43115101603507     
   13.128589735971442        2.3182336862785169        211.58865076292852     
   13.121357105663568        2.3181953815970524        211.74621362106328     
   13.126850404413663        2.3184373587711251        211.90383958421685     
   13.126190055294444        2.3185398615009256        212.06152864616877     
   13.125263712958958        2.3187489417310978        212.21928080070131     
   13.124406063411728        2.3187430695187712        212.37709604159684     
   13.123511125590657        2.3188463604790059        212.53497436264311     
   13.122827193175837        2.3190768775022423        212.69291575762728     
   13.121861396308022        2.3190537537166116        212.85092022033962     
   13.121257797297497        2.3192880561735500        213.00898774457264     
   13.119880136963436        2.3193773093464309        213.16711832412116     
   13.119454614075275        2.3193656857965421        213.32531195278102     
   13.118889165692272        2.3195337925276993        213.48356862435227     
   13.117690518523133        2.3196964669711342        213.64188833263438     
   13.116720666806184        2.3196716607798953        213.80027107143169     
   13.116085703227371        2.3197819143161200        213.95871683454891     
   13.115337861444331        2.3198877386335264        214.11722561579373     
   13.114930896401084        2.3201591200126179        214.27579740897525     
   13.113356792921076        2.3200926680316400        214.43443220790604     
   13.112914722996143        2.3202059176131384        214.59313000639969     
   13.112092051552970        2.3203128090307876        214.75189079827217     
   13.111307043681002        2.3204197173041816        214.91071457734182     
   13.111179522289293        2.3207437546173542        215.06960133742911     
   13.109449316418409        2.3206295154287448        215.22855107235733     
   13.109659765313530        2.3209534922885338        215.38756377595101     
   13.108040448991018        2.3208475316202439        215.54663944203662     
   13.107240430032613        2.3210830320505234        215.70577806444447     
   13.106433933620508        2.3210605648845064        215.86497963700543     
   13.105747650879628        2.3212179383873890        216.02424415355401     
   13.104925892747518        2.3213924003891586        216.18357160792468     
   13.104035523003928        2.3214409404699889        216.34296199395698     
   13.103335958153847        2.3215229531252612        216.50241530549059     
   13.102478600728466        2.3217162509059994        216.66193153636826     
   13.102101865115191        2.3218303637352968        216.82151068043450     
   13.101313071063176        2.3219408700049882        216.98115273153707     
   13.099828942141750        2.3218686512261111        217.14085768352459     
   13.098920856994997        2.3219597692357987        217.30062553024840     
   13.098415904599035        2.3221764822876105        217.46045626556293     
   13.096831824445422        2.3220258887354808        217.62034988332368     
   13.096737046666336        2.3223083751321858        217.78030637738934     
   13.093265954394287        2.3224510703066090        217.94032574162034     
   13.095541211094318        2.3226195728856784        218.10040796987866     
   13.094389810428781        2.3227645973485429        218.26055305602978     
   13.093590190778546        2.3227474767628191        218.42076099394106     
   13.092559567010882        2.3227738057210456        218.58103177748220     
   13.091897331554071        2.3230103233106738        218.74136540052484     
   13.091310396773459        2.3230918339649911        218.90176185694276     
   13.090726792190164        2.3232380307822251        219.06222114061251     
   13.089622262060622        2.3232881758607258        219.22274324541218     
   13.088980694670761        2.3234164811346254        219.38332816522342     
   13.088252029080808        2.3235414619414301        219.54397589392934     
   13.087070959500071        2.3235848973959166        219.70468642541445     
   13.086418889034986        2.3236876250525182        219.86545975356756     
   13.085049830152348        2.3236712768481622        220.02629587227796     
   13.084651832027616        2.3238488989944255        220.18719477543851     
   13.079228837121979        2.3238838837815208        220.34815645694349     
   13.083229075921684        2.3240836038461445        220.50918091068971     
   13.082233402988649        2.3241777917169335        220.67026813057660     
   13.081483140407768        2.3242727607826525        220.83141811050550     
   13.080881215370301        2.3243823931827885        220.99263084438022     
   13.080146974473054        2.3245092926449242        221.15390632610709     
   13.078559836202485        2.3244413842546860        221.31524454959418     
   13.078031778173754        2.3246233629370363        221.47664550875282     
   13.077618002793990        2.3247845685330768        221.63810919749514     
   13.076543777269420        2.3248157110634602        221.79963560973749     
   13.075725881443184        2.3249289575709544        221.96122473939730     
   13.074879822827752        2.3250074861268151        222.12287658039429     
   13.072505991034564        2.3250122274893950        222.28459112665098     
   13.073042679649514        2.3251297353733786        222.44636837209225     
   13.072712864779779        2.3252870702069699        222.60820831064498     
   13.071292289105013        2.3253090808680601        222.77011093623858     
   13.070732216671528        2.3254829154619343        222.93207624280441     
   13.069662317812529        2.3254875575959342        223.09410422427749     
   13.068790347159048        2.3255780073685703        223.25619487459306     
   13.068148296663265        2.3258379941844338        223.41834818769033     
   13.067678758465958        2.3258854375050944        223.58056415751079     
   13.066365563081856        2.3258750167493445        223.74284277799714     
   13.065661597163359        2.3260656649088767        223.90518404309563     
   13.065003179210938        2.3261412625379565        224.06758794675446     
   13.064588906812006        2.3262339261451142        224.23005448292423     
   13.062811714936926        2.3263087657499351        224.39258364555718     
   13.062604873377387        2.3264173905201924        224.55517542860926     
   13.061474409169008        2.3264325933302361        224.71782982603744     
   13.060905631572652        2.3266041721289468        224.88054683180195     
   13.060241002386384        2.3266960433158239        225.04332643986564     
   13.059147183491200        2.3267835066955085        225.20616864419273     
   13.057765110547393        2.3268471765829761        225.36907343875018     
   13.057492650639029        2.3268946797566663        225.53204081750729     
   13.056830039225249        2.3270567532290460        225.69507077443700     
   13.056012188730385        2.3271489349961638        225.85816330351238     
   13.055309699718698        2.3272504720899856        226.02131839871089     
   13.054431164433803        2.3273404232348391        226.18453605401069     
   13.053597535056008        2.3274206471158689        226.34781626339361     
   13.052342914124381        2.3275097277261767        226.51115902084371     
   13.052162792335524        2.3276239597608916        226.67456432034695     
   13.050210633432025        2.3274279124203905        226.83803215589165     
   13.050327772606570        2.3277905036864937        227.00156252146934     
   13.044824003917633        2.3277994699654245        227.16515541107279     
   13.048850879574653        2.3279910844208329        227.32881081869826     
   13.047889307902379        2.3280546726554077        227.49252873834328     
   13.047173875301192        2.3281432377398099        227.65630916400940     
   13.046042470045263        2.3281507184092716        227.82015208969878     
   13.045816492742084        2.3283431619553352        227.98405750941728     
   13.044250768520349        2.3284008135118910        228.14802541717262     
   13.043857959101004        2.3285301613152831        228.31205580697500     
   13.043318524985187        2.3285841386281434        228.47614867283701     
   13.041815748048581        2.3285430313396702        228.64030400877397     
   13.041011288363549        2.3286250983957562        228.80452180880360     
   13.040144297182371        2.3287085351171877        228.96880206694459     
   13.039515509056050        2.3289322931437328        229.13314477722082     
   13.038693121653841        2.3288972348867318        229.29754993365603     
   13.037687015481492        2.3290766490325638        229.46201753027839     
   13.036990196427693        2.3290680847075040        229.62654756111613     
   13.035966746972314        2.3291508645149883        229.79114002020222     
   13.035520810912745        2.3293183529039405        229.95579490157144     
   13.034490039439342        2.3293228385237512        230.12051219926002     
   13.033591191581058        2.3294055494755423        230.28529190730785     
   13.033076500319776        2.3295589314993475        230.45013401975683     
   13.032226974415462        2.3296464294337373        230.61503853065020     
   13.030750926523496        2.3297096302728111        230.78000543403621     
   13.030648725234020        2.3298128675721759        230.94503472396275     
   13.036404561435447        2.3300690538609512        231.11012639448242     
   13.028967305523727        2.3300153396446244        231.27528043964827     
   13.028494820839786        2.3301114185871410        231.44049685351737     
   13.027549548727180        2.3302002936099910        231.60577563014920     
   13.026627585707752        2.3302721593067397        231.77111676360377     
   13.025961168114325        2.3303293175428013        231.93652024794639     
   13.024408526404294        2.3303889336396431        232.10198607724215     
   13.023800169947485        2.3304766080751440        232.26751424556087     
   13.023243047561159        2.3305612170376180        232.43310474697336     
   13.021991993297181        2.3306469616713690        232.59875757555358     
   13.021459905036336        2.3306809516956255        232.76447272537709     
   13.020318714003528        2.3308771513084672        232.93025019052317     
   13.019893492677996        2.3308754936188678        233.09608996507262     
   13.019040670503660        2.3310413933698091        233.26199204310936     
   13.018240499279409        2.3311212606320342        233.42795641871948     
   13.013232866947339        2.3310794626944422        233.59398308599111     
   13.016775142748076        2.3312172051342146        233.76007203901526     
   13.016072438602510        2.3313310775333731        233.92622327188556     
   13.014777810902727        2.3313257277279331        234.09243677869850     
   13.014414922046553        2.3314907691478135        234.25871255355182     
   13.013590580290716        2.3315697940949756        234.42505059054693     
   13.012768224171174        2.3316432506671050        234.59145088378708     
   13.011856945764002        2.3317291989075315        234.75791342737855     
   13.011199786936233        2.3318097197647170        234.92443821542918     
   13.010365828131745        2.3319046568669259        235.09102524205036     
   13.009515599421919        2.3319736760211671        235.25767450135487     
   13.008697885594417        2.3320431069034786        235.42438598745900     
   13.007745502867532        2.3321061622800721        235.59115969448101     
   13.006988810022037        2.3321813281528616        235.75799561654227     
   13.005895478991688        2.3321989339511111        235.92489374776497     
   13.005476414615641        2.3323498565814340        236.09185408227700     
   13.004709123443753        2.3324331179907105        236.25887661420472     
   13.003790075773576        2.3325149777198391        236.42596133767998     
   13.003051750618980        2.3325960067193381        236.59310824683604     
   13.002173880442179        2.3326770329554325        236.76031733580865     
   12.997187765267926        2.3326722074411963        236.92758859873615     
   13.000216414459882        2.3327733011967786        237.09492202975974     
   12.993108616289156        2.3326822407602310        237.26231762302257     
   12.998939641126778        2.3329799726174998        237.42977537267103     
   12.997958729608307        2.3330499673873710        237.59729527285330     
   12.997447250553591        2.3331295665002392        237.76487731772016     
   12.996338657442360        2.3331929117759129        237.93252150142561     
   12.995124207444299        2.3331730490227507        238.10022781812526     
   12.994425710919874        2.3332646720144763        238.26799626197712     
   12.993516243325585        2.3333148929694856        238.43582682714299     
   12.992683473623034        2.3334117382462360        238.60371950778648     
   12.992146864852041        2.3335639677433737        238.77167429807346     
   12.991090847488858        2.3335613646689990        238.93969119217218     
   12.990463185928711        2.3336377092696354        239.10777018425489     
   12.989665404639307        2.3337583281050076        239.27591126849453     
   12.988889638099284        2.3338304961186416        239.44411443906674     
   12.987627837403670        2.3338088960836001        239.61237969015127     
   12.987270816741708        2.3339866613821942        239.78070701592887     
   12.980514933046011        2.3338879909391341        239.94909641058356     
   12.985370591729140        2.3340784271438810        240.11754786830184     
   12.984166787711077        2.3341433866880807        240.28606138327260     
   12.983872322490049        2.3342682525341654        240.45463694968649     
   12.981018664382754        2.3342871143015294        240.62327456173861     
   12.982295606321514        2.3343359030557074        240.79197421362500     
   12.981317814822392        2.3344418554103696        240.96073589954463     
   12.980501440412045        2.3345139007234623        241.12955961369934     
   12.979742089522299        2.3346201195791236        241.29844535029315     
   12.978914818628363        2.3346582393742898        241.46739310353303     
   12.976965353057279        2.3347358813561212        241.63640286762751     
   12.976537016211353        2.3348192526357088        241.80547463678980     
   12.976439923965122        2.3348946919436195        241.97460840523303     
   12.975532895416677        2.3349652797870033        242.14380416717464     
   12.974658948599048        2.3350426752618345        242.31306191683373     
   12.973754787080471        2.3350787810424793        242.48238164843349     
   12.972768937761458        2.3351924931006276        242.65176335619694     
   12.972074091674234        2.3352655257420185        242.82120703435262     
   12.971273139666112        2.3353137261507473        242.99071267712930     
   12.970613973062633        2.3353842176669777        243.16028027875990     
   12.970081049996965        2.3355074789261612        243.32990983347926     
   12.969158556611617        2.3355821195456108        243.49960133552474     
   12.968534063255946        2.3356582180699270        243.66935477913614     
   12.967262459080919        2.3356606493516736        243.83917015855675     
   12.966008574923610        2.3357298965634730        244.00904746803076     
   12.965266770363028        2.3357993238849848        244.17898670180645     
   12.964381288943647        2.3358671738613759        244.34898785413432     
   12.964113437483588        2.3359368077144600        244.51905091926699     
   12.963193567121900        2.3360034840806057        244.68917589145957     
   12.962418441584580        2.3360732411414382        244.85936276497128     
   12.961091102799424        2.3361417981774881        245.02961153406204     
   12.960727164967430        2.3362065159386387        245.19992219299485     
   12.959918935092039        2.3362722140432326        245.37029473603596     
   12.959216727048643        2.3363417381601117        245.54072915745354     
   12.958726623683857        2.3364744255095760        245.71122545151846     
   12.957537192778441        2.3364756006819309        245.88178361250542     
   12.956802370368726        2.3365408924609312        246.05240363468889     
   12.955408832891280        2.3366126593876491        246.22308551234863     
   12.955446323613099        2.3367597286190280        246.39382923976601     
   12.954238848083815        2.3367406954864220        246.56463481122506     
   12.953783270604255        2.3368769293338105        246.73550222101204     
   12.952523889730722        2.3368732741938287        246.90643146341611     
   12.951144565162490        2.3369428260409664        247.07742253272957     
   12.950331243213698        2.3370084783635234        247.24847542324642     
   12.950152155086274        2.3370718867043059        247.41959012926418     
   12.949202934884140        2.3371504029649794        247.59076664508132     
   12.948639630105776        2.3372420994276988        247.76200496500158     
   12.949012155815266        2.3373122758440075        247.93330508332841     
   12.946690262550838        2.3373243589993007        248.10466699437006     
   12.946200836331325        2.3373817347859003        248.27609069243607     
   12.945232429940502        2.3374586909334285        248.44757617184030     
   12.944497431165418        2.3375271224143517        248.61912342689638     
   12.943697685824416        2.3375916367938681        248.79073245192308     
   12.943080776337519        2.3376561296386265        248.96240324124156     
   12.941849968940248        2.3376490947510487        249.13413578917388     
   12.941183190448584        2.3377843734527377        249.30593009004684     
   12.940465610171435        2.3378485706676790        249.47778613818775     
   12.939680660536480        2.3379343120729312        249.64970392792887     
   12.938801578106522        2.3379755528180381        249.82168345360301     
   12.937698686692345        2.3379836107992413        249.99372470954717     
   12.937109119458565        2.3381043554735705        250.16582769009926     
   12.929949071399115        2.3379805861913598        250.33799238960256     
   12.935485309007419        2.3382272084498177        250.51021880240020     
   12.934816101068900        2.3383083311673563        250.68250692283891     
   12.933592453178425        2.3382853017346479        250.85485674526842     
   12.933087031480643        2.3384145200471562        251.02726826404157     
   12.932518208586510        2.3385367875392902        251.19974147351314     
   12.931633283592491        2.3385961653160359        251.37227636803888     
   12.930834756594882        2.3386540864055672        251.54487294198134     
   12.929508111141590        2.3385858223743314        251.71753118970238     
   12.928744015530640        2.3386468474123219        251.89025110556645     
   12.928413215483532        2.3388340096326483        252.06303268394285     
   12.927159709759929        2.3388368253702940        252.23587591920210     
   12.926478082162644        2.3388995468465281        252.40878080571716     
   12.925751329091977        2.3389598504266895        252.58174733786441     
   12.924907438329837        2.3390194249340639        252.75477551002336     
   12.924516308501044        2.3391283870258506        252.92786531657453     
   12.923316864880741        2.3391376157030521        253.10101675190231     
   12.922231332808545        2.3391311535804205        253.27422981039365     
   12.921638832277944        2.3392594486852123        253.44750448643777     
   12.920738096031624        2.3393148359847786        253.62084077442685     
   12.920143690477374        2.3394206176893957        253.79423866875578     
   12.918894120198795        2.3393737305372606        253.96769816382172     
   12.918504281679525        2.3395359208465183        254.14121925402569     
   12.917850210997358        2.3395934213222715        254.31480193376939     
   12.916936429376982        2.3396517773437315        254.48844619745987     
   12.915819765473671        2.3396658910200592        254.66215203950452     
   12.915188977859868        2.3397660228071842        254.83591945431408     
   12.914132488233545        2.3397332520538989        255.00974843630280     
   12.913567890392859        2.3398814589481072        255.18363897988655     
   12.912475785735657        2.3398954112678996        255.35759107948434     
   12.911960770659785        2.3399962286398130        255.53160472951831     
   12.910972904397484        2.3399716687944174        255.70567992441323     
   12.910279554222239        2.3401093040077070        255.87981665859539     
   12.909266414764419        2.3400899857925843        256.05401492649548     
   12.907958061714346        2.3401908023231557        256.22827472254562     
   12.907585319916333        2.3402074045691710        256.40259604118137     
   12.906797995914758        2.3402513250115735        256.57697887684094     
   12.905341512073834        2.3403602228734850        256.75142322396482     
   12.905061707024155        2.3403786991599898        256.92592907699662     
   12.904479582396318        2.3404370563728043        257.10049643038241     
   12.903466712392238        2.3404864572855191        257.27512527857152     
   12.902676265677743        2.3405397671075687        257.44981561601566     
   12.901389264904687        2.3406414019306547        257.62456743716842     
   12.901071824051245        2.3406558213253850        257.79938073648805     
   12.900406828749533        2.3407825910596776        257.97425550843411     
   12.899604019432958        2.3408383268129049        258.14919174746888     
   12.898576237015106        2.3407990367522014        258.32418944805829     
   12.897693798521978        2.3408603485897754        258.49924860467064     
   12.897044451137281        2.3409131520448550        258.67436921177625     
   12.896174514382013        2.3409804116155231        258.84955126384898     
   12.895431752990872        2.3410205772285040        259.02479475536541     
   12.896375081853163        2.3411267617015614        259.20009968080495     
   12.893432010021829        2.3411316621673413        259.37546603464949     
   12.893168104509018        2.3412806819179059        259.55089381138396     
   12.892061009908266        2.3412344595668486        259.72638300549471     
   12.891701601212574        2.3413912566703154        259.90193361147374     
   12.890328736071428        2.3413445425170134        260.07754562381325     
   12.889539371493823        2.3413954868176621        260.25321903700888     
   12.888826125510645        2.3414551787438778        260.42895384555999     
   12.888382239111914        2.3416080767639129        260.60475004396773     
   12.887195783124108        2.3415590185158495        260.78060762673618     
   12.885628442453944        2.3415875262740338        260.95652658837230     
   12.885493219988827        2.3416636739312584        261.13250692338653     
   12.884698481645829        2.3417173841310492        261.30854862629081     
   12.883954466008442        2.3417716946570635        261.48465169160158     
   12.883524096323221        2.3419204678763448        261.66081611383555     
   12.882440818949167        2.3418780948586062        261.83704188751506     
   12.881488649173567        2.3419181944593621        262.01332900716386     
   12.880753754328092        2.3419851548962494        262.18967746730863     
   12.880263851406568        2.3421259561649364        262.36608726247897     
   12.879245959765663        2.3420849149460685        262.54255838720644     
   12.878122049556277        2.3421186982442626        262.71909083602799     
   12.877439390560468        2.3421979086373139        262.89568460347976     
   12.876592461264323        2.3422502204482258        263.07233968410469     
   12.875755651384955        2.3422689556753933        263.24905607244438     
   12.875013696806676        2.3423471738544408        263.42583376304691     
   12.874412030197092        2.3424087848367319        263.60267275046181     
   12.873302624915663        2.3424166619927220        263.77957302924068     
   12.872602971117059        2.3425129758232259        263.95653459393884     
   12.871714149076473        2.3425661111789768        264.13355743911444     
   12.870889304109346        2.3426160294052782        264.31064155932904     
   12.870151108720567        2.3426488747359953        264.48778694914546     
   12.869382463735992        2.3427076530743247        264.66499360313122     
   12.868557686394233        2.3427596305701019        264.84226151585540     
   12.867999333544027        2.3428605645728773        265.01959068189103     
   12.866627120537839        2.3427941715719611        265.19698109581299     
   12.865692294056295        2.3428786264192052        265.37443275219960     
   12.864258296197926        2.3429136945421769        265.55194564563226     
   12.864629868079065        2.3429852107842217        265.72951977069482     
   12.863389767338173        2.3429870234714669        265.90715512197420     
   12.862867080110615        2.3430801737944971        266.08485169406094     
   12.861811799700206        2.3431224099662997        266.26260948154794     
   12.860890318454370        2.3431308458642790        266.44042847902961     
   12.860678571118836        2.3432834429540526        266.61830868110587     
   12.859537000556371        2.3432668239611809        266.79625008237849     
   12.858957173451140        2.3433726682085987        266.97425267745160     
   12.857806715676123        2.3433617851604427        267.15231646093332     
   12.857166359727684        2.3433941730902839        267.33044142743324     
   12.855696077376233        2.3434319388496836        267.50862757156523     
   12.855561175308322        2.3434957716016727        267.68687488794615     
   12.853993391905357        2.3435233436962442        267.86518337119509     
   12.853700100298155        2.3435413906861053        268.04355301593438     
   12.852762031386188        2.3436292821341502        268.22198381678959     
   12.852325538463388        2.3437194157307588        268.40047576838867     
   12.850921785378159        2.3436935822784672        268.57902886536385     
   12.850878041007450        2.3438245185994804        268.75764310234848     
   12.849915518139078        2.3438733363076460        268.93631847398058     
   12.848682167736493        2.3438333748058091        269.11505497490049     
   12.868674925863170        2.3440950777690071        269.29385259975157     
   12.849074757593154        2.3439769356459612        269.47271134318038     
   12.846571436440380        2.3439963060422970        269.65163119983538     
   12.845476836970917        2.3440111070847411        269.83061216437068     
   12.844947778206956        2.3440808814372467        270.00965423144095     
   12.843570176588145        2.3441147597050960        270.18875739570444     
   12.843307812936555        2.3441722369601483        270.36792165182351     
   12.842519687660522        2.3442507744178451        270.54714699446316     
   12.841711741064632        2.3442552092354023        270.72643341828950     
   12.843554339815764        2.3443826073622289        270.90578091797516     
   12.842314889280415        2.3444187140731487        271.08518948819363     
   12.839362744608275        2.3443871395936284        271.26465912362198     
   12.838457687978304        2.3444579491402116        271.44418981893978     
   12.837333676651786        2.3444548326597037        271.62378156883091     
   12.836807629307385        2.3445421943928753        271.80343436798182     
   12.835995239806135        2.3446020359730664        271.98314821108113     
   12.834939487157676        2.3445677854852818        272.16292309282233     
   12.834395425120370        2.3446676433400579        272.34275900790101     
   12.833626264896607        2.3447095473431268        272.52265595101585     
   12.832571971417851        2.3446974244231105        272.70261391686853     
   12.832138787356575        2.3448016608580891        272.88263290016528     
   12.831154908860354        2.3448362040652757        273.06271289561397     
   12.830174450520580        2.3448253652731275        273.24285389792595     
   12.829520325649339        2.3449219073362659        273.42305590181553     
   12.828725710332304        2.3449647236599511        273.60331890200183     
   12.829208078083616        2.3450271119593187        273.78364289320490     
   12.826425520897523        2.3450273660450258        273.96402787014927     
   12.825544927385403        2.3450673197988676        274.14447382756344     
   12.824755833826821        2.3451081904357340        274.32498076017708     
   12.823921527486165        2.3451521872322671        274.50554866272478     
   12.823867049213428        2.3452211383044550        274.68617752994254     
   12.822377123791361        2.3452289275273870        274.86686735657281     
   12.822249038600702        2.3452965922396247        275.04761813735814     
   12.821409171527442        2.3453086394208214        275.22842986704558     
   12.819962210681689        2.3453483607370229        275.40930254038534     
   12.819181534322313        2.3453920453891968        275.59023615213169     
   12.819422641187055        2.3455418412221141        275.77123069704112     
   12.818281921488724        2.3455189744812497        275.95228616987362     
   12.817443084059510        2.3455608748263095        276.13340256539277     
   12.816728661483832        2.3456025824867321        276.31457987836552     
   12.815929799863454        2.3456434841385505        276.49581810356250     
   12.815181340762919        2.3456859504769079        276.67711723575593     
   12.813807902917601        2.3456551089197606        276.85847726972372     
   12.813093359313502        2.3456939220698927        277.03989820024645     
   12.812165414109582        2.3457340423331825        277.22138002210630     
   12.812050465066704        2.3458420247943277        277.40292273009135     
   12.810657410025660        2.3458105914675547        277.58452631899212     
   12.809858470960775        2.3458494100921370        277.76619078360187     
   12.809312669445941        2.3459439930035781        277.94791611871744     
   12.808851142533635        2.3460201785834158        278.12970231914045     
   12.807762871854736        2.3460142770044121        278.31154937967466     
   12.807179986803069        2.3461018152773105        278.49345729512731     
   12.806303580365453        2.3461415796271172        278.67542606030963     
   12.804560565004172        2.3460861339491204        278.85745567003653     
   12.804539845431348        2.3461575752817363        279.03954611912451     
   12.803720268172365        2.3461940540938997        279.22169740239730     
   12.802106932473290        2.3462006034746494        279.40390951467816     
   12.802048856095245        2.3462586870143873        279.58618245079560     
   12.801340600663030        2.3463028153813688        279.76851620558318     
   12.800171207040735        2.3462994102841588        279.95091077387559     
   12.799642682025590        2.3463622429272832        280.13336615051105     
   12.798879665824195        2.3464090876333925        280.31588233033398     
   12.797714669840985        2.3464098289198483        280.49845930818924     
   12.797330870221563        2.3464816591446507        280.68109707892813     
   12.796136229203341        2.3464823324974557        280.86379563740280     
   12.795224219756598        2.3465204444342520        281.04655497847187     
   12.794414670563951        2.3465521854952756        281.22937509699489     
   12.793234967581391        2.3466024836622914        281.41225598783757     
   12.792941114994360        2.3466264834709905        281.59519764586673     
   12.792263061123689        2.3466895654018902        281.77820006595499     
   12.792604349357276        2.3467529576084485        281.96126324297757     
   12.790732593756280        2.3467594459507533        282.14438717181434     
   12.789887339268814        2.3467927795594483        282.32757184734743     
   12.784108129338350        2.3467311354288971        282.51081726446444     
   12.787725516181510        2.3468577758196330        282.69412341805452     
   12.787171427935528        2.3468970810221199        282.87749030301279     
   12.786607555945922        2.3469074483181562        283.06091791423773     
   12.785897482941186        2.3469639563131759        283.24440624663072     
   12.785092044591396        2.3469969773613468        283.42795529509664     
   12.784424069945777        2.3470312092007561        283.61156505454602     
   12.783537176186048        2.3470864270702885        283.79523551989217     
   12.782861774019469        2.3471169415357731        283.97896668605188     
   12.781895544952818        2.3471465394492785        284.16275854794662     
   12.780964147359985        2.3471611453382191        284.34661110050092     
   12.780301799831264        2.3472027001850257        284.53052433864411     
   12.774069296518601        2.3471240388632912        284.71449825730883     
   12.781588007604583        2.3473457834321207        284.89853285143244     
   12.778230605480820        2.3473749090174270        285.08262811595512     
   12.777234096455651        2.3474016587287116        285.26678404582179     
   12.776067379815712        2.3473470019473059        285.45100063598125     
   12.775634418443738        2.3474835995640984        285.63527788138646     
   12.774952181119543        2.3475102382780757        285.81961577699445     
   12.773988161727868        2.3475147875122078        286.00401431776567     
   12.773617669335051        2.3475268387489563        286.18847349866587     
   12.772568263386502        2.3475521454741846        286.37299331466380     
   12.771728687276818        2.3476227652549873        286.55757376073223     
   12.770670367081999        2.3476273684503313        286.74221483184976     
   12.769928297055570        2.3476568721891056        286.92691652299692     
   12.768843192370785        2.3476230087470515        287.11167882915942     
   12.767418363984953        2.3476839487542738        287.29650174532804     
   12.767632376756273        2.3477640937192956        287.48138526649677     
   12.765574826246642        2.3477389068973435        287.66632938766372     
   12.765820825726003        2.3478127201275121        287.85133410383185     
   12.765045559773784        2.3478297781569446        288.03639941000802     
   12.764125196194021        2.3478676083849508        288.22152530120343     
   12.763225998318301        2.3478939159726808        288.40671177243388     
   12.762417923660605        2.3478635768799232        288.59195881871983     
   12.761062940154074        2.3479285196633657        288.77726643508498     
   12.760317785509944        2.3479586154637380        288.96263461655911     
   12.759504375455879        2.3479879886189368        289.14806335817440     
   12.758639951421161        2.3480166586135716        289.33355265496914     
   12.758420083901767        2.3480242833401870        289.51910250198534     
   12.757061675902857        2.3480766697102742        289.70471289426985     
   12.756248888584848        2.3481051225501797        289.89038382687346     
   12.755972793311031        2.3481218908896477        290.07611529485308     
   12.755370711243087        2.3481649589814646        290.26190729326805     
   12.754502612031700        2.3481750489718518        290.44775981718237     
   12.753100073373824        2.3482211835349678        290.63367286166806     
   12.752813515991207        2.3482332653361921        290.81964642179804     
   12.751935173202984        2.3482149812585686        291.00568049265087     
   12.747299381999532        2.3482763408494427        291.19177506931106     
   12.750755982591643        2.3483872766249632        291.37793014686599     
   12.745851994979892        2.3483544084168479        291.56414572040990     
   12.745541374716842        2.3483751928538825        291.75042178504032     
   12.748366005537232        2.3484213129774272        291.93675833585968     
   12.746533097632581        2.3484486390258219        292.12315536797632     
   12.746360033957929        2.3484447425839612        292.30961287650223     
   12.745494224297836        2.3484839654645753        292.49613085655523     
   12.745013466236996        2.3485400896756978        292.68270930325747     
   12.744023556957870        2.3485626671418389        292.86934821173628     
   12.743324935414520        2.3486042141105550        293.05604757712399     
   12.742552158485823        2.3486350745768458        293.24280739455850     
   12.737496214292966        2.3486161500106362        293.42962765918173     
   12.740785398227194        2.3486472413357591        293.61650836614132     
   12.739752500899280        2.3486797503844574        293.80344951059089     
   12.739326519195036        2.3487288173101444        293.99045108768678     
   12.738855543468127        2.3488268015555152        294.17751309259341     
   12.737568988759060        2.3487440208400328        294.36463552047843     
   12.736858449716948        2.3487756141998957        294.55181836651599     
   12.736073866301362        2.3488030652983451        294.73906162588474     
   12.735182637316214        2.3488206929446696        294.92636529376858     
   12.734273720105341        2.3488691533111723        295.11372936535787     
   12.733925397804683        2.3489610339108364        295.30115383584763     
   12.732777252879423        2.3489212571573157        295.48863870043721     
   12.731930359162446        2.3489310833364456        295.67618395433419     
   12.731198663875496        2.3489537857358327        295.86378959274941     
   12.730586033377048        2.3490463815098690        296.05145561090006     
   12.729983947322928        2.3490963503062137        296.23918200400902     
   12.729262193976210        2.3491166861483750        296.42696876730486     
   12.728140138404472        2.3490850832132626        296.61481589602079     
   12.727600033547674        2.3491297279406447        296.80272338539726     
   12.726296791500035        2.3491053079805582        296.99069123067994     
   12.728491191735241        2.3492337602506073        297.17871942712014     
   12.724913114100435        2.3491577119171487        297.36680796997496     
   12.723984573435434        2.3491810040285674        297.55495685450757     
   12.723289047597925        2.3491999545176059        297.74316607598752     
   12.722378392560026        2.3492287879097224        297.93143562968976     
   12.721713388926728        2.3492741892253299        298.11976551089441     
   12.720976926745927        2.3493108096986384        298.30815571489001     
   12.720100598197311        2.3493006075169065        298.49660623696923     
   12.714416442387382        2.3492347467525554        298.68511707243277     
   12.718028066983347        2.3493478363367659        298.87368821658367     
   12.717640400674419        2.3493695510283210        299.06231966473609     
   12.734051463512776        2.3494814046141821        299.25101141220881     
   12.716049739499484        2.3494084942537445        299.43976345432492     
   12.715268892961245        2.3494415290398276        299.62857578641621     
   12.714377321034588        2.3494619081947468        299.81744840382055     
   12.713505525606816        2.3494814955515495        300.00638130188258     
   12.730049595865731        2.3495924869194287        300.19537447595087     
   12.712752722230366        2.3496552915563917        300.38442792138534     
   12.711248533153277        2.3495486752158676        300.57354163354802     
   12.710475465121956        2.3495746451613426        300.76271560781129     
   12.709668422526470        2.3495985401097070        300.95194983955082     
   12.708940802978670        2.3496208529062392        301.14124432415235     
   12.708069546405531        2.3496373425133270        301.33059905700765     
   12.707245813464269        2.3496604197334734        301.52001403351380     
   12.706596307729086        2.3496854630367228        301.70948924907731     
   12.705694982721131        2.3497103344448567        301.89902469910902     
   12.704896716703630        2.3497278433031981        302.08862037902981     
   12.702766733237381        2.3497238003924363        302.27827628426581     
   12.703370997683688        2.3497699683638031        302.46799241025184     
   12.702872687070020        2.3498696118351483        302.65776875242869     
   12.701872025315932        2.3498872292358985        302.84760530624521     
   12.700841360368653        2.3498304658341556        303.03750206715677     
   12.700197201600856        2.3498535519939225        303.22745903062969     
   12.699365772919970        2.3498736010654953        303.41747619213260     
   12.698484580409072        2.3498847462032861        303.60755354714621     
   12.697647926440704        2.3499184866748069        303.79769109115739     
   12.697245753861671        2.3499944202063672        303.98788881965947     
   12.696225494882512        2.3500076102283871        304.17814672815649     
   12.695322339264855        2.3499646368077332        304.36846481215844     
   12.694496276022146        2.3499908341976132        304.55884306718286     
   12.693898934388878        2.3500119072083576        304.74928148875790     
   12.692990394909009        2.3500291215821671        304.93978007241748     
   12.692370152354645        2.3500945000785465        305.13033881370518     
   12.691457597444256        2.3500615187184009        305.32095770817205     
   12.690646918389534        2.3500890866848656        305.51163675137786     
   12.706842629843839        2.3502121483401814        305.70237593889135     
   12.688812455265253        2.3501236424442542        305.89317526628952     
   12.688196416892222        2.3501481661568673        306.08403472915728     
   12.687336813048857        2.3501656890047826        306.27495432308996     
   12.686744199315340        2.3502269542751759        306.46593404368957     
   12.685746500236609        2.3502021089543681        306.65697388656940     
   12.684904532941054        2.3502205544839598        306.84807384734972     
   12.684229239287449        2.3502414883631157        307.03923392166206     
   12.683423281037575        2.3502588608231330        307.23045410514447     
   12.682746430741799        2.3503035528021723        307.42173439344600     
   12.682322776916820        2.3504034212718512        307.61307478222540     
   12.681165534194870        2.3503648406164888        307.80447526715000     
   12.680520057046179        2.3503861120354026        307.99593584389714     
   12.679465562126017        2.3503497449156803        308.18745650815333     
   12.678714260849860        2.3503587704082434        308.37903725561563     
   12.677888068380771        2.3503849736380746        308.57067808199025     
   12.677097885378236        2.3503895762284075        308.76237898299428     
   12.676355616061578        2.3504194467741639        308.95413995435393     
   12.675928780019916        2.3505369710287587        309.14596099180676     
   12.675117581893264        2.3505502002049865        309.33784209109876     
   12.673976985202270        2.3504703571580814        309.52978324798858     
   12.673304914837598        2.3505207911398829        309.72178445824437     
   12.672436614436961        2.3505029470965439        309.91384571764473     
   12.671548465867957        2.3505198385581676        310.10596702197819     
   12.670953570454593        2.3505616996944032        310.29814836704753     
   12.670084744156625        2.3505525994493506        310.49038974866244     
   12.669220618469057        2.3505682869479982        310.68269116264543     
   12.668392914816144        2.3505839842000356        310.87505260483158     
   12.667753344726419        2.3505999685337167        311.06747407106576     
   12.666917799302377        2.3506656521826952        311.25995555720448     
   12.665896655188643        2.3506295067795362        311.45249705911641     
   12.665380387281708        2.3506910598391366        311.64509857268160     
   12.664547208974630        2.3506614705541575        311.83776009379284     
   12.663809084139359        2.3507151568089415        312.03048161835301     
   12.663124208619934        2.3507484315375056        312.22326314227985     
   12.662078039424381        2.3507073336345110        312.41610466150195     
   12.661578434678130        2.3507762484582089        312.60900617196029     
   12.660731140870581        2.3507893901735519        312.80196766960853     
   12.659758275760407        2.3507739689306324        312.99498915041352     
   12.659179671230991        2.3508173891742898        313.18807061035557     
   12.658106609012208        2.3507789759043440        313.38121204542608     
   12.657610450132180        2.3508432012128444        313.57441345163210     
   12.656738972120612        2.3508568227696442        313.76767482499241     
   12.655929407070124        2.3508677209843905        313.96099616154021     
   12.654969353540189        2.3508448382823213        314.15437745732299     
   12.654248240078958        2.3508574509608291        314.34781870839987     
   12.653393310019183        2.3508617411837149        314.54131991084699     
   12.652606127444951        2.3508811605147710        314.73488106075223     
   12.651828608076853        2.3508886478963538        314.92850215422004     
   12.651238571747932        2.3509471481342334        315.12218318736802     
   12.650253536459957        2.3509103777434572        315.31592415632934     
   12.649422138797608        2.3509286602348372        315.50972505725127     
   12.648356213173276        2.3509432415988343        315.70358588629847     
   12.647955175376023        2.3509846000516994        315.89750663964759     
   12.647039645052100        2.3509672683099541        316.09148731349416     
   12.646429609603384        2.3510234612566596        316.28552790404751     
   12.645678526210638        2.3509994669074259        316.47962840753371     
   12.644901346417290        2.3510473210826013        316.67378882019500     
   12.643989146301900        2.3510368011108906        316.86800913829040     
   12.643259467450259        2.3510592518370053        317.06228935809435     
   12.642479340330860        2.3510764092643566        317.25662947590041     
   12.641816103640348        2.3511053442650907        317.45102948801605     
   12.641093020684927        2.3511227858027124        317.64548939076974     
   12.639973961938725        2.3511148308418393        317.84000918050498     
   12.639217972102390        2.3510848714805932        318.03458885358344     
   12.638473992432075        2.3511117975923459        318.22922840638529     
   12.637633937445623        2.3511570482780924        318.42392783531022     
   12.636875019755397        2.3511310124466971        318.61868713677433     
   12.636221880221264        2.3511743846705699        318.81350630721363     
   12.635148365394700        2.3511798258752528        319.00838534308321     
   12.634617433807160        2.3512101371643412        319.20332424085734     
   12.633821464094952        2.3512073642665392        319.39832299703045     
   12.632911562355078        2.3511761217982770        319.59338160811689     
   12.632011055579456        2.3511932639830833        319.78850007065006     
   12.631339751256677        2.3511770289723297        319.98367838118531     
   12.630501161362075        2.3512167759277465        320.17891653629823     
   12.629823947866271        2.3512302571566859        320.37421453258503     
   12.629094590969208        2.3512375709403508        320.56957236666466     
   12.628126951704877        2.3512484378790561        320.76499003517705     
   12.627511868516793        2.3512708736307943        320.96046753478396     
   12.626596629753600        2.3512647223085046        321.15600486217045     
   12.625858049363346        2.3512751555589722        321.35160201404335     
   12.625465767544821        2.3513438297012113        321.54725898713281     
   12.624418175952316        2.3513290685014092        321.74297577819317     
   12.623567934220119        2.3513247734791940        321.93875238400176     
   12.622908942207520        2.3513499282870036        322.13458880136142     
   12.622035596081579        2.3513262826586563        322.33048502709767     
   12.621267532198106        2.3513679646205836        322.52644105806212     
   12.620518799825012        2.3513946634344491        322.72245689113214     
   12.619546889449978        2.3513519362887538        322.91853252320999     
   12.618950919881557        2.3514101064469082        323.11466795122453     
   12.617995646273153        2.3514033065973585        323.31086317213067     
   12.617240358905223        2.3513816591306904        323.50711818291097     
   12.616473125144216        2.3514330962443681        323.70343298057514     
   12.615916852072914        2.3514363768053284        323.89980756216181     
   12.614988211276318        2.3514551416012233        324.09624192473643     
   12.614123195650686        2.3514163880070171        324.29273606539454     
   12.613470087997118        2.3514657748929277        324.48928998125911     
   12.612252220541921        2.3514281187769854        324.68590366948587     
   12.611793072614269        2.3514414560164179        324.88257712725806     
   12.611109545876435        2.3514904478109226        325.07931035179178     
   12.610349500838273        2.3514976765648394        325.27610334033290     
   12.609593135215698        2.3515113542528403        325.47295609016010     
   12.608612622928694        2.3514723532279986        325.66986859858520     
   12.608111423243365        2.3515292799636165        325.86684086295134     
   12.606844275657142        2.3515295854891831        326.06387288063638     
   12.606271707098232        2.3514891622334719        326.26096464905100     
   12.605640389495511        2.3515402107574559        326.45811616564407     
   12.605010130819764        2.3515479788391382        326.65532742789600     
   12.603932099988807        2.3515097178094169        326.85259843332454     
   12.603288949967334        2.3515619529326179        327.04992917948482     
   12.602530027940832        2.3515684588288188        327.24731966396877     
   12.601634558154840        2.3515732714999369        327.44476988440721     
   12.600945334119391        2.3515821982510041        327.64227983846797     
   12.600327077359950        2.3516074656203108        327.83984952385993     
   12.599258426477240        2.3515488184248463        328.03747893833201     
   12.598751248391366        2.3516228932508505        328.23516807967280     
   12.597580078556401        2.3515615747691250        328.43291694571445     
   12.597193424718595        2.3516297076929091        328.63072553432937     
   12.596242005534499        2.3515950866374760        328.82859384343629     
   12.595489876390996        2.3516232195364424        329.02652187099562     
   12.594602530049487        2.3516001582113737        329.22450961501403     
   12.589555184069752        2.3515537639283517        329.42255707354332     
   12.592994245751216        2.3516070547913697        329.62066424468316     
   12.592248704317523        2.3516111710449197        329.81883112658056     
   12.591461228282990        2.3516155742670448        330.01705771743002     
   12.590726210695948        2.3516168804249515        330.21534401547814     
   12.589952365095151        2.3516213839281939        330.41369001902029     
   12.589278122245146        2.3516499354137235        330.61209572640468     
   12.588385448439061        2.3516418888857769        330.81056113603125     
   12.587292590661539        2.3516434779225746        331.00908624635503     
   12.586921145327537        2.3516826612003943        331.20767105588544     
   12.585987033299597        2.3516611362916637        331.40631556318806     
   12.585176320851660        2.3516540696361554        331.60501976688630     
   12.584717595535455        2.3516988890931243        331.80378366566157     
   12.583791711915740        2.3516735209682675        332.00260725825615     
   12.582803088148466        2.3516602477930673        332.20149054347200     
   12.582274386941394        2.3516652549460035        332.40043352017517     
   12.581455230944238        2.3517135097941040        332.59943618729449     
   12.580703107810425        2.3517248982441861        332.79849854382434     
   12.579817771927297        2.3516825918198903        332.99762058882646     
   12.579036888252638        2.3516850003441108        333.19680232143060     
   12.578191492157599        2.3516810977886258        333.39604374083598     
   12.577576773132614        2.3517082006614149        333.59534484631337     
   12.572515646139186        2.3516675513906113        333.79470563720707     
   12.576109034447617        2.3517518224438785        333.99412611293587     
   12.575128025784538        2.3516954067150979        334.19360627299460     
   12.573382212122105        2.3517019824462322        334.39314611695829     
   12.573643444848758        2.3517565014381838        334.59274564447969     
   12.572895451028790        2.3517492786511456        334.79240485529539     
   12.572104466813885        2.3517104197350474        334.99212374922575     
   12.571509791082232        2.3517691807341476        335.19190232617797     
   12.570431701197496        2.3517141652430906        335.39174058614680     
   12.569676142928449        2.3517185601222113        335.59163852921847     
   12.569102018979624        2.3517807196317908        335.79159615557040     
   12.567617778672508        2.3517159325484118        335.99161346547760     
   12.567555471374092        2.3517870738522491        336.19169045931159     
   12.566857476387225        2.3517837499693077        336.39182713754337     
   12.565930290525584        2.3517672470631670        336.59202350074827     
   12.565533607691254        2.3517977962997128        336.79227954960589     
   12.564534836478950        2.3518003235607496        336.99259528490654     
   12.563659544737110        2.3517872255513037        337.19297070754897     
   12.562969196845177        2.3518049165049990        337.39340581854799     
   12.562108479345369        2.3517644272829887        337.59390061903503     
   12.561219115843878        2.3517626405024146        337.79445511026381     
   12.560400698797467        2.3517591676941612        337.99506929361007     
   12.559711660708810        2.3517704437651110        338.19574317057902     
   12.558860218165975        2.3517592737005955        338.39647674280644     
   12.558169461830401        2.3517590250226195        338.59727001206255     
   12.557383973244768        2.3517594244318309        338.79812298025848     
   12.556508591202212        2.3517593703095430        338.99903564944640     
   12.555758885030757        2.3517609732734517        339.20000802182784     
   12.571430816800760        2.3518389729212696        339.40104009975471     
   12.554213286813571        2.3517672128682450        339.60213188573630     
   12.553337111009139        2.3517556501381707        339.80328338244328     
   12.552708335747813        2.3517524243226147        340.00449459271232     
   12.551961032838548        2.3517774656468857        340.20576551955259     
   12.551199413519967        2.3517646852396750        340.40709616614947     
   12.550561160733196        2.3517817376295707        340.60848653587169     
   12.549444035899064        2.3517588228131694        340.80993663227673     
   12.549105113959337        2.3517807863558078        341.01144645911791     
   12.548099767446276        2.3517790388973507        341.21301602034845     
   12.547348596027049        2.3517817357152677        341.41464532013345     
   12.546468516250645        2.3517547759340722        341.61633436285001     
   12.545906051275058        2.3517823109132276        341.81808315310002     
   12.544871656703172        2.3517465191613005        342.01989169571840     
   12.544139695352380        2.3517547142608937        342.22175999577604     
   12.543115542618679        2.3517468652479616        342.42368805859502     
   12.542548254920332        2.3517528624497328        342.62567588975219     
   12.541790215317974        2.3517508724607707        342.82772349509241     
   12.541121102702082        2.3517709450746995        343.02983088073864     
   12.540214762351159        2.3517444720530585        343.23199805309889     
   12.539509919149175        2.3517749170573978        343.43422501888239     
   12.538753262492012        2.3517404473427179        343.63651178510577     
   12.537958162756503        2.3517379681242572        343.83885835911207     
   12.537146105331887        2.3517358322908390        344.04126474857867     
   12.536347002617228        2.3517345512384553        344.24373096153226     
   12.535610836619185        2.3517330710045541        344.44625700636658     
   12.531441866430034        2.3516768127147452        344.64884289185329     
   12.534066085672903        2.3517299589926166        344.85148862716221     
   12.533172218971453        2.3517283910468270        345.05419422187776     
   12.532658953732183        2.3517536511056645        345.25695968601565     
   12.528750092335644        2.3516982226228542        345.45978503004523     
   12.531041644490781        2.3517339837422431        345.66267026491050     
   12.530988151062653        2.3518749270516270        345.86561540204900     
   12.529744804863601        2.3517720648051457        346.06862045342154     
   12.529007286679663        2.3517691915706584        346.27168543153130     
   12.528216780018038        2.3517648251555952        346.47481034945594     
   12.527451064165474        2.3517615386229744        346.67799522087449     
   12.526403857495579        2.3517129396192678        346.88124006009986     
   12.525768197600677        2.3517575729078817        347.08454488211117     
   12.524999943440484        2.3517409523886421        347.28790970259143     
   12.524243700658188        2.3517380542534325        347.49133453796463     
   12.523489431867636        2.3517621433730316        347.69481940543790     
   12.522754166312833        2.3517437047002718        347.89836432305015     
   12.521612019112597        2.3517287816988266        348.10196930971574     
   12.521176650798392        2.3517096024596542        348.30563438528230     
   12.520449316208031        2.3517021566430714        348.50935957058601     
   12.519673028132571        2.3517157938448623        348.71314488751347     
   12.519124978986154        2.3517759948395520        348.91699035907391     
   12.517967364679807        2.3516791819908849        349.12089600947047     
   12.517894654722650        2.3518237087531473        349.32486186418453     
   12.511330871853660        2.3515884779841087        349.52888795006226     
   12.515441816616912        2.3516237569121659        349.73297429541924     
   12.514996198039935        2.3516519205216007        349.93712093014403     
   12.514057066184083        2.3516475466261841        350.14132788582526     
   12.513351979312532        2.3516429174785847        350.34559519587833     
   12.512522169204747        2.3516376774112469        350.54992289570350     
   12.511762899922763        2.3516380178501866        350.75431102284716     
   12.511146579468484        2.3516324551430201        350.95875961719310     
   12.510232160562131        2.3516217946517255        351.16326872117065     
   12.509279231854322        2.3516138753637819        351.36783837999826     
   12.508793635049251        2.3516119937909141        351.57246864195025     
   12.508310028233213        2.3516895738816692        351.77715955866961     
   12.507158506187741        2.3516013455264653        351.98191118552427     
   12.502512597682534        2.3514910400115849        352.18672358201542     
   12.505678705517047        2.3515918334885231        352.39159681225425     
   12.504755189051497        2.3515831474278337        352.59653094551942     
   12.504164707175629        2.3515808642664098        352.80152605691217     
   12.503417004314331        2.3515759428737883        353.00658222813291     
   12.503292995304063        2.3517244893742633        353.21169954841309     
   12.501793012999915        2.3515634675354686        353.41687811563963     
   12.501012632700792        2.3515576372441678        353.62211803772948     
   12.500428193161770        2.3515541535277373        353.82741943433155     
   12.499454197771302        2.3515474317089775        354.03278243895875     
   12.498678387478751        2.3515402205269615        354.23820720170795     
   12.498065237917992        2.3515369379902249        354.44369389279007     
   12.497245343650864        2.3515311945348456        354.64924270720650     
   12.496531635744436        2.3515252921508401        354.85485387110833     
   12.495739931465687        2.3515189991853296        355.06052765070638     
   12.494998109216828        2.3515128710566109        355.26626436520775     
   12.494168596831843        2.3515061158401691        355.47206440651138     
   12.493400470743515        2.3514989880715480        355.67792827098339     
   12.492702196507148        2.3514914087014303        355.88385661501593     
   12.491956785623545        2.3514882734044078        356.08985036388754     
   12.491135474872179        2.3514804818960724        356.29591096727938     
   12.490220892468839        2.3514722751422439        356.50204125229942     
   12.489643236501131        2.3514680306423790        356.70825097049942     
   12.488930071054854        2.3514590697665434        356.91452697661657     
   12.488071665489631        2.3514509904399610        357.12086043694393     
   12.487294788047675        2.3514441883332178        357.32725134437419     
   12.484012671179910        2.3515291702875292        357.53369969179516     
   12.486120431528652        2.3515504421111104        357.74020547208352     
   12.484712488248354        2.3514192114084396        357.94676867811148     
   12.484383356204040        2.3514183274388256        358.15338930274044     
   12.483494185305895        2.3514086883375533        358.36006733882624     
   12.483162947287472        2.3515153822425154        358.56680277921271     
   12.481952999571206        2.3513955290144519        358.77359561673848     
   12.481353903285674        2.3513888767263289        358.98044584423297     
   12.481065180703977        2.3514950374269787        359.18735345451637     
   12.479818854140376        2.3513758974221552        359.39431844040138     
   12.478999961139790        2.3513599871993640        359.60134079469128     
   12.477749817302756        2.3512549648032621        359.80842051018061     
   12.477353815858486        2.3513414449755969        360.01555757965633     
   12.476310316709826        2.3512484009824930        360.22275199589541     
   12.475840197343301        2.3513114001552284        360.43000375166650     
   12.475135941933488        2.3513195063057766        360.63731283972953
#
#	two-fluid TOV output - pressure ratio=4x10^1
#
#	R_NM (km)		R_DM (km)		M_T (M_sun)		P_NM (MeV/fm^3)
   19.954417065413526       0.75242267549132535       0.12790631133580524        10.055772161573111     
   19.795096628089901       0.75207642723258739       0.12876856227997957        10.097533599919178     
   19.637533274970561       0.75173066528834132       0.12960893655552244        10.139419608451936     
   19.491554216235045       0.75138538774767161       0.13045911509303038        10.181430427720112     
   19.328402379396564       0.75104059936205003       0.13131629497633590        10.223566298266485     
   19.192508323903375       0.75069628439797353       0.13215159800114831        10.265827460621979     
   19.042696862703920       0.75035245494585900       0.13304455973570392        10.308214155302029     
   18.907122404718464       0.75000910563373346       0.13391233097886091        10.350726622800499     
   18.777685177708356       0.74966622624656643       0.13480510974515891        10.393365103586239     
   18.643159546705970       0.74932383128571889       0.13568606401015998        10.436129838097168     
   18.517286542634228       0.74898190589580871       0.13658565736928477        10.479021066736223     
   18.389480917649173       0.74864044615258074       0.13747618760000399        10.522039029865693     
   18.263729147866496       0.74829945924701646       0.13839278621032172        10.565183967803415     
   18.142858332791171       0.74795894136656371       0.13930667187142165        10.608456120817010     
   18.027317561564363       0.74761889510223989       0.14022710622857165        10.651855729119269     
   17.918463859602994       0.74727930737781001       0.14115684035332160        10.695383032863303     
   17.798718849346979       0.74694018438973409       0.14209293340771514        10.739038272137636     
   17.691838869861392       0.74660152426464643       0.14302877891016669        10.782821686961080     
   17.585591391385094       0.74626331913425858       0.14390077149359459        10.826733517277852     
   17.483004836634944       0.74592557319766184       0.14492932531825597        10.870774002953114     
   17.376168012080761       0.74558828670851673       0.14588375979443344        10.914943383766591     
   17.278185164427249       0.74525145834970530       0.14685428212480872        10.959241899409342     
   17.176627065739158       0.74491508758210900       0.14782063209049534        11.003669789477385     
   17.082916825277508       0.74457917441372601       0.14877718433364970        11.048227293467525     
   16.986696022080306       0.74424371712388171       0.14979155082744949        11.092914650771528     
   16.905685650254643       0.74390871582936624       0.15077320826109508        11.137732100671808     
   16.807302819907694       0.74357416794753539       0.15177574425044152        11.182679882336053     
   16.716413891734557       0.74324007289729699       0.15278678812950483        11.227758234811949     
   16.632536986521085       0.74290643113817989       0.15379082002862746        11.272967397022372     
   16.547799164644200       0.74257323935885478       0.15474354474098012        11.318307607760106     
   16.475002934301184       0.74224049641367162       0.15583557768788106        11.363779105682806     
   16.386159767523967       0.74190820049055883       0.15686489594507641        11.409382129308147     
   16.305438438625988       0.74157635026721180       0.15789792121392557        11.455116917007865     
   16.227947625414426       0.74124494408521069       0.15894016606278524        11.500983707003572     
   16.155033880078097       0.74091398014701715       0.15998846737216577        11.546982737360988     
   16.078287488497075       0.74058345773162126       0.16103547003669116        11.593114245985175     
   16.008089717738628       0.74025337182446982       0.16209341067460284        11.639378470614655     
   15.934292260967037       0.73992372388258998       0.16316389387385183        11.685775648817192     
   15.876066808844008       0.73959451486485028       0.16422433473189424        11.732306017983866     
   15.798062255951880       0.73926574109251098       0.16530803628042992        11.778969815324132     
   15.730172929208056       0.73893740686638010       0.16639308166807235        11.825767277860409     
   15.663215355056971       0.73860950103709011       0.16747049829449748        11.872698642423329     
   15.599859604288138       0.73828203101792889       0.16858005072352306        11.919764145646004     
   15.541653329069378       0.73795499211442506       0.16959949244550956        11.966964023958997     
   15.476060170663670       0.73762838473299852       0.17080266332706703        12.014298513585130     
   15.417858833208925       0.73730220795748436       0.17190880439216694        12.061767850533910     
   15.358918977635764       0.73697646217206980       0.17300426880933575        12.109372270596829     
   15.299444046122337       0.73665114362592143       0.17413701041361079        12.157112009341667     
   15.243468009510478       0.73632625812808039       0.17526645182004433        12.204987302107124     
   15.184869117827263       0.73600179461918869       0.17640682865479956        12.252998383998086     
   15.130546183424894       0.73567776127910500       0.17754317592836275        12.301145489879811     
   15.080672100129304       0.73535415114525382       0.17868199499677270        12.349428854372793     
   15.030872633469931       0.73503096557609326       0.17983822322913329        12.397848711847578     
   14.977131243056519       0.73470820558147532       0.18099726481514333        12.446405296419396     
   14.923791420248916       0.73438586325357558       0.18215545929055824        12.495098841942985     
   14.882888129464497       0.73406394439531153       0.18332545731566713        12.543929582006822     
   14.828060714093311       0.73374244495731489       0.18448165013203677        12.592897749928493     
   14.781373844475979       0.73342136551175430       0.18568297066743061        12.642003578748829     
   14.734150143059130       0.73310070480008960       0.18686563183141142        12.691247301226952     
   14.686103213517352       0.73278046103730987       0.18804840495262740        12.740629149834636     
   14.642446772398205       0.73246063670989447       0.18924931835930042        12.790149356751293     
   14.596649338009696       0.73214122900687306       0.19044473234096290        12.839808153858547     
   14.555773438194494       0.73182223679244263       0.19163954276149786        12.889605772734610     
   14.512641144248535       0.73150366065311145       0.19284946469200576        12.939542444649502     
   14.471346169216117       0.73118549698089730       0.19408261509763167        12.989618400559531     
   14.431911246497030       0.73086775513811320       0.19531077126128207        13.039833871101635     
   14.391096514840953       0.73055041841544344       0.19652757907572374        13.090189086588447     
   14.351297927868387       0.73023349046642860       0.19774458616497592        13.140684277002793     
   14.313072307556149       0.72991697220868534       0.19900798294387351        13.191319671992506     
   14.275950284012835       0.72960086727934736       0.20025023142379977        13.242095500865052     
   14.237850825917384       0.72928516782641972       0.20151439523562392        13.293011992581864     
   14.209191992465621       0.72896988158102682       0.20275610316075024        13.344069375753783     
   14.167990444432890       0.72865498461164313       0.20399807929734390        13.395267878635112     
   14.134121095896962       0.72834050695255037       0.20525144245869589        13.446607729118103     
   14.097874583746366       0.72802642534228901       0.20655956914619489        13.498089154728836     
   14.066053010793469       0.72771274718075363       0.20781827741877232        13.549712382620422     
   14.030950582975198       0.72739946934479693       0.20909954163994693        13.601477639568580     
   13.998577861687231       0.72708659139035714       0.21037066947778832        13.653385151966335     
   13.966714315700461       0.72677411266704206       0.21166316686917327        13.705435145818219     
   13.935357481815924       0.72646202617249023       0.21296818178934016        13.757627846735533     
   13.905044475920791       0.72615033732989276       0.21422159357442200        13.809963479930797     
   13.875764295364359       0.72583904207904815       0.21558820752884261        13.862442270212473     
   13.848631654159901       0.72552813737301980       0.21685615836904906        13.915064441979263     
   13.818678404959780       0.72521762783354260       0.21819793742187940        13.967830219216284     
   13.788314973402821       0.72490751229257955       0.21951447772613386        14.020739825487832     
   13.760953755896528       0.72459778940986286       0.22086340021137091        14.073793483933841     
   13.732221816850755       0.72428845861796598       0.22218493553812854        14.126991417263234     
   13.704896331182434       0.72397951948477157       0.22350947557102457        14.180333847749981     
   13.677806452333767       0.72367097132128388       0.22483372487766054        14.233820997226710     
   13.652911744726048       0.72336281926709356       0.22621065473294252        14.287453087080378     
   13.627265725022964       0.72305505463428454       0.22753815167038796        14.341230338246621     
   13.604766194886508       0.72274767975614140       0.22882563528000749        14.395152971204535     
   13.579899683461123       0.72244069326455451       0.23023794957208249        14.449221205971586     
   13.560811382022878       0.72213409613452140       0.23161053140829535        14.503435262098412     
   13.531411368285902       0.72182788530446040       0.23296805846875199        14.557795358663657     
   13.507577373597254       0.72152206022129950       0.23435225754821509        14.612301714268764     
   13.483052916490681       0.72121661957308825       0.23560346315740305        14.666954547032992     
   13.463971232157999       0.72091156217780428       0.23711359130697235        14.721754074587832     
   13.443041303960150       0.72060688697013919       0.23849512477672111        14.776700514072322     
   13.417933437364319       0.72030259227471372       0.23988117490720456        14.831794082127931     
   13.399452349927870       0.71999867833571318       0.24128897996577592        14.887034994892929     
   13.380734219814649       0.71969514069320295       0.24269127285244385        14.942423467997941     
   13.356376912658396       0.71939198322370534       0.24408955125988524        14.997959716560645     
   13.333480333082829       0.71908920174308355       0.24526521170481022        15.053643955180307     
   13.316575360465517       0.71878679837786641       0.24692330594255185        15.109476397933342     
   13.296622291161601       0.71848477106814768       0.24829837985766390        15.165457258367747     
   13.278081828689443       0.71818311942615476       0.24971033912151069        15.221586749498666     
   13.260298102471193       0.71788183917581461       0.25121882608965757        15.277865083802618     
   13.241727970949116       0.71758093760399544       0.25262306726884065        15.334292473213297     
   13.223368603440186       0.71728040893174916       0.25407196163146761        15.390869129115872     
   13.205682188414157       0.71698025341727567       0.25551133503750240        15.447595262342729     
   13.190430509539045       0.71668046849677713       0.25695380688240865        15.504471083167704     
   13.171604576107017       0.71638105729718127       0.25838993760203599        15.561496801301963     
   13.155657317114846       0.71608201914161040       0.25983487328882365        15.618672625888589     
   13.138026480935686       0.71578334904943453       0.26126391746193656        15.675998765497722     
   13.122208862115256       0.71548505211403990       0.26279472879892707        15.733475428121901     
   13.107016435910069       0.71518712833693165       0.26426624353554806        15.791102821171096     
   13.089743503217584       0.71488956707402629       0.26560164052094137        15.848881151467880     
   13.076759295027919       0.71459237733642811       0.26722580485828162        15.906810625242324     
   13.060222894394625       0.71429555202527450       0.26866903729941877        15.964891448127565     
   13.046739131907273       0.71399909557725005       0.27018708710105804        16.023123825155057     
   13.029959949120665       0.71370300594174851       0.27163587104240722        16.081507960749430     
   13.016892955489617       0.71340728022490885       0.27317264526154367        16.140044058724079     
   13.003041720459892       0.71311192057034434       0.27467884917978724        16.198732322276229     
   12.991046345710838       0.71281692520757223       0.27618333998381622        16.257572953982237     
   12.976082310570279       0.71252229389794752       0.27769958112450976        16.316566155793264     
   12.962492838978426       0.71222802680911912       0.27920936962548393        16.375712129029971     
   12.954329182229118       0.71193412220084307       0.28072490110120629        16.435011074378455     
   12.936735915393749       0.71164057875547171       0.28223385538815593        16.494463191885529     
   12.924182368559320       0.71134740594927093       0.28378481785418297        16.554068680953527     
   12.912326234408292       0.71105458796313559       0.28530898264880639        16.613827740336852     
   12.899127956847130       0.71076213039322200       0.28680039065176988        16.673740568136139     
   12.889096133980068       0.71047004090882215       0.28838067419015406        16.733807361794973     
   12.878683705290349       0.71017829972889324       0.28992925366392941        16.794028318094323     
   12.865416799411882       0.70988692918594254       0.29145933489970138        16.854403633148770     
   12.856009277204372       0.70959591088494811       0.29303443569831578        16.914933502401809     
   12.846377630421093       0.70930525002125566       0.29469027937862863        16.975618120621284     
   12.833363272911559       0.70901494577335189       0.29617491508095317        17.036457681895161     
   12.821748327430335       0.70872500693325480       0.29770501753123357        17.097452379627011     
   12.811074350134051       0.70843540985423148       0.29922857932430719        17.158602406531866     
   12.802116604489969       0.70814617264694557       0.30085091399766217        17.219907954632017     
   12.793223548873803       0.70785728562373207       0.30242775365831109        17.281369215251733     
   12.781728929334351       0.70756875109724160       0.30401803067666072        17.342986379014548     
   12.773072290944103       0.70728056834697373       0.30560399126103244        17.404759635837546     
   12.763711599525633       0.70699274063829831       0.30720736422873396        17.466689174928351     
   12.753789950072010       0.70670525712296195       0.30874457579200693        17.528775184779565     
   12.743371775616362       0.70641812555014138       0.31030957950613081        17.591017853166033     
   12.735433065015105       0.70613134213242423       0.31194532054628693        17.653417367139909     
   12.728916175375057       0.70584490595505400       0.31360965199683816        17.715973913026676     
   12.719278525764894       0.70555881566286704       0.31520918418848282        17.778687676420908     
   12.710430949045039       0.70527307030012254       0.31681980697391865        17.841558842182646     
   12.704238977647453       0.70498766880201302       0.31844124777501465        17.904587594432897     
   12.691905099369340       0.70470261688445235       0.31989601265884027        17.967774116549972     
   12.687102518598097       0.70441790865636800       0.32167964025106677        18.031118591165630     
   12.679594145479209       0.70413354781151416       0.32330013717529882        18.094621200160418     
   12.671603768885403       0.70384953014996454       0.32495293214792859        18.158282124660580     
   12.664126008037680       0.70356586300673452       0.32659182819819471        18.222101545033837     
   12.656892460442839       0.70328253641574945       0.32821484126542155        18.286079640885717     
   12.651150717529193       0.70299955745453724       0.32988272488512632        18.350216591055140     
   12.641342162997473       0.70271692032872590       0.33144585962916095        18.414512573611734     
   12.635262427578914       0.70243462897701914       0.33315279759376204        18.478967765850932     
   12.629535529802387       0.70215267907279355       0.33484194794139016        18.543582344291114     
   12.620288227192535       0.70187107188092623       0.33652063246745112        18.608356484669308     
   12.615206684473565       0.70158980674666271       0.33809821541588098        18.673290361938008     
   12.609900860642240       0.70130888205139985       0.33981551515010239        18.738384150261044     
   12.605611860577156       0.70102829731293115       0.34152162791818091        18.803638023011025     
   12.599046015495201       0.70074805154859765       0.34320268646076035        18.869052152764016     
   12.592277411866974       0.70046814412052827       0.34484341996266626        18.934626711297916     
   12.584926307563176       0.70018857405636892       0.34654331114194370        19.000361869587891     
   12.581220262698299       0.69990933993356585       0.34824413584135616        19.066257797802773     
   12.574920318955344       0.69963044130981455       0.34990526349527179        19.132314665302435     
   12.570918411332434       0.69935187796945697       0.35164022404865963        19.198532640633960     
   12.566567972832171       0.69907364967016639       0.35332484305392187        19.264911891527849     
   12.559801875621197       0.69879575600546984       0.35503799840759076        19.331452584895736     
   12.554953107706833       0.69851819509792534       0.35671034694016973        19.398154886826241     
   12.551174585627464       0.69824096765799082       0.35846212969709129        19.465018962581908     
   12.546012672409368       0.69796407321589826       0.36015736661559272        19.532044976596467     
   12.540327519268605       0.69768751361106485       0.36188962638202515        19.599233092470786     
   12.536786242567654       0.69741128388314055       0.36360340669349722        19.666583472970601     
   12.529313370831835       0.69713538842205380       0.36526773374391891        19.734096280022921     
   12.525830299080186       0.69685982318237771       0.36700445008932081        19.801771674713031     
   12.522607150466335       0.69658458637614407       0.36880201200631579        19.869609817281344     
   12.518898373929503       0.69630968143422312       0.37052608018842326        19.937610867121101     
   12.514818539340435       0.69603510787327505       0.37228167211725433        20.005774982774227     
   12.510777274388600       0.69576086523566627       0.37403076061051027        20.074102321929356     
   12.506853425676850       0.69548695355320433       0.37578875832363989        20.142593041418632     
   12.501990836429405       0.69521337073672762       0.37751608598071840        20.211247297214761     
   12.498520674432589       0.69494011682134926       0.37923519691374646        20.280065244428329     
   12.495176030694697       0.69466719023962953       0.38101866718298283        20.349047037305098     
   12.493685740641606       0.69439459152657546       0.38279965930063120        20.418192829222999     
   12.488805112198303       0.69412231979794425       0.38456113837385658        20.487502772689709     
   12.485534936285205       0.69385037441243103       0.38633275676711248        20.556977019339662     
   12.482552820526717       0.69357875576837069       0.38810542326512348        20.626615719932040     
   12.478740503229924       0.69330746271296506       0.38987631186277960        20.696419024347488     
   12.473519299648220       0.69303649520770649       0.39150969704713667        20.766387081585698     
   12.471700746332836       0.69276585320391826       0.39343425846941960        20.836520039763450     
   12.471059518373950       0.69249553642035766       0.39519350611868426        20.906818046111596     
   12.467710512996074       0.69222554396433256       0.39701587876324707        20.977281246972616     
   12.465238983435352       0.69195587647073975       0.39879422875817561        21.047909787798702     
   12.464803630891891       0.69168653223611232       0.40065939646243098        21.118703813148798     
   12.458674303716496       0.69141751086519687       0.40233797398264792        21.189663466686497     
   12.458524333840417       0.69114881824705809       0.40422069612692330        21.260788891178365     
   12.455257780305653       0.69088044403357685       0.40600641973870111        21.332080228490554     
   12.452895409245604       0.69061239383805717       0.40783083892027511        21.403537619587716     
   12.450447313795818       0.69034466546513262       0.40963314871947920        21.475161204529982     
   12.447409945845450       0.69007726274155134       0.41138763194635342        21.546951122471555     
   12.446632822006075       0.68981017678327039       0.41327711635053438        21.618907511658040     
   12.444427468243406       0.68954341128766694       0.41509464200549256        21.691030509424646     
   12.442607322052128       0.68927696811009265       0.41693894856596270        21.763320252194475     
   12.441134113255394       0.68901084189575013       0.41872115268914095        21.835776875475780     
   12.439132792219246       0.68874503432470591       0.42058906564873560        21.908400513861068     
   12.437160525037561       0.68847954478973028       0.42244041582879088        21.981191301024595     
   12.435864612217207       0.68821437479454151       0.42426844609197872        22.054149369720186     
   12.432984787120521       0.68794952341509030       0.42608323858018726        22.127274851780314     
   12.431889705766157       0.68768498284056911       0.42791183371681341        22.200567878113908     
   12.432111935211896       0.68742076015844122       0.42981863439599260        22.274028578704385     
   12.431053855125388       0.68715685301224039       0.43164807856091597        22.347657082608190     
   12.428881556114016       0.68689326222191571       0.43349799641288367        22.421453517953601     
   12.426627579600297       0.68662998439156320       0.43536791804387726        22.495418011938053     
   12.425873940281246       0.68636702035638630       0.43724390287010739        22.569550690827803     
   12.424839000954744       0.68610436968414923       0.43909880398930184        22.643851679955610     
   12.423780828125629       0.68584203160365087       0.44096380335214358        22.718321103719475     
   12.425484237470439       0.68558000353506765       0.44282453656101889        22.792959085581220     
   12.421515359366708       0.68531828662315664       0.44471085215698020        22.867765748065082     
   12.420175273366711       0.68505688072626914       0.44658592959971177        22.942741212756346     
   12.417758496248300       0.68479578532445251       0.44835855017633275        23.017885600300204     
   12.418279597490296       0.68453500137538048       0.45036195178091132        23.093199030400232     
   12.418269215892231       0.68427452894803864       0.45223548520492396        23.168681621817004     
   12.414666422755765       0.68401437250116492       0.45404090408085623        23.244333492367637     
   12.416806444696860       0.68375451942955190       0.45600071303691242        23.320154758923699     
   12.415988589270976       0.68349498281993903       0.45788740785806936        23.396145537410789     
   12.414591764140354       0.68323575591164354       0.45980722747175456        23.472305942806919     
   12.414884238783255       0.68297683871732107       0.46165503907634936        23.548636089142402     
   12.414951882278631       0.68271823173016644       0.46362341887542624        23.625136089497524     
   12.415525638970211       0.68245993510179714       0.46551404906138516        23.701806056002635     
   12.412864921256642       0.68220194716119598       0.46741692761149034        23.778646099837236     
   12.413162022617451       0.68194426794632745       0.46930224710538943        23.855656331228111     
   12.414506004214692       0.68168689719936126       0.47125694708373578        23.932836859449697     
   12.413269406807926       0.68142983426239656       0.47317255647792850        24.010187792822514     
   12.412432188218345       0.68117307810328420       0.47505814255180223        24.087709238713106     
   12.412521431698975       0.68091662826434740       0.47699579689565108        24.165401303532231     
   12.412309469902373       0.68066048445695126       0.47890971709546137        24.243264092735441     
   12.412103227601266       0.68040464546287593       0.48081252882429182        24.321297710821796     
   12.412540249098333       0.68014911069892392       0.48275699000685796        24.399502261332884     
   12.411302582151624       0.67989387958957681       0.48462058415749781        24.477877846853552     
   12.413109926384221       0.67963895130628194       0.48663053501376213        24.556424569010076     
   12.412621831160827       0.67938432652284109       0.48857386051863178        24.635142528470368     
   12.411795215750661       0.67913000472147744       0.49047514464957875        24.714031824943465     
   12.414735560215460       0.67887598387593118       0.49249520792651685        24.793092557179072     
   12.415725266906454       0.67862226480273113       0.49446494776043159        24.872324822967204     
   12.413414868868193       0.67836884856414592       0.49635598157368721        24.951728719137915     
   12.414259871241935       0.67811573373527112       0.49833646587632346        25.031304341561086     
   12.415717262647821       0.67786291995099790       0.50032252577212966        25.111051785146149     
   12.413341934075085       0.67761040608312051       0.50208968569267820        25.190971143841889     
   12.414647319104056       0.67735819412607245       0.50423990226090265        25.271062510636249     
   12.417109771139833       0.67710627903088949       0.50620210051603065        25.351325977556350     
   12.418373254125376       0.67685466785885151       0.50815962317484720        25.431761635668469     
   12.417264314220057       0.67660335286453988       0.51010880305683248        25.512369575077379     
   12.417539965203128       0.67635233790791005       0.51205782787139620        25.593149884927598     
   12.419719656690519       0.67610162350613168       0.51409097353885325        25.674102653402159     
   12.420897441874223       0.67585120516591957       0.51606678581955012        25.755227967723687     
   12.418261400628063       0.67560109040788630       0.51803911917483059        25.836525914153707     
   12.421544898979716       0.67535127292085506       0.52001629572891828        25.917996577993240     
   12.422069435230455       0.67510175326198074       0.52199325372615202        25.999640043583341     
   12.423857100249402       0.67485253073633655       0.52400019897308026        26.081456394304634     
   12.424142940140309       0.67460360497505545       0.52598740655430321        26.163445712577683     
   12.425970869908889       0.67435497549005119       0.52798191621976220        26.245608079864152     
   12.423317070518683       0.67410664240554952       0.52997067867356307        26.327943576665998     
   12.426870479052564       0.67385860522527641       0.53194279817481782        26.410452282526983     
   12.426933574729357       0.67361086364256317       0.53392917749766911        26.493134276031967     
   12.428650862036342       0.67336341754940243       0.53594677974971883        26.575989634808199     
   12.428200617502389       0.67311626648539213       0.53797223559967744        26.659018435525628     
   12.431458833879487       0.67286941075257267       0.53998818120601322        26.742220753897527     
   12.432237306422683       0.67262284942369532       0.54197929808482193        26.825596664680493     
   12.433246290718831       0.67237658292522318       0.54399195410762902        26.909146241675987     
   12.434369929821766       0.67213061019503983       0.54601729527236631        26.992869557730337     
   12.436723325241035       0.67188493271860750       0.54803405569198371        27.076766684735542     
   12.436908182129649       0.67163954763276645       0.55005342870103835        27.160837693630217     
   12.434929329858530       0.67139445632995576       0.55205816733299085        27.245082654399930     
   12.439266052345287       0.67114966045928981       0.55408148094946841        27.329501636078810     
   12.440618023662775       0.67090515617008695       0.55611365274243829        27.414094706749246     
   12.443441671647234       0.67066094416552602       0.55814303647852814        27.498861933543903     
   12.443322301572367       0.67041702554202909       0.56017261063137180        27.583803382645648     
   12.444819956872680       0.67017339855180369       0.56220436205620528        27.668919119289399     
   12.446465517029653       0.66993006122471421       0.56424525411501758        27.754209207762177     
   12.449317510867992       0.66968701303899281       0.56628098959395690        27.839673711404771     
   12.448408440225514       0.66944426035405546       0.56828442019923253        27.925312692612955     
   12.450570170921289       0.66920179420540959       0.57035371884643749        28.011126212837546     
   12.451635314529060       0.66895961904695733       0.57239466052796606        28.097114332586926     
   12.453295872217598       0.66871772968088139       0.57441386882683088        28.183277111426854     
   12.455491197744418       0.66847613331007039       0.57648927217907242        28.269614607982653     
   12.456506474886199       0.66823482350518471       0.57853070632651327        28.356126879939893     
   12.457899278719092       0.66799379770862966       0.58057059704579594        28.442813984045909     
   12.456294743749416       0.66775306326044914       0.58261958455372731        28.529675976110706     
   12.460228291681371       0.66751261463666356       0.58462066784852251        28.616712911008953     
   12.463103918151086       0.66727245368073740       0.58674879811560632        28.703924842680504     
   12.463142037765969       0.66703257875232269       0.58881284194444339        28.791311824132517     
   12.465847979241909       0.66679298869685655       0.59083108487321379        28.878873907440504     
   12.468734111233587       0.66655368391577363       0.59293038721860680        28.966611143749905     
   12.471490522200929       0.66631466425571761       0.59499440778358881        29.054523583277295     
   12.470193013013784       0.66607592804307769       0.59705920515138111        29.142611275312465     
   12.473756649425061       0.66583747563044082       0.59912996544990160        29.230874268219015     
   12.475753511553423       0.66559930437101833       0.60120544665101916        29.319312609437517     
   12.478645746391738       0.66536141801319937       0.60326357608116143        29.407926345485258     
   12.479821195129539       0.66512381265185816       0.60534996355068116        29.496715521959334     
   12.480867547366481       0.66488649454846938       0.60741830668356167        29.585680183537349     
   12.482958075295707       0.66464945602535874       0.60950187885636686        29.674820373980086     
   12.484626501045364       0.66441270184904433       0.61156846039822510        29.764136136131992     
   12.486423580223251       0.66417623186394814       0.61364915031761180        29.853627511924415     
   12.489242089737539       0.66394004494937320       0.61573750100529090        29.943294542375916     
   12.490674182663712       0.66370413952810137       0.61783157098826202        30.033137267595517     
   12.492935188816009       0.66346851831107456       0.61991213643944054        30.123155726783189     
   12.494573349145465       0.66323317984062991       0.62199896233664098        30.213349958232861     
   12.496904647912427       0.66299812237501354       0.62408765476817307        30.303719999333676     
   12.498654619527876       0.66276334672874249       0.62617947040790778        30.394265886572136     
   12.497466242793985       0.66252885271023954       0.62826644446002411        30.484987655533875     
   12.502857495636347       0.66229463969002145       0.63037945172311260        30.575885340906492     
   12.504974435948460       0.66206070727779887       0.63246979030046835        30.666958976479890     
   12.505888442411059       0.66182705493746430       0.63451833441441396        30.758208595150450     
   12.508231232941045       0.66159368244315364       0.63664070743451551        30.849634228921154     
   12.512132210501798       0.66136058878842241       0.63876370193207033        30.941235908905274     
   12.513278117066124       0.66112777439950321       0.64086432875709631        31.033013665327456     
   12.515502415922247       0.66089523688344953       0.64298154836698873        31.124967527525904     
   12.517716280007022       0.66066297789641748       0.64508096763244649        31.217097523955623     
   12.519455446372216       0.66043099559572160       0.64717516787981955        31.309403682189373     
   12.523653512097097       0.66019928911156611       0.64928535821284394        31.401886028920629     
   12.522636719733010       0.65996785887939169       0.65136632870873701        31.494544589965738     
   12.525870110379136       0.65973670423196062       0.65351657964200616        31.587379390265976     
   12.525829150633061       0.65950582528320945       0.65563821492348129        31.680390453890279     
   12.530816690918636       0.65927522137221484       0.65775046302742390        31.773577804036812     
   12.532805747071729       0.65904489276528166       0.65986864961708447        31.866941463036511     
   12.535281802234445       0.65881483896279758       0.66200410232794171        31.960481452354511     
   12.537063824980812       0.65858505858366068       0.66409984217536788        32.054197792592888     
   12.541065416383329       0.65835555368223864       0.66623878768941447        32.148090503493322     
   12.541867197780611       0.65812632225900447       0.66836173003090826        32.242159603938809     
   12.543656406328386       0.65789736434678059       0.67045746287224395        32.336405111957333     
   12.545487209430123       0.65766867869045753       0.67255509665750945        32.430827044723266     
   12.549765517738701       0.65744026696292956       0.67473682035427240        32.525425418560502     
   12.551286992819774       0.65721212799606765       0.67684995621496236        32.620200248944855     
   12.553643459540664       0.65698426152048850       0.67899773296658161        32.715151550506711     
   12.553160427663018       0.65675666616014339       0.68112168373134696        32.810279337033677     
   12.558510245457828       0.65652934433529531       0.68327133853555388        32.905583621472751     
   12.560843651097475       0.65630229415323138       0.68537970556960326        33.001064415933513     
   12.564506327719460       0.65607551438652323       0.68760372700870942        33.096721731690714     
   12.566067276020524       0.65584900945793867       0.68967534719232004        33.192555579186781     
   12.567759725169461       0.65562277478964825       0.69180729240103467        33.288565968034462     
   12.570198526568257       0.65539681098009372       0.69395112895072864        33.384752907019937     
   12.572741206144261       0.65517111684106266       0.69610121858435769        33.481116404104860     
   12.574809767954513       0.65494569292795646       0.69822567597327034        33.577656466430241     
   12.572985733700191       0.65472053792960028       0.70016149515766402        33.674373100317993     
   12.580064829317907       0.65449565231328222       0.70252336108075708        33.771266311274509     
   12.582490375849524       0.65427103584494251       0.70466918515802313        33.868336103993606     
   12.585118849887065       0.65404668807987787       0.70680976769440695        33.965582482358755     
   12.586379311691880       0.65382260884173349       0.70891568705856978        34.063005449446081     
   12.590490507377547       0.65359879823228872       0.71110829474016202        34.160605007527877     
   12.590585974796552       0.65337525506777705       0.71315980935834022        34.258381158074890     
   12.594725121798103       0.65315197994000973       0.71540720547117764        34.356333901759413     
   12.597484091622768       0.65292897203430378       0.71755056366532177        34.454463238458096     
   12.599714583895008       0.65270623241570380       0.71970814575796593        34.552769167254922     
   12.602774434359635       0.65248375919474555       0.72182726474339143        34.651251686444830     
   12.602894378827459       0.65226155272424524       0.72392853990140882        34.749910793535591     
   12.607634878592146       0.65203961400308186       0.72617343330722484        34.848746485251723     
   12.610311373062544       0.65181794163740236       0.72834067216232312        34.947758757536853     
   12.612721859411158       0.65159653738234768       0.73050148245467461        35.046947605557371     
   12.614615548813822       0.65137539706949676       0.73262523093313481        35.146313023705069     
   12.617914817102317       0.65115452413264974       0.73481820613718152        35.245855005600198     
   12.620544478053672       0.65093391082370355       0.73697699430778729        35.345573544094790     
   12.623302275363365       0.65071356975265027       0.73914195156038320        35.445468631275716     
   12.625660265534313       0.65049348519619021       0.74130719975564907        35.545540258467589     
   12.628088858253259       0.65027367035241990       0.74347188985578105        35.645788416236030     
   12.629932540118110       0.65005411566374238       0.74563359130247042        35.746213094390761     
   12.633749990687059       0.64983482774434476       0.74780465328720858        35.846814281988841     
   12.636143859227120       0.64961580028068777       0.74996371960449260        35.947591967338347     
   12.638358337221005       0.64939703627171785       0.75212410001895058        36.048546137999928     
   12.639011067554868       0.64917853319186869       0.75419738168729233        36.149676780791893     
   12.643891346686331       0.64896029186375137       0.75647676431981714        36.250983881792038     
   12.646419578360803       0.64874231289354456       0.75863773664529122        36.352467426342152     
   12.648074454881359       0.64852459329112999       0.76076213739436960        36.454127399050094     
   12.650734436596132       0.64830713842588128       0.76294292667330377        36.555963783793104     
   12.654846854688923       0.64808993935762460       0.76516029970339583        36.657976563722166     
   12.657417313491527       0.64787300306882278       0.76733930999212685        36.760165721264293     
   12.659945163172406       0.64765632512514915       0.76950793930754646        36.862531238125911     
   12.662250807997806       0.64743990689429742       0.77167532345985412        36.965073095295978     
   12.661927610856784       0.64722374672042815       0.77385600840927615        37.067791273050226     
   12.668654442957735       0.64700784537199707       0.77603542541534432        37.170685750953638     
   12.671056341088127       0.64679220201882393       0.77821881573593021        37.273756507863773     
   12.674266638524529       0.64657681593782834       0.78037445508941750        37.377003521934618     
   12.675836572155299       0.64636168786889914       0.78257417984716282        37.480426770619232     
   12.678623235380270       0.64614681406357910       0.78475601763987357        37.584026230673750     
   12.680378564718925       0.64593219819252234       0.78689359646277957        37.687801878160421     
   12.683993088658079       0.64571783850678632       0.78910673428088363        37.791753688451095     
   12.687067736256511       0.64550373393267768       0.79129843676409595        37.895881636229973     
   12.689746719682015       0.64528988831569245       0.79348232568394761        38.000185695498359     
   12.691492496596036       0.64507629832313340       0.79563814928706023        38.104665839576931     
   12.694627273114932       0.64486296299965473       0.79783446416882087        38.209322041109189     
   12.697511684618899       0.64464988543835233       0.80002077830390550        38.314154272065444     
   12.701442604383326       0.64443706373715082       0.80220411075937126        38.419162503745660     
   12.702886280257925       0.64422449682478722       0.80436597240544649        38.524346706783476     
   12.705725191783609       0.64401218661296966       0.80657724168996570        38.629706851148896     
   12.708159535378746       0.64380013197488650       0.80875667399104245        38.735242906152607     
   12.710877338925229       0.64358833051753750       0.81094088448692814        38.840954840448497     
   12.712427881575410       0.64337678507525320       0.81306411899754161        38.946842622037785     
   12.716087602525459       0.64316549400280631       0.81530399665534237        39.052906218271993     
   12.719265235250724       0.64295445694838871       0.81750606599950137        39.159145595857133     
   12.722103456049705       0.64274367314142966       0.81970293245345804        39.265560720856094     
   12.725165128817515       0.64253314311224685       0.82188975526128472        39.372151558693481     
   12.727887861069496       0.64232286515500603       0.82407257198859707        39.478918074157548     
   12.730611942532505       0.64211284118186374       0.82626157137374723        39.585860231404901     
   12.732617551867573       0.64190306806199104       0.82843265136671973        39.692977993963588     
   12.736228262534926       0.64169354653479371       0.83064100996135715        39.800271324736393     
   12.738314752269787       0.64148427578564216       0.83282470323461166        39.907740186004467     
   12.741624782416338       0.64127525521465134       0.83501750231646366        40.015384539430983     
   12.744376015170849       0.64106648340349770       0.83721341680497630        40.123204346064078     
   12.746759055978975       0.64085796362353908       0.83940546439226749        40.231199566341957     
   12.749664044632686       0.64064969213551826       0.84159610343869151        40.339370160093651     
   12.751803362524372       0.64044166874645259       0.84376758333792035        40.447716086545498     
   12.755290453203587       0.64023389424909904       0.84598029105066963        40.556237304322117     
   12.758058723661030       0.64002636818763414       0.84817770211230115        40.664933771452077     
   12.760986278811494       0.63981909020722605       0.85033387344842493        40.773805445369746     
   12.763252308680164       0.63961205945556954       0.85255647850812333        40.882852282920020     
   12.766654708100429       0.63940527648836465       0.85474803265751231        40.992074240360800     
   12.768829470153477       0.63919874179155123       0.85693272636388940        41.101471273367395     
   12.771653091952057       0.63899245263611182       0.85913355644002420        41.211043337035612     
   12.774244254682850       0.63878641112598045       0.86132851134022603        41.320790385885410     
   12.776875923524242       0.63858061446933601       0.86352025437441582        41.430712373864175     
   12.779784773663616       0.63837506433835367       0.86572419083967345        41.540809254350755     
   12.782571538323582       0.63816976100116496       0.86791907080017727        41.651080980158738     
   12.785225912568160       0.63796470186579490       0.87011325173304266        41.761527503539327     
   12.788175973524273       0.63775988901503033       0.87230059790372216        41.872148776186442     
   12.790756746075653       0.63755532029365469       0.87449311000169783        41.982944749238563     
   12.793563640826145       0.63735099755910973       0.87666986979045591        42.093915373283366     
   12.796813855484725       0.63714691703179072       0.87887961929745995        42.205060598360781     
   12.799795931127948       0.63694308139365807       0.88107972833320969        42.316380373966688     
   12.801978641617181       0.63673949003528496       0.88327301000268121        42.427874649056264     
   12.804399764965110       0.63653614500675726       0.88546967244275632        42.539543372048151     
   12.806691673597978       0.63633304299366977       0.88763503347335904        42.651386490826631     
   12.810308078656528       0.63613018394676968       0.88986057076239133        42.763403952746721     
   12.813508499208368       0.63592756745301604       0.89204231702757553        42.875595704636794     
   12.815936738714848       0.63572519321213550       0.89424065839471545        42.987961692802102     
   12.818337880878348       0.63552306084525367       0.89644855185201378        43.100501863028789     
   12.821102224712600       0.63532117009668065       0.89863684299380220        43.213216160586661     
   12.823929763953714       0.63511952073447620       0.90083087395111683        43.326104530233913     
   12.826343235285661       0.63491811252075470       0.90301400857158942        43.439166916219165     
   12.829682439358024       0.63471694552287561       0.90521976736636622        43.552403262286120     
   12.831898123400528       0.63451601851939665       0.90741287747833277        43.665813511676475     
   12.834886683385706       0.63431533247398064       0.90961679145478269        43.779397607133625     
   12.837848712464519       0.63411488558458173       0.91181548019046810        43.893155490906217     
   12.838722728077355       0.63391468002103901       0.91393265145877489        44.007087104751612     
   12.842574408073052       0.63371471405635460       0.91617028564535263        44.121192389939488     
   12.846097479982269       0.63351498529094163       0.91838486798602570        44.235471287254910     
   12.848527804005430       0.63332091056070161       0.92051425693226296        44.346815033197359     
   12.851261088020340       0.63313863388420177       0.92252939817243029        44.451656769549096     
   12.853577786170968       0.63296188294299727       0.92447740702632797        44.553570152437551     
   12.855581226594696       0.63278900914907621       0.92634611471520978        44.653486841427373     
   12.858815795181734       0.63261919088895613       0.92826259812418355        44.751865908147316     
   12.861086342306162       0.63245192566577091       0.93011055703506929        44.848990473113247     
   12.862950010125669       0.63228685839126764       0.93193478414729425        44.945055397390178     
   12.865224456609457       0.63212373472763717       0.93373969961098668        45.040204099423782     
   12.867894214373585       0.63196234991117228       0.93553318083879489        45.134547071826560     
   12.870004563055332       0.63180254371037226       0.93729374111568686        45.228172324205680     
   12.871874254704329       0.63164418491947072       0.93905211276823097        45.321151764275285     
   12.874001347059215       0.63148716106579994       0.94079328609224178        45.413545336809435     
   12.876491835513560       0.63133138191011273       0.94251622694626480        45.505403835511203     
   12.878818123341233       0.63117676063667194       0.94424132343025335        45.596770885428356     
   12.880445437729485       0.63102323300654251       0.94594172454017134        45.687684383700287     
   12.882737751193215       0.63087073599915933       0.94764620341516159        45.778177573552220     
   12.884974733841977       0.63071920858270136       0.94933254797798516        45.868279862327014     
   12.886497493858478       0.63056861039497170       0.95099873346985364        45.958017456200622     
   12.889472404016855       0.63041889196531908       0.95267946902729461        46.047413860654650     
   12.891173600175534       0.63027000815459622       0.95434471049858871        46.136490280711321     
   12.893020354943550       0.63012192698020275       0.95598480483577686        46.225265945034735     
   12.895384577041437       0.62997462247802960       0.95763991199795839        46.313758371417428     
   12.897318223670046       0.62982805282832255       0.95927183508693603        46.401983585885375     
   12.898421323277182       0.62968219729206654       0.96087266243343672        46.489956306504418     
   12.901119607639917       0.62953702269434664       0.96252484893424173        46.577690097094546     
   12.903104417948866       0.62939250992811768       0.96414573746316623        46.665197497967270     
   12.904918076511066       0.62924863673238618       0.96574564320038492        46.752490137663415     
   12.906518487360312       0.62910537795598398       0.96733027261351545        46.839578828434789     
   12.909167669290312       0.62896271871756715       0.96894139371338595        46.926473649225308     
   12.911938922616431       0.62882063709546487       0.97055975489681001        47.013184017495121     
   12.913222196109961       0.62867911866532022       0.97214252420644165        47.099718751958733     
   12.915086862471592       0.62853814559487875       0.97372456743882441        47.186086127603780     
   12.917566923690547       0.62839770211266477       0.97530080550718590        47.272293924141273     
   12.919175936292270       0.62825777406866501       0.97687536112315310        47.358349468848864     
   12.921134315311816       0.62811834871529748       0.97843633277605735        47.444259674596061     
   12.923406766057880       0.62797941248818012       0.98000426241289429        47.530031073714817     
   12.925595827299624       0.62784095272762630       0.98156291339078161        47.615669848268944     
   12.926575061321541       0.62770295784974661       0.98310331385919014        47.701181857191912     
   12.928566703314628       0.62756541664172605       0.98466631722602971        47.786572660687071     
   12.930681585778165       0.62742831914456798       0.98619202193401057        47.871847542230711     
   12.932663001490956       0.62729165535685139       0.98774804568778185        47.957011528465060     
   12.934377413363212       0.62715541589088308       0.98928751286491268        48.042069407227501     
   12.936411898496671       0.62701958801598945       0.99082306285745891        48.127025743933061     
   12.937931927962239       0.62688416933060764       0.99233840795701245        48.211884896492087     
   12.940423928289711       0.62674914600722242       0.99387148163438421        48.296651028924231     
   12.941590314470773       0.62661451101877164       0.99538415819139603        48.381328123808750     
   12.943793748982115       0.62648025422317877       0.99691197876296433        48.465919993692971     
   12.945641005662905       0.62634637159995576       0.99841243733354568        48.550430291565917     
   12.947659780532028       0.62621286553198585       0.99993637727213314        48.634862520490167     
   12.946710625229890       0.62607970845666172        1.0013285639417995        48.719220042476763     
   12.951588223986949       0.62594691427991278        1.0029449634566618        48.803506086749842     
   12.953797384717147       0.62581446228582749        1.0044354547433887        48.887723757013632     
   12.954930977490193       0.62568235301748532        1.0059431295009029        48.971876038917188     
   12.955768838587657       0.62555058124449314        1.0074246877663757        49.055965806245453     
   12.958567225405432       0.62541913250674197        1.0089277905810017        49.139995827021480     
   12.961510145989163       0.62528800947569207        1.0104060063372309        49.223968769121342     
   12.962487610733598       0.62515720624391691        1.0118863436870642        49.307887205488939     
   12.963575746079659       0.62502671856582093        1.0133695339223130        49.391753618997726     
   12.965667411923242       0.62489653830567238        1.0148507276980558        49.475570406996908     
   12.967551418619465       0.62476666354279131        1.0163311256833787        49.559339885546969     
   12.969325873422283       0.62463708735469459        1.0177784132163594        49.643064293388854     
   12.971173021660196       0.62450780696992159        1.0192699203868918        49.726745795655773     
   12.973050612148031       0.62437881694288377        1.0207347713460391        49.810386487359608     
   12.974616999159217       0.62425010915040313        1.0221811845385924        49.893988396651906     
   12.976682948732687       0.62412168280529390        1.0236637612277164        49.977553487895946     
   12.978281732818825       0.62399353549492487        1.0251127446114729        50.061083664551177     
   12.979129671145488       0.62386566194193482        1.0265457829314739        50.144580771885934     
   12.981837965925342       0.62373805883483124        1.0280306129060532        50.228046599534409     
   12.984081492398373       0.62361072181096777        1.0294721408818639        50.311482883909264     
   12.985383121258474       0.62348364878909712        1.0309289823820882        50.394891310473199     
   12.986967177196034       0.62335683282259491        1.0323524715970056        50.478273515887587     
   12.988884035285515       0.62323027314924773        1.0338193783281584        50.561631090040990     
   12.990575859494605       0.62310396624661246        1.0352620963740604        50.644965577967739     
   12.992259860920377       0.62297791017488857        1.0366938740608587        50.728278481666834     
   12.994077352139923       0.62285209903639505        1.0381267567221093        50.811571261821477     
   12.995842531113828       0.62272653164686165        1.0395660478452529        50.894845339428272     
   12.997436183948995       0.62260120482483194        1.0409937169962686        50.978102097345477     
   12.999129164978905       0.62247611145195514        1.0424263005679468        51.061342881763885     
   13.000916549966524       0.62235125518024326        1.0438477227402760        51.144569003595826     
   13.001938055710625       0.62222662581837951        1.0452317392038810        51.227781739806836     
   13.004354020775923       0.62210222775601820        1.0466976710182612        51.310982334670015     
   13.006000965777863       0.62197805522386618        1.0481152742721982        51.394172000970556     
   13.008369704011200       0.62185410802748897        1.0495396623937159        51.477351921145384     
   13.009788901014039       0.62173037902378026        1.0509497569781143        51.560523248372235     
   13.011728073786639       0.62160687188458219        1.0523704649522299        51.643687107604784     
   13.013326235148529       0.62148358007064386        1.0537826922239426        51.726844596565449     
   13.014626157244225       0.62136050257652020        1.0551862433664065        51.809996786686142     
   13.016349464595871       0.62123763507780905        1.0565982457035616        51.893144724011336     
   13.017690487271457       0.62111497429651608        1.0579934424675070        51.976289430059381     
   13.019885178112922       0.62099251962458046        1.0594009887510731        52.059431902644256     
   13.021740352449850       0.62087026974133197        1.0608081057742040        52.142573116663833     
   13.023499409505165       0.62074822247756811        1.0622114296741640        52.225714024852330     
   13.024571727182096       0.62062637579187796        1.0635997098350629        52.308855558500966     
   13.026553620052363       0.62050472846219173        1.0650017020098930        52.391998628147668     
   13.027871142948831       0.62038327814965566        1.0663794456204052        52.475144124239542     
   13.029984485278783       0.62026202288388843        1.0677903943249374        52.558292917765812     
   13.031686404967340       0.62014095979662753        1.0691756271140809        52.641445860864664     
   13.032912656822731       0.62002008684952548        1.0705614555015475        52.724603787407801     
   13.034772631608472       0.61989940306071900        1.0719468592568042        52.807767513558581     
   13.036270656533102       0.61977890694330051        1.0733351466451566        52.890937838310244     
   13.037969231706922       0.61965859738992013        1.0747112263039207        52.974115544000668     
   13.039518371879897       0.61953847191960609        1.0760947363141060        53.057301396808882     
   13.041483125642124       0.61941852992875257        1.0774751637721156        53.140496147230316     
   13.043068673377730       0.61929876794602445        1.0788597792468635        53.223700530536988     
   13.044485826470458       0.61917918480462453        1.0802274717739981        53.306915267215935     
   13.045978771930541       0.61905977666060930        1.0815978932845733        53.390141063395241     
   13.047694281050200       0.61894054494965411        1.0829750406522427        53.473378611249842     
   13.049283584664671       0.61882148652349378        1.0843408536685908        53.556628589397477     
   13.051084099026566       0.61870260099995600        1.0857194345743764        53.639891663274810     
   13.052420975854334       0.61858388702342693        1.0870761232854504        53.723168485503976     
   13.054985257386100       0.61846534336199033        1.0884382055605935        53.806459696243387     
   13.055534796148725       0.61834696758730101        1.0897942518308668        53.889765923526646     
   13.057668232725575       0.61822876033994201        1.0911759481939125        53.973087783590643     
   13.058966154086397       0.61811071850911981        1.0925300909594786        54.056425881190449     
   13.060917972519373       0.61799284454674142        1.0938912002744103        54.139780809903463     
   13.062070365736274       0.61787513290695162        1.0952390157141445        54.223153152424480     
   13.062240074175048       0.61775758366247080        1.0965291369173771        54.306543480848596     
   13.065268344779508       0.61764019319292141        1.0979537830631094        54.389952356946900     
   13.066904657237101       0.61752296042437205        1.0993082366542868        54.473380332429187     
   13.068767435179200       0.61740588490819104        1.1006556757801844        54.556827949203047     
   13.070669237523111       0.61728896619486018        1.1020082245922398        54.640295739619191     
   13.071997171040140       0.61717220293873964        1.1033544423608841        54.723784226711835     
   13.073539986553907       0.61705559456500736        1.1047080924079482        54.807293924430759     
   13.075157077325853       0.61693913988544380        1.1060467344671832        54.890825337864747     
   13.077336284189641       0.61682283757895817        1.1073882009520415        54.974378963458854     
   13.078135921453674       0.61670668715396881        1.1087308356116021        55.057955289224715     
   13.075872222168178       0.61659068727828248        1.1099114841479265        55.141554794943254     
   13.081501441082180       0.61647483481667797        1.1114133920939959        55.225177952362635     
   13.082653669092300       0.61635912920650748        1.1127383633489449        55.308825225388048     
   13.084632277502049       0.61624357004931229        1.1140785416560084        55.392497070267048     
   13.085955001804008       0.61612815695249523        1.1154151347946524        55.476193935769281     
   13.087706697174317       0.61601288887266703        1.1167509871489545        55.559916263359817     
   13.088987728563669       0.61589776519706996        1.1180809074206528        55.643664487366813     
   13.090695482258887       0.61578278517495610        1.1194125981851644        55.727439035146709     
   13.092098351735721       0.61566794781056122        1.1207404684788409        55.811240327241542     
   13.093698634167140       0.61555325159552965        1.1220680803777721        55.895068777533048     
   13.095338047120778       0.61543869359167380        1.1233892810480643        55.978924793391549     
   13.096729681781742       0.61532427340719220        1.1247100181571523        56.062808775822262     
   13.098082452465633       0.61520999098655660        1.1260300710758333        56.146721119604273     
   13.099633814765220       0.61509584454328547        1.1273522525633781        56.230662213428808     
   13.101469797935689       0.61498183517593052        1.1286842239729207        56.314632440030557     
   13.103277451349550       0.61486795949067763        1.1299926836094847        56.398632176317726     
   13.104252189027283       0.61475421954140341        1.1313129730814331        56.482661793497094     
   13.105796748214981       0.61464061321837826        1.1326289511159806        56.566721657195366     
   13.107462988192189       0.61452714113479123        1.1339394856929863        56.650812127578291     
   13.109104374689444       0.61441380252059974        1.1352613207779427        56.734933559465347     
   13.110158714632552       0.61430059413006211        1.1365577064367263        56.819086302441988     
   13.111604576260358       0.61418751615867961        1.1378606613512936        56.903270700968278     
   13.113139716091387       0.61407456770870184        1.1391769624815777        56.987487094485033     
   13.115226927401041       0.61396174960149996        1.1404961597693275        57.071735817516874     
   13.116525571469575       0.61384905572642723        1.1418011308851570        57.156017199772471     
   13.117427150515221       0.61373648570001005        1.1430901101213442        57.240331566242652     
   13.119490323039068       0.61362404632197498        1.1444115273756221        57.324679237294681     
   13.120699003501791       0.61351172947381927        1.1457065549184395        57.409060528765387     
   13.122565427029068       0.61339954183117540        1.1470125274651042        57.493475752051154     
   13.124357440138811       0.61328747719599785        1.1483106592819883        57.577925214196092     
   13.125359559522536       0.61317553466947849        1.1496111890106353        57.662409217976602     
   13.127114096824833       0.61306371685792527        1.1509104654880948        57.746928061986090     
   13.129425080542772       0.61295202134385174        1.1522069503053993        57.831482040714803     
   13.129815221229792       0.61284044472035226        1.1534999773726760        57.916071444630127     
   13.130194272310256       0.61272899002160974        1.1547502173059498        58.000696560253004     
   13.132764119502388       0.61261765935846069        1.1560845500225221        58.085357670233307     
   13.134106220887686       0.61250644338601024        1.1573679384183879        58.170055053423695     
   13.136333795783409       0.61239534902287107        1.1586616657143225        58.254788984950181     
   13.137697105743635       0.61228437348112275        1.1599503302127752        58.339559736283249     
   13.138486323563129       0.61217351754753890        1.1612375143159521        58.424367575304423     
   13.139954371751866       0.61206277556995825        1.1625216842616650        58.509212766373686     
   13.142726667275161       0.61195214686113153        1.1638084766384966        58.594095570393975     
   13.143320604441953       0.61184163419734572        1.1650956692147201        58.679016244874774     
   13.144629441282557       0.61173123947007735        1.1663751695579598        58.763975043993113     
   13.145690462822422       0.61162096088487750        1.1676548334945538        58.848972218654261     
   13.147618014502775       0.61151078857059260        1.1689405288139680        58.934008016550735     
   13.147737490699219       0.61140073313843779        1.1701752185771608        59.019082682219732     
   13.150342726129919       0.61129079303809497        1.1714942845606466        59.104196457098631     
   13.151804942886255       0.61118096432716207        1.1727725412210386        59.189349579580359     
   13.153140386349776       0.61107124642206256        1.1740477828276226        59.274542285067341     
   13.154405874511266       0.61096163701723027        1.1753150503593413        59.359774806022301     
   13.155269971375693       0.61085214140351274        1.1765621833703368        59.445047372021364     
   13.157379929094931       0.61074275178196447        1.1778615364343414        59.530360209802247     
   13.158519115610973       0.61063347252171229        1.1791199784642712        59.615713543314342     
   13.160802399161692       0.61052430339567854        1.1804077321185193        59.701107593765357     
   13.161734743791564       0.61041524231021549        1.1816738749115621        59.786542579668875     
   13.162918400432034       0.61030628721264091        1.1829297925052957        59.872018716889436     
   13.165153940905579       0.61019743902991863        1.1842088688327617        59.957536218687487     
   13.166295632600427       0.61008869807963795        1.1854691576654384        60.043095295762313     
   13.167518592138101       0.60998006580399056        1.1867317355143985        60.128696156295803     
   13.168953178935313       0.60987153732570520        1.1879962065500334        60.214339005992976     
   13.170757490317024       0.60976311677979356        1.1892513742046862        60.300024048123795     
   13.171671742456157       0.60965479838631798        1.1905180400024160        60.385751483562309     
   13.172715355303646       0.60954658334025746        1.1917669426164264        60.471521510826136     
   13.173896136336475       0.60943847309060106        1.1930298430110289        60.557334326115303     
   13.175857910909395       0.60933046572193383        1.1942896743546678        60.643190123348077     
   13.177587288517390       0.60922256061027724        1.1955469147128384        60.729089094198912     
   13.178566483490330       0.60911475974897533        1.1967902537871256        60.815031428134404     
   13.180073357098150       0.60900706053342490        1.1980551680686020        60.901017312447500     
   13.181414376573690       0.60889946205271783        1.1993083420002324        60.987046932292266     
   13.178848090110131       0.60879196301227412        1.2003970483758146        61.073120470718024     
   13.185705712713427       0.60868456530791970        1.2018878656423266        61.159238108701807     
   13.185612627407208       0.60857726658366962        1.2030656172813392        61.245400025180594     
   13.186772517377726       0.60847007077124393        1.2043101526791424        61.331606397083043     
   13.188291759789809       0.60836297105014403        1.2055548260750863        61.417857399361296     
   13.189559402871872       0.60825597205305104        1.2068001143454383        61.504153205019470     
   13.190914604716228       0.60814907170325549        1.2080532010655882        61.590493985145777     
   13.192742139253559       0.60804226730516564        1.2092906563356129        61.676879908939497     
   13.193509534404997       0.60793556175332475        1.2105308988697747        61.763311143741248     
   13.195006565815865       0.60782895459418684        1.2117767516316007        61.849787855059326     
   13.196340437705045       0.60772243892528122        1.2130173642895876        61.936310206599266     
   13.197737286352627       0.60761602178767449        1.2142499947167629        62.022878360288615     
   13.199037341683754       0.60750970202472065        1.2154940739706563        62.109492476304503     
   13.200544969805449       0.60740348126751798        1.2167274890603559        62.196152713099806     
   13.201531541074839       0.60729734986896422        1.2179628503341973        62.282859227427174     
   13.203165031013411       0.60719131975903851        1.2192008443638425        62.369612174365265     
   13.204527099568308       0.60708538363137698        1.2204322075339769        62.456411707342319     
   13.205925837757059       0.60697953687035677        1.2216697262518366        62.543257978160725     
   13.207249009402705       0.60687378107951473        1.2228994259846218        62.630151137019553     
   13.208172926878623       0.60676812367112287        1.2241185656164242        62.717091332538587     
   13.209864576517388       0.60666256522392281        1.2253613102113503        62.804078711780399     
   13.211157329482417       0.60655709152692827        1.2265855242716266        62.891113420272724     
   13.212487328819794       0.60645171658422758        1.2278187056859424        62.978195602029892     
   13.213646873704610       0.60634643189516346        1.2290345895171981        63.065325399574213     
   13.215615640347318       0.60624123774345584        1.2302652997529460        63.152502953957367     
   13.216609953868092       0.60613613697555890        1.2314902933690226        63.239728404781047     
   13.217648478150620       0.60603112503418988        1.2327107733371792        63.327001890216081     
   13.219066189425281       0.60592620865939650        1.2339393763875999        63.414323547023116     
   13.220443312770531       0.60582138086234061        1.2351625555608394        63.501693510572203     
   13.222038414576932       0.60571664197212571        1.2363833386078147        63.589111914861590     
   13.223422134420209       0.60561199413101119        1.2376005188559567        63.676578892536092     
   13.224498221500451       0.60550743922108030        1.2388183006830293        63.764094574906352     
   13.225856331648062       0.60540297178669900        1.2400352164096775        63.851659091966226     
   13.227009043276011       0.60529859401340846        1.2412496856388739        63.939272572410800     
   13.228153003070068       0.60519430398481910        1.2424580845134001        64.026935143654143     
   13.229355209596655       0.60509010368712079        1.2436657672644720        64.114646931845698     
   13.231072432973011       0.60498599196379255        1.2448930597095131        64.202408061887624     
   13.232313606721137       0.60488250854480885        1.2461023928627233        64.289761961247891     
   13.233223492647840       0.60478124329230010        1.2472576751908258        64.375362655688264     
   13.234852589886367       0.60468099776175221        1.2484467670580832        64.460216389439722     
   13.235868042224581       0.60458143406568488        1.2496035673235997        64.544608355810652     
   13.237260469601525       0.60448239756855382        1.2507614936840377        64.628666336360837     
   13.238685712696979       0.60438379856367053        1.2519116152548111        64.712465888547740     
   13.239715651501982       0.60428557370991443        1.2530560595530664        64.796057675085706     
   13.241141055247359       0.60418768391559197        1.2542000739395458        64.879478303397377     
   13.242339824700906       0.60409008865187241        1.2553379851062021        64.962755586171269     
   13.243430337999536       0.60399276550341674        1.2564726329673070        65.045911434866923     
   13.244945902058642       0.60389569285008382        1.2575975735953251        65.128963592676143     
   13.245969858963335       0.60379885090484120        1.2587239320565222        65.211926742136015     
   13.246859619782768       0.60370222659357164        1.2598531830647370        65.294813246976545     
   13.248675133025641       0.60360580818915777        1.2609790557016411        65.377633670036445     
   13.249411783124154       0.60350957772777103        1.2620955491824408        65.460397145778984     
   13.250389672708861       0.60341353120381580        1.2632128059965539        65.543111655699420     
   13.252251898022685       0.60331765929912384        1.2643302809936248        65.625784236588089     
   13.252841119946414       0.60322195618130703        1.2654432577076815        65.708421140848515     
   13.254285177479726       0.60312640657761074        1.2665584805033088        65.791027962549634     
   13.255011326609804       0.60303101565352024        1.2676595621036597        65.873609737074901     
   13.256531191801145       0.60293576737972887        1.2687788078108280        65.956171021928327     
   13.257854937277264       0.60284066581235851        1.2698854179990495        66.038715962368613     
   13.259168018382878       0.60274569695477098        1.2709947161257364        66.121248345472125     
   13.259771722247903       0.60265086265999790        1.2720844772930842        66.203771645085396     
   13.261079141310248       0.60255615917306116        1.2732021593048368        66.286289059511446     
   13.262181755022182       0.60246158081002255        1.2742967151648679        66.368803543345905     
   13.263172563840589       0.60236712147293581        1.2753898913035184        66.451317834559646     
   13.264593566819649       0.60227278403867524        1.2764999461926503        66.533834477689211     
   13.265597649106892       0.60217856088887078        1.2775943901827620        66.616355843814020     
   13.267175528077638       0.60208445097429442        1.2786914225763581        66.698884147858536     
   13.267892200256680       0.60199045237047744        1.2797824342350699        66.781421463658148     
   13.269060927377080       0.60189656056471641        1.2808755244669376        66.863969737134624     
   13.270143818104996       0.60180277471955690        1.2819683704650218        66.946530797876505     
   13.271485985952250       0.60170909267137263        1.2830614777137717        67.029106369354182     
   13.272469639610026       0.60161501020927022        1.2841485215667932        67.111698077968740     
   13.273352556952842       0.60152152483507493        1.2852219281560733        67.194307461096500     
   13.275387100336014       0.60142812711967375        1.2863239640546298        67.276935974263637     
   13.275825543652678       0.60133483644118790        1.2874053704869244        67.359584997569172     
   13.277400816796007       0.60124164032844518        1.2884923135589292        67.442255841448286     
   13.278378034932688       0.60114853298140825        1.2895739212834785        67.524949751862920     
   13.279319999257774       0.60105551461764506        1.2906581543435713        67.607667914985598     
   13.280809269308975       0.60096258765348598        1.2917436205132589        67.690411461440817     
   13.281697825715522       0.60086975474432169        1.2928160639708677        67.773181470150845     
   13.282566691251935       0.60077700267426415        1.2938863262511362        67.855978971835086     
   13.283959085904156       0.60068433318177483        1.2949756142342086        67.938804952198765     
   13.285006180562856       0.60059176825403759        1.2960468073430946        68.021660354845793     
   13.285932016912577       0.60049926682940191        1.2971219018594704        68.104546083945223     
   13.287220158683894       0.60040685668912808        1.2981995383922749        68.187463006675273     
   13.288072615413538       0.60031453078958974        1.2992661957165226        68.270411955469953     
   13.289526129250978       0.60022227438975839        1.3003485315918599        68.353393730086708     
   13.291058151741328       0.60013010707299042        1.3014139792664063        68.436409099512233     
   13.291042853419642       0.60003801176579175        1.3024685973905401        68.519458803722856     
   13.293302483746015       0.59994600031812972        1.3035558782336878        68.602543555312167     
   13.293985750885909       0.59985406082427117        1.3046270250155967        68.685664040999299     
   13.294914907305699       0.59976219872710967        1.3056785405113809        68.768820923028116     
   13.296153864986053       0.59967041336149540        1.3067631170389600        68.852014840466424     
   13.297053229018942       0.59957870080163866        1.3078237018278731        68.935246410415331     
   13.298286753387570       0.59948706276831332        1.3088927580068532        69.018516229134562     
   13.299431517169586       0.59939549501579192        1.3099520463991323        69.101824873092852     
   13.300444702026557       0.59930400145080076        1.3110169612321732        69.185172899948455     
   13.301333213549572       0.59921257792753113        1.3120751367331280        69.268560849465871     
   13.302570654944057       0.59912122565436721        1.3131440039191447        69.351989244372632     
   13.303569396531158       0.59902994271260568        1.3141982771373846        69.435458591163624     
   13.305120424977840       0.59893872973088280        1.3152603449233553        69.518969380854855     
   13.306031374841625       0.59884758481971068        1.3163170321741979        69.602522089689828     
   13.306720595905382       0.59875650758135956        1.3173656107259015        69.686117179805862     
   13.307968395495999       0.59866549853397666        1.3184355575950524        69.769755099858102     
   13.309042773428441       0.59857455615502830        1.3194835166836683        69.853436285609476     
   13.310052702662915       0.59848368324962820        1.3205425707971863        69.937161160484479     
   13.309700850726712       0.59839287536564312        1.3215322959981497        70.020930136093384     
   13.312162569489789       0.59830212693170037        1.3226521172148562        70.104743612725571     
   13.313539758161722       0.59821144886901556        1.3237053560756238        70.188601979816610     
   13.314587581134967       0.59812083143648564        1.3247468338165322        70.272505616389537     
   13.314800291917450       0.59803028084757404        1.3257820190139538        70.356454891472339     
   13.316342139197241       0.59793979665619645        1.3268564861488383        70.440450164492859     
   13.316898184651484       0.59784937398955618        1.3278811160037756        70.524491785654263     
   13.318762428654960       0.59775900853677422        1.3289529909853861        70.608580096290240     
   13.319988486294870       0.59766870830360208        1.3299972279006140        70.692715429201996     
   13.320889606700463       0.59757846648423885        1.3310496239945904        70.776898108978003     
   13.321792320438131       0.59748829574363427        1.3320970750483423        70.861128452299454     
   13.322648245116710       0.59739817282317309        1.3331326886273378        70.945406768228906     
   13.323886588942869       0.59730811763498970        1.3341880338014869        71.029733358485359     
   13.324952150229738       0.59721812512558603        1.3352211846356712        71.114108517707166     
   13.324581826405000       0.59712818360070818        1.3362049994613794        71.198532533700998     
   13.327126223975363       0.59703830828585880        1.3373137532895807        71.283005687680244     
   13.327917370739156       0.59694848952667323        1.3383504713296117        71.367528254491887     
   13.329027106895763       0.59685872516042360        1.3393942656553552        71.452100502833119     
   13.330487374433760       0.59676901675927774        1.3404363913680017        71.536722695458508     
   13.331234950948048       0.59667938065387671        1.3414691057964698        71.621395089376406     
   13.332061988425206       0.59658978549658070        1.3425067495122327        71.706117936039789     
   13.333252068693646       0.59650024873460761        1.3435468170101232        71.790891481524739     
   13.334145824920199       0.59641078092651589        1.3445852529254207        71.875715966704917     
   13.335236871581053       0.59632136695936644        1.3456227872906221        71.960591627415340     
   13.336261239478812       0.59623199164796614        1.3466578734199572        72.045518694638346     
   13.337052455157250       0.59614269331282166        1.3476672145673285        72.130497394549636     
   13.338413882122907       0.59605343680478828        1.3487245137956949        72.215527948821688     
   13.338847374083850       0.59596423999488302        1.3497274273384881        72.300610574657583     
   13.340541910454700       0.59587510297292934        1.3507850650164193        72.385745484951741     
   13.341253272740502       0.59578601502770290        1.3518129061737951        72.470932888417963     
   13.342522478583531       0.59569698657976589        1.3528466345077308        72.556172989712763     
   13.343422678062334       0.59560800834065852        1.3538722837824819        72.641465989553524     
   13.344756306666435       0.59551907769835966        1.3549056712199987        72.726812084833497     
   13.345544194711318       0.59543021792019379        1.3559368285419697        72.812211468729785     
   13.346959653953402       0.59534140398749913        1.3569616812185734        72.897664330809334     
   13.347915976687011       0.59525262823268055        1.3579891441666530        72.983170857130688     
   13.348811077962942       0.59516391431747362        1.3590118721521511        73.068731230339523     
   13.349730566703432       0.59507525649696402        1.3600367323606437        73.154345629765331     
   13.350474872044304       0.59498716884711844        1.3610629595807067        73.240014231509576     
   13.350913475415307       0.59489810457170045        1.3620579038572000        73.325737208533241     
   13.352602666999077       0.59480959652804732        1.3631127626842430        73.411514730741501     
   13.354062057640368       0.59472115154446592        1.3641376007045400        73.497346965063585     
   13.354551244263577       0.59463277220048860        1.3651583091398056        73.583234075531806     
   13.355535615560029       0.59454440834963695        1.3661799449188365        73.669176223355848     
   13.357085569145310       0.59445611383067054        1.3671966673300135        73.755173566996859     
   13.357575048600026       0.59436789899734299        1.3682141124346774        73.841226262235267     
   13.358422251058823       0.59427969899784472        1.3692369705349168        73.927334462241561     
   13.359448123384462       0.59419155218811637        1.3702593436460626        74.013498317638593     
   13.360263446977989       0.59410347898313776        1.3712704163047418        74.099717976567277     
   13.361325566573992       0.59401539275255222        1.3722886681470561        74.185993584746811     
   13.362225386757935       0.59392741196882670        1.3732967536267313        74.272325285532617     
   13.363744686551259       0.59383949446069906        1.3743190942839469        74.358713219975570     
   13.364222664902153       0.59375158402945516        1.3753309465115968        74.445157526876088     
   13.365980687773307       0.59366373263844496        1.3763576545772425        74.531658342837389     
   13.366448152914515       0.59357594763759514        1.3773707667628452        74.618215802318105     
   13.367368032775353       0.59348820331053953        1.3783815027631334        74.704830037681333     
   13.368342950622536       0.59340051824819273        1.3793915806529180        74.791501179244506     
   13.369732892433474       0.59331285976379122        1.3804027849113716        74.878229355325388     
   13.370193275309942       0.59322528258771412        1.3814124220402795        74.965014692287610     
   13.371538108368764       0.59313773194769159        1.3824283859573758        75.051857314585845     
   13.371792716038154       0.59305021319046602        1.3834178832454525        75.138757344807402     
   13.373487138067484       0.59296275587055081        1.3844434902627225        75.225714903714604     
   13.374522370661186       0.59287535512289458        1.3854475051498352        75.312730110284207     
   13.375167566273166       0.59278800868339998        1.3864572759058014        75.399803081747507     
   13.375868247074335       0.59270068223459094        1.3874528937609982        75.486933933627228     
   13.377013826792597       0.59261370578030115        1.3884711187089447        75.574122779774811     
   13.378049041763800       0.59252647899068345        1.3894788172527346        75.661369732405774     
   13.379114548409955       0.59243904108106515        1.3904808262370323        75.748674902135562     
   13.380135942863632       0.59235216655398260        1.3914883508189413        75.836038398011254     
   13.380917445350502       0.59226485064732504        1.3924857151067258        75.923460327545371     
   13.381672789623281       0.59217803971010663        1.3934833433569460        76.010940796748002     
   13.382600956777619       0.59209104621678132        1.3944864425052224        76.098479910157138     
   13.382806634896603       0.59200409738454751        1.3954550563062549        76.186077770868209     
   13.384386512411627       0.59191719635223783        1.3964800030909865        76.273734480564286     
   13.385907525334252       0.59183034022301484        1.3975003387477516        76.361450139544317     
   13.386125232114971       0.59174353073895436        1.3984679698912181        76.449224846749445     
   13.388368008644795       0.59165676618638641        1.3994925568800904        76.537058699791643     
   13.388519752819024       0.59157004601967356        1.4004920442809188        76.624951794978642     
   13.389561303726628       0.59148337311760180        1.4014886838025482        76.712904227339493     
   13.389838579083472       0.59139674670711040        1.4024606226207987        76.800916090649650     
   13.390743668230156       0.59131016571712536        1.4034551327234193        76.888987477455217     
   13.393226119502719       0.59122362819599672        1.4044793376697773        76.977118479095594     
   13.393731873650486       0.59113713570981041        1.4054748292792625        77.065309185726960     
   13.394250911927674       0.59105068666788485        1.4064631285323390        77.153559686344309     
   13.395071163135718       0.59096428279951185        1.4074565741784293        77.241870068803578     
   13.395813144708704       0.59087792351761037        1.4084509032016357        77.330240419841374     
   13.396750057038417       0.59079160889814164        1.4094370672809968        77.418670825097621     
   13.397933140186359       0.59070533809338144        1.4104370272504523        77.507161369133740     
   13.398562005974414       0.59061911144620360        1.4114188624166559        77.595712135453553     
   13.399944450801662       0.59053292917132205        1.4124155379015624        77.684323206521412     
   13.400706465433634       0.59044679088691543        1.4134087673068456        77.772994663780949     
   13.401457784718957       0.59036069602393770        1.4143875165232058        77.861726587674084     
   13.402887024414982       0.59027464635957361        1.4153874576238732        77.950519057657729     
   13.404067574181862       0.59018863920694409        1.4163781830633164        78.039372152221020     
   13.404585353024085       0.59010267747337741        1.4173648874866911        78.128285948902956     
   13.405660893322366       0.59001675870470249        1.4183480461303994        78.217260524308173     
   13.406591429163475       0.58993088233376068        1.4193356555214547        78.306295954123556     
   13.407081264515275       0.58984505082294048        1.4203091883609436        78.395392313133030     
   13.408419431861162       0.58975926276304569        1.4213040628417708        78.484549675233879     
   13.409171926133785       0.58967351545127988        1.4222883565137923        78.573768113450697     
   13.410008768065948       0.58958781120162473        1.4232720451867282        78.663047699950852     
   13.410605950333373       0.58950214915960952        1.4242367030329321        78.752388506058224     
   13.411847122953036       0.58941652884789975        1.4252227728097611        78.841790602267523     
   13.412536553098361       0.58933095244685696        1.4262083552059610        78.931254058257053     
   13.413574705158034       0.58924541829640420        1.4271982187284704        79.020778942903036     
   13.414533555051424       0.58915992877444434        1.4281777690413302        79.110365324291877     
   13.415209358156822       0.58907447857617135        1.4291564879104455        79.200013269733319     
   13.416744104623247       0.58898906815929353        1.4301383159346088        79.289722845772985     
   13.417126351996110       0.58890370143426152        1.4311144534636990        79.379494118203425     
   13.418201010257699       0.58881838251894936        1.4320790200548281        79.469327152077369     
   13.418842670321949       0.58873310057702322        1.4330643055650247        79.559222011718774     
   13.420714392942745       0.58864786211141495        1.4340452194653566        79.649178760733776     
   13.420546113679197       0.58856266837829674        1.4350123752118966        79.739197462022389     
   13.421799447013628       0.58847750940937427        1.4359929498068713        79.829278177789575     
   13.422764992992905       0.58839239769466634        1.4369693312900060        79.919420969554750     
   13.423642428318736       0.58830732285279363        1.4379451722887504        80.009625898163520     
   13.424276585257545       0.58822229591178188        1.4389154888254418        80.099893023796824     
   13.425301991109144       0.58813730861422397        1.4398874499437373        80.190222405981899     
   13.426119157196659       0.58805236187739396        1.4408584427328728        80.280614103600811     
   13.427178606147214       0.58796745880698009        1.4418284379626978        80.371068174901737     
   13.427946531681579       0.58788259254676656        1.4427997340920014        80.461584677506124     
   13.428764190604932       0.58779777272230105        1.4437708501673860        80.552163668420036     
   13.429572838891819       0.58771299100027830        1.4447382259462525        80.642805204041537     
   13.430359911962892       0.58762825390472684        1.4457048196152082        80.733509340170585     
   13.431536795424023       0.58754355283898518        1.4466716591031969        80.824276132016479     
   13.432302636726282       0.58745889829728326        1.4476399662255586        80.915105634207876     
   13.433034752227986       0.58737427783737994        1.4486056775493343        81.005997900799599     
   13.434072589057070       0.58728970260568181        1.4495707846507251        81.096952985281263     
   13.434749224125660       0.58720516843504067        1.4505381638360475        81.187970940585856     
   13.436503473674087       0.58712067117937783        1.4515049359762906        81.279051819096310     
   13.436483944189211       0.58703621784022086        1.4524625072403539        81.370195672654248     
   13.437492072647135       0.58695180302978622        1.4534267376596648        81.461402552566923     
   13.438401024080752       0.58686743065163682        1.4543904337287210        81.552672509614737     
   13.439075500112686       0.58678309919010507        1.4553449388952213        81.644005594058171     
   13.440313035751991       0.58669880755688208        1.4563077644367308        81.735401855645250     
   13.440638975700288       0.58661455825013931        1.4572590000283288        81.826861343617978     
   13.442011677889244       0.58653035170874657        1.4582294532700029        81.918381250660346     
   13.442566154197307       0.58644662101276668        1.4591801467938956        82.009488792974537     
   13.443323695228683       0.58636322117577078        1.4601222697128253        82.100343197939424     
   13.444878320015851       0.58628002916923960        1.4610830653121543        82.191076307477914     
   13.445491348257725       0.58619699976428241        1.4620267449406468        82.281735295439304     
   13.446195154860339       0.58611410869039759        1.4629671496981591        82.372346791857836     
   13.447172762859180       0.58603134063750995        1.4639108926447453        82.462928353300924     
   13.448133449609376       0.58594868258165733        1.4648562238847747        82.553492588763419     
   13.448559875163379       0.58586612733382248        1.4657919461296636        82.644049067578294     
   13.449398103486415       0.58578366677441540        1.4667295272192200        82.734605339448208     
   13.450256647548823       0.58570129596559517        1.4676660759780236        82.825167535162123     
   13.451014707271773       0.58561900947197731        1.4686008172410059        82.915740745927067     
   13.451715964204485       0.58553680306868483        1.4695220730217931        83.006329275914354     
   13.452692326687854       0.58545467335493151        1.4704719490790388        83.096936817552304     
   13.453375235818292       0.58537261761503412        1.4713796683342688        83.187566577364450     
   13.454450455994525       0.58529063171947771        1.4723298555950528        83.278221368855284     
   13.455922788185491       0.58520871535340102        1.4732643763735209        83.368903682701500     
   13.455978059476585       0.58512686353555288        1.4741935239606576        83.459615740860713     
   13.456993322023385       0.58504507839194886        1.4751190183718410        83.550359539011467     
   13.457693487122562       0.58496335236298835        1.4760529214282032        83.641136880345769     
   13.458425054024982       0.58488169156038727        1.4769796167236073        83.731949402835568     
   13.459242891354389       0.58479981968480377        1.4779046520958574        83.822798601494256     
   13.460188952490375       0.58471827308836033        1.4788346930859508        83.913685846744428     
   13.460880409656108       0.58463678233221594        1.4797542129261563        84.004612399782687     
   13.461570502957242       0.58455534184564140        1.4806772510414481        84.095579425167202     
   13.462549883040746       0.58447396268081420        1.4815995996652513        84.186588002102681     
   13.463326470615444       0.58439262287565152        1.4825206525831751        84.277639133445462     
   13.463656637911297       0.58431134406905449        1.4834301959275022        84.368733753739150     
   13.464890534425280       0.58423011789831192        1.4843628069253492        84.459872736090176     
   13.465535265359037       0.58414894407427032        1.4852792795455354        84.551056898135357     
   13.466294328286482       0.58406782011191560        1.4861909408113330        84.642287007254907     
   13.467719176408561       0.58398674607441792        1.4871213041676321        84.733563785137989     
   13.467929497077673       0.58390571104493882        1.4880302140025241        84.824887911808744     
   13.468803259997239       0.58382473542151014        1.4889483432800217        84.916260029180265     
   13.469787403639192       0.58374381365132089        1.4898664437777589        85.007680744216572     
   13.470487857410301       0.58366293213672904        1.4907786219508414        85.099150631745957     
   13.471361672829905       0.58358210205623895        1.4916980829381874        85.190670236977724     
   13.472591139029719       0.58350129742081014        1.4926094974277888        85.282240077758289     
   13.472936851407322       0.58342056412357646        1.4935208338974340        85.373860646602054     
   13.473700383553851       0.58333987534834331        1.4944341040482980        85.465532412524610     
   13.474445380863022       0.58325921602568909        1.4953271484558195        85.557255822698451     
   13.475252142086472       0.58317861637709767        1.4962563082988181        85.649031303957386     
   13.476382976875929       0.58309804979668056        1.4971595311865182        85.740859264162140     
   13.476741463519986       0.58301753213666641        1.4980717561560151        85.832740093447114     
   13.477442052786357       0.58293705413058783        1.4989802501522429        85.924674165357516     
   13.475332887015355       0.58285662528782045        1.4997654279122257        86.016661837891505     
   13.479142975045164       0.58277624208359391        1.5007948657765593        86.108703454452936     
   13.479895303018417       0.58269589629185992        1.5016963063178037        86.200799344730598     
   13.480534286052508       0.58261558941386182        1.5026002270038661        86.292949825506099     
   13.481422917248988       0.58253532906000549        1.5035052233630344        86.385155201396586     
   13.482159910199041       0.58245512320860848        1.5044125867018547        86.477415765545118     
   13.482916216916504       0.58237494172609705        1.5053088024255477        86.569731800256065     
   13.483545283258067       0.58229480168290415        1.5062045120276355        86.662103577583878     
   13.484682028122032       0.58221471537703995        1.5071160991112826        86.754531359882321     
   13.484102156048598       0.58213465498269756        1.5079718488985481        86.847015400311690     
   13.486168145955382       0.58205464527011874        1.5089116466355561        86.939555943312854     
   13.486876183493857       0.58197467485459520        1.5098071656683998        87.032153225046926     
   13.487378928881252       0.58189473960512061        1.5107004071012342        87.124807473808417     
   13.488618576875703       0.58181484350458745        1.5116016660300700        87.217518910408629     
   13.489082173257312       0.58173499246008065        1.5124994099745506        87.310287748535089     
   13.489820512578950       0.58165517633858543        1.5133984868734915        87.403114195087838     
   13.490766388698185       0.58157540521242335        1.5142931218812323        87.495998450495691     
   13.491319155289537       0.58149566678893250        1.5151880953977648        87.588940709011993     
   13.492048314617801       0.58141596898700576        1.5160804351404915        87.681941158991307     
   13.493216132118858       0.58133630896358635        1.5169792866613800        87.774999983153393     
   13.493742373004341       0.58125668995664270        1.5178688380603480        87.868117358826552     
   13.494337521509202       0.58117710747073126        1.5187625016484476        87.961293458181302     
   13.495073523893337       0.58109756257110023        1.5196545017860641        88.054528448447329     
   13.495793040026481       0.58101805662920125        1.5205364765523313        88.147822492121605     
   13.496422016505150       0.58093858674958232        1.5214305554706646        88.241175747161265     
   13.497317574473639       0.58085915506302455        1.5223232050270659        88.334588367168280     
   13.497859354724097       0.58077976016329014        1.5232057482151975        88.428060501564786     
   13.498806262561761       0.58070040292103497        1.5241042707824837        88.521592295756392     
   13.499597858758786       0.58062108286072278        1.5249898183382338        88.615183891288879     
   13.500412662718213       0.58054179967660802        1.5258766434938651        88.708835425997606     
   13.500992320381737       0.58046255351434950        1.5267615702351041        88.802547034145803     
   13.501680979177030       0.58038334351845788        1.5276417536824045        88.896318846559922     
   13.502516677125135       0.58030417045694382        1.5285301328495977        88.990150990756149     
   13.503238021358474       0.58022503362630251        1.5294132661725262        89.084043591059682     
   13.503740929707497       0.58014593331461206        1.5302897913282525        89.177996768722053     
   13.504671350695888       0.58006686965609111        1.5311789770072037        89.272010642027553     
   13.505661761442713       0.57998784264503667        1.5320545307862181        89.366085326399130     
   13.506240741556768       0.57990885041495532        1.5329419452971051        89.460220934496718     
   13.506967126067460       0.57982989381459882        1.5338174259223241        89.554417576312176     
   13.506995675380248       0.57975097152485344        1.5346966393644392        89.648675359260366     
   13.508334914680526       0.57967208831607442        1.5355771305755810        89.742994388263057     
   13.508965102504286       0.57959324307891580        1.5364548565961178        89.837374765834085     
   13.509328344082219       0.57951442897469818        1.5373175262004173        89.931816592155855     
   13.510316667201529       0.57943565531394403        1.5382091264003621        90.026319965155878     
   13.511055728798846       0.57935691366845121        1.5390887750419266        90.120884980578552     
   13.511760432763102       0.57927820266336394        1.5399650233289497        90.215511732053628     
   13.512478563265462       0.57919953159085713        1.5408404523858077        90.310200311162490     
   13.513227534160341       0.57912090074512057        1.5417139308662446        90.404950807501905     
   13.513816942581906       0.57904229202834634        1.5425846297662451        90.499763308744008     
   13.514658498348348       0.57896373460757244        1.5434581090696080        90.594637900695105     
   13.515303478072976       0.57888519722748100        1.5443275016876064        90.689574667350328     
   13.515953703250808       0.57880670014145374        1.5452002279405488        90.784573690949202     
   13.516460984290438       0.57872823807432483        1.5460610532849732        90.879635052024980     
   13.517218486470414       0.57864980751769102        1.5469328574343206        90.974758829455595     
   13.518286753464615       0.57857141529694611        1.5478085543337967        91.069945100510267     
   13.518769008382082       0.57849305523706296        1.5486732013286775        91.165193940895946     
   13.519637007873680       0.57841473127710552        1.5495433919269233        91.260505424800428     
   13.520299829597892       0.57833643973447357        1.5504096878157774        91.355879624935042     
   13.521042104976447       0.57825818128548478        1.5512774794020701        91.451316612575937     
   13.521700994453756       0.57817996202063671        1.5521403986954831        91.546816457602020     
   13.522999456182157       0.57810177193701040        1.5530089907543687        91.642379228533841     
   13.523085884710801       0.57802360664823715        1.5538607711435464        91.738004992569216     
   13.523819960480477       0.57794549670010664        1.5547363761471498        91.833693815619100     
   13.524376079367896       0.57786741435528088        1.5555986909010071        91.929445762340407     
   13.525110485030115       0.57778935222142269        1.5564618147530591        92.025260896169371     
   13.525795564230094       0.57771134087469056        1.5573235714985878        92.121139279353031     
   13.526475732192139       0.57763335038274788        1.5581819793945826        92.217080972978806     
   13.527147129705355       0.57755540167479003        1.5590428165454844        92.313086037005192     
   13.527811073559686       0.57747747563694585        1.5599033557098463        92.409154530288944     
   13.528701055267035       0.57739957844851764        1.5607631577539567        92.505286510612734     
   13.529020193599859       0.57732172827977568        1.5616147375378022        92.601482034712276     
   13.529890658362412       0.57724392580744421        1.5624769489808177        92.697741158300857     
   13.530766930162901       0.57716613000453798        1.5633325349739779        92.794063936094787     
   13.531236009686122       0.57708837760733467        1.5641844366822888        92.890450421837315     
   13.531885722203786       0.57701065657257544        1.5650345560296257        92.986900668321795     
   13.532617273520582       0.57693296040523845        1.5658916693052847        93.083414727412844     
   13.533357773959532       0.57685532526474548        1.5667512500037726        93.179992650070631     
   13.533837206408789       0.57677768897793136        1.5676020513444311        93.276634486369531     
   13.534606988452875       0.57670010201602406        1.5684543610290540        93.373340285519177     
   13.535495143751142       0.57662255338070267        1.5693075617720307        93.470110095885516     
   13.535976745478184       0.57654503433802728        1.5701585147762052        93.566943965006743     
   13.536434969255387       0.57646754270993328        1.5710107474255186        93.663841939615764     
   13.537255851461522       0.57639009412980613        1.5718614325289402        93.760804065655208     
   13.535188354551597       0.57631268033342764        1.5726126191230494        93.857830388296293     
   13.538431030543141       0.57623527562497623        1.5735542061476819        93.954920951954819     
   13.539165619607299       0.57615791383206139        1.5744097552757947        94.052075800308259     
   13.539818740624979       0.57608059541963896        1.5752591821055233        94.149294976311907     
   13.540422847553010       0.57600330284272128        1.5761052088138645        94.246578522213440     
   13.540902962683795       0.57592604002303749        1.5769465157982172        94.343926479567912     
   13.541448509394344       0.57584881772493057        1.5777907170579797        94.441338889253814     
   13.542134338018190       0.57577163034994927        1.5786342840314633        94.538815791485618     
   13.542966809864430       0.57569448142033053        1.5794811039277938        94.636357225827979     
   13.543881088789734       0.57561733016808825        1.5803287133469193        94.733963231209273     
   13.544811613955126       0.57554025953621790        1.5811748936336447        94.831633845935031     
   13.545060141393469       0.57546318704398303        1.5820085858788582        94.929369107699330     
   13.545617935126737       0.57538614287736944        1.5828496583742493        95.027169053597930     
   13.546250914522657       0.57530915586245435        1.5836897421198706        95.125033720140962     
   13.546968273092942       0.57523218633518614        1.5845246570195037        95.222963143262348     
   13.547420269174031       0.57515526024846086        1.5853628950951892        95.320957358333672     
   13.548107274142037       0.57507836776676646        1.5861970585515683        95.419016400173291     
   13.548903819161213       0.57500147746511387        1.5870346028885014        95.517140303057417     
   13.549339003280318       0.57492465580413343        1.5878675961090194        95.615329100731913     
   13.549883003342691       0.57484785460346788        1.5886970040142154        95.713582826420335     
   13.550503721644185       0.57477109165834783        1.5895347478787287        95.811901512835405     
   13.551505536430955       0.57469434562377442        1.5903673304647163        95.910285192187871     
   13.551151875020524       0.57461763804351018        1.5911696850415549        96.008733896196475     
   13.552857398971792       0.57454095105372383        1.5920313433122861        96.107247656095964     
   13.553049565136654       0.57446430608826693        1.5928630676288198        96.205826502647710     
   13.553901889109166       0.57438769684479085        1.5937005596339018        96.304470466146867     
   13.554454274442632       0.57431113176204163        1.5945227856386583        96.403179576431896     
   13.555324184200757       0.57423458007188688        1.5953583631152068        96.501953862891796     
   13.555609578852039       0.57415803129012022        1.5961903142543559        96.600793354475229     
   13.556050383170149       0.57408157104523549        1.5970127630751489        96.699698079697782     
   13.556540524385207       0.57400511373949747        1.5978543369986378        96.798668066649554     
   13.557254942764770       0.57392869537474911        1.5986818684695943        96.897703343002902     
   13.558065106727055       0.57385229649536884        1.5995048563884462        96.996803936020157     
   13.558651813869298       0.57377594383266717        1.6003342705084278        97.095969872559550     
   13.559233062860949       0.57369962259650031        1.6011548093925096        97.195201179083128     
   13.560135126994796       0.57362331793859855        1.6019726026622980        97.294497881663176     
   13.560548318993767       0.57354705517887206        1.6027953962740276        97.393860005989410     
   13.561184820004696       0.57347083426055734        1.6036188760772863        97.493287577374588     
   13.561573757473743       0.57339462479473680        1.6044525435931150        97.592780620761516     
   13.562493513857182       0.57331845894572098        1.6052599069614479        97.692339160728864     
   13.563015228919321       0.57324232136529429        1.6060829435556649        97.791963221496687     
   13.563777324297822       0.57316621383738420        1.6069101808927995        97.891652826934603     
   13.564228747960676       0.57309014067285280        1.6077232115130047        97.991408000563851     
   13.564749177207055       0.57301409014436211        1.6085364697021625        98.091228765566626     
   13.565416975391155       0.57293809040411037        1.6093579730149754        98.191115144789009     
   13.566132565705287       0.57286211698004941        1.6101738075592864        98.291067160748028     
   13.566589498611931       0.57278616803134452        1.6109873609115370        98.391084835635354     
   13.567145336260623       0.57271024242513491        1.6118070202619521        98.491168191324036     
   13.567046334690497       0.57263436342539797        1.6125908378035343        98.591317249372338     
   13.568628958006894       0.57255850824617804        1.6134406825535372        98.691532031029524     
   13.568992750190153       0.57248268170840166        1.6142542537603162        98.791812557239965     
   13.569578043217293       0.57240688397809936        1.6150567363266333        98.892158848648549     
   13.569329990028292       0.57233111927924241        1.6158413985317923        98.992570925604340     
   13.570672024407132       0.57225538228012895        1.6166839691542312        99.093048808166458     
   13.571206179392938       0.57217968425003551        1.6175003058021336        99.193592516107273     
   13.571706753094958       0.57210401613019490        1.6183070003192117        99.294202068917102     
   13.572388527997287       0.57202838982862370        1.6191177247435027        99.394877485809701     
   13.572910738005818       0.57195277953324386        1.6199241791550623        99.495618785723579     
   13.573465492289330       0.57187719718783869        1.6207290301206267        99.596425987329170     
   13.574262443187960       0.57180166660986254        1.6215376192997906        99.697299109030311     
   13.574475628309502       0.57172615726331122        1.6223294578636649        99.798238168970684     
   13.575261008293172       0.57165066541292253        1.6231442875441977        99.899243185034720     
   13.575792458338460       0.57157521985144810        1.6239585888036105        100.00031417485405     
   13.576430447605469       0.57149980018855184        1.6247616689277025        100.10145115580924     
   13.577029902241145       0.57142440493339197        1.6255560099457855        100.20265414503461     
   13.577091841812848       0.57134904392279817        1.6263474718770317        100.30392315942093     
   13.577924470996168       0.57127371668959215        1.6271764451865163        100.40525821561940     
   13.578781040755041       0.57119842001797350        1.6279810561683374        100.50665933004473     
   13.579124931563680       0.57112316061320945        1.6287759728773117        100.60812651887929     
   13.579650331449225       0.57104791361451734        1.6295769006535157        100.70965979807467     
   13.580456760119732       0.57097270814641132        1.6303758137753095        100.81125918335674     
   13.580726305372396       0.57089754205038667        1.6311681690509143        100.91292469022721     
   13.581017448653217       0.57082239271056212        1.6319598404599232        101.01465633396820     
   13.581710488210213       0.57074727868058994        1.6327616416913771        101.11645412964393     
   13.582370332709811       0.57067219284221893        1.6335599157245704        101.21831809210475     
   13.583404644433804       0.57059714092075220        1.6343585193509678        101.32024823598900     
   13.583582523163150       0.57052212091652443        1.6351522601665567        101.42224457572681     
   13.584129512451337       0.57044712819084209        1.6359470130874081        101.52430712554232     
   13.584597330543449       0.57037216691524506        1.6367382147745921        101.62643589945627     
   13.585337936652644       0.57029719381112987        1.6375251438823555        101.72863091129045     
   13.586059450331343       0.57022233499785491        1.6383269124676747        101.83089217466654     
   13.586308144121480       0.57014741835789107        1.6391021627239442        101.93321970301342     
   13.586619578287280       0.57007257519293619        1.6398956994696845        102.03561350956593     
   13.587503820482000       0.56999776568606275        1.6406961673738398        102.13807360736931     
   13.587998206136474       0.56992298369118943        1.6414855991027069        102.24060000928094     
   13.588413167904420       0.56984823608230772        1.6422738123374052        102.34319272797366     
   13.589090548592548       0.56977351678935484        1.6430603013112293        102.44585177593666     
   13.589671191618717       0.56969882745909250        1.6438463988394827        102.54857716547902     
   13.589794502238911       0.56962417001194110        1.6446186515592807        102.65136890873158     
   13.589707711311753       0.56954954372408417        1.6453823294255538        102.75422701764900     
   13.590452676867606       0.56947494755999517        1.6461751740716115        102.85715150401252     
   13.591554362797362       0.56940041844957678        1.6469798842819716        102.96014237943196     
   13.592260069960963       0.56932584818008636        1.6477612811838100        103.06319965534632     
   13.593015461268509       0.56925137403555748        1.6485450730311781        103.16632334302911     
   13.593255685224038       0.56917689943602023        1.6493281165336542        103.26951345358754     
   13.593748163633263       0.56910244107321151        1.6501050820319740        103.37276999796534     
   13.594271880764730       0.56902802999542867        1.6508922578095553        103.47609298694557     
   13.594632812457599       0.56895364294031081        1.6516685928204760        103.57948243115166     
   13.595406681780114       0.56887929316087538        1.6524496227952423        103.68293834104982     
   13.595577265347217       0.56880495938279863        1.6532227068645517        103.78646072695027     
   13.596057258692515       0.56873067011614709        1.6540130250529610        103.89004959901021     
   13.596560442992596       0.56865639061912976        1.6547919472787245        103.99370496723445     
   13.597077747810692       0.56858216029033548        1.6555690344130147        104.09742684147849     
   13.598009331134572       0.56850795451050895        1.6563437635740426        104.20121523144890     
   13.598409995599651       0.56843377939661066        1.6571179419894404        104.30507014670584     
   13.598862066289650       0.56835964013962248        1.6578994252977195        104.40899159666506     
   13.599415207618426       0.56828551475359723        1.6586741046376139        104.51297959059876     
   13.599717159449705       0.56821142744119013        1.6594461330952197        104.61703413763834     
   13.600470960184058       0.56813736841062290        1.6602262337665674        104.72115524677460     
   13.600294763101394       0.56806333658712138        1.6609739880559407        104.82534292686060     
   13.601374762186992       0.56798935356601488        1.6617670905642807        104.92959718661281     
   13.601919797196707       0.56791539361707999        1.6625321520723939        105.03391803461217     
   13.602765145136338       0.56784145903460082        1.6633030742591037        105.13830547930692     
   13.602796507805241       0.56776754085960890        1.6640681672407052        105.24275952901252     
   13.603537645626178       0.56769367076174537        1.6648349418783952        105.34728019191417     
   13.603614391790311       0.56761982372114972        1.6655956544175985        105.45186747606779     
   13.604214351137832       0.56754601384094316        1.6663606841226148        105.55652138940184     
   13.604835532350775       0.56747224814379416        1.6671402503638630        105.66124193971861     
   13.605151545526102       0.56739848237145141        1.6679059650441190        105.76602913469574     
   13.605604274559550       0.56732475821861794        1.6686694733075884        105.87088298188688     
   13.605981984177662       0.56725105459494229        1.6694327562491784        105.97580348872368     
   13.606535847391932       0.56717738865851408        1.6701955436131579        106.08079066251730     
   13.607250467384967       0.56710377751883245        1.6709588954082768        106.18584451045942     
   13.607095300137130       0.56703014874460811        1.6717070139146812        106.29096503962346     
   13.607943442341201       0.56695658160531126        1.6724809065117954        106.39615225696588     
   13.608821261931482       0.56688304473645934        1.6732443831404262        106.50140616932738     
   13.609174528920986       0.56680951755680820        1.6740066500341806        106.60672678343447     
   13.609208948820108       0.56673604889428886        1.6747606762628811        106.71211410590078     
   13.609797692153418       0.56666258171506945        1.6755248010599946        106.81756814322722     
   13.610414881089859       0.56658915363608886        1.6762861902830486        106.92308890180415     
   13.610775333947590       0.56651576168194528        1.6770376616691007        107.02867638791281     
   13.611519904114710       0.56644240619720232        1.6777790485963475        107.13433060772557     
   13.612229722022011       0.56636907029648487        1.6785312476963092        107.24005156730711     
   13.612349219591902       0.56629575976782465        1.6792908534016975        107.34583927261647     
   13.612853229155455       0.56622248991898516        1.6800470945281942        107.45169372950718     
   13.613292631107759       0.56614924408720912        1.6807961869125070        107.55761494372884     
   13.613479753853483       0.56607602453997874        1.6815665145592567        107.66360292092803     
   13.613777969413073       0.56600284790376842        1.6823103680665379        107.76965766664955     
   13.614587023050442       0.56592968360251128        1.6830446639769840        107.87577918633700     
   13.615106154800324       0.56585656291245801        1.6837908287461307        107.98196748533418     
   13.615547398799462       0.56578346785690425        1.6845325921971468        108.08822256888666     
   13.615871052079049       0.56571040302156683        1.6852708519856809        108.19454444214101     
   13.616565588385331       0.56563736762248618        1.6860274288841210        108.30093311014807     
   13.617036563829066       0.56556436404518495        1.6867714872676913        108.40738857786206     
   13.617444416583838       0.56549138483362826        1.6875169586346774        108.51391085014251     
   13.617983470821034       0.56541843207600218        1.6882590860036593        108.62049993175454     
   13.618474252658384       0.56534552016941697        1.6890011139187964        108.72715582737089     
   13.618725701961717       0.56527262959211710        1.6897547649720512        108.83387854157226     
   13.618935966406100       0.56519977184580483        1.6904971194545411        108.94066807884683     
   13.619497157176774       0.56512694780082962        1.6912362392473357        109.04752444359363     
   13.619926519634449       0.56505414476177751        1.6919756857137422        109.15444764012189     
   13.620362321278181       0.56498137852012376        1.6927152496711257        109.26143767265195     
   13.621083833487340       0.56490864309044764        1.6934563377134428        109.36849454531691     
   13.621428328272575       0.56483593129905940        1.6941975743122426        109.47561826216260     
   13.622089534040080       0.56476325216614887        1.6949375600498771        109.58280882714898     
   13.622088295933988       0.56469060978512364        1.6956738271029186        109.69006624415067     
   13.622444829978095       0.56461798160950494        1.6964119594066052        109.79739051695761     
   13.623129642100716       0.56454538925897346        1.6971511079123935        109.90478164927700     
   13.623398071720507       0.56447283012530258        1.6978851507224453        110.01223964473223     
   13.623956930095087       0.56440030169422895        1.6986223553721571        110.11976450686508     
   13.624499519358125       0.56432780083895240        1.6993603100358201        110.22735623913633     
   13.625083235949203       0.56425533048244136        1.7000949385842135        110.33501484492567     
   13.625027034948365       0.56418288244646098        1.7008164309033493        110.44274032753371     
   13.625593929593768       0.56411047739030429        1.7015520503010715        110.55053269018138     
   13.625765000367435       0.56403809370566649        1.7022959853102804        110.65839193601170     
   13.626158347293966       0.56396574140681865        1.7030337775117417        110.76631806809031     
   13.626798391064179       0.56389341632090284        1.7037543929841210        110.87431108940579     
   13.627116480721524       0.56382112235696080        1.7044845057698166        110.98237100287083     
   13.627631193276768       0.56374885347709847        1.7052188872134855        111.09049781132254     
   13.628024727954221       0.56367662263141849        1.7059429730212330        111.19869151752295     
   13.628406616769963       0.56360441677066142        1.7066711450983707        111.30695212416094     
   13.628846959195664       0.56353223836606114        1.7073972095104311        111.41527963385099     
   13.629186276648449       0.56346009515770423        1.7081244915989235        111.52367404913596     
   13.630115263863075       0.56338797575400934        1.7088441862168489        111.63213537248598     
   13.630045378897988       0.56331588906867347        1.7095748901944923        111.74066360629971     
   13.630460871538833       0.56324382997416533        1.7102996694610686        111.84925875290497     
   13.630996286395403       0.56317180037400483        1.7110292601550434        111.95792081456082     
   13.631369719725020       0.56309980207580257        1.7117541181983233        112.06664979345491     
   13.631629781927174       0.56302783212369356        1.7124678529179092        112.17544569170714     
   13.632192361716339       0.56295589099584886        1.7131841765418965        112.28430851136916     
   13.632046966669002       0.56288397970678061        1.7138886747309765        112.39323825442442     
   13.632647872992452       0.56281209763708484        1.7146209526740688        112.50223492278992     
   13.633074819065037       0.56274024471960449        1.7153440561592099        112.61129851831554     
   13.633102296303200       0.56266842104536463        1.7160593895562273        112.72042904278609     
   13.634000648706346       0.56259662641948982        1.7167807334817913        112.82962649792016     
   13.634392787607551       0.56252486085474729        1.7174994995606951        112.93889088537257     
   13.634747264130445       0.56245312490778843        1.7182104505675608        113.04822220673326     
   13.635233843266606       0.56238141839581612        1.7189294668249375        113.15762046352869     
   13.635663808754915       0.56230974017585045        1.7196561958139638        113.26708565722271     
   13.636408815186472       0.56223809214698428        1.7203729041240812        113.37661778921596     
   13.636386685188135       0.56216647410819642        1.7210925455818291        113.48621686084792     
   13.636855961393156       0.56209488470606706        1.7217992424373889        113.59588287339545     
   13.637157662423064       0.56202332313274961        1.7225141462746392        113.70561582807618     
   13.637521206830407       0.56195179007282559        1.7232239819663306        113.81541572604546     
   13.637969857417318       0.56188028709293714        1.7239350700827882        113.92528256840025     
   13.638561525486056       0.56180881662971227        1.7246424198918657        114.03521635617753     
   13.638957855225403       0.56173736960816734        1.7253476671451244        114.14521709035530     
   13.638920376574877       0.56166595680508469        1.7260576178296916        114.25528477185314     
   13.639414803079616       0.56159456762054583        1.7267657557843563        114.36541940153340     
   13.639869610655838       0.56152321022519014        1.7274705995321633        114.47562098020052     
   13.640054600268932       0.56145188336489471        1.7281785263049338        114.58588950860177     
   13.640319371320919       0.56138058205149244        1.7288840488163868        114.69622498742881     
   13.641118569114363       0.56130931451423571        1.7295929707154503        114.80662741731642     
   13.640860148692495       0.56123807469619402        1.7303011648008564        114.91709679884437     
   13.641553632880717       0.56116686310023667        1.7310104355850844        115.02763313253772     
   13.641948403329714       0.56109567930751370        1.7317137386488788        115.13823641886610     
   13.642433775773474       0.56102453091278714        1.7324192146326891        115.24890665824580     
   13.684207449898581       0.56095340845079611        1.7335419435044475        115.35964385103917     
   13.643078998437799       0.56088230692201613        1.7338215898683274        115.47044799755508     
   13.643039661063746       0.56081124344049216        1.7345164394863479        115.58131909804972     
   13.643834941062677       0.56074020782385237        1.7352062892346616        115.69225715272715     
   13.644129321832754       0.56066920243711271        1.7359212990995476        115.80326216173913     
   13.644475266363123       0.56059822103059165        1.7366237682227743        115.91433412518626     
   13.644736473619455       0.56052727108044043        1.7373151454751437        116.02547304311790     
   13.644864860821516       0.56045635826401419        1.7379991846120060        116.13667891553250     
   13.645392855610908       0.56038545641380233        1.7387019479382764        116.24795174237832     
   13.645575077584983       0.56031459301221187        1.7393898110033785        116.35929152355430     
   13.645931722868767       0.56024376128519937        1.7400997412993982        116.47069825890910     
   13.646515577914577       0.56017296301137309        1.7407941968046428        116.58217194824284     
   13.646630235402650       0.56010218033926762        1.7414762756513635        116.69371259130656     
   13.647100444127522       0.56003144168105001        1.7421665197957752        116.80532018780352     
   13.647559755527352       0.55996072903646532        1.7428601439105988        116.91699473738880     
   13.647927426246511       0.55989003081582756        1.7435526679221565        117.02873623966968     
   13.648035777246005       0.55981935800200822        1.7442410273690059        117.14054469420699     
   13.648687767412387       0.55974873493534738        1.7449383212081013        117.25242010051407     
   13.648778299421657       0.55967813096697383        1.7456298422103016        117.36436245805824     
   13.648952230624555       0.55960756249105570        1.7463134127269520        117.47637176626078     
   13.649503924866830       0.55953701095730723        1.7470062308575047        117.58844802449751     
   13.649794006339084       0.55946649501946233        1.7476939615234270        117.70059123209823     
   13.649981235377918       0.55939600078025475        1.7483745284999335        117.81280138834850     
   13.650202062388185       0.55932554219707054        1.7490587920836227        117.92507849248881     
   13.650714384884683       0.55925511244581849        1.7497492550621709        118.03742254371627     
   13.651059893861754       0.55918470407712673        1.7504302759856338        118.14983354118272     
   13.651059763100722       0.55911435040446977        1.7511030352301111        118.26231148399738     
   13.651842279262334       0.55904398230357155        1.7517983859105066        118.37485637122589     
   13.651683305270396       0.55897367880975468        1.7524717303736725        118.48746820189123     
   13.652409024932906       0.55890338298053965        1.7531609927724994        118.60014697497384     
   13.652662224659784       0.55883313522812850        1.7538433808072114        118.71289268941186     
   13.652994260748487       0.55876289062059548        1.7545227328667130        118.82570534410138     
   13.653618631510380       0.55869269227499740        1.7552036869149625        118.93858493789665     
   13.653610347055645       0.55862252682001090        1.7558841839471435        119.05153146961159     
   13.653775012280008       0.55855237144065817        1.7565583333553467        119.16454493801854     
   13.654627732537350       0.55848226974370885        1.7572400613745367        119.27762534184869     
   13.654371614095101       0.55841217161755219        1.7579115179226092        119.39077267979408     
   13.654933561497941       0.55834210580909627        1.7585934817372515        119.50398695050615     
   13.655086502729942       0.55827207555261960        1.7592710228314890        119.61726815259637     
   13.655636460446717       0.55820207767830810        1.7599474572153226        119.73061628463743     
   13.655770336204885       0.55813211737050605        1.7606243322218895        119.84403134516229     
   13.656157919565974       0.55806216826106247        1.7613038001490442        119.95751333266519     
   13.656315225873756       0.55799226526015067        1.7619796288689464        120.07106224560306     
   13.655670018506489       0.55792237993185323        1.7626233099975812        120.18467808239248     
   13.656994452943735       0.55785249599985043        1.7633294730785811        120.29836084141384     
   13.657245700645520       0.55778268130032127        1.7640082395580119        120.41211052100874     
   13.657637831497857       0.55771287688025317        1.7646841315357884        120.52592711948253     
   13.657810046632287       0.55764310570575049        1.7653674534810817        120.63981063510263     
   13.658350964228079       0.55757336296471638        1.7660501574911514        120.75376106610000     
   13.658549595549443       0.55750363230985145        1.7667173995811372        120.86777841066889     
   13.658877271362396       0.55743395518905359        1.7673918720858146        120.98186266696733     
   13.659172897491485       0.55736429167548218        1.7680592877547887        121.09601383311751     
   13.659355155841443       0.55729467867298665        1.7687212062222306        121.21023190720599     
   13.659696468769706       0.55722505536709666        1.7693872479777424        121.32451688728329     
   13.659982953313438       0.55715549122426644        1.7700460547408035        121.43886877136545     
   13.659684865479029       0.55708595805210348        1.7706772894575440        121.55328755743336     
   13.660518150806812       0.55701642834712417        1.7713531650640137        121.66777324343288     
   13.660784491458866       0.55694693527450267        1.7720078069873775        121.78232582727588     
   13.660906038699940       0.55687749059944913        1.7726543201301195        121.89694530683995     
   13.661301855840208       0.55680805463310423        1.7733154747232993        122.01163167996879     
   13.661674956133767       0.55673866399797167        1.7739726672657103        122.12638494447216     
   13.661783213009315       0.55666929583815028        1.7746373881630968        122.24120509812694     
   13.662010826363055       0.55659993900830895        1.7752929343808703        122.35609213867639     
   13.662529443474279       0.55653061922322977        1.7759529745402574        122.47104606383138     
   13.662654223625500       0.55646134773744460        1.7766102066159375        122.58606687126940     
   13.662706017081264       0.55639208148463948        1.7772613282197400        122.70115455863578     
   13.663224812965739       0.55632283780077907        1.7779241239778127        122.81630912354366     
   13.663386033853707       0.55625364830554147        1.7785784208634661        122.93153056357482     
   13.663735368513510       0.55618447296084350        1.7792372023190468        123.04681887627839     
   13.663859413384046       0.55611533369475896        1.7798907149746412        123.16217405917223     
   13.664153451709160       0.55604620653889969        1.7805455212606309        123.27759610974324     
   13.664452461451644       0.55597711543765505        1.7812008329527902        123.39308502544716     
   13.664926867408575       0.55590806087485167        1.7818528126351114        123.50864080370843     
   13.665090533015908       0.55583902087517734        1.7825070334016990        123.62426344192181     
   13.665311956395875       0.55576999202401978        1.7831670365791747        123.73995293745071     
   13.665739672278958       0.55570103055122011        1.7838258222027257        123.85570928762941     
   13.666074391341212       0.55563210418060593        1.7844701299128856        123.97153248976119     
   13.666136339715219       0.55556318438762087        1.7851179705983129        124.08742254111999     
   13.666865103355601       0.55549427319982281        1.7857671036802434        124.20337943895056     
   13.665338386633403       0.55542541224669462        1.7863743662250868        124.31940318046850     
   13.666739862758115       0.55535655644909920        1.7870583781113178        124.43549376285945     
   13.666982477762526       0.55528775730520719        1.7877039640316259        124.55165118328092     
   13.667384692226770       0.55521898321253116        1.7883488379545087        124.66787543886147     
   13.667495366845644       0.55515024536290269        1.7890154542938925        124.78416652670107     
   13.667906231963194       0.55508150135397238        1.7896550979050614        124.90052444387203     
   13.667759950152123       0.55501279918279722        1.7902836613930615        125.01694918741757     
   13.667994582164264       0.55494413438529400        1.7909187192985001        125.13344075435427     
   13.668364905768669       0.55487550161192256        1.7915546033223231        125.24999914166976     
   13.668818202866580       0.55480688171824821        1.7922159883254092        125.36662434632534     
   13.669048319896003       0.55473828329833019        1.7928667558296640        125.48331636525475     
   13.669075864336230       0.55466974667456004        1.7934912387554385        125.60007519536408     
   13.668826322069870       0.55460120479332720        1.7940974694354315        125.71690083353313     
   13.669798673167636       0.55453272070749138        1.7947777222788903        125.83379327661487     
   13.669802851466994       0.55446422732268252        1.7954225974487126        125.95075252143526     
   13.670260856980628       0.55439578127399280        1.7960419245752854        126.06777856479529     
   13.670382162981999       0.55432738214008270        1.7966905931604218        126.18487140346836     
   13.670560293803369       0.55425899024953840        1.7973076092298725        126.30203103420259     
   13.670735799140299       0.55419063260752277        1.7979506915217833        126.41925745372042     
   13.670869821402579       0.55412228283954357        1.7986057973224088        126.53655065871867     
   13.671166241714596       0.55405397837024706        1.7992286209116781        126.65391064586821     
   13.671441573703275       0.55398569146886689        1.7998645426559108        126.77133741181552     
   13.671799624121311       0.55391744729990755        1.8004989044261952        126.88883095318195     
   13.671943965292664       0.55384923231595506        1.8011308077946084        127.00639126656307     
   13.672400292624500       0.55378103710497539        1.8017722784812691        127.12401834853070     
   13.672085587806601       0.55371286969708622        1.8023824800072556        127.24171219563237     
   13.672808953136613       0.55364471795537873        1.8030180466624770        127.35947280439011     
   13.672510694318488       0.55357662591666656        1.8036603280586074        127.47730017130297     
   13.673173484683124       0.55350852963959318        1.8042964766840688        127.59519429284479     
   13.673323611119878       0.55344047344879221        1.8049119297968184        127.71315516546714     
   13.673803306055778       0.55337244667920371        1.8055559166120554        127.83118278559647     
   13.673927743465352       0.55330445722441335        1.8061723380216068        127.94927714963633     
   13.673808141838878       0.55323647841270329        1.8067977954731547        128.06743825396751     
   13.674111290845012       0.55316852844420528        1.8074210009735521        128.18566609494636     
   13.674695918782446       0.55310061658231158        1.8080506130266527        128.30396066890748     
   13.674332372128520       0.55303272877707566        1.8086711504240252        128.42232197216168     
   13.674730944712907       0.55296486260397359        1.8092980147460394        128.54075000099766     
   13.674063787101590       0.55289702004282182        1.8098939311226390        128.65924475168174     
   13.675182040206970       0.55282921505709737        1.8105570412440248        128.77780622045702     
   13.675285871256516       0.55276144257703419        1.8111652016802398        128.89643440354510     
   13.675324084546972       0.55269367720849882        1.8117668095629396        129.01512929714562     
   13.675860287133345       0.55262596352733695        1.8124019739859638        129.13389089743569     
   13.676642249140469       0.55255826147623732        1.8130342490344820        129.25271920057119     
   13.676209636593931       0.55249059222800079        1.8136540059269139        129.37161420268635     
   13.676230234289649       0.55242295431678523        1.8142624637303337        129.49057589989380     
   13.676610542611570       0.55235533955205296        1.8148809317893300        129.60960428828488     
   13.676792572426931       0.55228775228751104        1.8154935684569025        129.72869936392968     
   13.676583762957685       0.55222019259021926        1.8161021010424443        129.84786112287765     
   13.676968781713573       0.55215266047245826        1.8167268309235844        129.96708956115705     
   13.677088686645950       0.55208515505960865        1.8173367957407225        130.08638467477542     
   13.677587430063708       0.55201767602748097        1.8179569409457639        130.20574645972044     
   13.677488924244905       0.55195022733799315        1.8185712549472524        130.32517491195810     
   13.677839385115179       0.55188280434095671        1.8191879043457022        130.44467002743511     
   13.678168634862518       0.55181540665729767        1.8198116113937555        130.56423180207756     
   13.678614172226821       0.55174803992278731        1.8204236829230607        130.68386023179229     
   13.678356961903043       0.55168069325208746        1.8210207857546283        130.80355531246491     
   13.678854194172683       0.55161338557663597        1.8216219330661165        130.92331703996263     
   13.678822821021242       0.55154609966516921        1.8222331585665832        131.04314541013227     
   13.678928503894364       0.55147883900135342        1.8228428515357742        131.16304041880142     
   13.678961793986451       0.55141160356635222        1.8234536092363922        131.28300206177866     
   13.679310250185235       0.55134439789045664        1.8240764321302796        131.40303033485296     
   13.679542443354027       0.55127721874964197        1.8246779963482997        131.52312523379470     
   13.679583837384515       0.55121006554168961        1.8252833524329832        131.64328675435445     
   13.679779754587184       0.55114293800628478        1.8258903844891887        131.76351489226502     
   13.679968012263009       0.55107584771827633        1.8265118847608008        131.88380964324008     
   13.680007841390276       0.55100877286841909        1.8271131279657942        132.00417100297511     
   13.680452159967640       0.55094174465240231        1.8277299979957458        132.12459896714640     
   13.680479906210145       0.55087472306134388        1.8283253455372841        132.24509353141318     
   13.680509464823274       0.55080774290859524        1.8289133009073397        132.36565469141524     
   13.681005798481793       0.55074078581769981        1.8295145052163304        132.48628244277526     
   13.681176064402441       0.55067384041611356        1.8301124803981137        132.60697678109761     
   13.681262607741580       0.55060693639851221        1.8307149976890704        132.72773770196923     
   13.681213337505847       0.55054006272448164        1.8313077574178276        132.84856520095906     
   13.681417482618654       0.55047320635376562        1.8319167305143693        132.96945927361838     
   13.681636672847244       0.55040638115045182        1.8325406587861384        133.09041991548224     
   13.681215054906705       0.55033959035973434        1.8331193685687699        133.21144712206612     
   13.682059490628497       0.55027281403052120        1.8337318867871999        133.33254088887125     
   13.681956034604323       0.55020607744109518        1.8343243263657734        133.45370121137941     
   13.682534153725278       0.55013936108075401        1.8349204549194509        133.57492808505674     
   13.682415258294816       0.55007267010420113        1.8355036767704422        133.69622150535193     
   13.682484707718515       0.55000601171724339        1.8360982974682052        133.81758146769764     
   13.682670031218770       0.54993938693546784        1.8366926424041901        133.93900796750901     
   13.682838029565497       0.54987277527127587        1.8372833920207514        134.06050100018570     
   13.682940657747359       0.54980619672551023        1.8378785924442633        134.18206056111066     
   13.683050964262840       0.54973963936269832        1.8384707513511911        134.30368664565017     
   13.683186022113068       0.54967312355964215        1.8390630795052614        134.42537924915541     
   13.683327101102448       0.54960660986654597        1.8396551342132923        134.54713836696024     
   13.682854291733726       0.54954015067267314        1.8402258634212791        134.66896399438383     
   13.683625122206111       0.54947369364525200        1.8408372630062642        134.79085612672876     
   13.683692191098762       0.54940729915980335        1.8414259776588782        134.91281475928230     
   13.683898748916373       0.54934090413358161        1.8420178218147716        135.03483988731583     
   13.684128525994991       0.54927454530233333        1.8426072540606733        135.15693150608627     
   13.684228059326207       0.54920819915671260        1.8431988138416309        135.27908961083344     
   13.684434466752061       0.54914189821628567        1.8437837239314345        135.40131419678403     
   13.684436441358219       0.54907561895621293        1.8443668608258097        135.52360525914756     
   13.684579201099307       0.54900935528884598        1.8449544019412767        135.64596279312013     
   13.684708445403075       0.54894314193210336        1.8455387756136905        135.76838679388146     
   13.684698732196786       0.54887693757241696        1.8461222251716491        135.89087725659800     
   13.684998285526897       0.54881076270276785        1.8467124380576805        136.01343417642036     
   13.685142251399284       0.54874463899683279        1.8472918521967856        136.13605754848493     
   13.685329660965177       0.54867849570325544        1.8478999509149723        136.25874736791326     
   13.685296910992504       0.54861242085275819        1.8484493186510456        136.38150362981312     
   13.685526609336899       0.54854635378272321        1.8490313184807228        136.50432632927772     
   13.685547983326710       0.54848032000546409        1.8496110802133872        136.62721546138550     
   13.685785612159100       0.54841431723203415        1.8501906411996578        136.75017102120148     
   13.685738289108894       0.54834833132034400        1.8507681392907842        136.87319300377644     
   13.685927319563790       0.54828237803387203        1.8513495971336722        136.99628140414723     
   13.686102426238879       0.54821643738094561        1.8519270834936035        137.11943621733684     
   13.686194386749538       0.54815053709278494        1.8525309845707953        137.24265743835454     
   13.686494326730974       0.54808467578428455        1.8530972181305361        137.36594506219581     
   13.686269590722031       0.54801881269309061        1.8536592551930877        137.48929908384332     
   13.686014664096302       0.54795299530115005        1.8542138995557564        137.61271949826576     
   13.686558465111112       0.54788721227908588        1.8548009000626671        137.73620630041805     
   13.686896001340468       0.54782143027683339        1.8553814750322548        137.85975948524248     
   13.686769450703578       0.54775569506164357        1.8559535281642954        137.98337904766777     
   13.687006213900249       0.54768998062116880        1.8565348966002118        138.10706498261035     
   13.687062506300880       0.54762429439202143        1.8571180872420474        138.23081728497317     
   13.687188394136047       0.54755864579525781        1.8576947926219283        138.35463594964600     
   13.687388173107095       0.54749301108763504        1.8582734735033035        138.47852097150619     
   13.687261728104188       0.54742740467102213        1.8588495090098178        138.60247234541819     
   13.680617042946814       0.54736183434656127        1.8592465880932258        138.72649006623442     
   13.687655252734174       0.54729628241499717        1.8600199836332996        138.85057412879374     
   13.687698451147380       0.54723075651982445        1.8605903323788457        138.97472452792397     
   13.687371140100328       0.54716525684150774        1.8611415889041156        139.09894125843874     
   13.688110427053674       0.54709978562211847        1.8617110394975969        139.22322431514158     
   13.688006366117895       0.54703434533097528        1.8622490279528554        139.34757369282198     
   13.688062407525974       0.54696892625804872        1.8627946575273142        139.47198938625868     
   13.687930442353224       0.54690353176057871        1.8633987897272146        139.59647139021735     
   13.688190179496932       0.54683818272857088        1.8639397770174631        139.72101969945257     
   13.688348074346798       0.54677283399590748        1.8645199659425640        139.84563430870674     
   13.688521804094576       0.54670752859006588        1.8650787051885134        139.97031521271043     
   13.688327083299981       0.54664224177155685        1.8656280147506279        140.09506240618305     
   13.688637364107576       0.54657698125441445        1.8661970307013740        140.21987588383223     
   13.688576252402603       0.54651176396560397        1.8667520640136832        140.34475564035301     
   13.688727436189801       0.54644655292179267        1.8673159582061964        140.46970167043091     
   13.688759986303626       0.54638137752338434        1.8678760899343283        140.59471396873863     
   13.689155388526027       0.54631622685658376        1.8684429411199273        140.71979252993873     
   13.688828561237527       0.54625110116266318        1.8690178650636311        140.84493734868204     
   13.689105801603741       0.54618601001102063        1.8695679092311068        140.97014841960720     
   13.689202235871814       0.54612093790479221        1.8701219230916570        141.09542573734424     
   13.689516026441972       0.54605589483761263        1.8706836099220583        141.22076929651044     
   13.689533496843989       0.54599087805485480        1.8712475187333766        141.34617909171291     
   13.689164252988752       0.54592588620219218        1.8717940542343936        141.47165511754761     
   13.689695822306160       0.54586092559966803        1.8723610134752475        141.59719736860063     
   13.689647037292218       0.54579598860083256        1.8729215984557381        141.72280583944595     
   13.689786435527710       0.54573108013278748        1.8734793898955939        141.84848052464875     
   13.689252441026548       0.54566619727733834        1.8740172056544266        141.97422141876291     
   13.689787012182785       0.54560133914674136        1.8745832630702186        142.10002851633109     
   13.690210534198219       0.54553651153736749        1.8751429260292953        142.22590181188727     
   13.690205920902395       0.54547170681892199        1.8756936707071132        142.35184129995420     
   13.690083374723324       0.54540693114538641        1.8762453056337938        142.47784697504429     
   13.690033242895444       0.54534218258017286        1.8767969900627322        142.60391883166105     
   13.690179843562024       0.54527745683892948        1.8773566066757235        142.73005686429659     
   13.690236367573839       0.54521275992215135        1.8779143634549718        142.85626106743345     
   13.690383566018159       0.54514808942177373        1.8784661169492436        142.98253143554507     
   13.690516623177091       0.54508344536934783        1.8790132685297687        143.10886796309472     
   13.690552798902122       0.54501882760466502        1.8795526605359834        143.23527064453461     
   13.690613866048016       0.54495423582569968        1.8800961434435803        143.36173947430979     
   13.690674069443233       0.54488967085129980        1.8806367099944421        143.48827444685318     
   13.690600933687683       0.54482513271388366        1.8811793823142848        143.61487555659019     
   13.690678215645638       0.54476062088211330        1.8817241033036716        143.74154279793569     
   13.690411361355098       0.54469613404332484        1.8822545107290101        143.86827616529581     
   13.690833684257081       0.54463167439474613        1.8828082130082961        143.99507565306675     
   13.690953910308506       0.54456724153768432        1.8833458389503903        144.12194125563553     
   13.691054624000051       0.54450283371115915        1.8838900284527711        144.24887296738055     
   13.690987879307626       0.54443845352280895        1.8844291538034645        144.37587078267080     
   13.690858255870380       0.54437410144357012        1.8849686305877427        144.50293469586586     
   13.691038431403426       0.54430977133578662        1.8855088581408610        144.63006470131734     
   13.691328368810346       0.54424547112867672        1.8860435660219987        144.75726079336692     
   13.691249432133173       0.54418119308090340        1.8865885221786758        144.88452296634810     
   13.691183536010872       0.54411694692511725        1.8871228642798084        145.01185121458482     
   13.691298947343496       0.54405272106943547        1.8876610630511541        145.13924553239357     
   13.691462928749553       0.54398852333747827        1.8881993694876944        145.26670591408120     
   13.691641008483812       0.54392435400879591        1.8887377395914604        145.39423235394625     
   13.691381645389306       0.54386020838646298        1.8892691169195757        145.52182484627946     
   13.691423767807086       0.54379609077249236        1.8898077719822037        145.64948338536104     
   13.691281131777192       0.54373199817522921        1.8903395456989933        145.77720796546569     
   13.691363740643027       0.54366793295149174        1.8908733611376851        145.90499858085806     
   13.691585974478702       0.54360389280131749        1.8914072765471885        146.03285522579449     
   13.691012455995711       0.54353988131332909        1.8919246885379351        146.16077789452328     
   13.691567491179201       0.54347589077998193        1.8924708746248182        146.28876658128590     
   13.691396529989586       0.54341192988459597        1.8930130169503450        146.41682128031323     
   13.691688392144281       0.54334799038245996        1.8935269678220790        146.54494198583089     
   13.691802618539844       0.54328408077163859        1.8940641597396051        146.67312869205475     
   13.688221650186353       0.54322020355626910        1.8944713465094480        146.80138139319305     
   13.691839915543820       0.54315634881084152        1.8951217192619219        146.92970008344719     
   13.691714234171764       0.54309250871962889        1.8956515382951045        147.05808475700957     
   13.691735898749835       0.54302870551147886        1.8961790583652127        147.18653540806551     
   13.691742240946640       0.54296492407800190        1.8967098360241383        147.31505203079269     
   13.691430521188011       0.54290117805340110        1.8972327429617852        147.44363461936106     
   13.691586939799542       0.54283744279279722        1.8977572967414218        147.57228316793311     
   13.691798190257979       0.54277374483120422        1.8982848514853712        147.70099767066398     
   13.691778404591235       0.54271007502891899        1.8988084764582580        147.82977812170105     
   13.691851560051362       0.54264642983968681        1.8993361562478157        147.95862451518497     
   13.692279195734537       0.54258280439944495        1.8998670367719788        148.08753684524865     
   13.691306883957017       0.54251920581118640        1.9003964078341582        148.21651510601743     
   13.692239805855250       0.54245564301741278        1.9009182141891492        148.34555929161019     
   13.691918862232969       0.54239209511384467        1.9014362499437627        148.47466939613827     
   13.691980056338135       0.54232857985034044        1.9019562404486947        148.60384541370641     
   13.692133748502066       0.54226508006899443        1.9024797987265478        148.73308733841134     
   13.691947291514595       0.54220160782463545        1.9030072131717000        148.86239516434409     
   13.691913113503354       0.54213817119083230        1.9035273168658042        148.99176888558796     
   13.692176261814604       0.54207475472714584        1.9040486413777697        149.12120849621962     
   13.692018706205547       0.54201136453115817        1.9045665132453475        149.25071399030858     
   13.691970344251908       0.54194800319391334        1.9050867779423228        149.38028536191911     
   13.691980544365489       0.54188465583674883        1.9056062216385039        149.50992260510651     
   13.692207722807579       0.54182134912491176        1.9061236581734513        149.63962571392136     
   13.692083619232664       0.54175805769413643        1.9066409329733873        149.76939468240627     
   13.692003320106807       0.54169481972161859        1.9071561331212654        149.89922950459859     
   13.692062582194845       0.54163156690358216        1.9076743309476776        150.02913017452835     
   13.692018466502883       0.54156836574108647        1.9081927297480465        150.15909668621961     
   13.692296147090371       0.54150518495072264        1.9087195502396710        150.28912903368979     
   13.692522985367585       0.54144202991154933        1.9092630792659362        150.41922721094974     
   13.692376473423664       0.54137889576762988        1.9098202347181148        150.54939121200491     
   13.692258566258523       0.54131579215986347        1.9102511435699883        150.67962103085364     
   13.692165910321007       0.54125271496140759        1.9107506291829266        150.80991666148864     
   13.692117905878407       0.54118965920678253        1.9112688818340606        150.94027809789645     
   13.691972162432256       0.54112663266935523        1.9117605823484478        151.07070533405738     
   13.692119691794321       0.54106362963353860        1.9122920594791084        151.20119836394596     
   13.691996344473557       0.54100063228858919        1.9127893165744805        151.33175718153026     
   13.691759872718878       0.54093769739607434        1.9132967236141993        151.46238178077311     
   13.692369475524272       0.54087476665672996        1.9138206360021177        151.59307215563121     
   13.691993239997661       0.54081186684740423        1.9143302106577162        151.72382830005520     
   13.692129748885971       0.54074898641722291        1.9148876915022639        151.85465020799023     
   13.692035912550955       0.54068612841983854        1.9153741045229991        151.98553787337579     
   13.691908566280551       0.54062330658124635        1.9158627880777228        152.11649129014572     
   13.692100453126480       0.54056052213972861        1.9164454287193424        152.24751045222763     
   13.692385688983494       0.54049773841498450        1.9169477641510446        152.37859535354451     
   13.692403767454982       0.54043500438357039        1.9174474540232074        152.50974598801270     
   13.692107635614137       0.54037227152847156        1.9179384323560587        152.64096234954457     
   13.691975307647079       0.54030956540360053        1.9184310369056938        152.77224443204594     
   13.691881851383661       0.54024690672373410        1.9189298237684853        152.90359222941748     
   13.691914808384857       0.54018425558895411        1.9194295838505517        153.03500573555428     
   13.691854421043372       0.54012164306630150        1.9199315637778178        153.16648494434685     
   13.691776867265927       0.54005905194699677        1.9204320617046340        153.29802984967964     
   13.692018530414451       0.53999647886403712        1.9209332652733571        153.42964044543254     
   13.692153877350881       0.53993392000511398        1.9214336721264091        153.56131672548017     
   13.691964189693866       0.53987141552624329        1.9219355794516162        153.69305868369173     
   13.691490466451025       0.53980892017539461        1.9224278460810613        153.82486631393149     
   13.691815436093856       0.53974645102264229        1.9229352326179068        153.95673961005880     
   13.691836543688884       0.53968403064133952        1.9234368606674341        154.08867856592775     
   13.691707980491893       0.53962158742281574        1.9239328733432812        154.22068317538859     
   13.691769824452649       0.53955920410675273        1.9244322982498421        154.35275343228466     
   13.691639612760143       0.53949682859516734        1.9249277461491905        154.48488933045664     
   13.691615243960038       0.53943449164032675        1.9254260332028872        154.61709086373827     
   13.691536785728109       0.53937218815279209        1.9259241314740920        154.74935802596090     
   13.691524078247809       0.53930989980520361        1.9264206102634336        154.88169081094932     
   13.691008816217286       0.53924763861173219        1.9269034937760161        155.01408921252363     
   13.691707736362169       0.53918539088562811        1.9274171473892523        155.14655322450122     
   13.681926175911208       0.53912317109537122        1.9276270428251590        155.27908284069241     
   13.691561002981784       0.53906098913575373        1.9284133474708454        155.41167805490480     
   13.691686848735738       0.53899881460746635        1.9289117944421801        155.54433886094051     
   13.691345155933195       0.53893669353352780        1.9294023879646767        155.67706525259797     
   13.691538078726731       0.53887457872261202        1.9299011829525468        155.80985722367055     
   13.681828241380540       0.53881249660574193        1.9301095724437847        155.94271476794711     
   13.691414139269046       0.53875044075660006        1.9308908578036525        156.07563787921271     
   13.691193273868478       0.53868838316690038        1.9313446504835599        156.20862655124776     
   13.691080167456036       0.53862638066250534        1.9318316252271082        156.34168077782877     
   13.690990499373616       0.53856440147573570        1.9323276418222377        156.47480055272734     
   13.690948673314091       0.53850244286540994        1.9327787107631056        156.60798586971239     
   13.691029140994436       0.53844050252389875        1.9332910558673466        156.74123672254677     
   13.690836661744370       0.53837859009756839        1.9337285156419513        156.87455310499021     
   13.690715392029942       0.53831670389258857        1.9342002491323549        157.00793501079832     
   13.690973034361166       0.53825483763574855        1.9347761606246052        157.14138243372295     
   13.691257545266753       0.53819299902596374        1.9352415159737313        157.27489536751125     
   13.690596830199985       0.53813120436022610        1.9357140260298418        157.40847380590708     
   13.690833398625518       0.53806940950045579        1.9361840655211893        157.54211774264999     
   13.690481398400209       0.53800764726213002        1.9366340483253166        157.67582717147604     
   13.690341161833315       0.53794591232968836        1.9371032664460044        157.80960208611742     
   13.690357474204456       0.53788420491808908        1.9375992419868568        157.94344248030214     
   13.690216973151166       0.53782250770225437        1.9380582288259423        158.07734834775394     
   13.683126472113974       0.53776084149338321        1.9383444437993673        158.21131968219481     
   13.690384874786087       0.53769921509236629        1.9390369714307285        158.34535647734123     
   13.689687349278197       0.53763761295985157        1.9395284006324145        158.47945872690696     
   13.689717768998682       0.53757602966344431        1.9400071972605888        158.61362642460099     
   13.690104999715174       0.53751446881602127        1.9404675468184072        158.74785956413007     
   13.690061834034314       0.53745292077640050        1.9409460125670801        158.88215813919737     
   13.689842557728046       0.53739141098015519        1.9414199876815927        159.01652214350119     
   13.689749074516412       0.53732993117232475        1.9418880462949155        159.15095157073787     
   13.689683627087394       0.53726846956088692        1.9423839238856255        159.28544641459985     
   13.689292272880285       0.53720701712953367        1.9428747214181035        159.42000666877576     
   13.689568465550396       0.53714561381367953        1.9433290338292293        159.55463232695132     
   13.689312653737616       0.53708422565532166        1.9438018811730633        159.68932338280848     
   13.689078930142918       0.53702286787551023        1.9442906088686991        159.82407983002622     
   13.689831746305332       0.53696153194999985        1.9448195846671616        159.95890166228048     
   13.689524385249749       0.53690022060798592        1.9452919324465248        160.09378887324397     
   13.689572418318978       0.53683891955501650        1.9457898369632283        160.22874145658554     
   13.689531493488847       0.53677765232052121        1.9462409822996767        160.36375940597176     
   13.689385494505769       0.53671642911020001        1.9467363182314803        160.49884271506534     
   13.689235080490741       0.53665520972768865        1.9471831191899702        160.63399137752603     
   13.688744845738336       0.53659401668248030        1.9476343352659931        160.76920538701143     
   13.688948921173722       0.53653285160387909        1.9481097516460399        160.90448473717495     
   13.688813873988508       0.53647171349048572        1.9485752927749802        161.03982942166789     
   13.688546077192324       0.53641059913139155        1.9490072502255174        161.17523943413744     
   13.688159914843078       0.53634950413049343        1.9494794571739269        161.31071476822962     
   13.688340389870270       0.53628843526229752        1.9499170158287171        161.44625541758612     
   13.688230541234910       0.53622738729199748        1.9503834238835478        161.58186137584596     
   13.687956858604574       0.53616636618681857        1.9508806501267386        161.71753263664655     
   13.688424823681961       0.53610537575126105        1.9513403868268389        161.85326919362043     
   13.688353387938848       0.53604441505364164        1.9518238920301749        161.98907104039972     
   13.688135560836228       0.53598346789702855        1.9523237880964714        162.12493817061230     
   13.687990826988067       0.53592254727089272        1.9527475634955664        162.26087057788322     
   13.687930240567590       0.53586164994139684        1.9531873826031900        162.39686825583561     
   13.687825290218205       0.53580078334919701        1.9536359491765276        162.53293119809018     
   13.687824787627381       0.53573993449650759        1.9540962197973166        162.66905939826424     
   13.687550611799846       0.53567911704107229        1.9545607848277804        162.80525284997290     
   13.687485186014028       0.53561831888407652        1.9550217320637027        162.94151154682879     
   13.687569114789937       0.53555754624410257        1.9554844452358617        163.07783548244188     
   13.687360117250467       0.53549679288438201        1.9559464669547424        163.21422465041979     
   13.687221276479411       0.53543606661572340        1.9564050115043494        163.35067904436806     
   13.687158816306228       0.53537537281172709        1.9568646942408523        163.48719865788888     
   13.687025694192057       0.53531470177289520        1.9573217433178236        163.62378348458336     
   13.687064392095936       0.53525404894518813        1.9577805305350204        163.76043351804896     
   13.686827754803243       0.53519341607521642        1.9582386520521700        163.89714875188116     
   13.686805565768950       0.53513281843361815        1.9587020022382111        164.03392917967361     
   13.687101566972190       0.53507224243265405        1.9591994755242861        164.17077479501765     
   13.686652210300377       0.53501168607083283        1.9596507678197230        164.30768559150133     
   13.686550315957671       0.53495115362761292        1.9601031507158884        164.44466156271281     
   13.686475338940731       0.53489065128191060        1.9605578209060794        164.58170270223573     
   13.686384935011993       0.53483016814185425        1.9610124168318390        164.71880900365190     
   13.686058747622965       0.53476970926212142        1.9614592183492334        164.85598046054278     
   13.686151305856949       0.53470927932217838        1.9619203470656903        164.99321706648561     
   13.686153921587257       0.53464887435083541        1.9623781484191338        165.13051881505709     
   13.685911005104463       0.53458848743271670        1.9628347555378525        165.26788569983069     
   13.685855700729391       0.53452812716099118        1.9632912618035263        165.40531771437887     
   13.686340626361806       0.53446779342555706        1.9637479455505660        165.54281485227170     
   13.685397301362034       0.53440748200291011        1.9641531920729709        165.68037710707699     
   13.685366020632479       0.53434719448863099        1.9646025376707685        165.81800447236100     
   13.685326748440016       0.53428693121967652        1.9650546208066557        165.95569694168839     
   13.685503154231881       0.53422669141471091        1.9655042532745444        166.09345450862102     
   13.685109275400830       0.53416647714128196        1.9659507978869495        166.23127716671976     
   13.684675935799016       0.53410628605298416        1.9664004379919007        166.36916490954363     
   13.684867376298495       0.53404611944428426        1.9668598085960591        166.50711773064933     
   13.684787861525521       0.53398597624499156        1.9673483526261855        166.64513562359184     
   13.684690861282062       0.53392585723634367        1.9677968520288347        166.78321858192541     
   13.684702597505844       0.53386576473943148        1.9682425556181913        166.92136659920078     
   13.684690762494705       0.53380569171859360        1.9686872977735894        167.05957966896915     
   13.684442941054966       0.53374564151809156        1.9691322116798387        167.19785778477780     
   13.683990207754059       0.53368562110796869        1.9695699983490855        167.33620094017476     
   13.684105310867766       0.53362562005551650        1.9700193733227320        167.47460912870386     
   13.683957101460980       0.53356564732042178        1.9704597681687146        167.61308234390961     
   13.683932504145000       0.53350569200954689        1.9709076115917268        167.75162057933420     
   13.683708908573140       0.53344576464578453        1.9713478195974201        167.89022382851766     
   13.683552507740620       0.53338586632963381        1.9717901605057744        168.02889208499903     
   13.683458732664237       0.53332598061238290        1.9722302733762587        168.16762534231623     
   13.683281859687616       0.53326612879720980        1.9726660034316734        168.30642359400488     
   13.683229399560611       0.53320628801292613        1.9731132338284447        168.44528683360002     
   13.682926050243394       0.53314648289344635        1.9735465209090752        168.58421505463483     
   13.682956116249740       0.53308670482368581        1.9739892417345479        168.72320825064136     
   13.682708484043287       0.53302693972680903        1.9744098630438744        168.86226641514941     
   13.683027390007634       0.53296720022275101        1.9748893030621029        169.00138954168852     
   13.682539779439209       0.53290750338012649        1.9753023085340347        169.14057762378746     
   13.682241999014472       0.53284781406338722        1.9757591163412647        169.27983065497159     
   13.682201131330473       0.53278814204996072        1.9761931849724144        169.41914862876703     
   13.682107710886362       0.53272849916972986        1.9766156551577649        169.55853153869754     
   13.682184472016585       0.53266888862379069        1.9770642662309847        169.69797937828616     
   13.681950314908917       0.53260928638678295        1.9774887788059108        169.83749214105435     
   13.681745463581267       0.53254972379538024        1.9779254113209848        169.97706982052281     
   13.681512975620423       0.53249015808966849        1.9783585887663324        170.11671241021105     
   13.681432278675471       0.53243064225198822        1.9787927565283066        170.25641990363724     
   13.681309826885212       0.53237114775765260        1.9792240986246563        170.39619229431847     
   13.681193478663388       0.53231166981387934        1.9796582701577263        170.53602957577121     
   13.681017152834547       0.53225221189061767        1.9800924004520841        170.67593174151014     
   13.680737474612554       0.53219278882406895        1.9805236808189461        170.81589878504943     
   13.680747306332441       0.53213339715654440        1.9809563998310622        170.95593069990201     
   13.680422476986791       0.53207400392114690        1.9813855415214638        171.09602747958019     
   13.680299704572747       0.53201467017644322        1.9818171454343898        171.23618911759473     
   13.680228380876192       0.53195533220546909        1.9822498401924349        171.37641560745604     
   13.680023058467340       0.53189603613694114        1.9826821298129376        171.51670694267358     
   13.679590294380738       0.53183673870412995        1.9831046174999207        171.65706311675461     
   13.680064791653916       0.53177746805331993        1.9835469781730544        171.79748412320779     
   13.679776604212471       0.53171824158557535        1.9839822540605963        171.93796995553924     
   13.679596261348760       0.53165902734834503        1.9844147002260710        172.07852060725492     
   13.679576756985654       0.53159983531406341        1.9848488172266552        172.21913607185940     
   13.679403643351895       0.53154066066701644        1.9852803313541283        172.35981634285739     
   13.678989340632073       0.53148153177571367        1.9856657915433391        172.50056141375183     
   13.678913735701235       0.53142239019942583        1.9860951117375509        172.64137127804574     
   13.678779197184740       0.53136331494397182        1.9865234167055386        172.78224592924121     
   13.678403343362803       0.53130423125268211        1.9869437375029235        172.92318536083880     
   13.678398683119966       0.53124519403353343        1.9873749968962870        173.06418956633999     
   13.678319613841159       0.53118615889891785        1.9877989479968432        173.20525853924380     
   13.678160619191955       0.53112717039790380        1.9882251095257382        173.34639227305036     
   13.678061366681085       0.53106818525528210        1.9886467599127318        173.48759076125776     
   13.677796775803007       0.53100922628676572        1.9890676841146469        173.62885399736408     
   13.677481062724514       0.53095030341766936        1.9894866169916063        173.77018197486711     
   13.677447161734921       0.53089138469243258        1.9899112134193071        173.91157468726311     
   13.677366306613154       0.53083251703669088        1.9903314798720468        174.05303212804964     
   13.677095237108489       0.53077364662997406        1.9907521870384772        174.19455429072121     
   13.676578927441223       0.53071482381768686        1.9911583851799655        174.33614116877393     
   13.677524667545431       0.53065600560475013        1.9916410712061481        174.47779275570267     
   13.676798519161869       0.53059722594768832        1.9920570023619808        174.61950904500142     
   13.676570884371205       0.53053846418413253        1.9924713762509250        174.76129003016464     
   13.676543814735044       0.53047971333968269        1.9928911233752522        174.90313570468501     
   13.676261588268790       0.53042099402469811        1.9933070443432672        175.04504606205708     
   13.675911915804324       0.53036230928281025        1.9937135994556998        175.18702109577228     
   13.675980605775173       0.53030363366122257        1.9941385108056164        175.32906079932394     
   13.675844921890606       0.53024500714692824        1.9945497913473593        175.47116516620318     
   13.675728592028605       0.53018636282353737        1.9949724164787999        175.61333418990267     
   13.675544266642969       0.53012776529743233        1.9953906592524759        175.75556786391331     
   13.675429168489563       0.53006919118232076        1.9958075873808780        175.89786618172641     
   13.675073062457486       0.53001063344067045        1.9962262261727342        176.04022913683269     
   13.674428122748935       0.52995210994762110        1.9966276857274579        176.18265672272261     
   13.674814343734573       0.52989360790707074        1.9970582930889900        176.32514893288646     
   13.674596602214855       0.52983513135424587        1.9974732062448441        176.46770576081479     
   13.674430385419736       0.52977666037899718        1.9978459309489813        176.61032719999739     
   13.674172832857135       0.52971822736620733        1.9982726052987099        176.75301324392399     
   13.674269087407218       0.52965981493168457        1.9987007221438096        176.89576388608450     
   13.674287236871111       0.52960141991509058        1.9991204919894645        177.03857911996727     
   13.674006264868547       0.52954305031069426        1.9995714942118197        177.18145893906291     
   13.673834461840515       0.52948470812365334        1.9999898073060036        177.32440333686006     
   13.673694718000313       0.52942640113238260        2.0003856216692548        177.46741230684799     
   13.673468261476842       0.52936809433803844        2.0007578249057336        177.61048584251563     
   13.672631940924861       0.52930982136718829        2.0011230537166056        177.75362393735182     
   13.672726759399310       0.52925157363971531        2.0015485544336631        177.89682658484537     
   13.672447143703026       0.52919334717679611        2.0019132120030974        178.04009377848649     
   13.672156837059061       0.52913514663092986        2.0022806615270832        178.18342551176244     
   13.672216470437977       0.52907696341320121        2.0027648495157497        178.32682177816315     
   13.671959304044469       0.52901880979205673        2.0031552320384836        178.47028257117714     
   13.671872528343517       0.52896067687309378        2.0035555400354959        178.61380788429341     
   13.671618548123483       0.52890256478324227        2.0039609493243478        178.75739771100129     
   13.671484399730140       0.52884448237173032        2.0043991845816329        178.90105204478991     
   13.671215719300633       0.52878641556740724        2.0047832422223335        179.04477087914790     
   13.671137473690287       0.52872837922372684        2.0052510802031360        179.18855420756569     
   13.670766368226214       0.52867035989887234        2.0055970181656084        179.33240202353201     
   13.670689886560011       0.52861235851147159        2.0060272722485726        179.47631432053640     
   13.670444164843726       0.52855439815814054        2.0064027612820476        179.62029109206861     
   13.669890640352707       0.52849644269073082        2.0067773093383683        179.76433233161941     
   13.670587009282286       0.52843851920899332        2.0073190511418408        179.90843803267765     
   13.669907842399374       0.52838061918201673        2.0075945778810422        180.05260818873469     
   13.660739168158106       0.52832273479096836        2.0077555655851946        180.19684279328089     
   13.669357066930425       0.52826488434982966        2.0083954642529451        180.34114183980631     
   13.669327549150763       0.52820705006785074        2.0088240633844250        180.48550532180298     
   13.669384656652046       0.52814924160385590        2.0093095195556447        180.62993323276180     
   13.669212816031095       0.52809145519282741        2.0097258071586164        180.77442556617436     
   13.669029154629973       0.52803369081330298        2.0101176899690052        180.91898231553279     
   13.668644651716885       0.52797595221943372        2.0105056309117195        181.06360347432863     
   13.668647026944640       0.52791823388925496        2.0109074835762537        181.20828903605531     
   13.667866899680948       0.52786053936454891        2.0112903938234150        181.35303899420504     
   13.668110832387336       0.52780286834063750        2.0117077382765345        181.49785334227141     
   13.667793249031581       0.52774522005667146        2.0121162797926848        181.64273207374822     
   13.668025165951651       0.52768759454706859        2.0124833321287792        181.78767518212908     
   13.667385272721889       0.52762999138932776        2.0128130441950352        181.93268266090885     
   13.667070160933358       0.52757241216498407        2.0131698321997273        182.07775450358221     
   13.666834205897212       0.52751485576682178        2.0135570867901729        182.22289070364369     
   13.667107321773633       0.52745732160737013        2.0140502614852305        182.36809125458996     
   13.666144992810747       0.52739981114383316        2.0144463122107843        182.51335614991677     
   13.666589050314153       0.52734232265451531        2.0148694598140344        182.65868538312080     
   13.666519700040974       0.52728485802796421        2.0152543726143537        182.80407894769925     
   13.666040448419350       0.52722741500157322        2.0156219600383798        182.94953683714994     
   13.666004751700243       0.52716999595731462        2.0160154080458175        183.09505904497112     
   13.665708540599887       0.52711259956623535        2.0164091204073160        183.24064556466112     
   13.665428213025775       0.52705522642802016        2.0167972056604766        183.38629638971935     
   13.665219524382861       0.52699787299861434        2.0171865079975340        183.53201151364547     
   13.662975774811086       0.52694054432469117        2.0175187560767838        183.67779092993993     
   13.664902007239780       0.52688323937454018        2.0179926287105476        183.82363463210407     
   13.664611534108211       0.52682595679081701        2.0184027143792052        183.96954261363871     
   13.664337650219851       0.52676869609068377        2.0187614146456712        184.11551486804686     
   13.664176978218185       0.52671145825355614        2.0191433311981974        184.26155138883075     
   13.662029545639223       0.52665424516605130        2.0194653526857977        184.40765216949387     
   13.663880920930822       0.52659705185425754        2.0199350209449345        184.55381720354094     
   13.663783196407941       0.52653988257331141        2.0203395351517375        184.70004648447616     
   13.663432318720611       0.52648273820348002        2.0207266302468256        184.84634000580516     
   13.654586484129588       0.52642561326894033        2.0208518771473636        184.99269776103375     
   13.662951173376062       0.52636851234884929        2.0214571959204561        185.13911974366928     
   13.662769608668238       0.52631143014509074        2.0218820783929772        185.28560594721915     
   13.662629310936801       0.52625437534358377        2.0222759630558351        185.43215636519187     
   13.662357734649371       0.52619734213303160        2.0226695402860231        185.57877099109618     
   13.662064731679425       0.52614033234335700        2.0229908894496478        185.72544981844212     
   13.661588899732147       0.52608333921827721        2.0234067077028683        185.87219284073981     
   13.661598342960321       0.52602637597807878        2.0237691307448786        186.01900005150125     
   13.661658067148053       0.52596943172678923        2.0241841297505556        186.16587144423889     
   13.661092175361881       0.52591250669642875        2.0245356537278334        186.31280701246465     
   13.660800415713149       0.52585561025687411        2.0249390224121924        186.45980674969260     
   13.660592653418599       0.52579873694858592        2.0253197982327888        186.60687064943846     
   13.660494348273502       0.52574187950473228        2.0256525569940758        186.75399870521619     
   13.659924808738134       0.52568505347685668        2.0259474058091285        186.90119091054331     
   13.659642714355014       0.52562823884181964        2.0263402065030514        187.04844725893579     
   13.659888919968253       0.52557145942337269        2.0267251367791626        187.19576774391311     
   13.659475051849338       0.52551469377736582        2.0271304241814097        187.34315235899319     
   13.659391985023239       0.52545794901069454        2.0275954290525493        187.49060109769650     
   13.659123956973483       0.52540123012033824        2.0279856881600233        187.63811395354367     
   13.658890885958332       0.52534453103639112        2.0283495428320020        187.78569092005665     
   13.658737858801096       0.52528785578253312        2.0287173565332783        187.93333199075738     
   13.658436406675373       0.52523120498818032        2.0290883450911519        188.08103715917042     
   13.658014913218162       0.52517457717162530        2.0294580871753043        188.22880641881954     
   13.657929333615337       0.52511796953232148        2.0298358284852660        188.37663976323114     
   13.657926980852425       0.52506138362162313        2.0302653869944063        188.52453718593071     
   13.657686222080319       0.52500483145567856        2.0306404225869157        188.67249868044672     
   13.657310185145972       0.52494828343288580        2.0309942685604510        188.82052424030712     
   13.657119833155777       0.52489175903366569        2.0313500288520014        188.96861385904194     
   13.656690158394598       0.52483526372704092        2.0317104435194615        189.11676753018193     
   13.656423380231150       0.52477879923290860        2.0320824559104969        189.26498524725773     
   13.656233762390933       0.52472234627489434        2.0324411681309984        189.41326700380290     
   13.655800969838424       0.52466592108500798        2.0328058313928201        189.56161279335129     
   13.655555573455880       0.52460951721178151        2.0331739534538640        189.71002260943703     
   13.655348226253148       0.52455312330611603        2.0335306695232260        189.85849644559624     
   13.655417348682825       0.52449677940391282        2.0339030096950896        190.00703429536648     
   13.654863575537521       0.52444042161340132        2.0342615777013071        190.15563615228578     
   13.654868960081192       0.52438410966471793        2.0346297414696455        190.30430200989252     
   13.654627019024025       0.52432781568862730        2.0349956972286281        190.45303186172831     
   13.654005673460821       0.52427154191153169        2.0353546316357027        190.60182570133335     
   13.654009342681487       0.52421529253102250        2.0357331272793702        190.75068352225162     
   13.653686440457072       0.52415907557701524        2.0360983989061889        190.89960531802555     
   13.653422375320801       0.52410285162371739        2.0364866311232857        191.04859108220137     
   13.653202158230576       0.52404668213247263        2.0368534672923420        191.19764080832456     
   13.652866548422832       0.52399052239057298        2.0372045357705120        191.34675448994267     
   13.652676437992447       0.52393437809756349        2.0375825606663471        191.49593212060427     
   13.652535131429348       0.52387825452138204        2.0379617272320054        191.64517369385888     
   13.652184474843201       0.52382215986018910        2.0383271749375704        191.79447920325785     
   13.651808218317173       0.52376610265941503        2.0386896632156173        191.94384864235280     
   13.651409151121372       0.52371004639526575        2.0390533139406286        192.09328200469812     
   13.651624102350015       0.52365400987253607        2.0394225027149506        192.24277928384768     
   13.651224676461776       0.52359799263012796        2.0397882019501217        192.39234047335773     
   13.650837928511370       0.52354201843355475        2.0401499736915398        192.54196556678568     
   13.650806188116228       0.52348605459915709        2.0405139170701352        192.69165455768939     
   13.650473094884005       0.52343009877777746        2.0408772769104724        192.84140743962934     
   13.650504304746876       0.52337419977126132        2.0412392116165550        192.99122420616686     
   13.649903512088908       0.52331829126735274        2.0416005487202828        193.14110485086329     
   13.649761099873539       0.52326241647972060        2.0419626975063054        193.29104936728339     
   13.649361564196038       0.52320655464938326        2.0423227613131276        193.44105774899145     
   13.649048080444258       0.52315073357721820        2.0426799264759552        193.59112998955419     
   13.648896422878272       0.52309491693388499        2.0430415172691250        193.74126608253906     
   13.648303741126725       0.52303911967444006        2.0433869047815092        193.89146602151573     
   13.648479864985314       0.52298336174538784        2.0437553341563857        194.04172980005387     
   13.647833149536867       0.52292762061358533        2.0441044650955140        194.19205741172595     
   13.647807567779829       0.52287190637099867        2.0444700030814373        194.34244885010486     
   13.647612378192649       0.52281620396887474        2.0448275938353677        194.49290410876546     
   13.647430273482245       0.52276053212684048        2.0451822270078006        194.64342318128325     
   13.646557124083783       0.52270486120805715        2.0455230878612198        194.79400606123602     
   13.646657108330805       0.52264923402591157        2.0458785022659645        194.94465274220207     
   13.644443836223340       0.52259360880381822        2.0461755930708576        195.09536321776167     
   13.646136937933484       0.52253802813844541        2.0465928014645560        195.24613748149710     
   13.646215429732591       0.52248244870964911        2.0469505166332791        195.39697552699147     
   13.645654504954068       0.52242690639192357        2.0473088075275294        195.54787734782869     
   13.645296463387744       0.52237138636800962        2.0476631901143345        195.69884293759520     
   13.645088226212494       0.52231587600670870        2.0480148812577244        195.84987228987745     
   13.644649215037830       0.52226038388149376        2.0483661988372885        196.00096539826598     
   13.644562388950225       0.52220492708478405        2.0487247312360171        196.15212225635051     
   13.644417817401578       0.52214949353867002        2.0490792023284183        196.30334285772290     
   13.644009860876054       0.52209407926533380        2.0494285926737601        196.45462719597666     
   13.643735007127955       0.52203867561017236        2.0497825578996656        196.60597526470679     
   13.643604953924418       0.52198329171858604        2.0501352495076581        196.75738705750982     
   13.643523062411626       0.52192795210843035        2.0504875291261588        196.90886256798308     
   13.643147393506711       0.52187261493330661        2.0508368107259738        197.06040178972705     
   13.637451448011033       0.52181729922531617        2.0510383455692103        197.21200471634219     
   13.642535879020761       0.52176201657284593        2.0515368844855431        197.36367134143137     
   13.642262742417701       0.52170675391485088        2.0518868368533623        197.51540165859845     
   13.641796396554804       0.52165151031171042        2.0522306268112311        197.66719566144974     
   13.641537460725054       0.52159627271730880        2.0525784306708053        197.81905334359180     
   13.641325725916493       0.52154108320748549        2.0529291111560122        197.97097469863388     
   13.641362470933341       0.52148589697622083        2.0532759240157636        198.12295972018651     
   13.640968403285655       0.52143075562327634        2.0536307977043080        198.27500840186173     
   13.640238046268518       0.52137560543998340        2.0539636704315751        198.42712073727310     
   13.640170468986195       0.52132049247753964        2.0543181004053155        198.57929672003579     
   13.640035238241705       0.52126540966067370        2.0546704296257787        198.73153634376749     
   13.639804977207142       0.52121031902800474        2.0550047213276206        198.88383960208563     
   13.638539862928537       0.52115527725847510        2.0553335959225016        199.03620648861107     
   13.638986974515525       0.52110024667462385        2.0557020666710759        199.18863699696576     
   13.638740884836482       0.52104522581307566        2.0560412708000100        199.34113112077225     
   13.638505951732732       0.52099025454738912        2.0563843796758818        199.49368885365647     
   13.638164973530829       0.52093529491255397        2.0567467878530210        199.64631018924482     
   13.637793666316094       0.52088035479047112        2.0571065311099761        199.79899512116648     
   13.637850392067993       0.52082542747898664        2.0574750495104865        199.95174364305052     
   13.637401659614735       0.52077052541955748        2.0578196761002578        200.10455574852895     
   13.637078269417048       0.52071566067249087        2.0581225374526144        200.25743143123574     
   13.636801059891836       0.52066078919925329        2.0584702248756783        200.41037068480591     
   13.636548719652589       0.52060596707436757        2.0588088986769946        200.56337350287646     
   13.636291264678640       0.52055113165220357        2.0591473273559755        200.71643987908558     
   13.663645449189273       0.52049635879360523        2.0596637385038314        200.86956980707367     
   13.635636215199558       0.52044159104308352        2.0598117106929892        201.02276328048356     
   13.635048129561191       0.52038683668634300        2.0601436672005167        201.17602029295813     
   13.635125193485122       0.52033211573767502        2.0605133078411773        201.32934083814311     
   13.634873847000611       0.52027739423284691        2.0608508474053786        201.48272490968614     
   13.634512232910021       0.52022270712596730        2.0611728209904716        201.63617250123630     
   13.634558559671470       0.52016804124445792        2.0616277249271366        201.78968360644419     
   13.634252703180881       0.52011338683039776        2.0619620497407354        201.94325821896194     
   13.633937387766787       0.52005877049997462        2.0622804205979701        202.09689633244449     
   13.633326404617300       0.52000417080057659        2.0625925854152092        202.25059794054749     
   13.633104282853457       0.51994959381559380        2.0629145091751355        202.40436303692914     
   13.632812323171221       0.51989503776811785        2.0632369785045395        202.55819161524886     
   13.632110214583250       0.51984048918713399        2.0635554835322942        202.71208366916881     
   13.631745042362088       0.51978598327003545        2.0638764336612536        202.86603919235179     
   13.631847173951572       0.51973149374933081        2.0642126583322296        203.02005817846282     
   13.631663206784200       0.51967701444238645        2.0645608377712521        203.17414062116885     
   13.631401542704261       0.51962255980038141        2.0648998811802288        203.32828651413874     
   13.631001736280124       0.51956811767772204        2.0652334548012323        203.48249585104307     
   13.630634016984647       0.51951371239128896        2.0655450024249169        203.63676862555394     
   13.630007524649074       0.51945931543461110        2.0658732060718172        203.79110483134625     
   13.630171838567730       0.51940494514514568        2.0662249854023171        203.94550446209578     
   13.629756942792687       0.51935059243747239        2.0665657509681883        204.09996751148043     
   13.629795130979522       0.51929626489418312        2.0669181948819024        204.25449397318005     
   13.629380721124670       0.51924195908523119        2.0672728359479526        204.40908384087589     
   13.628979985028291       0.51918769099534956        2.0676135837228720        204.56373710825221     
   13.628613184910213       0.51913341392111889        2.0679435761779454        204.71845376899401     
   13.628324763196160       0.51907916652522890        2.0682773424288960        204.87323381678939     
   13.628266701502069       0.51902493695828145        2.0686168001922791        205.02807724532670     
   13.627748403220144       0.51897074429821854        2.0689506490419913        205.18298404829682     
   13.627440763713400       0.51891655515523094        2.0692814662980656        205.33795421939323     
   13.627301832581427       0.51886240705454034        2.0696208973974204        205.49298775231119     
   13.626852177372804       0.51880825809365116        2.0699520500838444        205.64808464074687     
   13.626613808544802       0.51875413826171457        2.0702868988563599        205.80324487839931     
   13.626456872055964       0.51870004164814953        2.0706186981438495        205.95846845896932     
   13.626040110558776       0.51864596248179828        2.0709446147388544        206.11375537615919     
   13.625813094301501       0.51859191531889559        2.0712743512007439        206.26910562367354     
   13.625418479564612       0.51853787803018103        2.0716003118732957        206.42451919521940     
   13.625488940669060       0.51848386073420694        2.0719278236639558        206.57999608450379     
   13.624999041040931       0.51842987327788481        2.0722524884267370        206.73553628523868     
   13.624379398360567       0.51837589492950709        2.0725748198639025        206.89113979113512     
   13.624380058984977       0.51832194841452472        2.0729025165861352        207.04680659590798     
   13.623943609773249       0.51826801060651073        2.0732276743679057        207.20253669327380     
   13.623502749617915       0.51821409937031049        2.0735502909619052        207.35833007695010     
   13.623396036464307       0.51816021209470420        2.0738744586121904        207.51418674065732     
   13.622964490585177       0.51810634331945515        2.0742001073663765        207.67010667811772     
   13.622632186838867       0.51805249843473478        2.0745221327561487        207.82608988305563     
   13.622101365209909       0.51799867360563889        2.0748459164401782        207.98213634919617     
   13.622124029072504       0.51794486254057082        2.0751681192990414        208.13824607026945     
   13.621667380619494       0.51789108392891792        2.0754903677356764        208.29441904000433     
   13.621308624261625       0.51783731548215006        2.0758119552321461        208.45065525213269     
   13.621035586431509       0.51778356861338659        2.0761341304043524        208.60695470038917     
   13.620638837201504       0.51772984956662649        2.0764554249706459        208.76331737851024     
   13.620488793335506       0.51767613901033016        2.0767789181707421        208.91974328023372     
   13.620155321117453       0.51762245826732523        2.0770989715351842        209.07623239929978     
   13.619551519686445       0.51756880109346148        2.0774132438428268        209.23278472945123     
   13.619530912187235       0.51751515971481199        2.0777384407044206        209.38940026443152     
   13.619142473708148       0.51746153160218589        2.0780578887891954        209.54607899798751     
   13.618849479070587       0.51740793867906287        2.0783766395390524        209.70282092386776     
   13.618439727377842       0.51735435766919713        2.0786942489144651        209.85962603582215     
   13.618178711461827       0.51730079670320683        2.0790114018034993        210.01649432760397     
   13.617846638455665       0.51724725782898673        2.0793291851441467        210.17342579296687     
   13.617747881159843       0.51719373901015586        2.0796473078111712        210.33042042566791     
   13.617229432124439       0.51714024078505816        2.0799600355586598        210.48747821946600     
   13.616783128188938       0.51708676764320249        2.0802734680081860        210.64459916812163     
   13.610387524366990       0.51703331013933440        2.0804215079742980        210.80178326539709     
   13.615955229826856       0.51697987396704193        2.0808994506595484        210.95903050505879     
   13.616005376872716       0.51692645945192395        2.0812191170718726        211.11634088087217     
   13.615579504056553       0.51687306408503086        2.0815336734636807        211.27371438660742     
   13.615223605165227       0.51681968850963811        2.0818471057770558        211.43115101603507     
   13.614788058286358       0.51676633496029545        2.0821563613750693        211.58865076292852     
   13.614695145727596       0.51671300102382289        2.0824762306806419        211.74621362106322     
   13.614228233669101       0.51665968770608872        2.0827858517449127        211.90383958421685     
   13.614007905154589       0.51660639487540561        2.0830972227042537        212.06152864616880     
   13.615093351908863       0.51655312231626738        2.0834127611635087        212.21928080070128     
   13.613337530616498       0.51649986896889233        2.0837245540966758        212.37709604159681     
   13.612973315882900       0.51644663774042632        2.0840342217751515        212.53497436264311     
   13.612720040898845       0.51639342672793809        2.0843457981363658        212.69291575762728     
   13.612325662077428       0.51634023528074291        2.0846561903106720        212.85092022033965     
   13.604365209992320       0.51628706395778357        2.0847494004774005        213.00898774457261     
   13.602966985711729       0.51623391487006742        2.0850361691442112        213.16711832412113     
   13.602694317715414       0.51618078481566476        2.0853474847862268        213.32531195278102     
   13.611128872836302       0.51612767080118804        2.0859476737425946        213.48356862435224     
   13.610780830361014       0.51607458163392417        2.0862589321871874        213.64188833263438     
   13.610296829381136       0.51602151054285850        2.0865630760266152        213.80027107143172     
   13.610045663849224       0.51596846055921719        2.0868731380145187        213.95871683454894     
   13.609738245302216       0.51591543353450753        2.0871824869142639        214.11722561579370     
   13.609457137918389       0.51586242560179418        2.0874863396544496        214.27579740897525     
   13.609054667376654       0.51580943740902740        2.0877946874004887        214.43443220790607     
   13.608702401357730       0.51575646095793426        2.0880940085775404        214.59313000639969     
   13.608412075395671       0.51570351096280354        2.0883958734941164        214.75189079827214     
   13.608120514660135       0.51565058546250808        2.0887024887023804        214.91071457734182     
   13.607684932175511       0.51559768490670699        2.0890112697120533        215.06960133742908     
   13.607387294881004       0.51554479232331663        2.0893086041220181        215.22855107235736     
   13.607128608534641       0.51549192129793397        2.0896142920793803        215.38756377595098     
   13.606597610134697       0.51543907729152894        2.0899172163704094        215.54663944203662     
   13.606221485486303       0.51538625207816835        2.0902207687304406        215.70577806444450     
   13.605945315576120       0.51533344175393636        2.0905215247835769        215.86497963700549     
   13.605653791487862       0.51528065011000002        2.0908266170211136        216.02424415355401     
   13.605235657760195       0.51522789385612500        2.0911318065770574        216.18357160792468     
   13.604995507935458       0.51517513289461125        2.0914326088276534        216.34296199395692     
   13.604753071021193       0.51512240588793101        2.0917373004555921        216.50241530549059     
   13.604292110448437       0.51506969365064437        2.0920421723376590        216.66193153636826     
   13.603991669459964       0.51501700267356909        2.0923499393925646        216.82151068043450     
   13.603656626866419       0.51496434049900630        2.0926351348876966        216.98115273153707     
   13.603150472053439       0.51491169336634013        2.0929292200974525        217.14085768352456     
   13.602764422111202       0.51485907147101528        2.0931918810485386        217.30062553024837     
   13.602392201600926       0.51480645929043978        2.0935400969602140        217.46045626556290     
   13.601654394389145       0.51475387570793429        2.0938348276120178        217.62034988332368     
   13.601907174030160       0.51470131222844651        2.0941558039686976        217.78030637738931     
   13.628198579677880       0.51464875851797043        2.0946433473375903        217.94032574162037     
   13.601156484346006       0.51459622967911867        2.0947421254492427        218.10040796987860     
   13.600580789741532       0.51454372479089172        2.0949866194706450        218.26055305602978     
   13.600579348477888       0.51449123748386272        2.0953278568549005        218.42076099394109     
   13.600151641470317       0.51443877418673756        2.0956458596661451        218.58103177748220     
   13.599656248866735       0.51438632574651844        2.0959292917620291        218.74136540052484     
   13.599033580556394       0.51433390206124141        2.0962144858233231        218.90176185694278     
   13.599289937364615       0.51428149553567870        2.0965213398839113        219.06222114061251     
   13.599055846801589       0.51422910091911145        2.0967720076147409        219.22274324541218     
   13.598172477618908       0.51417674687055370        2.0970921875127351        219.38332816522345     
   13.598202378555433       0.51412438725600162        2.0974378221199599        219.54397589392934     
   13.597573094072297       0.51407206330050392        2.0977107728222979        219.70468642541445     
   13.597062170810144       0.51401975085321638        2.0979754211037167        219.86545975356756     
   13.596732612472582       0.51396747042273161        2.0982708802119614        220.02629587227796     
   13.596481268210480       0.51391520874033358        2.0985675529164207        220.18719477543854     
   13.595979238989381       0.51386294310392555        2.0988581489455447        220.34815645694346     
   13.595814616385768       0.51381071203268902        2.0991539156989609        220.50918091068962     
   13.595364251182220       0.51375851652694116        2.0994485352079484        220.67026813057660     
   13.594934559307301       0.51370633798036180        2.0997428727810732        220.83141811050544     
   13.594658461698776       0.51365416629162086        2.1000396686627432        220.99263084438022     
   13.594233904743975       0.51360200900619191        2.1003320363860745        221.15390632610706     
   13.594132350096976       0.51354988783849875        2.1006275175439946        221.31524454959418     
   13.593579524486895       0.51349776885782150        2.1009148733834304        221.47664550875280     
   13.593183702272819       0.51344568718648276        2.1012125555838637        221.63810919749514     
   13.593011613020716       0.51339361683500084        2.1015057506854085        221.79963560973749     
   13.592382503925320       0.51334156071369597        2.1017927868812500        221.96122473939730     
   13.591997321919054       0.51328952872848210        2.1020849416092839        222.12287658039429     
   13.591724412466835       0.51323752188808647        2.1023792247735682        222.28459112665098     
   13.591501915777044       0.51318553926111621        2.1026688428571512        222.44636837209231     
   13.591140328684313       0.51313356758250239        2.1029629563543062        222.60820831064498     
   13.590798966623558       0.51308161899604154        2.1032533031143346        222.77011093623864     
   13.589700426687275       0.51302968746887290        2.1035227093898019        222.93207624280447     
   13.590175758377013       0.51297777630347230        2.1038311502441851        223.09410422427752     
   13.589680392253976       0.51292588124951743        2.1041209567436150        223.25619487459306     
   13.589315394233989       0.51287400687492091        2.1044113052681239        223.41834818769033     
   13.588677727138904       0.51282215718520407        2.1046919732486900        223.58056415751082     
   13.588516983093246       0.51277032686214308        2.1049866325051476        223.74284277799711     
   13.588234799544516       0.51271851649970557        2.1052768148459151        223.90518404309566     
   13.587828315961950       0.51266672136642188        2.1055641814771531        224.06758794675446     
   13.587463650167246       0.51261494879091352        2.1058512743978834        224.23005448292417     
   13.587113900425523       0.51256319987700194        2.1061415012654834        224.39258364555718     
   13.586365104902766       0.51251146382465629        2.1064191116727291        224.55517542860926     
   13.586313476869673       0.51245975019452761        2.1067163562546405        224.71782982603742     
   13.585966078608873       0.51240805228899522        2.1070041018403907        224.88054683180195     
   13.585590486512508       0.51235638298828112        2.1072929275823320        225.04332643986569     
   13.585030238551253       0.51230472465043864        2.1075927077488426        225.20616864419276     
   13.584318819487997       0.51225308933223523        2.1078776324337620        225.36907343875021     
   13.585025654299368       0.51220147060136678        2.1081652656382159        225.53204081750732     
   13.575740897610823       0.51214987692401659        2.1082273065176258        225.69507077443697     
   13.583946377156606       0.51209830958849678        2.1087545056698400        225.85816330351238     
   13.583485386200959       0.51204674365659653        2.1090172523863639        226.02131839871089     
   13.583231296893857       0.51199521066178610        2.1093067753641837        226.18453605401075     
   13.582896445897291       0.51194368986048144        2.1095808202738029        226.34781626339361     
   13.582474783114403       0.51189218960311555        2.1098549149326074        226.51115902084371     
   13.581917680641274       0.51184071016906041        2.1101245251946552        226.67456432034697     
   13.581380624634484       0.51178925286380439        2.1103953435014748        226.83803215589174     
   13.581202865670852       0.51173780984095063        2.1106743665102798        227.00156252146934     
   13.580835957338317       0.51168638891837759        2.1109477697180306        227.16515541107276     
   13.580491474086438       0.51163499483249986        2.1112210687932151        227.32881081869826     
   13.580027792652833       0.51158361107254546        2.1114952597566465        227.49252873834328     
   13.579762805425615       0.51153225159687732        2.1118342667063006        227.65630916400934     
   13.579149588960787       0.51148090838055638        2.1121077936246833        227.82015208969878     
   13.578998746273950       0.51142958033138342        2.1124156991117453        227.98405750941734     
   13.578723805803474       0.51137828090631332        2.1126963466071325        228.14802541717262     
   13.578474029175194       0.51132699275614690        2.1129707379589604        228.31205580697505     
   13.577926068306654       0.51127572980038438        2.1132420340079459        228.47614867283701     
   13.577702707704937       0.51122448329881320        2.1135190164498066        228.64030400877394     
   13.577325799094099       0.51117325716813755        2.1137981822518834        228.80452180880360     
   13.576882195756129       0.51112204902374681        2.1140821423117768        228.96880206694462     
   13.576569763042256       0.51107086416283154        2.1143545584959695        229.13314477722079     
   13.576188400226661       0.51101969616154908        2.1146469433124677        229.29754993365600     
   13.575682416341643       0.51096854587356233        2.1148680452684467        229.46201753027844     
   13.575454407412993       0.51091741781121380        2.1151970507353655        229.62654756111615     
   13.575120016744737       0.51086630760815133        2.1154689481138558        229.79114002020222     
   13.574835410884821       0.51081521674470598        2.1157954748427135        229.95579490157141     
   13.574306500863926       0.51076414500168388        2.1160157532897896        230.12051219926002     
   13.572341459254607       0.51071309257392783        2.1162152403028913        230.28529190730785     
   13.573640611413902       0.51066205938034115        2.1165251760816726        230.45013401975683     
   13.572974899182825       0.51061104536638302        2.1167873234686008        230.61503853065022     
   13.572930555382529       0.51056005061028442        2.1171032134156609        230.78000543403621     
   13.572210921925986       0.51050907556041081        2.1174154523815929        230.94503472396275     
   13.572093001257979       0.51045811813499364        2.1176791678576485        231.11012639448239     
   13.571714169268809       0.51040718087842085        2.1179541284422152        231.27528043964827     
   13.571037414837672       0.51035626209296292        2.1181405675962726        231.44049685351737     
   13.570591755387889       0.51030536449411079        2.1184151893552268        231.60577563014922     
   13.569952829155923       0.51025448379625282        2.1186525440623853        231.77111676360380     
   13.569924437263410       0.51020362340279701        2.1189680202891412        231.93652024794639     
   13.569808622939872       0.51015278210570902        2.1192966221360714        232.10198607724215     
   13.561358267866462       0.51010195991210461        2.1193420175607653        232.26751424556087     
   13.569102857700575       0.51005115680649271        2.1198355090077601        232.43310474697333     
   13.568502652890368       0.51000037270632448        2.1200653900911810        232.59875757555358     
   13.558868223500426       0.50994960798821998        2.1200968419781434        232.76447272537712     
   13.561087221558266       0.50989886220505976        2.1204451002602651        232.93025019052320     
   13.564858351707207       0.50984813516819105        2.1208271653914874        233.09608996507268     
   13.567177878048588       0.50979742870293743        2.1212043121566886        233.26199204310942     
   13.566679947185605       0.50974673916242341        2.1214661442298546        233.42795641871945     
   13.566412552940930       0.50969606910640008        2.1217516385404318        233.59398308599111     
   13.565721330497810       0.50964542047395012        2.1219750552044290        233.76007203901528     
   13.565298191238563       0.50959479099449867        2.1222085782560378        233.92622327188550     
   13.556270386120346       0.50954417586867418        2.1222637128446351        234.09243677869850     
   13.590245565666134       0.50949358057049599        2.1229563175330268        234.25871255355182     
   13.564828508855072       0.50944300698958211        2.1231789699429697        234.42505059054696     
   13.563995420368210       0.50939245536430944        2.1233410415790321        234.59145088378705     
   13.563285516790671       0.50934191597105449        2.1235657159645083        234.75791342737855     
   13.563250124559371       0.50929139517581645        2.1238899551415980        234.92443821542915     
   13.562797395778130       0.50924089622507629        2.1241478737353816        235.09102524205039     
   13.562392164607555       0.50919042058113384        2.1244023653662554        235.25767450135490     
   13.561995800359618       0.50913995697104353        2.1246625950521807        235.42438598745895     
   13.561651014642004       0.50908951636337374        2.1249210420821281        235.59115969448101     
   13.561317935659096       0.50903909368577216        2.1251817857182065        235.75799561654225     
   13.561039153322254       0.50898868639082828        2.1254400907780435        235.92489374776494     
   13.560315689233530       0.50893830249144756        2.1256959145119581        236.09185408227700     
   13.559914674632795       0.50888793512894759        2.1259497484729621        236.25887661420469     
   13.559370759747967       0.50883758898861109        2.1262061697160703        236.42596133767998     
   13.559036108925094       0.50878726114594164        2.1264638783597238        236.59310824683601     
   13.557668845302645       0.50873695215753689        2.1266982257608862        236.76031733580865     
   13.558194930679186       0.50868666276184693        2.1269845010370081        236.92758859873615     
   13.557930206069704       0.50863638512659914        2.1272499614889595        237.09492202975980     
   13.557355926779479       0.50858612699377681        2.1275036790096982        237.26231762302260     
   13.557009585021184       0.50853589159252177        2.1277807738727041        237.42977537267100     
   13.556286969404489       0.50848568198868194        2.1279864725055688        237.59729527285330     
   13.556589986092808       0.50843548194623944        2.1283468042448588        237.76487731772013     
   13.556040391233717       0.50838530199595300        2.1285712923403675        237.93252150142558     
   13.555487646983053       0.50833514448776418        2.1288416855758849        238.10022781812526     
   13.547308737408320       0.50828500269654908        2.1288946095022863        238.26799626197706     
   13.554990959743312       0.50823487429278058        2.1294073849474415        238.43582682714299     
   13.554465200907687       0.50818477281002705        2.1296419910897897        238.60371950778642     
   13.553905339123371       0.50813468937276318        2.1298835581069224        238.77167429807352     
   13.553496907044838       0.50808462136312127        2.1301392030364408        238.93969119217218     
   13.553715277842208       0.50803457450037848        2.1305613390772313        239.10777018425486     
   13.553428881274129       0.50798454704962459        2.1308194909428577        239.27591126849455     
   13.553370164741475       0.50793453153727719        2.1310878282452292        239.44411443906674     
   13.552587753861205       0.50788453553430712        2.1313328842633825        239.61237969015127     
   13.545140840346896       0.50783456470763377        2.1313889150833223        239.78070701592890     
   13.551642722106989       0.50778460742933451        2.1318311236435692        239.94909641058356     
   13.551427749074636       0.50773467040268416        2.1320879582957195        240.11754786830178     
   13.550812008641788       0.50768475541810232        2.1323459712160764        240.28606138327257     
   13.541448438047743       0.50763485637456163        2.1323644063252281        240.45463694968655     
   13.549989036010510       0.50758497776718658        2.1328560997912205        240.62327456173858     
   13.549676894872315       0.50753510860385354        2.1331115400513405        240.79197421362497     
   13.549384028724480       0.50748526882344536        2.1333650983699171        240.96073589954466     
   13.548377135258090       0.50743543933977864        2.1336062869528063        241.12955961369943     
   13.548444954692682       0.50738563199202869        2.1338674514388831        241.29844535029318     
   13.548186667825254       0.50733584315997748        2.1341718043069950        241.46739310353303     
   13.547717140883396       0.50728607369304723        2.1344249155825818        241.63640286762748     
   13.547427094604876       0.50723632466187507        2.1346803734177953        241.80547463678980     
   13.546923929270708       0.50718659025707735        2.1349349965630862        241.97460840523303     
   13.546430212911917       0.50713688320237427        2.1351369476710529        242.14380416717458     
   13.545981201503089       0.50708718075020054        2.1353889262855597        242.31306191683373     
   13.545519726331520       0.50703750104119727        2.1356402075764573        242.48238164843349     
   13.545199764651912       0.50698785119544720        2.1358947890092796        242.65176335619694     
   13.544780884582657       0.50693820097615117        2.1361437279575717        242.82120703435260     
   13.544395122537439       0.50688858517297697        2.1363959052366077        242.99071267712932     
   13.543907905908716       0.50683898190499166        2.1366449045740565        243.16028027875996     
   13.543477807332630       0.50678939855753768        2.1368956334907829        243.32990983347926     
   13.543140201972712       0.50673983203835737        2.1371445820824033        243.49960133552477     
   13.540930463144196       0.50669027467890781        2.1373432148929279        243.66935477913614     
   13.542312867408764       0.50664076318229434        2.1376404824991853        243.83917015855675     
   13.540335680130040       0.50659124413449541        2.1378463805046493        244.00904746803067     
   13.541384402837455       0.50654175713554983        2.1381377684805791        244.17898670180645     
   13.541065553296805       0.50649228406804070        2.1383848746463165        244.34898785413432     
   13.540659275546142       0.50644281472242370        2.1386313755088464        244.51905091926696     
   13.539542301363880       0.50639337964335207        2.1388567823678351        244.68917589145957     
   13.539761392646389       0.50634395637996898        2.1391240639167357        244.85936276497128     
   13.539230660972173       0.50629456268194162        2.1393662385123324        245.02961153406204     
   13.538866804060707       0.50624516942523967        2.1396134258157362        245.19992219299485     
   13.538517804339042       0.50619580576189682        2.1398587265653788        245.37029473603599     
   13.538310346898852       0.50614647171697169        2.1401052247215544        245.54072915745357     
   13.537585085515284       0.50609713149120494        2.1403493507080551        245.71122545151846     
   13.537243106586645       0.50604782750333999        2.1405952478411239        245.88178361250542     
   13.536801225903432       0.50599853339292000        2.1408455083088707        246.05240363468889     
   13.536345036733453       0.50594925076462849        2.1410903517046536        246.22308551234860     
   13.535616831120114       0.50589999465672109        2.1413284796272696        246.39382923976603     
   13.535579748847752       0.50585077021801794        2.1415844614529314        246.56463481122506     
   13.535277561210574       0.50580154030726709        2.1418331660702608        246.73550222101204     
   13.534788904860873       0.50575233867608127        2.1420763680874844        246.90643146341608     
   13.534330539593292       0.50570315686576173        2.1423236072252441        247.07742253272957     
   13.534369114021413       0.50565399662568000        2.1425710360576873        247.24847542324642     
   13.533535190978654       0.50560485450424775        2.1428213137843519        247.41959012926415     
   13.533314192652922       0.50555572365448775        2.1430662748562752        247.59076664508132     
   13.532695990661486       0.50550661085704052        2.1433120795303631        247.76200496500155     
   13.532299528643865       0.50545750915031373        2.1435566501400696        247.93330508332841     
   13.531888796331080       0.50540843771593003        2.1438011393599608        248.10466699437006     
   13.531512055017833       0.50535938959907856        2.1440522842587288        248.27609069243610     
   13.531142412540444       0.50531034202028546        2.1442937628023344        248.44757617184027     
   13.530710181919973       0.50526132829163695        2.1445434293258123        248.61912342689641     
   13.530328543192537       0.50521232203355881        2.1447876946930591        248.79073245192311     
   13.529778070898692       0.50516335139062896        2.1450261165798903        248.96240324124150     
   13.529305838098209       0.50511437416442029        2.1452653013757725        249.13413578917383     
   13.528841379957228       0.50506542368641361        2.1455050807202869        249.30593009004684     
   13.528536505960496       0.50501649292509265        2.1457499507001816        249.47778613818778     
   13.528096660206154       0.50496758025832555        2.1459895788029155        249.64970392792887     
   13.527541564761693       0.50491868910879045        2.1462224181512419        249.82168345360301     
   13.527068935957606       0.50486980866407605        2.1464606341419068        249.99372470954717     
   13.526859220976059       0.50482094794235910        2.1467092407394741        250.16582769009926     
   13.526640365736506       0.50477210346386048        2.1469502020184534        250.33799238960256     
   13.526013418762100       0.50472329329467125        2.1471905393606194        250.51021880240023     
   13.525710882461381       0.50467448099401246        2.1474298541997752        250.68250692283891     
   13.517487940631442       0.50462569381364131        2.1474705287393099        250.85485674526839     
   13.524797055434956       0.50457691893293644        2.1479103118714318        251.02726826404157     
   13.524350978696951       0.50452818428865287        2.1481484508034430        251.19974147351314     
   13.523931258284009       0.50447944163670100        2.1483859409719082        251.37227636803888     
   13.523682756811573       0.50443072606858519        2.1486871377864802        251.54487294198131     
   13.523281178572770       0.50438203582207186        2.1489220346634998        251.71753118970241     
   13.522860361993802       0.50433336331816281        2.1491561422066976        251.89025110556639     
   13.522397785312201       0.50428468075232469        2.1493932440974679        252.06303268394282     
   13.522049036732117       0.50423603854600307        2.1496291628777700        252.23587591920213     
   13.521616951394755       0.50418741790211052        2.1498632073374497        252.40878080571719     
   13.521108439758240       0.50413880744521600        2.1500964086429395        252.58174733786441     
   13.520951822389799       0.50409022423615590        2.1503301574501834        252.75477551002336     
   13.520202963131355       0.50404164945863195        2.1505592686021666        252.92786531657458     
   13.519810045733440       0.50399308094931639        2.1507995548478380        253.10101675190228     
   13.519349702889585       0.50394455879408884        2.1510307413945902        253.27422981039371     
   13.518928340418682       0.50389604660604137        2.1512629236461165        253.44750448643777     
   13.518577665858100       0.50384752577180358        2.1514971250638228        253.62084077442691     
   13.517909830972387       0.50379905127324331        2.1517253583370310        253.79423866875578     
   13.517639205996737       0.50375059003448353        2.1519601649901339        253.96769816382181     
   13.517201777949703       0.50370212931541480        2.1521928402188162        254.14121925402569     
   13.516742196929238       0.50365370351443994        2.1524247807029462        254.31480193376933     
   13.516365828509839       0.50360530172162554        2.1526550852575417        254.48844619745987     
   13.515979426923048       0.50355689860643671        2.1528876121594336        254.66215203950452     
   13.515470178267982       0.50350851730538848        2.1531192824554419        254.83591945431408     
   13.514986144561737       0.50346015999600757        2.1533500771581950        255.00974843630291     
   13.514508510251572       0.50341181399500123        2.1535793765111153        255.18363897988655     
   13.513951392695068       0.50336351080303532        2.1538055633880084        255.35759107948434     
   13.513765113252724       0.50331520016692610        2.1540411979666065        255.53160472951831     
   13.513256194418982       0.50326690119653295        2.1542717249938312        255.70567992441329     
   13.512856543887567       0.50321864216289836        2.1545024699256281        255.87981665859544     
   13.512427184747434       0.50317038837721595        2.1547339831431804        256.05401492649554     
   13.511645225601281       0.50312215243353864        2.1549608829145774        256.22827472254568     
   13.511455039511283       0.50307394166635278        2.1551935152327757        256.40259604118137     
   13.510609510736000       0.50302573298322473        2.1554379593892095        256.57697887684094     
   13.510852762881681       0.50297755146499479        2.1556509780409252        256.75142322396482     
   13.510096077146379       0.50292937160382911        2.1558778017464166        256.92592907699668     
   13.509761151704328       0.50288124102262788        2.1561074019951070        257.10049643038241     
   13.509311038751767       0.50283310440798090        2.1563375356851280        257.27512527857147     
   13.508884864637452       0.50278499119082543        2.1565666396833199        257.44981561601560     
   13.508363757914505       0.50273689144324785        2.1567912465139774        257.62456743716842     
   13.505550009004972       0.50268882403687443        2.1569559101784632        257.79938073648805     
   13.507680290198776       0.50264076478268738        2.1572513914993490        257.97425550843411     
   13.507112314420985       0.50259270524682154        2.1574794828169224        258.14919174746888     
   13.506777432711722       0.50254469666941159        2.1577077398650122        258.32418944805829     
   13.506306959492601       0.50249667959922528        2.1579345371850662        258.49924860467058     
   13.505759607473532       0.50244869002064740        2.1581604224889475        258.67436921177625     
   13.505377084539660       0.50240072416947823        2.1583792383563645        258.84955126384892     
   13.504980603674088       0.50235275973667359        2.1586079347823772        259.02479475536535     
   13.504250595661494       0.50230482221675155        2.1588239504734452        259.20009968080495     
   13.503667275906164       0.50225689562136788        2.1590767317332804        259.37546603464949     
   13.503527807043055       0.50220898310487427        2.1592910456525765        259.55089381138390     
   13.503129835911070       0.50216110137244729        2.1595127680643991        259.72638300549471     
   13.502663827671213       0.50211324664508650        2.1597439745172338        259.90193361147374     
   13.501813050615864       0.50206538980445015        2.1599832320375754        260.07754562381325     
   13.501971634066662       0.50201755353878330        2.1601931348340813        260.25321903700882     
   13.501484729323328       0.50196973582979576        2.1604155187480409        260.42895384555999     
   13.501113461168764       0.50192192975036898        2.1606426288447858        260.60475004396778     
   13.500544405593880       0.50187415880380604        2.1608660988447363        260.78060762673618     
   13.500197449255477       0.50182638494344212        2.1610963860768573        260.95652658837230     
   13.499422458740176       0.50177863795545585        2.1613176190757493        261.13250692338653     
   13.498916812961285       0.50173090668020748        2.1615609598704419        261.30854862629093     
   13.498438193322873       0.50168318456282734        2.1617837117376020        261.48465169160158     
   13.498465462418892       0.50163549203177493        2.1619960983496389        261.66081611383555     
   13.497940767217733       0.50158781377074835        2.1622180801857973        261.83704188751500     
   13.497428110069956       0.50154016502908738        2.1624393256391148        262.01332900716386     
   13.497083654013560       0.50149250266025291        2.1626659657489808        262.18967746730863     
   13.496778840295759       0.50144487978771135        2.1628868467392999        262.36608726247903     
   13.496246972956312       0.50139727258394917        2.1631115590412251        262.54255838720644     
   13.495839681085444       0.50134968416309533        2.1633326499784320        262.71909083602810     
   13.495346775004617       0.50130210469734870        2.1635578173967995        262.89568460347971     
   13.494974030371324       0.50125454843713402        2.1637813239366324        263.07233968410469     
   13.494609677056568       0.50120699840641869        2.1640054594205504        263.24905607244432     
   13.494097937959513       0.50115947553921769        2.1642278844186111        263.42583376304691     
   13.493676867687920       0.50111197687661568        2.1644485988651421        263.60267275046181     
   13.493150726284693       0.50106447547180522        2.1646703131399438        263.77957302924068     
   13.492802064354814       0.50101701315501379        2.1648918427647867        263.95653459393884     
   13.492346712044839       0.50096954668220794        2.1651164662578348        264.13355743911444     
   13.491880985792230       0.50092210832191297        2.1653384941467522        264.31064155932910     
   13.491543956730531       0.50087469114756145        2.1655612204588390        264.48778694914546     
   13.491247940466829       0.50082728113869968        2.1657851071946808        264.66499360313122     
   13.490794089480705       0.50077989315749194        2.1660061252396932        264.84226151585540     
   13.490322441430342       0.50073252528106849        2.1662267652048368        265.01959068189103     
   13.489784004733561       0.50068516433971144        2.1664487195142126        265.19698109581299     
   13.489335828991258       0.50063783307333176        2.1666681822321046        265.37443275219960     
   13.488368827617292       0.50059051385858633        2.1668714034375447        265.55194564563226     
   13.481520690289651       0.50054321397005808        2.1668624458473342        265.72951977069488     
   13.487779313236915       0.50049592799560716        2.1672452404159328        265.90715512197414     
   13.487000723135456       0.50044865949603412        2.1674517769363018        266.08485169406094     
   13.486858787980159       0.50040140547462197        2.1676702402374537        266.26260948154794     
   13.486525130849385       0.50035417053853559        2.1678918682229487        266.44042847902961     
   13.486031507233609       0.50030695149069793        2.1681075173044029        266.61830868110587     
   13.485578698437299       0.50025975464504102        2.1683201680247657        266.79625008237855     
   13.485366605556900       0.50021256652266510        2.1685356018434381        266.97425267745155     
   13.484576263965536       0.50016539944631200        2.1687500660938417        267.15231646093338     
   13.484354395095524       0.50011824890512524        2.1689696349621843        267.33044142743324     
   13.483901853939571       0.50007111640420687        2.1691851506376705        267.50862757156523     
   13.483321578405961       0.50002399972324330        2.1694001006350905        267.68687488794615     
   13.482857403856018       0.49997690251993310        2.1696152221054579        267.86518337119509     
   13.482228448875954       0.49992981956333143        2.1698801912467962        268.04355301593444     
   13.481792036075962       0.49988275298846852        2.1699782888951207        268.22198381678953     
   13.481367178918610       0.49983570405382133        2.1701866080430543        268.40047576838867     
   13.480883015258341       0.49978867239702118        2.1703917968278703        268.57902886536385     
   13.480086310619674       0.49974165661916314        2.1705944898753051        268.75764310234848     
   13.479451174315615       0.49969465841479638        2.1708261786814123        268.93631847398058     
   13.479372987051516       0.49964767666666371        2.1710144657332751        269.11505497490049     
   13.478964062783161       0.49960071183052168        2.1712161706878570        269.29385259975157     
   13.478522551438756       0.49955376386685552        2.1714182871951726        269.47271134318038     
   13.478010670324320       0.49950683283717179        2.1716192930323124        269.65163119983538     
   13.477519209199134       0.49945991742448059        2.1718240332804668        269.83061216437068     
   13.476964494145241       0.49941302034128965        2.1720248790493999        270.00965423144089     
   13.469857614971216       0.49936613953305864        2.1720625037222057        270.18875739570444     
   13.476043139106448       0.49931927638138651        2.1724246494304742        270.36792165182356     
   13.475667365078111       0.49927242762845525        2.1726387456060614        270.54714699446316     
   13.475385628380206       0.49922559628334329        2.1728560661138432        270.72643341828950     
   13.474681205295326       0.49917878135670435        2.1730577097497203        270.90578091797516     
   13.474384005467662       0.49913198759881133        2.1732558673271898        271.08518948819363     
   13.473854649453997       0.49908520309552684        2.1734672656094185        271.26465912362198     
   13.473441252242825       0.49903844044474960        2.1736609017938830        271.44418981893978     
   13.472529175218547       0.49899169268556370        2.1739280129483940        271.62378156883091     
   13.472719356676480       0.49894496033854130        2.1742027412427043        271.80343436798182     
   13.472113907331233       0.49889824851840409        2.1743438078909785        271.98314821108119     
   13.471679829934423       0.49885155066608811        2.1744849211291837        272.16292309282227     
   13.471233227910076       0.49880486996667456        2.1747477758893150        272.34275900790101     
   13.470848393232936       0.49875820387149505        2.1749368199907479        272.52265595101585     
   13.470438719454975       0.49871156106599085        2.1751243651512744        272.70261391686853     
   13.470106192193070       0.49866492977991989        2.1753681609699269        272.88263290016528     
   13.467694886534241       0.49861831280460200        2.1755239436995915        273.06271289561397     
   13.468762034331155       0.49857171278570817        2.1757779106546735        273.24285389792590     
   13.468476243094932       0.49852513726244124        2.1759423729900713        273.42305590181553     
   13.468257935615984       0.49847857594868988        2.1761870208141598        273.60331890200183     
   13.467325161708992       0.49843202662601271        2.1763252845936760        273.78364289320496     
   13.466935190483316       0.49838548624153017        2.1765350133636772        273.96402787014927     
   13.466535264731572       0.49833897940715471        2.1767940026948622        274.14447382756344     
   13.465914180219945       0.49829248134467596        2.1770730679324393        274.32498076017697     
   13.465543855214392       0.49824599142446746        2.1771816652479612        274.50554866272466     
   13.465069396807648       0.49819952731086320        2.1773536010423391        274.68617752994254     
   13.465016068078086       0.49815308552088583        2.1776222137600536        274.86686735657281     
   13.464284109477962       0.49810666035321710        2.1777660858881336        275.04761813735809     
   13.464089429004979       0.49806023743412131        2.1780008153948485        275.22842986704558     
   13.463470688272837       0.49801383399890836        2.1782286150814185        275.40930254038534     
   13.463052970160382       0.49796744844158736        2.1784427769533581        275.59023615213169     
   13.462560126197067       0.49792108579102196        2.1786394552995292        275.77123069704112     
   13.462185483619763       0.49787473137347715        2.1788378415830185        275.95228616987367     
   13.461654318182452       0.49782839193426554        2.1790378196037468        276.13340256539277     
   13.461199078243473       0.49778208321491990        2.1792402124974912        276.31457987836552     
   13.460689684579844       0.49773577783687156        2.1794470715852272        276.49581810356250     
   13.460503735333347       0.49768950038661619        2.1796531161767234        276.67711723575587     
   13.459893333305276       0.49764321916166621        2.1798451188002677        276.85847726972372     
   13.459215239330819       0.49759697806109521        2.1800228341649421        277.03989820024657     
   13.458684276362430       0.49755073533715888        2.1802036520482240        277.22138002210630     
   13.458122096754430       0.49750452395682926        2.1803779296146568        277.40292273009135     
   13.457748142388795       0.49745831528857642        2.1806525352341293        277.58452631899212     
   13.457483354568728       0.49741212289750630        2.1808458111767162        277.76619078360187     
   13.456993139616348       0.49736595943165191        2.1810450402669774        277.94791611871744     
   13.456929271672784       0.49731979971608364        2.1813693218718657        278.12970231914045     
   13.456962544154235       0.49727366122758138        2.1815690343155505        278.31154937967466     
   13.455929938108023       0.49722754202776248        2.1817675803500158        278.49345729512726     
   13.455495420345637       0.49718143624759764        2.1819675572859083        278.67542606030958     
   13.455047494020121       0.49713534680729832        2.1821654774242236        278.85745567003653     
   13.454643733330817       0.49708928320082896        2.1823640837296190        279.03954611912451     
   13.454124832489370       0.49704321841107180        2.1825615683154567        279.22169740239730     
   13.453493148130462       0.49699718751567562        2.1827566875800271        279.40390951467822     
   13.453535926441655       0.49695115829643072        2.1829600306604089        279.58618245079555     
   13.452731955715878       0.49690515708339839        2.1831564316630208        279.76851620558318     
   13.452311555753438       0.49685917525701317        2.1833504189975272        279.95091077387559     
   13.451947413484184       0.49681318171275807        2.1835522600312012        280.13336615051105     
   13.451419736549578       0.49676724262190741        2.1837487193102314        280.31588233033398     
   13.450925953357064       0.49672131223314869        2.1839450059941941        280.49845930818924     
   13.450422658448646       0.49667536837028492        2.1841424297765042        280.68109707892813     
   13.450043637014463       0.49662946794589835        2.1843395776674051        280.86379563740280     
   13.449268473333989       0.49658357407846043        2.1845261073519557        281.04655497847187     
   13.449006883562214       0.49653769273713916        2.1847307453476654        281.22937509699483     
   13.448597411158234       0.49649183285652543        2.1849269805305371        281.41225598783751     
   13.448170641279711       0.49644599439007764        2.1851215601115741        281.59519764586673     
   13.447672029808793       0.49640016179287444        2.1853159894995038        281.77820006595499     
   13.447419053925193       0.49635434914060333        2.1855101375937336        281.96126324297762     
   13.446671210906194       0.49630856072377966        2.1857056366960137        282.14438717181434     
   13.446130162859408       0.49626277396435708        2.1858943180964538        282.32757184734743     
   13.445815311129882       0.49621700512861283        2.1860952442355264        282.51081726446438     
   13.445319386180785       0.49617126223691821        2.1862879090485889        282.69412341805452     
   13.444919988141857       0.49612553623528616        2.1864818777194812        282.87749030301279     
   13.444354233445104       0.49607981807185869        2.1866719222323989        283.06091791423779     
   13.444039159944454       0.49603412159881111        2.1868699102692211        283.24440624663072     
   13.443487790065975       0.49598843857113512        2.1870633759687395        283.42795529509664     
   13.443071959376722       0.49594277572208151        2.1872554802346786        283.61156505454602     
   13.442568922788253       0.49589711911816109        2.1874454681705342        283.79523551989217     
   13.442187849076349       0.49585149172323101        2.1876406708056853        283.97896668605188     
   13.441505331058369       0.49580586633400403        2.1878295901400500        284.16275854794662     
   13.441137779691280       0.49576026663871448        2.1880222089073431        284.34661110050092     
   13.440637218286316       0.49571468064054436        2.1882131875369160        284.53052433864411     
   13.440134504665364       0.49566911859795060        2.1884062012655914        284.71449825730889     
   13.439770061605593       0.49562355824362087        2.1885949699201839        284.89853285143249     
   13.439258150506189       0.49557802935051587        2.1887871521988478        285.08262811595512     
   13.438806062657269       0.49553250767463397        2.1889773822750800        285.26678404582179     
   13.438226979314596       0.49548699986647937        2.1891661883931843        285.45100063598125     
   13.437755811619704       0.49544151784147583        2.1893572179450156        285.63527788138651     
   13.437438188890166       0.49539604776205060        2.1895482252609537        285.81961577699445     
   13.436854298992429       0.49535059028188211        2.1897371929296074        286.00401431776561     
   13.436376811130504       0.49530515108822765        2.1899262624369120        286.18847349866587     
   13.435638865054816       0.49525972570236809        2.1901094166566351        286.37299331466380     
   13.435001155785709       0.49521431369046776        2.1902900482608212        286.55757376073223     
   13.435049283560804       0.49516892212670049        2.1904892152383493        286.74221483184971     
   13.434566798189147       0.49512354894329180        2.1906788935855954        286.92691652299692     
   13.433970412831586       0.49507818234158318        2.1908576372187492        287.11167882915936     
   13.433542110788867       0.49503284004776371        2.1910455851094741        287.29650174532799     
   13.432945763834983       0.49498751424667525        2.1912334640305935        287.48138526649677     
   13.432567219555795       0.49494220287959173        2.1914186482618541        287.66632938766361     
   13.430590766557989       0.49489690254044416        2.1915598050092129        287.85133410383185     
   13.431606380678634       0.49485162144972417        2.1917849770125750        288.03639941000802     
   13.454588570503377       0.49480635713736676        2.1921122043406429        288.22152530120343     
   13.430541032528836       0.49476111319698812        2.1921577013618907        288.40671177243388     
   13.430225274136376       0.49471587630455743        2.1923382993220808        288.59195881871983     
   13.429636754162745       0.49467066241546637        2.1925249647329239        288.77726643508504     
   13.429196026144504       0.49462545611631514        2.1926998015377226        288.96263461655911     
   13.428648549701379       0.49458027687658873        2.1928907518208551        289.14806335817440     
   13.428147990083374       0.49453510490996905        2.1930691186345532        289.33355265496914     
   13.427817144830760       0.49448995196067397        2.1932530119732041        289.51910250198540     
   13.427262882613666       0.49444481834055637        2.1934409713808085        289.70471289426985     
   13.426681120656667       0.49439969807152329        2.1936249362850622        289.89038382687346     
   13.426386073962963       0.49435458974105684        2.1938385234519764        290.07611529485308     
   13.425855584780209       0.49430950014628655        2.1940268169022263        290.26190729326805     
   13.425464071907349       0.49426442407229254        2.1942545695245821        290.44775981718237     
   13.425009276240308       0.49421936794132848        2.1944413037986168        290.63367286166806     
   13.424494340374224       0.49417432417960805        2.1946112848536767        290.81964642179804     
   13.423881501208943       0.49412930223749546        2.1948033828457243        291.00568049265081     
   13.422772713435876       0.49408428578179442        2.1947359404780058        291.19177506931095     
   13.422291468672096       0.49403929241687977        2.1949127263495538        291.37793014686599     
   13.422015183800823       0.49399431203526756        2.1951651426292544        291.56414572040990     
   13.422020947173909       0.49394935427350933        2.1955181028171471        291.75042178504032     
   13.421351856765609       0.49390440667658025        2.1956927060736118        291.93675833585968     
   13.420414433552416       0.49385947273360575        2.1956498133461952        292.12315536797638     
   13.420105501089660       0.49381455559541149        2.1959161739084565        292.30961287650223     
   13.419824093280175       0.49376965533929723        2.1961003621102626        292.49613085655523     
   13.419218679270379       0.49372477054677338        2.1962690307435024        292.68270930325747     
   13.418513533731453       0.49367990284570684        2.1963773850114512        292.86934821173634     
   13.418122512681331       0.49363504758505949        2.1965844554854845        293.05604757712393     
   13.417648059432736       0.49359021326785413        2.1967375776114104        293.24280739455850     
   13.417285467790380       0.49354538912919094        2.1969909625612654        293.42962765918173     
   13.416556137529186       0.49350058431748933        2.1970978133172885        293.61650836614132     
   13.416340153577936       0.49345579230502051        2.1973500726444120        293.80344951059089     
   13.409243313833747       0.49341101759401873        2.1973814850542288        293.99045108768678     
   13.415420752624252       0.49336625840624315        2.1977268302204225        294.17751309259341     
   13.414899720849229       0.49332151483888159        2.1979070167735593        294.36463552047843     
   13.414574307983427       0.49327678677074055        2.1980861320072460        294.55181836651599     
   13.413914839329745       0.49323207448454842        2.1982661075964423        294.73906162588474     
   13.413305351506970       0.49318737775997123        2.1983594817718473        294.92636529376858     
   13.412798018324411       0.49314269659414001        2.1985367017083433        295.11372936535787     
   13.412319607182635       0.49309803104742361        2.1987176263707480        295.30115383584763     
   13.411853506499275       0.49305338114728564        2.1988955639336654        295.48863870043721     
   13.411181080677100       0.49300874680858692        2.1990693689814025        295.67618395433419     
   13.410784558875308       0.49296412767038189        2.1992489985849253        295.86378959274941     
   13.410177063090718       0.49291952373060227        2.1994187187928755        296.05145561090006     
   13.409835746536611       0.49287493678431760        2.1995993005001306        296.23918200400902     
   13.409280057979524       0.49283036410343589        2.1997761187628901        296.42696876730486     
   13.408841786188997       0.49278580615457412        2.1999432802336742        296.61481589602079     
   13.408389240273651       0.49274126498470028        2.2001222756281149        296.80272338539726     
   13.407844632910479       0.49269674022768700        2.2003031877604262        296.99069123067994     
   13.407371061206392       0.49265222974017081        2.2004768585694880        297.17871942712014     
   13.406809043790044       0.49260773434590682        2.2006488664416475        297.36680796997490     
   13.406169601202171       0.49256325474577822        2.2008183452702763        297.55495685450757     
   13.406367231374629       0.49251879080536271        2.2011069138690140        297.74316607598752     
   13.405440159820667       0.49247434422384123        2.2011739189416937        297.93143562968964     
   13.405291344037719       0.49242991098898797        2.2014603474786689        298.11976551089441     
   13.404753722925397       0.49238549384618419        2.2016354292303251        298.30815571489001     
   13.404276905219955       0.49234109015038002        2.2018104942711507        298.49660623696923     
   13.397142828161805       0.49229670343740123        2.2018209769358661        298.68511707243272     
   13.403243480744797       0.49225233639192195        2.2021556955004038        298.87368821658362     
   13.396956348522815       0.49220797660299354        2.2021917845104264        299.06231966473609     
   13.400027965076884       0.49216363570530441        2.2024463578375499        299.25101141220881     
   13.401859386756728       0.49211931261179032        2.2026811966988924        299.43976345432492     
   13.401321456127453       0.49207499884319816        2.2028535015254866        299.62857578641621     
   13.400972204745541       0.49203071143000621        2.2030290975355786        299.81744840382055     
   13.400416529830471       0.49198642562212508        2.2031996257917728        300.00638130188247     
   13.399894295170220       0.49194217154418113        2.2033736975667217        300.19537447595087     
   13.399384316468671       0.49189791614323131        2.2035440471191849        300.38442792138534     
   13.399022811793246       0.49185368453499129        2.2037195064077304        300.57354163354796     
   13.398406987647173       0.49180947120437674        2.2038903438631516        300.76271560781129     
   13.398079764108557       0.49176526826363420        2.2040590033259249        300.95194983955088     
   13.397452456812635       0.49172107939673487        2.2042301129072546        301.14124432415235     
   13.396980204751239       0.49167691001099462        2.2044046435906024        301.33059905700759     
   13.396244379100814       0.49163275411134155        2.2045689029412499        301.52001403351375     
   13.395977715440200       0.49158860985860825        2.2047453068056062        301.70948924907731     
   13.395577141166443       0.49154448026939596        2.2049134201496363        301.89902469910902     
   13.395038286728367       0.49150037536874785        2.2050858042211834        302.08862037902975     
   13.394528436731100       0.49145627735470582        2.2052547813774588        302.27827628426576     
   13.394032956179759       0.49141219568282063        2.2054233272098562        302.46799241025184     
   13.393278803812210       0.49136812931292012        2.2055852557207722        302.65776875242869     
   13.393514464651970       0.49132408243881182        2.2058570054876872        302.84760530624521     
   13.392155330964252       0.49128004318119439        2.2059189173594258        303.03750206715688     
   13.390477556269895       0.49123603129713422        2.2060396109711444        303.22745903062975     
   13.391560926380508       0.49119202423720221        2.2062539317751053        303.41747619213260     
   13.391074993714531       0.49114803230922072        2.2064250787575892        303.60755354714627     
   13.390600102682553       0.49110405612998487        2.2065983955147108        303.79769109115739     
   13.389969977275653       0.49106009842990039        2.2067310963989577        303.98788881965947     
   13.389527203399059       0.49101615452345454        2.2069240186424333        304.17814672815649     
   13.382109895163522       0.49097222914991301        2.2069386131573450        304.36846481215844     
   13.388692964635457       0.49092831206379678        2.2073052814851803        304.55884306718286     
   13.387990465794886       0.49088441144688733        2.2073839586171915        304.74928148875796     
   13.387636348576926       0.49084053422569657        2.2075744637192676        304.93978007241748     
   13.387118817158916       0.49079667151108441        2.2077969541174158        305.13033881370518     
   13.386784168397655       0.49075280274499139        2.2079691190030406        305.32095770817205     
   13.386406832270660       0.49070897076284881        2.2080595677011847        305.51163675137786     
   13.385839839764913       0.49066515769258373        2.2082450863280783        305.70237593889135     
   13.384963637906269       0.49062133942631792        2.2083866127692207        305.89317526628952     
   13.384712246006343       0.49057754632216810        2.2086140490975907        306.08403472915734     
   13.384005489610951       0.49053376751197947        2.2087401458906291        306.27495432308996     
   13.383661529279784       0.49049000228799039        2.2089725473608324        306.46593404368957     
   13.383029416084918       0.49044626162989902        2.2090800718415631        306.65697388656946     
   13.382704848148647       0.49040253318493554        2.2092532880164972        306.84807384734972     
   13.382070867712528       0.49035881217098964        2.2094203946374251        307.03923392166206     
   13.381536944168250       0.49031510837899228        2.2095930062671689        307.23045410514447     
   13.381150327243409       0.49027141349875164        2.2097614341723282        307.42173439344600     
   13.380732991480601       0.49022774499387589        2.2099330733447271        307.61307478222540     
   13.380301182067313       0.49018408681472375        2.2101065470706764        307.80447526714994     
   13.379693820993610       0.49014044451326710        2.2102763491774113        307.99593584389720     
   13.379328391853594       0.49009681784871306        2.2104506350696358        308.18745650815345     
   13.379032549458829       0.49005319757109145        2.2106284505385849        308.37903725561563     
   13.378333333286600       0.49000960788273501        2.2107949059551841        308.57067808199020     
   13.377931509474092       0.48996602205431922        2.2109642091711845        308.76237898299422     
   13.377192469536915       0.48992245200833390        2.2110739708234664        308.95413995435393     
   13.376530314576131       0.48987890160924613        2.2112237517800089        309.14596099180676     
   13.375725187476563       0.48983535649280863        2.2113891307166913        309.33784209109876     
   13.375867028093991       0.48979182864047571        2.2116141813235912        309.52978324798863     
   13.375362298388907       0.48974832697692011        2.2117551090670631        309.72178445824431     
   13.374904118980751       0.48970483373885315        2.2119163161053175        309.91384571764468     
   13.374014897955357       0.48966135454898235        2.2120691190273321        310.10596702197819     
   13.372497826842524       0.48961789200532885        2.2121984949863038        310.29814836704747     
   13.373400327260271       0.48957444010599349        2.2124044047719864        310.49038974866244     
   13.372514525324693       0.48953100892309553        2.2125525997010973        310.68269116264548     
   13.371832566114572       0.48948760218236698        2.2126994705762404        310.87505260483147     
   13.371806762934083       0.48944418635938858        2.2128833714523677        311.06747407106582     
   13.371367026704464       0.48940080335163688        2.2130383294014848        311.25995555720448     
   13.370844404958634       0.48935743159992240        2.2131974090268800        311.45249705911635     
   13.370532034231328       0.48931406241845993        2.2133703375475653        311.64509857268160     
   13.369868136852380       0.48927072511868042        2.2135215434679707        311.83776009379284     
   13.369262358467799       0.48922740141902110        2.2136741576608592        312.03048161835301     
   13.369097178185012       0.48918407404085101        2.2138521179288211        312.22326314227985     
   13.368330620842357       0.48914079837014762        2.2139848804698254        312.41610466150195     
   13.367900944575142       0.48909749689220094        2.2141606780567216        312.60900617196023     
   13.367424854936658       0.48905421982766706        2.2143318328978543        312.80196766960853     
   13.366926393829184       0.48901096375492215        2.2144919326684054        312.99498915041352     
   13.366458775624990       0.48896772999649940        2.2146411021303414        313.18807061035557     
   13.365908715183062       0.48892450585939501        2.2148000855013579        313.38121204542608     
   13.365430484355821       0.48888129278288622        2.2149612333387445        313.57441345163210     
   13.364447238931644       0.48883809560067726        2.2151105303178502        313.76767482499230     
   13.364511065775829       0.48879490160832539        2.2152984515746934        313.96099616154027     
   13.364181428947054       0.48875174402411936        2.2154434719783249        314.15437745732294     
   13.363467792685704       0.48870857670375012        2.2156363073818421        314.34781870839987     
   13.362784588649829       0.48866545371852360        2.2157569994196447        314.54131991084699     
   13.362511167402229       0.48862234141735084        2.2159056181552486        314.73488106075234     
   13.361934332127039       0.48857922076327331        2.2160805627885383        314.92850215422010     
   13.361520553526395       0.48853612625176068        2.2162406102204599        315.12218318736797     
   13.360820774421017       0.48849303855545023        2.2163807943989853        315.31592415632934     
   13.360588479500267       0.48844997055358552        2.2165850964591725        315.50972505725127     
   13.359941635266701       0.48840693434269156        2.2167132458677514        315.70358588629847     
   13.359398862948865       0.48836389182679762        2.2168472434189770        315.89750663964753     
   13.358898125678603       0.48832087291700338        2.2170004860487595        316.09148731349416     
   13.358454332824824       0.48827786485411068        2.2172135079602140        316.28552790404751     
   13.357904552522333       0.48823487521536585        2.2173197782456726        316.47962840753371     
   13.357167456633579       0.48819190407208368        2.2174927779138636        316.67378882019500     
   13.356872402424075       0.48814893963346950        2.2176216659023451        316.86800913829035     
   13.356714737462388       0.48810597379762810        2.2178073406011936        317.06228935809435     
   13.356064017121152       0.48806304778377779        2.2179826287231719        317.25662947590035     
   13.355240229811942       0.48802013495624258        2.2181388905581212        317.45102948801593     
   13.355074514648342       0.48797723000706250        2.2183011247530842        317.64548939076974     
   13.354619195490628       0.48793434087519233        2.2184549529093887        317.84000918050492     
   13.353947804535974       0.48789146235076181        2.2185991517911448        318.03458885358350     
   13.353449589344150       0.48784860358488169        2.2187560536555124        318.22922840638535     
   13.353059211629358       0.48780576065644032        2.2189184664938573        318.42392783531022     
   13.352513871553302       0.48776291887015905        2.2190402869075432        318.61868713677433     
   13.351820502855489       0.48772010765955126        2.2192034387946395        318.81350630721363     
   13.351390063837943       0.48767729483584638        2.2193360598767309        319.00838534308321     
   13.344741693500598       0.48763451653817769        2.2193612940151031        319.20332424085734     
   13.350460084699250       0.48759172711081411        2.2196603011142777        319.39832299703045     
   13.349974099730249       0.48754898858819762        2.2198217306988135        319.59338160811689     
   13.349485084402199       0.48750623630376444        2.2199548603092509        319.78850007065006     
   13.348700281139626       0.48746349015820223        2.2201055714331939        319.98367838118531     
   13.348302921791761       0.48742079235066799        2.2202583571213510        320.17891653629817     
   13.347797968809454       0.48737807655467263        2.2204122723858046        320.37421453258503     
   13.347163434450405       0.48733539258036745        2.2205604779171693        320.56957236666466     
   13.347000360388011       0.48729272035381610        2.2207167041537588        320.76499003517705     
   13.346491368233554       0.48725007069332238        2.2208850997995802        320.96046753478396     
   13.346003735213278       0.48720741379637417        2.2210219509118088        321.15600486217045     
   13.345474656684829       0.48716478340818603        2.2211728037858198        321.35160201404335     
   13.344954477634024       0.48712217550003739        2.2213251931015288        321.54725898713281     
   13.344538060276427       0.48707955881828735        2.2214738381899179        321.74297577819317     
   13.343724307162445       0.48703697283982583        2.2216222663176999        321.93875238400170     
   13.343492845190704       0.48699440679318773        2.2217763906699672        322.13458880136142     
   13.342813820682697       0.48695185757815523        2.2219266382586960        322.33048502709767     
   13.342241302604508       0.48690930092323537        2.2220766700903911        322.52644105806212     
   13.341793920770479       0.48686676831093373        2.2222288261437870        322.72245689113214     
   13.341381327431627       0.48682427942553147        2.2223824514771953        322.91853252320999     
   13.340876946506258       0.48678175555749675        2.2225306199850507        323.11466795122453     
   13.340299052849897       0.48673927245252213        2.2226800433132912        323.31086317213067     
   13.340100093499833       0.48669681300681922        2.2228297203500986        323.50711818291092     
   13.339462081402019       0.48665433428740779        2.2229904028764840        323.70343298057509     
   13.338836489476355       0.48661190107719643        2.2231303394492894        323.89980756216193     
   13.338368570749807       0.48656945746313851        2.2232983851271024        324.09624192473632     
   13.337931246526392       0.48652705669378882        2.2234306815643894        324.29273606539454     
   13.337410782291327       0.48648465674915414        2.2235845285767062        324.48928998125911     
   13.336724233614440       0.48644227156077918        2.2237312599651693        324.68590366948581     
   13.336062818162111       0.48639989321615534        2.2238835498379381        324.88257712725806     
   13.335877958463492       0.48635753220371869        2.2240456428144784        325.07931035179178     
   13.335257113903452       0.48631519253939626        2.2241891564030065        325.27610334033290     
   13.334942390896598       0.48627286867805769        2.2243344761284947        325.47295609016010     
   13.334404438622078       0.48623055448328584        2.2244851648368131        325.66986859858503     
   13.333847920120645       0.48618824726785226        2.2246397053075730        325.86684086295134     
   13.333230566411089       0.48614596006775718        2.2247853041415540        326.06387288063644     
   13.332873824008299       0.48610369833908795        2.2249284500097302        326.26096464905100     
   13.332306875850740       0.48606142540199876        2.2250823516488407        326.45811616564413     
   13.331905620457285       0.48601918068186478        2.2252309947126117        326.65532742789605     
   13.331332669272738       0.48597696390613332        2.2253754302980848        326.85259843332454     
   13.324315248813724       0.48593473499916184        2.2253652819865239        327.04992917948493     
   13.326028655061450       0.48589252684007456        2.2255710433849054        327.24731966396882     
   13.329754071490385       0.48585033591392374        2.2258104981187170        327.44476988440726     
   13.329322272895965       0.48580817290217237        2.2259620502485773        327.64227983846797     
   13.328839111910506       0.48576601569458083        2.2261096157422062        327.83984952385993     
   13.328379168002453       0.48572386426321273        2.2262531609328748        328.03747893833201     
   13.327816821738601       0.48568172937668791        2.2263962819800378        328.23516807967275     
   13.327559257531364       0.48563962736142424        2.2265469758972127        328.43291694571445     
   13.326955393200874       0.48559751846841970        2.2266894284093262        328.63072553432943     
   13.326433600943554       0.48555542225836196        2.2268325751818621        328.82859384343629     
   13.325872789905992       0.48551335405060408        2.2269799922767390        329.02652187099562     
   13.318029696290051       0.48547129227630453        2.2269513514717127        329.22450961501409     
   13.324761705976426       0.48542923955723127        2.2272656026932895        329.42255707354326     
   13.324370217797320       0.48538721076217489        2.2274120284740633        329.62066424468316     
   13.323957196077741       0.48534519561374867        2.2275581330676464        329.81883112658051     
   13.323228800217835       0.48530318158679886        2.2276964237036152        330.01705771743002     
   13.322686553114499       0.48526118872077495        2.2278374430894994        330.21534401547819     
   13.322164616606631       0.48521920984242606        2.2279795382251377        330.41369001902029     
   13.321572071299297       0.48517724825065833        2.2281218682058128        330.61209572640473     
   13.321257862742524       0.48513531401217208        2.2282781652061763        330.81056113603125     
   13.320509771478575       0.48509336455046542        2.2284063135589678        331.00908624635503     
   13.320391904524534       0.48505144778768527        2.2285579974707397        331.20767105588544     
   13.319722990724602       0.48500952996993119        2.2286912407058668        331.40631556318806     
   13.319274619534692       0.48496764737960596        2.2288434644739610        331.60501976688630     
   13.318888808391350       0.48492575362538426        2.2289731644342892        331.80378366566163     
   13.318273887974522       0.48488389849816693        2.2291249095289083        332.00260725825609     
   13.317736802927143       0.48484203692140332        2.2292565875306307        332.20149054347200     
   13.317267431600962       0.48480020156153453        2.2294023854517437        332.40043352017523     
   13.316717007339593       0.48475838676447630        2.2295523669176420        332.59943618729449     
   13.315972053954445       0.48471656105252553        2.2296728963719370        332.79849854382434     
   13.315575272787820       0.48467477352391125        2.2298269465702409        332.99762058882646     
   13.315149305431424       0.48463298669845217        2.2299648764013171        333.19680232143060     
   13.310441858273883       0.48459122403620947        2.2300165085012154        333.39604374083598     
   13.314156202699930       0.48454947445607827        2.2302603394124820        333.59534484631337     
   13.313545076186386       0.48450771489856376        2.2303786770103211        333.79470563720702     
   13.313161312665184       0.48446600443957405        2.2305401726972662        333.99412611293582     
   13.312520484202194       0.48442427986450076        2.2306646533531622        334.19360627299460     
   13.311984507882126       0.48438257624727687        2.2307982246307629        334.39314611695829     
   13.311492974311623       0.48434088390149493        2.2309321223425251        334.59274564447969     
   13.310489007647876       0.48429921454406694        2.2310597162524513        334.79240485529539     
   13.310605694664774       0.48425755498721484        2.2312130795895886        334.99212374922575     
   13.309958535513609       0.48421592051418288        2.2313661504500160        335.19190232617797     
   13.309570842616871       0.48417428841120791        2.2315061150701103        335.39174058614685     
   13.308736764996175       0.48413266861520154        2.2316305320424439        335.59163852921847     
   13.308509236767151       0.48409106671706548        2.2317821459991753        335.79159615557040     
   13.308341326373316       0.48404947940993481        2.2319260091470987        335.99161346547754     
   13.307383428460817       0.48400789861113169        2.2320536079468947        336.19169045931153     
   13.306960731699171       0.48396633769987746        2.2321961689081351        336.39182713754337     
   13.306405563089552       0.48392478623178714        2.2323286646002600        336.59202350074827     
   13.305922994899992       0.48388324952922035        2.2324644327131362        336.79227954960589     
   13.305457525331640       0.48384173439992756        2.2326101659235404        336.99259528490660     
   13.304800912925462       0.48380022435680575        2.2327409967589062        337.19297070754897     
   13.304396815473266       0.48375872695375588        2.2328767084111738        337.39340581854793     
   13.303669798118019       0.48371724679247446        2.2330084378893300        337.59390061903503     
   13.303355801158606       0.48367577863790623        2.2331468001458905        337.79445511026381     
   13.302569917406423       0.48363432909582171        2.2332748700858263        337.99506929361007     
   13.301992753218119       0.48359288714272025        2.2334089966689117        338.19574317057902     
   13.301729308313856       0.48355145871617278        2.2335481716723566        338.39647674280644     
   13.301186166845866       0.48351005223724663        2.2336876968033814        338.59727001206255     
   13.300687684478467       0.48346865220171992        2.2338222920693318        338.79812298025843     
   13.300243481816530       0.48342726775040856        2.2339582828776701        338.99903564944640     
   13.299613929803485       0.48338589443542601        2.2340891990267764        339.20000802182784     
   13.293258717479802       0.48334453412436257        2.2340877708604761        339.40104009975465     
   13.292898580428883       0.48330319189754556        2.2342286855715332        339.60213188573624     
   13.291098185857019       0.48326185806354527        2.2343254686699368        339.80328338244328     
   13.297522960650124       0.48322054008878423        2.2346267423714843        340.00449459271238     
   13.297128101106534       0.48317923860329293        2.2347644621949878        340.20576551955253     
   13.296610427387595       0.48313794981335784        2.2348999753103600        340.40709616614947     
   13.296217148452586       0.48309667305629833        2.2350346540684907        340.60848653587175     
   13.295663279895917       0.48305540786451612        2.2351670356878004        340.80993663227673     
   13.295043309975044       0.48301415953878318        2.2353009050725396        341.01144645911785     
   13.294647008961682       0.48297292248535789        2.2354344680941511        341.21301602034845     
   13.294179415229069       0.48293169931832447        2.2355702995627564        341.41464532013345     
   13.293465524976670       0.48289048992999917        2.2357018202470416        341.61633436285001     
   13.292715717583075       0.48284929437235391        2.2358341018385359        341.81808315310013     
   13.292494364240566       0.48280811107408900        2.2359691564826076        342.01989169571846     
   13.291988443527879       0.48276694267586640        2.2361023429412410        342.22175999577610     
   13.291455539246446       0.48272578691242723        2.2362328308760766        342.42368805859491     
   13.290887502829804       0.48268464486408907        2.2363662346357960        342.62567588975219     
   13.290561665834227       0.48264351567920877        2.2365017294041936        342.82772349509241     
   13.289935953378773       0.48260240077044664        2.2366333606437463        343.02983088073864     
   13.289381525429203       0.48256129841149537        2.2367658893055107        343.23199805309883     
   13.288642862569592       0.48252021039801102        2.2368931651446946        343.43422501888233     
   13.288190828024881       0.48247913381590440        2.2370256396000414        343.63651178510577     
   13.287719136288251       0.48243807350001078        2.2371605546835802        343.83885835911207     
   13.287168001157303       0.48239702572457910        2.2372882911612115        344.04126474857867     
   13.287061440333247       0.48235598915148692        2.2374270871272235        344.24373096153226     
   13.286405177257556       0.48231496734949753        2.2375604101317075        344.44625700636652     
   13.285835718493233       0.48227395755350522        2.2376913254312032        344.64884289185329     
   13.285316248842058       0.48223296067438803        2.2378228741075135        344.85148862716221     
   13.284732124749384       0.48219198391563889        2.2379513309219723        345.05419422187782     
   13.284234539823657       0.48215100956115015        2.2380818280868957        345.25695968601559     
   13.283814827752950       0.48211006048263239        2.2382160104494226        345.45978503004505     
   13.283113608495109       0.48206911845436856        2.2383383981355340        345.66267026491056     
   13.282811806000611       0.48202818862238433        2.2384780558562323        345.86561540204900     
   13.281973013432772       0.48198727294476629        2.2386007430889299        346.06862045342154     
   13.281731936988310       0.48194637047431083        2.2387386674047933        346.27168543153135     
   13.281258301749563       0.48190548061143224        2.2388689305149532        346.47481034945588     
   13.280669998921560       0.48186460489512811        2.2389982859905730        346.67799522087444     
   13.280153453904793       0.48182373900432846        2.2391285680824029        346.88124006009986     
   13.279830476031064       0.48178289462987139        2.2392579918783611        347.08454488211117     
   13.278970064874187       0.48174205162074069        2.2393794963654443        347.28790970259143     
   13.278691248169165       0.48170123858567060        2.2395179785100532        347.49133453796463     
   13.277865453862157       0.48166041694121137        2.2396396466203554        347.69481940543784     
   13.277673555961428       0.48161961756416605        2.2397765482830136        347.89836432305015     
   13.276674652988291       0.48157884285381614        2.2398936119974557        348.10196930971568     
   13.276578092707121       0.48153807933328102        2.2400331505877431        348.30563438528230     
   13.276140568931716       0.48149731425087050        2.2401622854724126        348.50935957058607     
   13.275533717417106       0.48145657078439419        2.2402914097149482        348.71314488751347     
   13.275076776112792       0.48141583645838332        2.2404208072398801        348.91699035907385     
   13.273946400226052       0.48137512594178566        2.2405350246068929        349.12089600947041     
   13.274003479424300       0.48133442282971134        2.2406765162435720        349.32486186418458     
   13.273467099228013       0.48129373128469988        2.2408049615659942        349.52888795006220     
   13.272943836467688       0.48125304635083715        2.2409322687338356        349.73297429541930     
   13.272495534646396       0.48121238314976933        2.2410612772455036        349.93712093014409     
   13.271918585311390       0.48117172826104904        2.2411878473543529        350.14132788582526     
   13.271397694484511       0.48113109748274435        2.2413123485133313        350.34559519587833     
   13.270816473042084       0.48109046789768667        2.2414408435688449        350.54992289570350     
   13.270355841999063       0.48104985129286354        2.2415672746388617        350.75431102284716     
   13.269746412191159       0.48100924086984942        2.2416939129936471        350.95875961719321     
   13.269632654667989       0.48096866113815695        2.2418246366193495        351.16326872117077     
   13.268989632631319       0.48092808459658765        2.2419507695702583        351.36783837999826     
   13.268583077523497       0.48088752366112875        2.2420769508464686        351.57246864195014     
   13.267800466174512       0.48084697565708456        2.2422028419492457        351.77715955866967     
   13.267169399231539       0.48080643979262150        2.2423296541388646        351.98191118552432     
   13.266852377127549       0.48076591680497899        2.2424563631196182        352.18672358201542     
   13.266246271982496       0.48072540948105230        2.2425796307940207        352.39159681225431     
   13.265799242388447       0.48068491508255728        2.2427085024689979        352.59653094551948     
   13.265245663668100       0.48064443434311593        2.2428344510765381        352.80152605691217     
   13.264782250053049       0.48060395904054631        2.2429593837618254        353.00658222813303     
   13.264248951268172       0.48056349530902798        2.2430843588427583        353.21169954841315     
   13.263740415184408       0.48052304760087133        2.2432095466346595        353.41687811563963     
   13.263209605520819       0.48048262461510211        2.2433358159205712        353.62211803772942     
   13.262436829742612       0.48044219780639413        2.2434536595168142        353.82741943433155     
   13.262106514586637       0.48040178913357162        2.2435830450787524        354.03278243895880     
   13.261446616074782       0.48036138528511341        2.2437019971477445        354.23820720170795     
   13.261122658436665       0.48032101334868388        2.2438333395418248        354.44369389279001     
   13.260529024928392       0.48028062893241913        2.2439538835176878        354.64924270720644     
   13.260343352906888       0.48024027901432831        2.2440825277468073        354.85485387110833     
   13.259475474310232       0.48019992691353375        2.2442037997113098        355.06052765070638     
   13.259120887461126       0.48015959203603670        2.2443297317572659        355.26626436520775     
   13.258482263651890       0.48011926551147915        2.2444505362996625        355.47206440651138     
   13.258097935640601       0.48007896611845580        2.2445773912418381        355.67792827098327     
   13.257452394853090       0.48003866771555592        2.2446987434004355        355.88385661501593     
   13.256991830213867       0.47999838221042901        2.2448224289556746        356.08985036388748     
   13.256575317381973       0.47995810933034205        2.2449467715663367        356.29591096727938     
   13.256026666145775       0.47991785577247220        2.2450706291171674        356.50204125229948     
   13.255470449195485       0.47987759360748261        2.2451928653363793        356.70825097049942     
   13.254928481563255       0.47983734299240421        2.2453136388476178        356.91452697661657     
   13.254355041901771       0.47979712150242854        2.2454359438702132        357.12086043694393     
   13.254102202398631       0.47975689867131682        2.2455538217134490        357.32725134437425     
   13.253415719039729       0.47971669253543198        2.2456800506005061        357.53369969179516     
   13.252631528172882       0.47967651629380731        2.2458002075598666        357.74020547208352     
   13.252417316953288       0.47963633652559140        2.2459257060659521        357.94676867811148     
   13.251738334201223       0.47959617033070684        2.2460434810798713        358.15338930274061     
   13.251373357614343       0.47955602270190723        2.2461683475585446        358.36006733882618     
   13.250706900510821       0.47951587282719038        2.2462846744667608        358.56680277921282     
   13.250287823924630       0.47947576523977742        2.2464110889286575        358.77359561673853     
   13.249505943188543       0.47943564207256534        2.2465227942315513        358.98044584423297     
   13.242456064983358       0.47939555778933279        2.2464920781594953        359.18735345451643     
   13.248839026701237       0.47935547783295346        2.2467723824149632        359.39431844040143     
   13.248258437400070       0.47931541420299834        2.2468947221483200        359.60134079469128     
   13.247654389894368       0.47927535648313102        2.2470148271276575        359.80842051018061     
   13.247197656433016       0.47923531429481675        2.2471349367979583        360.01555757965644     
   13.240538573170625       0.47919527999244688        2.2471142886330111        360.22275199589541     
   13.245712417453525       0.47915526096523547        2.2473605338597493        360.43000375166650     
   13.246116229894536       0.47911525283183132        2.2475929817117457        360.63731283972953     
   13.243461590633316       0.47890234131779047        2.2481735747122298        361.75287116979968     
   13.240949467631744       0.47863766838304983        2.2488823091754884        363.15539290632682     
   13.237919298888160       0.47837296386144179        2.2495571923772943        364.55896412213167     
   13.234856133420390       0.47810958723054775        2.2499752291902944        365.96358310817158     
   13.232316944518271       0.47784616144926512        2.2507211232800457        367.36924816267287     
   13.228530689177834       0.47758375683246057        2.2512917572258146        368.77595759108243     
   13.226637370221100       0.47732219691941713        2.2520148978975145        370.18370970601171     
   13.223701699345433       0.47706083994376958        2.2525862703875448        371.59250282719347     
   13.220824169365745       0.47680043646702525        2.2532141040301168        373.00233528142763     
   13.218181654559519       0.47654055634856551        2.2538834909250234        374.41320540253406     
   13.215175191899503       0.47628189767059498        2.2543708875671422        375.82511153130383     
   13.212426825447034       0.47602326791551919        2.2549920367344765        377.23805201545252     
   13.209636015316423       0.47576580417804443        2.2555673462309014        378.65202520956910     
   13.206848335128937       0.47550877519324392        2.2561852614420985        380.06702947507506     
   13.203956190429995       0.47525262284807657        2.2567288078148633        381.48306318017063     
   13.200626373402084       0.47499716803577385        2.2572041710802218        382.90012469979348     
   13.198532735574208       0.47474203830350997        2.2579083968880664        384.31821241557128     
   13.195692895035304       0.47448765960686307        2.2584803745175592        385.73732471577699     
   13.192876123650716       0.47423416033917670        2.2590094557968303        387.15745999528303     
   13.190060166318007       0.47398148814608854        2.2595308829957488        388.57861665551826     
   13.187644122497252       0.47372923495268576        2.2601507294372762        390.00079310442266     
   13.184518317466635       0.47347760382319520        2.2606246447065206        391.42398775640333     
   13.181646369279916       0.47322729881579295        2.2611391904620577        392.84819903229368     
   13.179100484927245       0.47297686004183881        2.2617165950185703        394.27342535930768     
   13.176292681283508       0.47272728186444291        2.2622480391941364        395.69966517099931     
   13.173486455667581       0.47247872190037626        2.2627340167528560        397.12691690722124     
   13.170732699159663       0.47223050228424007        2.2632444744671840        398.55517901407865     
   13.167767441111081       0.47198282274032399        2.2636954468212345        399.98444994389524     
   13.158922705671040       0.47173613456473978        2.2640565480875554        401.41472815516602     
   13.162445396989460       0.47149039308080160        2.2647557801381382        402.84601211252010     
   13.159576963370375       0.47124459387982071        2.2653244767258673        404.27830028667938     
   13.156587585722097       0.47099989126177266        2.2656760381509766        405.71159115441930     
   13.153930852822475       0.47075594165692863        2.2661720939138954        407.14588319852965     
   13.146360885185059       0.47051214651006440        2.2665506256651700        408.58117490777369     
   13.148986103845081       0.47026957922023233        2.2672526675021816        410.01746477685219     
   13.146206617334293       0.47002709948949928        2.2676746721630918        411.45475130636436     
   13.143838632936141       0.46978547721954572        2.2682507932724572        412.89303300276725     
   13.140656954885186       0.46954429159678290        2.2686045777247310        414.33230837834247     
   13.138435943311970       0.46930429290809628        2.2691937549206780        415.77257595115469     
   13.135493894302916       0.46906428143739465        2.2695984419569677        417.21383424501806     
   13.132885565309701       0.46882568179098461        2.2700896393718821        418.65608178945683     
   13.129064773830471       0.46858703426654524        2.2704368026385739        420.09931711967204     
   13.127382617786679       0.46834917896134809        2.2709538824008706        421.54353877650129     
   13.124985876088740       0.46811232348097215        2.2714497686961930        422.98874530638795     
   13.122073871184298       0.46787578835406768        2.2718675175129959        424.43493526134125     
   13.118912159073039       0.46763944974959526        2.2721388358171160        425.88210719890441     
   13.116878343974362       0.46740440701532160        2.2727419419652808        427.33025968211990     
   13.113898128817645       0.46716974881104856        2.2731157435512408        428.77939127949145     
   13.111229760200711       0.46693568642000111        2.2735874298339964        430.22950056495455     
   13.108025545895096       0.46670201193996358        2.2738138132512380        431.68058611783943     
   13.105847601325729       0.46646929670874282        2.2743183713770661        433.13264652283897     
   13.102650313274081       0.46623707490771904        2.2747669957885277        434.58568036997451     
   13.100561971556695       0.46600536465062964        2.2752206719104837        436.03968625456366     
   13.098416366248163       0.46577426047745729        2.2756708210724095        437.49466277718852     
   13.095233487206253       0.46554382739245598        2.2759794687743278        438.95060854366017     
   13.092949743133719       0.46531393688640593        2.2764537641560958        440.40752216498964     
   13.090393036189532       0.46508458151144805        2.2768513223472473        441.86540225735428     
   13.087491668660247       0.46485566350103408        2.2771706808384877        443.32424744206781     
   13.085073120038818       0.46462776722357729        2.2776168978844580        444.78405634554741     
   13.081754639665515       0.46440008407812194        2.2779679890539826        446.24482759928281     
   13.079067589518081       0.46417336689799105        2.2783312227752814        447.70655983980794     
   13.076916973542120       0.46394687174673122        2.2786671095803430        449.16925170866546     
   13.075182833599998       0.46372109512018428        2.2791898991090869        450.63290185238225     
   13.072235746232185       0.46349582373356119        2.2795084768887603        452.09750892243585     
   13.069093340301434       0.46327087527300059        2.2797711754222676        453.56307157522548     
   13.066763783741877       0.46304713855555613        2.2801844010149099        455.02958847204172     
   13.064720886292170       0.46282355022367311        2.2806353078042281        456.49705827904029     
   13.061742766603636       0.46260092731042229        2.2809209877826024        457.96547966720908     
   13.059206382581367       0.46237830599499147        2.2812760511142400        459.43485131234138     
   13.076382874636174       0.46215645593502597        2.2817223563041118        460.90517189500872     
   13.053899994549290       0.46193544546583215        2.2819492241274402        462.37644010052969     
   13.051577093749115       0.46171427182176206        2.2823553912932231        463.84865461894327     
   13.049219277444850       0.46149426188353188        2.2827492895115751        465.32181414498177     
   13.045835483750396       0.46127458633426688        2.2830219817206965        466.79591737804225     
   13.043660294113453       0.46105559885545538        2.2833797360587287        468.27096302215892     
   13.041657888325810       0.46083712036671076        2.2837826422360861        469.74694978597705     
   13.038942227125162       0.46061922707755909        2.2840602168740065        471.22387638272528     
   13.036413673629697       0.46040177440115360        2.2843913234732360        472.70174153018911     
   13.033738015353686       0.46018486625429300        2.2846523811812758        474.18054395068310     
   13.031094836134528       0.45996808689949503        2.2849524664123457        475.66028237102807     
   13.029365837617718       0.45975226028587590        2.2853976488530239        477.14095552252246     
   13.026228640596594       0.45953736275978263        2.2855955349526389        478.62256214091593     
   13.023681986176268       0.45932280542890802        2.2859736547562006        480.10510096638524     
   13.021418141016252       0.45910845107866960        2.2863772569279979        481.58857074350760     
   13.019028966464829       0.45889476761636044        2.2865970824315744        483.07297022123771     
   13.016444442698454       0.45868165217242385        2.2869159333229345        484.55829815287916     
   13.013910421664255       0.45846893739377825        2.2871908605154703        486.04455329606333     
   13.011494063568348       0.45825684845750830        2.2875314909374462        487.53173441272139     
   13.009130350135978       0.45804538121703042        2.2878411066412379        489.01984026906479     
   13.006594604438114       0.45783412704689130        2.2881465532345158        490.50886963555246     
   13.023913989768085       0.45762346350546573        2.2885850295567476        491.99882128687665     
   13.001589471233913       0.45741321411559643        2.2886862366510217        493.48969400193300     
   12.998916869612831       0.45720381950055033        2.2889014348975185        494.98148656379647     
   12.996696546105937       0.45699487181695186        2.2892778149685595        496.47419775970343     
   12.994033192893143       0.45678627330613258        2.2894719099906489        497.96782638102235     
   12.992146038265931       0.45657820559856305        2.2899197994758493        499.46237122323225     
   12.989835659186546       0.45637088264079101        2.2902114531782467        500.95783108590228     
   12.987006229964413       0.45616360361697256        2.2904103932197910        502.45420477266657     
   12.984537973075284       0.45595704629440276        2.2907052079170840        503.95149109120263     
   12.982264526990301       0.45575118388991021        2.2909607941027637        505.44968885320708     
   12.979902040265719       0.45554559264664995        2.2912486155725360        506.94879687437810     
   12.977437192184039       0.45534050087917766        2.2914786949820520        508.44881397438627     
   12.975338626970979       0.45513597970134850        2.2918635002747294        509.94973897686123     
   12.973150620830138       0.45493191413252093        2.2921125189240041        511.45157070936034     
   12.970468363386070       0.45472819479719029        2.2923507529033675        512.95430800335510     
   12.967958435124277       0.45452529246901302        2.2925290291655935        514.45794969420774     
   12.965420867756771       0.45432252046463389        2.2927855549213096        515.96249462114633     
   12.963141983225876       0.45412057550007900        2.2930703930272127        517.46794162724882     
   12.960876130124324       0.45391885421073574        2.2933351840451968        518.97428955941746     
   12.958184179174559       0.45371784287084577        2.2936078895998642        520.48153726836324     
   12.950844830743534       0.45351722573877473        2.2935943334596138        521.98968360858066     
   12.953548167628496       0.45331698082738953        2.2940251495343049        523.49872743832861     
   12.951362104851025       0.45311716831772481        2.2942899796900500        525.00866761961311     
   12.949184796766151       0.45291751385566809        2.2945860073841686        526.51950301816089     
   12.946765998388544       0.45271890724042807        2.2948118349343716        528.03123250340627     
   12.944666092402475       0.45252071123795351        2.2951146165387684        529.54385494846758     
   12.942058420438785       0.45232287720473668        2.2952842285342041        531.05736923012739     
   12.939769140274178       0.45212553511484999        2.2955216708788395        532.57177422881330     
   12.937469105085530       0.45192873039778525        2.2957551528411271        534.08706882858178     
   12.935395141690487       0.45173241829888311        2.2960482359144430        535.60325191709171     
   12.932643812590502       0.45153646096040206        2.2961526448089580        537.12032238559527     
   12.929783735883177       0.45134120178534082        2.2963910792946005        538.63827912890827     
   12.928233905339081       0.45114607640995202        2.2966677779800109        540.15712104539921     
   12.925432441816698       0.45095152219637541        2.2967602886189669        541.67684703696841     
   12.923589464544303       0.45075742256018608        2.2971118606472150        543.19745600902638     
   12.921223605585777       0.45056388913172957        2.2973041996381522        544.71894687048041     
   12.919086247309032       0.45037089192112467        2.2975112889583440        546.24131853371364     
   12.916885298797386       0.45017814391958705        2.2977279127364967        547.76456991456541     
   12.914326888344778       0.44998590200226690        2.2979316699435803        549.28869993231774     
   12.911813975358545       0.44979424527903861        2.2980680177037951        550.81370750967176     
   12.909981067551692       0.44960284601936351        2.2983841987463012        552.33959157273603     
   12.903396279909101       0.44941224229132071        2.2984892449562051        553.86635105100345     
   12.905476822910641       0.44922166214685305        2.2987904568117039        555.39398487733706     
   12.903269028898052       0.44903167468063709        2.2990075074807632        556.92249198795230     
   12.900867881915369       0.44884218070350290        2.2991554716340947        558.45187132239869     
   12.899070054274874       0.44865311765144328        2.2995062976403675        559.98212182354303     
   12.896244975309317       0.44846459727707028        2.2995609068938347        561.51324243755289     
   12.894435755060925       0.44827642840894849        2.2998256179196881        563.04523211388141     
   12.887771355498883       0.44808878072851377        2.2998648926915681        564.57808980524533     
   12.889689701952756       0.44790150297164677        2.3001374201166409        566.11181446761441     
   12.887469277191306       0.44771470660143037        2.3003401730759685        567.64640506019077     
   12.885445162157142       0.44752837038730126        2.3005615750508084        569.18186054539490     
   12.882579536524625       0.44734254825142450        2.3007263706970038        570.71817988884789     
   12.881332967224328       0.44715707017681489        2.3010387240599672        572.25536205935589     
   12.878581185565745       0.44697220197584464        2.3010793605021602        573.79340602889340     
   12.876611994723527       0.44678734617332583        2.3013236562027033        575.33231077259074     
   12.874247292206819       0.44660335130898371        2.3014853372835287        576.87207526871214     
   12.872030744927860       0.44641963460447864        2.3016131417267154        578.41269849864398     
   12.869663583502724       0.44623644865123063        2.3018064839754211        579.95417944687972     
   12.867619592081033       0.44605366729712559        2.3019652118359533        581.49651710100238     
   12.865708054704706       0.44587132704182536        2.3023158395556438        583.03971045167054     
   12.863850602299530       0.44568948742525127        2.3024741803158197        584.58375849260119     
   12.861503555262839       0.44550802941579926        2.3025857666583613        586.12866022055846     
   12.859067920740108       0.44532702481207775        2.3026897789458984        587.67441463533305     
   12.857143764930878       0.44514655804103648        2.3028846629208575        589.22102073973247     
   12.854809119516197       0.44496634695507281        2.3030227169238313        590.76847753956372     
   12.852531768061588       0.44478677536006955        2.3031571634956145        592.31678404361605     
   12.850680769184104       0.44460759368916203        2.3034142229775907        593.86593926365231     
   12.848299007817017       0.44442879215463382        2.3035381502661609        595.41594221438970     
   12.846158779495591       0.44425047037239046        2.3036929577132104        596.96679191348539     
   12.843928925732271       0.44407261205025139        2.3039005272367112        598.51848738152739     
   12.841975269125788       0.44389517566815268        2.3040100529216758        600.07102764201113     
   12.839886786285522       0.44371821568994763        2.3041670430637242        601.62441172133492     
   12.837899365465741       0.44354169026335133        2.3043443773161663        603.17863864877927     
   12.835637797337412       0.44336562334296192        2.3044624647083611        604.73370745649584     
   12.833473760698919       0.44319002201101348        2.3046139508440917        606.28961717949210     
   12.831027130020003       0.44301485195647011        2.3047105463484181        607.84636685561861     
   12.828986252936561       0.44284012671887352        2.3048772501847616        609.40395552555719     
   12.827160906730994       0.44266584100132306        2.3050579178788468        610.96238223280079     
   12.825017944403683       0.44249205916661505        2.3051890948035174        612.52164602364996     
   12.822961308763821       0.44231869866721607        2.3053182941307240        614.08174594718753     
   12.821298463593326       0.44214581520242058        2.3056031130816255        615.64268105527799     
   12.818479820327600       0.44197335162773405        2.3055793347570703        617.20445040254322     
   12.816398420302255       0.44180136314992408        2.3057034351110031        618.76705304635459     
   12.814443560817223       0.44162982024535119        2.3058549208064725        620.33048804682176     
   12.812993525203909       0.44145879310298591        2.3061486472537531        621.89475446677591     
   12.810175464908337       0.44128815761809687        2.3061246396143611        623.45985137175796     
   12.808208775649216       0.44111801609116286        2.3064011500090995        625.02577783000402     
   12.806143848746011       0.44094833222828550        2.3063876090988358        626.59253291243931     
   12.804271623247612       0.44077913120191631        2.3065787681358620        628.16011569265766     
   12.802279217779660       0.44061040893350456        2.3067101372913856        629.72852524691234     
   12.800121745129458       0.44044215209608156        2.3068420268588388        631.29776065410397     
   12.798148897010915       0.44027436437766898        2.3069693753546581        632.86782099576737     
   12.796504859679009       0.44010706045870623        2.3071767975932373        634.43870535606004     
   12.793929996823215       0.43994024464385184        2.3071721860685090        636.01041282174879     
   12.791752004343719       0.43977384751053905        2.3072769967132714        637.58294248219715     
   12.789663557551355       0.43960781781334052        2.3074292377826753        639.15629342935722     
   12.788168482848915       0.43944211295767849        2.3076310104402324        640.73046475775288     
   12.785850914535667       0.43927676063980309        2.3076818007058053        642.30545556446714     
   12.784495849816414       0.43911175885705073        2.3079446454355903        643.88126494913877     
   12.781500808090669       0.43894709203462184        2.3079736413210812        645.45789201394166     
   12.780209446193020       0.43878277713351549        2.3081256225830300        647.03533586357435     
   12.773996291499646       0.43861880368920086        2.3080432172279406        648.61359560525284     
   12.775774904198567       0.43845516864607181        2.3082313606590037        650.19267034869540     
   12.774436572104502       0.43829186346899823        2.3085139225052616        651.77255920611367     
   12.772224155298245       0.43812891126584375        2.3085792624561954        653.35326129219743     
   12.769725444446310       0.43796629599050374        2.3085705054620500        654.93477572410711     
   12.764580654082772       0.43780401193565255        2.3087881736230309        656.51710162146139     
   12.765737221903100       0.43764205596626532        2.3087988076527224        658.10023810632504     
   12.764351192553518       0.43748043077245058        2.3090408500978281        659.68418430319764     
   12.762354229276859       0.43731914658200366        2.3091108177603590        661.26893933900521     
   12.760515199948484       0.43715818346254959        2.3092843615394112        662.85450234308712     
   12.758313872443743       0.43699754213035580        2.3093113418011550        664.44087244718389     
   12.756127283000158       0.43683724062079998        2.3093487043148455        666.02804878543054     
   12.754666190859503       0.43667725848142969        2.3095581108254790        667.61603049434132     
   12.751516220497111       0.43651760126103112        2.3095452002951657        669.20481671280118     
   12.750518175153475       0.43635827023226975        2.3097170315132654        670.79440658205738     
   12.748274545564966       0.43619924510370184        2.3097400885314676        672.38479924570379     
   12.746891620480820       0.43604055958925053        2.3099665745016531        673.97599384967305     
   12.744873065484057       0.43588219529017042        2.3100574210304039        675.56798954222859     
   12.742528226655438       0.43572413267034499        2.3100388347261864        677.16078547394943     
   12.740551787354223       0.43556639841100248        2.3101411313764748        678.75438079772459     
   12.739482730045836       0.43540897555438268        2.3103314064263785        680.34877466873934     
   12.736810111287340       0.43525186679679539        2.3102909694349627        681.94396624446756     
   12.734955086785504       0.43509506457425523        2.3104471906188651        683.53995468465916     
   12.732739328147847       0.43493858611221570        2.3104914879880649        685.13673915133040     
   12.731513181433094       0.43478241458892747        2.3106979865829791        686.73431880875864     
   12.725940333613686       0.43462654532339218        2.3107488893911277        688.33269282346407     
   12.726948501969396       0.43447098887778529        2.3107195446168811        689.93186036420821     
   12.725341501691299       0.43431573917618843        2.3108419412348553        691.53182060197787     
   12.723370071329143       0.43416079504148708        2.3109008493564525        693.13257270997838     
   12.721392964079792       0.43400615623862498        2.3109768076249528        694.73411586362499     
   12.719722600029646       0.43385181856146843        2.3111193722881955        696.33644924052885     
   12.717019505871420       0.43369778475752868        2.3111210748183915        697.93957202049182     
   12.715580465545344       0.43354405096080012        2.3112249976906587        699.54348338549698     
   12.713991003506008       0.43339061714706684        2.3113125343652334        701.14818251969473     
   12.711999913833568       0.43323748257899336        2.3113650549312488        702.75366860939732     
   12.710586646070599       0.43308464629493859        2.3115617109098712        704.35994084306878     
   12.708619990216583       0.43293210436687474        2.3116075128811993        705.96699841131533     
   12.706423317928644       0.43277985916933814        2.3116098560690488        707.57484050687617     
   12.704874503313251       0.43262790607898466        2.3117537772726280        709.18346632461453     
   12.702865196053230       0.43247624797843637        2.3117931745182059        710.79287506150649     
   12.700763832395065       0.43232488164572996        2.3118333718099171        712.40306591663671     
   12.695880995584197       0.43217380789750531        2.3118992604961570        714.01403809118597     
   12.697517357368323       0.43202302225557476        2.3120409897039500        715.62579078841986     
   12.695326039746689       0.43187252780936375        2.3120330487307887        717.23832321368764     
   12.693833304539464       0.43172232188486692        2.3121792375916512        718.85163457440308     
   12.692065009726479       0.43157240264154911        2.3122729439835603        720.46572408004567     
   12.689710725005613       0.43142277561881509        2.3122508288606878        722.08059094214366     
   12.687948701923963       0.43127342249560296        2.3123342410041570        723.69623437427356     
   12.686832609294276       0.43112434881036810        2.3124596224487535        725.31265359204212     
   12.684947868980979       0.43097557102640838        2.3125605589309157        726.92984781308633     
   12.683232460114287       0.43082707114979951        2.3126093893202713        728.54781625705959     
   12.681443957392068       0.43067884725349409        2.3126788462278092        730.16655814562625     
   12.675498951084966       0.43053090770553820        2.3126671367957510        731.78607270244868     
   12.677671408536707       0.43038325161308338        2.3127846145258850        733.40635915318489     
   12.676217170500991       0.43023586850440920        2.3128979785050294        735.02741672547756     
   12.674123240809545       0.43008876400005003        2.3129027525889518        736.64924464894318     
   12.672271722152257       0.42994193050892859        2.3129520680442819        738.27184215516661     
   12.670510113088913       0.42979538010893364        2.3129824873746938        739.89520847769472     
   12.668334184302456       0.42964909672292501        2.3130629022199183        741.51934285202344     
   12.667009525565534       0.42950309358619587        2.3131414877394305        743.14424451559387     
   12.664945543390665       0.42935735909406519        2.3131328034021377        744.76991270778080     
   12.663634193912195       0.42921189109045826        2.3132760214211694        746.39634666988843     
   12.661612788792281       0.42906669647803208        2.3132699729577078        748.02354564513621     
   12.659953710546997       0.42892177511883484        2.3133842156688131        749.65150887866355     
   12.657211842844610       0.42877711514655920        2.3131634213144472        751.28023561750490     
   12.656554240078030       0.42863273122724582        2.3134680255003026        752.90972511059465     
   12.653846435317105       0.42848860934272959        2.3132863933594736        754.53997660875473     
   12.652558247790747       0.42834474970844039        2.3134452173802313        756.17098936468710     
   12.650941089779216       0.42820116274306003        2.3135144472789104        757.80276263296719     
   12.648834936164635       0.42805783112123763        2.3134947163378290        759.43529567003509     
   12.647126005548829       0.42791477342972067        2.3135378085884004        761.06858773418776     
   12.645629335302848       0.42777197451375881        2.3136286976412248        762.70263808557343     
   12.643771602741504       0.42762943414435850        2.3136311624995822        764.33744598618034     
   12.641953461983469       0.42748715618097299        2.3136768982326519        765.97301069983405     
   12.640312577805595       0.42734513824296533        2.3137323557735705        767.60933149218829     
   12.638501030774252       0.42720337891358257        2.3137474971634706        769.24640763071181     
   12.637025941183657       0.42706187719333144        2.3138386494684906        770.88423838469259     
   12.635486178381123       0.42692063359627558        2.3138763082421159        772.52282302521962     
   12.633537939260011       0.42677964647398475        2.3138840206769351        774.16216082518235     
   12.631735977396744       0.42663891033416906        2.3139314082510802        775.80225105926013     
   12.630104321755899       0.42649843507332130        2.3139448456577880        777.44309300391831     
   12.628174929764036       0.42635821482855946        2.3139647162847967        779.08468593739292     
   12.626929001327543       0.42621823252008512        2.3140695438298664        780.72702913969761     
   12.624093249468391       0.42607851038113514        2.3140713239172324        782.37012189260292     
   12.623597227912938       0.42593904509245756        2.3141462319642536        784.01396347963623     
   12.622183738277437       0.42579981575256604        2.3142392991451231        785.65855318607521     
   12.620574164449433       0.42566083795129150        2.3142699835400284        787.30389029893695     
   12.618270017781931       0.42552211354485270        2.3141861966214341        788.94997410697272     
   12.617183813787744       0.42538364168520243        2.3143166704246889        790.59680390066558     
   12.615054055928201       0.42524539300202174        2.3142495830674181        792.24437897221424     
   12.613511996967659       0.42510741477999542        2.3143155081766711        793.89269861553487     
   12.612172954021165       0.42496966977580680        2.3144025372171799        795.54176212625123     
   12.610536637197255       0.42483216738615859        2.3144077982040328        797.19156880168589     
   12.608569686352872       0.42469490741727167        2.3144189177693626        798.84211794085616     
   12.607140056485402       0.42455788970391672        2.3144383079324786        800.49340884446588     
   12.605390192529491       0.42442110517447662        2.3144771503046333        802.14544081490453     
   12.604103594600176       0.42428457299802208        2.3145117159942981        803.79821315622746     
   12.602486721958815       0.42414828507290780        2.3145223385973703        805.45172517416518     
   12.600693084305913       0.42401221086974811        2.3145506164301053        807.10597617610574     
   12.595432361666203       0.42387639255836140        2.3144734900914399        808.76096547109262     
   12.597206345412783       0.42374081360688298        2.3145344129053185        810.41669236981647     
   12.595742327722467       0.42360546169449709        2.3145885383192084        812.07315618461234     
   12.594326952498047       0.42347034398367739        2.3146503575637540        813.73035622944838     
   12.592597259304233       0.42333546894552093        2.3146277792036432        815.38829181992344     
   12.590825177092013       0.42320082591935720        2.3145977329552894        817.04696227325758     
   12.589445517632925       0.42306640941692730        2.3146880661441633        818.70636690829019     
   12.587473830369778       0.42293223119829798        2.3146197576987126        820.36650504546969     
   12.584808728039707       0.42266455471045838        2.3147379387390745        823.68897911607121     
   12.582460122687976       0.42253106411322777        2.3145844728617524        825.35131369838859     
   12.580987292915509       0.42239780954780737        2.3146216892637574        827.01437908062690     
   12.579383547368781       0.42226477816858465        2.3146517494036889        828.67817459119181     
   12.577755045206308       0.42213196370168204        2.3146262684800423        830.34269956006676     
   12.572517976835618       0.42199938565013789        2.3145550284834040        832.00795331880056     
   12.571115793916665       0.42186703125944336        2.3145650536035598        833.67393520050643     
   12.572996038049499       0.42173491574533045        2.3146511709817807        835.34064453985070     
   12.571841604661357       0.42160301451430510        2.3146479387951415        837.00808067305081     
   12.569889519467933       0.42147132796259845        2.3146380593242153        838.67624293786844     
   12.568401065778248       0.42133987842550896        2.3146720545640269        840.34513067360115     
   12.566547705477932       0.42120864690621201        2.3146613804121370        842.01474322108436     
   12.565972392216315       0.42107764405257198        2.3148101908079375        843.68507992267575     
   12.563700544205119       0.42094684894094531        2.3146379800837860        845.35614012225540     
   12.561949777865296       0.42081627332816474        2.3146318712141571        847.02792316521834     
   12.560559834679097       0.42068592971271151        2.3146351801051401        848.70042839846849     
   12.559143292910074       0.42055580542216492        2.3146614773636238        850.37365517041451     
   12.557611432491525       0.42042588862139407        2.3146263690340807        852.04760283096334     
   12.556013998914773       0.42029619167383203        2.3146168782143079        853.72227073151373     
   12.554569072847789       0.42016670780110010        2.3146406142656661        855.39765822495349     
   12.553427085791458       0.42003744484759686        2.3147057869405923        857.07376466564995     
   12.551480681154034       0.41990839968515575        2.3146294504551630        858.75058940944643     
   12.550243650076530       0.41977956217410223        2.3146556638715419        860.42813181365932     
   12.548559708642824       0.41965094240119200        2.3146196174345817        862.10639123706699     
   12.546959862765029       0.41952254234470854        2.3145922046084153        863.78536703990937     
   12.545763179306924       0.41939433582199420        2.3146327018509774        865.46505858388059     
   12.543987522780663       0.41926636207334217        2.3145700341115920        867.14546523211948     
   12.542524870898449       0.41913858803870013        2.3145571728677270        868.82658634921813     
   12.541034207054107       0.41901102736558193        2.3145458635588967        870.50842130119611     
   12.539441515702768       0.41888367350214079        2.3145027223941135        872.19096945551394     
   12.538234771112799       0.41875653673140317        2.3145588385897340        873.87423018105585     
   12.536129731630041       0.41862960053075132        2.3144963727279024        875.55820284812773     
   12.537654799255748       0.41850287340363079        2.3145420376794412        877.24288682845588     
   12.533911250999383       0.41837635633269055        2.3145101433809581        878.92828149517720     
   12.531712579054602       0.41825004277520222        2.3144510217346164        880.61438622283515     
   12.532326946398761       0.41812393333404785        2.3145064019409909        882.30120038737471     
   12.529371954200753       0.41799803202509556        2.3144388806383533        883.98872336613806     
   12.528465151481409       0.41787233451928957        2.3144787557351103        885.67695453785996     
   12.526246131135014       0.41774684005608437        2.3143412145298807        887.36589328265939     
   12.525124354763422       0.41762154991227718        2.3143847514782263        889.05553898204118     
   12.523332307633536       0.41749646163851073        2.3143097496923719        890.74589101888216     
   12.521986793186656       0.41737157528536445        2.3143352004448214        892.43694877743144     
   12.520300679326956       0.41724688733700938        2.3142121767731321        894.12871164330761     
   12.518908030926569       0.41712240747260865        2.3141872315085772        895.82117900348590     
   12.517447670190556       0.41699812122841212        2.3141545504907435        897.51435024630598     
   12.516411660455081       0.41687403650433769        2.3142433438848893        899.20822476145111     
   12.514196858049102       0.41675014977179220        2.3140553195643614        900.90280193995739     
   12.513139968930695       0.41662646460768604        2.3140254216107108        902.59808117420107     
   12.511716577015147       0.41650297679120557        2.3139934228804688        904.29406185789549     
   12.510224806997117       0.41637967937761228        2.3139859565256895        905.99074338608727     
   12.509108076907742       0.41625657673301369        2.3139763166049478        907.68812515515106     
   12.507936072415013       0.41613368185000654        2.3140332604398957        909.38620656278499     
   12.506125472643147       0.41601097614612587        2.3138481144680352        911.08498700800317     
   12.504611028817834       0.41588846358753750        2.3138027846047620        912.78446589113651     
   12.503232362424820       0.41576614666477157        2.3138001969508672        914.48464261382492     
   12.501776911748305       0.41564402330322692        2.3137587141696159        916.18551657901071     
   12.500269027377184       0.41552209803310852        2.3136937202878096        917.88708719093631     
   12.499239171818809       0.41540036384866674        2.3137325137516211        919.58935385514178     
   12.497350907590649       0.41527881565553826        2.3135914016046626        921.29231597845558     
   12.491779859762941       0.41515745214414052        2.3134927976537396        922.99597296899356     
   12.494555655673265       0.41503629514986917        2.3134980802487091        924.70032423615237     
   12.493291391098753       0.41491531876399979        2.3134518255900991        926.40536919060673     
   12.491789914076691       0.41479454397576399        2.3133981734703464        928.11110724430250     
   12.490375037906817       0.41467394599642271        2.3133461527126440        929.81753781045529     
   12.489703266854857       0.41455354488929941        2.3134479011147930        931.52466030354344     
   12.488226111631208       0.41443333707391450        2.3133527860919374        933.23247413930528     
   12.486476661943163       0.41431329967715835        2.3132355512358886        934.94097873473288     
   12.481730363268838       0.41419346147156938        2.3131515916959828        936.65017350807102     
   12.483686178991903       0.41407379382894116        2.3131181563196868        938.36005787880811     
   12.482285476191347       0.41395433166944268        2.3130548061297063        940.07063126767753     
   12.480978515583811       0.41383505195533343        2.3129972513914612        941.78189309664617     
   12.479424500671440       0.41371595345882534        2.3129078291901344        943.49384278891603     
   12.478595142002186       0.41359703877847720        2.3129742122590837        945.20647976892360     
   12.476694059383798       0.41347830049121786        2.3128072205567500        946.91980346231935     
   12.475474180288700       0.41335975690779753        2.3127544042437074        948.63381329598383     
   12.474040878871515       0.41324138840640029        2.3126953778408517        950.34850869800709     
   12.473024306310917       0.41312321446511202        2.3126974443867252        952.06388909769623     
   12.471378262229045       0.41300520545097402        2.3125775642278175        953.77995392556375     
   12.469847653421935       0.41288738948725012        2.3124811423154452        955.49670261332687     
   12.469015432694945       0.41276974638582525        2.3125017896310394        957.21413459390146     
   12.467271833071077       0.41265228997070535        2.3123715115290699        958.93224930140036     
   12.465924829717434       0.41253500785548625        2.3122781534010146        960.65104617112866     
   12.464888916851288       0.41241790531639977        2.3122923680985950        962.37052463957423     
   12.463529743770735       0.41230098572473817        2.3122112123016851        964.09068414441595     
   12.462214771612995       0.41218424347061966        2.3121464685878541        965.81152412450365     
   12.460535452935158       0.41206767603883138        2.3120303562207263        967.53304401986918     
   12.459028400297040       0.41195128838503225        2.3119176661333043        969.25524327171172     
   12.457801475234012       0.41183507998976465        2.3118561798711252        970.97812132240085     
   12.456535236473602       0.41171904767683692        2.3117684186849417        972.70167761546668     
   12.454255643246380       0.41160318783029709        2.3116827274476739        974.42591159559970     
   12.453753073681419       0.41148750529956452        2.3116164636288112        976.15082270864741     
   12.452499812589645       0.41137199845203687        2.3115509438750799        977.87641040160713     
   12.451045805285052       0.41125666482618151        2.3114670480266315        979.60267412262522     
   12.449449567808779       0.41114150288735252        2.3114186419776108        981.32961332099308     
   12.448567692666460       0.41102652047841232        2.3113297755085167        983.05722744713523     
   12.447029910633200       0.41091170523300297        2.3111733734515854        984.78551595262491     
   12.446305212879535       0.41079706950298334        2.3112516781399153        986.51447829015547     
   12.444831076557168       0.41068259604496427        2.3111542315114657        988.24411391355704     
   12.443729575098921       0.41056830091668872        2.3110836102025010        989.97442227778129     
   12.442487057742978       0.41045416733464574        2.3110326662620069        991.70540283889920     
   12.440885600235484       0.41034021387090974        2.3108989731671876        993.43705505410367     
   12.440796243126290       0.41022642671404697        2.3107715725986062        995.16937838169861     
   12.438423881220317       0.41011281185782256        2.3107378577305093        996.90237228109686     
#
#	two-fluid TOV output - pressure ratio=7x10^2
#
#	R_NM (km)		R_DM (km)		M_T (M_sun)		P_NM (MeV/fm^3)
   19.939843629098323       0.37780649462853300       0.10336831968206923        102.65136890873158     
   19.832155001870305       0.37774482989843283       0.10386132334728068        102.75422701764900     
   19.735310312875416       0.37768318835307679       0.10434230301792653        102.85715150401252     
   19.645439370731189       0.37762157885591863       0.10485308647874056        102.96014237943196     
   19.551396444592012       0.37755999441886673       0.10523783958025633        103.06319965534632     
   19.438267358835386       0.37749843198450445       0.10584632864858980        103.16632334302911     
   19.356163018816588       0.37743690398714630       0.10635235311708102        103.26951345358754     
   19.250255283763913       0.37737540571779821       0.10685267987583355        103.37276999796534     
   19.158580447316357       0.37731390894088623       0.10730766835020181        103.47609298694557     
   19.062974846764295       0.37725245541204977       0.10781309307452887        103.57948243115166     
   18.971980193040970       0.37719103659704822       0.10838015163281847        103.68293834104982     
   18.895116184414125       0.37712963660309584       0.10888643148367445        103.78646072695027     
   18.814839759066341       0.37706828033375078       0.10940101492055299        103.89004959901021     
   18.724874579793596       0.37700694831815312       0.10985933143423834        103.99370496723445     
   18.629330920604342       0.37694564777522083       0.11040999721869016        104.09742684147849     
   18.561571057209974       0.37688437311476386       0.11094006961221919        104.20121523144890     
   18.472371437292789       0.37682312183212863       0.11144874003371537        104.30507014670584     
   18.384537590775452       0.37676188836610180       0.11199176392763426        104.40899159666506     
   18.303102540990615       0.37670069810423112       0.11249976028771262        104.51297959059876     
   18.308189807581087       0.37663952166355774       0.11300545501815507        104.61703413763834     
   18.169290040304340       0.37657836833605995       0.11354314033575000        104.72115524677460     
   18.081532405493299       0.37651726408807035       0.11407023977686756        104.82534292686060     
   18.001367494233723       0.37645616581999292       0.11459248501677732        104.92959718661281     
   17.928148558082459       0.37639510417424871       0.11513501241733716        105.03391803461217     
   17.864731526763016       0.37633404961172962       0.11562615062375496        105.13830547930692     
   17.794189880982771       0.37627305056581795       0.11615529510943473        105.24275952901252     
   17.717389976626702       0.37621207562144032       0.11671915458816812        105.34728019191417     
   17.650077079689868       0.37615111229042292       0.11725270626222063        105.45186747606779     
   17.578968522549701       0.37609018448724424       0.11779645380758763        105.55652138940184     
   17.510471021051494       0.37602928742749853       0.11832055602343705        105.66124193971861     
   17.443623592792154       0.37596840156646782       0.11886070307961862        105.76602913469574     
   17.382870326883847       0.37590756363695477       0.11940274923892463        105.87088298188688     
   17.314463078680738       0.37584675247887883       0.11993382169446562        105.97580348872368     
   17.264029195171190       0.37578596116561158       0.12048967309285577        106.08079066251730     
   17.189527753841489       0.37572518597129756       0.12103565934694864        106.18584451045942     
   17.128813261424785       0.37566445268148113       0.12158160364391346        106.29096503962346     
   17.068405939887018       0.37560374600691587       0.12213597400426379        106.39615225696588     
   17.014073425544172       0.37554305852456937       0.12268317041557564        106.50140616932738     
   16.966078736707068       0.37548238222768388       0.12324403395894784        106.60672678343447     
   16.896071724119061       0.37542176235460611       0.12378647520917813        106.71211410590078     
   16.828109322521307       0.37536116309184292       0.12435071764912622        106.81756814322722     
   16.776723485543524       0.37530059764834217       0.12489178436653019        106.92308890180415     
   16.723018637799360       0.37524002972585391       0.12545477384220202        107.02867638791281     
   16.665202492230840       0.37517952184413855       0.12597187568045301        107.13433060772557     
   16.617026087924632       0.37511903083981424       0.12658542889106889        107.24005156730711     
   16.562904510744421       0.37505854898924429       0.12711691408643072        107.34583927261647     
   16.514593108526618       0.37499811740664812       0.12764885979408164        107.45169372950718     
   16.469206406167498       0.37493770295618817       0.12819331699228739        107.55761494372884     
   16.403629679575776       0.37487730136427377       0.12882232614152242        107.66360292092803     
   16.352909195821901       0.37481694994023784       0.12938583216294744        107.76965766664955     
   16.300819283326444       0.37475662832721451       0.12995303107749093        107.87577918633700     
   16.250071284748191       0.37469631164457973       0.13052710223395234        107.98196748533418     
   16.213344914137778       0.37463602643416488       0.13110957402601425        108.08822256888666     
   16.154909747909553       0.37457578414579323       0.13166107872418770        108.19454444214101     
   16.108827060856626       0.37451554448215157       0.13224657440847121        108.30093311014807     
   16.061981351650207       0.37445535513049216       0.13281346128901531        108.40738857786206     
   16.013026429048384       0.37439518803185856       0.13339084316109381        108.51391085014251     
   15.967154385607328       0.37433503359900339       0.13397182221693801        108.62049993175454     
   15.925907396324128       0.37427491237532690       0.13446323824393333        108.72715582737089     
   15.879075416939450       0.37421483429425934       0.13513132475818451        108.83387854157226     
   15.837959648279474       0.37415475737355408       0.13571151763169692        108.94066807884683     
   15.795187194887829       0.37409473383569070       0.13629715934328793        109.04752444359363     
   15.749802366768519       0.37403472337363508       0.13688661675753294        109.15444764012189     
   15.708830171967433       0.37397472784486441       0.13747224821420392        109.26143767265195     
   15.672022616964592       0.37391477536115725       0.13805747556735495        109.36849454531691     
   15.626035777117398       0.37385485814970432       0.13865695943520817        109.47561826216260     
   15.588122214123514       0.37379494303829469       0.13924569729386319        109.58280882714898     
   15.544867100614150       0.37373506768080750       0.13982484927208139        109.69006624415067     
   15.498390509472861       0.37367522717369828       0.14041970764451603        109.79739051695761     
   15.466586768021834       0.37361539705521890       0.14099143000505424        109.90478164927700     
   15.429369854838045       0.37355560523838532       0.14160754664939448        110.01223964473223     
   15.391370734723225       0.37349582982265345       0.14221004402979079        110.11976450686508     
   15.352168272664473       0.37343610236673574       0.14281108251619498        110.22735623913633     
   15.316097840321140       0.37337637776621657       0.14341107125709229        110.33501484492567     
   15.279343518312752       0.37331669588283228       0.14401218780757830        110.44274032753371     
   15.247046783719354       0.37325702599174176       0.14461071517034857        110.55053269018138     
   15.204862125006247       0.37319739694032156       0.14522001387428096        110.65839193601170     
   15.175249365846765       0.37313778902764877       0.14582853072619195        110.76631806809031     
   15.136404495227275       0.37307820788858792       0.14643337716192437        110.87431108940579     
   15.093095658296637       0.37301864926048584       0.14703352227554223        110.98237100287083     
   15.068594361136187       0.37295912891980704       0.14764792749772068        111.09049781132254     
   15.035574033722376       0.37289962532519294       0.14828070049440539        111.19869151752295     
   15.003104669690103       0.37284015358370082       0.14887189381978647        111.30695212416094     
   14.968637441718856       0.37278070628988175       0.14949991563506793        111.41527963385099     
   14.936296236190689       0.37272128721554032       0.15011162547762516        111.52367404913596     
   14.904535104629005       0.37266188972176673       0.15072851368744694        111.63213537248598     
   14.870982418218071       0.37260252141499445       0.15133682836295487        111.74066360629971     
   14.840583602646001       0.37254318350617183       0.15195259270447842        111.84925875290497     
   14.809026730296061       0.37248386939396805       0.15257729059898589        111.95792081456082     
   14.779330835864565       0.37242458085956515       0.15323070123298010        112.06664979345491     
   14.758061247153405       0.37236532104553605       0.15383656208420851        112.17544569170714     
   14.720829958054033       0.37230608784429825       0.15445343597265662        112.28430851136916     
   14.696516811616574       0.37224688009873608       0.15507929363211187        112.39323825442442     
   14.662496379189568       0.37218769998043993       0.15572130611061863        112.50223492278992     
   14.632608429411345       0.37212854663074924       0.15634558446237984        112.61129851831554     
   14.604137319267183       0.37206941901138407       0.15696616251875914        112.72042904278609     
   14.579750148262868       0.37201031855585115       0.15761167200508769        112.82962649792016     
   14.548588241809492       0.37195124606785818       0.15822636016718900        112.93889088537257     
   14.523179100673426       0.37189219736448936       0.15886944291567340        113.04822220673326     
   14.496073558026929       0.37183317578039782       0.15944522287280247        113.15762046352869     
   14.467820196297845       0.37177418243614374       0.16013655949815317        113.26708565722271     
   14.443753510082171       0.37171521520812389       0.16076430812338438        113.37661778921596     
   14.416783722332116       0.37165627525120254       0.16142642030609203        113.48621686084792     
   14.394924149200644       0.37159735930048010       0.16206088401591190        113.59588287339545     
   14.365243872705008       0.37153846967573428       0.16264142215739472        113.70561582807618     
   14.338982563269967       0.37147960597370289       0.16335772711270394        113.81541572604546     
   14.314706277705639       0.37142077489559550       0.16400028858779322        113.92528256840025     
   14.291699973086237       0.37136196569212665       0.16461170954382465        114.03521635617753     
   14.267284062380751       0.37130318556053382       0.16529164241280686        114.14521709035530     
   14.245309630781778       0.37124442269791597       0.16592557733294747        114.25528477185314     
   14.216759661185012       0.37118570022171804       0.16658842694434592        114.36541940153340     
   14.193323435219316       0.37112699157732848       0.16724312427772356        114.47562098020052     
   14.170032234702916       0.37106831774808208       0.16790874775464557        114.58588950860177     
   14.154319773081276       0.37100967040215371       0.16853996454185269        114.69622498742881     
   14.124107651505236       0.37095104714886645       0.16918617327179442        114.80662741731642     
   14.106086785416730       0.37089243898717572       0.16983896632791592        114.91709679884437     
   14.080683870405277       0.37083386755641107       0.17050288917491174        115.02763313253772     
   14.059622221975705       0.37077533425028047       0.17115914844941663        115.13823641886610     
   14.036373076034511       0.37071680728288836       0.17182047664980424        115.24890665824580     
   14.017440534556847       0.37065832034270946       0.17247746337558501        115.35964385103917     
   13.996211619985814       0.37059985910169524       0.17310621191124737        115.47044799755508     
   13.978964320013235       0.37054141958213116       0.17380053549894625        115.58131909804972     
   13.952981357278034       0.37048300198005962       0.17441214738190330        115.69225715272715     
   13.932581120928795       0.37042461929692871       0.17513818821680432        115.80326216173913     
   13.910862020939488       0.37036625007010188       0.17579274600712105        115.91433412518626     
   13.893447426356952       0.37030791999685420       0.17645304338303849        116.02547304311790     
   13.870949939198860       0.37024961284005786       0.17711677853092173        116.13667891553250     
   13.852390326267365       0.37019132586060288       0.17774391192964936        116.24795174237832     
   13.836437814850090       0.37013307862721972       0.17845344491857962        116.35929152355430     
   13.815292773654219       0.37007483612555142       0.17913907965785372        116.47069825890910     
   13.798738569610936       0.37001664541242041       0.17979996776667656        116.58217194824284     
   13.778831839128330       0.36995847468946325       0.18047432992567825        116.69371259130656     
   13.761156817664812       0.36990031173310756       0.18110549726127143        116.80532018780352     
   13.740394379249468       0.36984218832945825       0.18181919383834880        116.91699473738880     
   13.724460759656845       0.36978408870914498       0.18249231838693428        117.02873623966968     
   13.704410665292658       0.36972602955360068       0.18311494903651152        117.14054469420699     
   13.687842083759366       0.36966796479183117       0.18384641982375127        117.25242010051407     
   13.670831295161619       0.36960996418574338       0.18453270865797727        117.36436245805824     
   13.649058845542271       0.36955196143020208       0.18520202920773124        117.47637176626078     
   13.635266730261227       0.36949399328857224       0.18590579510061536        117.58844802449751     
   13.617980370742847       0.36943603738307512       0.18659792461779537        117.70059123209823     
   13.606142150270697       0.36937813952969228       0.18726977255348695        117.81280138834850     
   13.584650714507173       0.36932024981990841       0.18794856667890134        117.92507849248881     
   13.568362312833592       0.36926237984182469       0.18863117264403437        118.03742254371627     
   13.551927293132016       0.36920453424882183       0.18932576229777592        118.14983354118272     
   13.535140527312642       0.36914673292627193       0.18998925765281521        118.26231148399738     
   13.519402528579191       0.36908893851091024       0.19068383924528903        118.37485637122589     
   13.507125601549793       0.36903117728220314       0.19131877669472996        118.48746820189123     
   13.489702359256446       0.36897345241418084       0.19201647146415990        118.60014697497384     
   13.474248118167578       0.36891573325362759       0.19276799212124793        118.71289268941186     
   13.458204344910230       0.36885803688881130       0.19346070155044545        118.82570534410138     
   13.445044217131239       0.36880038311788854       0.19417074169802023        118.93858493789665     
   13.428408513882143       0.36874276720152899       0.19485788444076152        119.05153146961159     
   13.414667532610352       0.36868513798817826       0.19556043636895171        119.16454493801854     
   13.398876936969771       0.36862756234356742       0.19619694319259173        119.27762534184869     
   13.385010162262526       0.36857000618304353       0.19693136083867360        119.39077267979408     
   13.372112833398660       0.36851248202988479       0.19763723619955470        119.50398695050615     
   13.355956504393191       0.36845497212009154       0.19822816739652172        119.61726815259637     
   13.344562147402552       0.36839750563228474       0.19905229075131137        119.73061628463743     
   13.329315472850318       0.36834004956847638       0.19974112573943664        119.84403134516229     
   13.317468274726375       0.36828262208959328       0.20044470237295095        119.95751333266519     
   13.303189190168563       0.36822521072625297       0.20115356301001319        120.07106224560306     
   13.289706170890097       0.36816783920139634       0.20185356586819470        120.18467808239248     
   13.276462860659517       0.36811048868573876       0.20258079328528897        120.29836084141384     
   13.265522091554921       0.36805316328730886       0.20327303912455139        120.41211052100874     
   13.249897311575229       0.36799587125342098       0.20398323835561166        120.52592711948253     
   13.240986702170584       0.36793858157133025       0.20466440985797635        120.63981063510263     
   13.228197106200431       0.36788133318903088       0.20539640219999200        120.75376106610000     
   13.214853506055894       0.36782411906041046       0.20612015373461162        120.86777841066889     
   13.199322123794589       0.36776691318766369       0.20682060209539496        120.98186266696733     
   13.193659768526329       0.36770975099029618       0.20754476234439539        121.09601383311751     
   13.177145453749462       0.36765260000585470       0.20810811523918485        121.21023190720599     
   13.165045905047544       0.36759548680987980       0.20895124309855187        121.32451688728329     
   13.151311081032876       0.36753837840730280       0.20964269910031910        121.43886877136545     
   13.140462191218665       0.36748132182110105       0.21038470034983522        121.55328755743336     
   13.130507009644788       0.36742427499634983       0.21109659539395173        121.66777324343288     
   13.118205541536033       0.36736725636052830       0.21182264635079706        121.78232582727588     
   13.106666699358822       0.36731025756599600       0.21253219146725580        121.89694530683995     
   13.096449257081888       0.36725329904057519       0.21325076756790093        122.01163167996879     
   13.084685792538453       0.36719635148436452       0.21397341651074353        122.12638494447216     
   13.077205314314407       0.36713943479913846       0.21469327496673851        122.24120509812694     
   13.063789299551260       0.36708254842358956       0.21541793751778807        122.35609213867639     
   13.053051548555652       0.36702568273066566       0.21614578357512626        122.47104606383138     
   13.041631433485705       0.36696884031957677       0.21684712238023449        122.58606687126940     
   13.030390946992190       0.36691202717452259       0.21754810710291075        122.70115455863578     
   13.022404108608047       0.36685523166047213       0.21830199523973090        122.81630912354366     
   13.010827435461207       0.36679847212165673       0.21904456515843260        122.93153056357482     
   13.000422855264265       0.36674172986264247       0.21977027069454455        123.04681887627839     
   12.991401631669328       0.36668502225357319       0.22048649885347524        123.16217405917223     
   12.980559338055906       0.36662833243495313       0.22124631630942126        123.27759610974324     
   12.972553722842873       0.36657167208438385       0.22196028007863083        123.39308502544716     
   12.961333463761767       0.36651503321533579       0.22268027557732817        123.50864080370843     
   12.951701522376256       0.36645842183767718       0.22341557033012882        123.62426344192181     
   12.941924194701393       0.36640183531611664       0.22413492255809775        123.73995293745071     
   12.933557731189248       0.36634527285854690       0.22488058710797809        123.85570928762941     
   12.926961883023813       0.36628874300588182       0.22561353463176620        123.97153248976119     
   12.913291955440545       0.36623223030015256       0.22630669185207594        124.08742254111999     
   12.904452224735460       0.36617574600934349       0.22708876865288791        124.20337943895056     
   12.896016389346007       0.36611928475734568       0.22783127205957290        124.31940318046850     
   12.888146444945662       0.36606285438580677       0.22856559959207928        124.43549376285945     
   12.874131746822458       0.36600644464829418       0.22930023083141432        124.55165118328092     
   12.869103845195845       0.36595006266017210       0.23004059175430658        124.66787543886147     
   12.860905294914078       0.36589370340602179       0.23078397876764953        124.78416652670107     
   12.852916417872384       0.36583736940867168       0.23150307747784965        124.90052444387203     
   12.844270965055763       0.36578106206336697       0.23225091107996454        125.01694918741757     
   12.837492814715709       0.36572478102119887       0.23302155672333896        125.13344075435427     
   12.827196742160284       0.36566852509473230       0.23372834026764658        125.24999914166976     
   12.820522978006515       0.36561228858342359       0.23448159085203352        125.36662434632534     
   12.809919920977004       0.36555608562906922       0.23522498000892522        125.48331636525475     
   12.808997131523501       0.36549990325369497       0.23596179518352023        125.60007519536408     
   12.796732129464699       0.36544374699050552       0.23671776405670947        125.71690083353313     
   12.788201307295662       0.36538761507401574       0.23748138513903810        125.83379327661487     
   12.781105506873441       0.36533151001433672       0.23827481626456015        125.95075252143526     
   12.773378600709499       0.36527542935553853       0.23893360084640483        126.06777856479529     
   12.766070701397066       0.36521937442202390       0.23968360347666542        126.18487140346836     
   12.758053039641043       0.36516334459373867       0.24044434132200587        126.30203103420259     
   12.749825750368201       0.36510733790401173       0.24119236370956923        126.41925745372042     
   12.742123892932828       0.36505135770915065       0.24187559061006325        126.53655065871867     
   12.735348727636733       0.36499540208905107       0.24270320209778379        126.65391064586821     
   12.728668971070364       0.36493947275809452       0.24345072331370265        126.77133741181552     
   12.721853061678852       0.36488356758539642       0.24421272790960000        126.88883095318195     
   12.714774356061195       0.36482768730672610       0.24496274991929279        127.00639126656307     
   12.701859329265325       0.36477183257151891       0.24569564312155537        127.12401834853070     
   12.700927885034798       0.36471600276860355       0.24645007255853010        127.24171219563237     
   12.694621573027478       0.36466019796865051       0.24719674406812486        127.35947280439011     
   12.685863552447588       0.36460441793114257       0.24790638352128813        127.47730017130297     
   12.680037814040348       0.36454866308815553       0.24871030482159506        127.59519429284479     
   12.674071420083107       0.36449293324874243       0.24944315730969072        127.71315516546714     
   12.665268206016149       0.36443722779883320       0.25023121930732856        127.83118278559647     
   12.660831310656437       0.36438154932531797       0.25100129549335859        127.94927714963633     
   12.653779550470803       0.36432589462199616       0.25175346138367782        128.06743825396751     
   12.647322942229795       0.36427026474147328       0.25251125152527892        128.18566609494636     
   12.641842460644796       0.36421465574538070       0.25319186241313185        128.30396066890748     
   12.635623296830408       0.36415907678805315       0.25403344545706630        128.42232197216168     
   12.632035233975140       0.36410352617498265       0.25479461468260561        128.54075000099766     
   12.623308998848243       0.36404799429932400       0.25555234873188315        128.65924475168174     
   12.618590300438496       0.36399249009565660       0.25632429375831978        128.77780622045702     
   12.608753732143752       0.36393701016113494       0.25707152753757562        128.89643440354510     
   12.604659064733502       0.36388154811946050       0.25780601389668362        129.01512929714562     
   12.596073670937658       0.36382612307237877       0.25861807869855835        129.13389089743569     
   12.593555831154404       0.36377071351184515       0.25938327751027934        129.25271920057119     
   12.586348907357275       0.36371534083175716       0.26005804752354467        129.37161420268635     
   12.583566668151187       0.36365998169117641       0.26091168450381852        129.49057589989380     
   12.577680976270573       0.36360464879203647       0.26166133492140969        129.60960428828488     
   12.570333562367479       0.36354934464983985       0.26241459362537406        129.72869936392968     
   12.565670686269964       0.36349405629313264       0.26321497630234419        129.84786112287765     
   12.560791847465254       0.36343880417475471       0.26386817420379299        129.96708956115705     
   12.553744219883722       0.36338357208383659       0.26474097446088202        130.08638467477542     
   12.550525060874106       0.36332836452581074       0.26550687625472624        130.20574645972044     
   12.545773867775328       0.36327317785834107       0.26629466784476830        130.32517491195810     
   12.540963314383484       0.36321802470789610       0.26706349438635640        130.44467002743511     
   12.534480283701409       0.36316288857057477       0.26782071073950231        130.56423180207756     
   12.530129101501339       0.36310778653113129       0.26859774145286563        130.68386023179229     
   12.524951989792704       0.36305270254855454       0.26936236691251797        130.80355531246491     
   12.520180094911202       0.36299764196597956       0.27009837058782749        130.92331703996263     
   12.514949171496784       0.36294261338667694       0.27092484975155001        131.04314541013227     
   12.510037856391282       0.36288759828797612       0.27169495374593922        131.16304041880142     
   12.505339965688593       0.36283261396113303       0.27247541942956671        131.28300206177866     
   12.500576421283066       0.36277765434552489       0.27326218560872695        131.40303033485296     
   12.496215750667345       0.36272271880240126       0.27403512570341876        131.52312523379470     
   12.493145915973095       0.36266781194207542       0.27481174164541683        131.64328675435445     
   12.487913530115678       0.36261291956490682       0.27560039312635698        131.76351489226502     
   12.483289098117705       0.36255806495987719       0.27636681615059749        131.88380964324008     
   12.477037129431963       0.36250322183286066       0.27713748697481916        132.00417100297511     
   12.472481056845197       0.36244840929275834       0.27791297308082663        132.12459896714640     
   12.469125915158903       0.36239362203816067       0.27869484078323553        132.24509353141318     
   12.465616507726397       0.36233886588249209       0.27947748681384410        132.36565469141524     
   12.461203673627695       0.36228411744750011       0.28025879982057023        132.48628244277526     
   12.456695286854904       0.36222941802442821       0.28104173394115217        132.60697678109761     
   12.450557185457596       0.36217472534930317       0.28181329776663533        132.72773770196923     
   12.448333800345758       0.36212006436072564       0.28260465724762640        132.84856520095906     
   12.442482880585406       0.36206542070918574       0.28338809763093409        132.96945927361838     
   12.440586623107091       0.36201079778850259       0.28415117826177599        133.09041991548224     
   12.437141036466549       0.36195620636050563       0.28491832725530802        133.21144712206612     
   12.431972448823169       0.36190164826168825       0.28572047136421025        133.33254088887125     
   12.428735652215620       0.36184709443518864       0.28650943728476297        133.45370121137941     
   12.424430186585543       0.36179258594044933       0.28726838069423982        133.57492808505674     
   12.421846205005124       0.36173809698773318       0.28808381982291520        133.69622150535193     
   12.416345300458369       0.36168362112216801       0.28882915444124024        133.81758146769764     
   12.415094455682940       0.36162917276375023       0.28965971910845462        133.93900796750901     
   12.408930605419881       0.36157476911053099       0.29041658341605692        134.06050100018570     
   12.405746539823769       0.36152036149983796       0.29123258502608357        134.18206056111066     
   12.403865632290181       0.36146599183899136       0.29203219474839687        134.30368664565017     
   12.398843849556725       0.36141165501653238       0.29282102874473726        134.42537924915541     
   12.396260747123309       0.36135733348796611       0.29359606982241421        134.54713836696024     
   12.392091807180989       0.36130303208542819       0.29438057618646091        134.66896399438383     
   12.389243169997517       0.36124875930756295       0.29518201707136460        134.79085612672876     
   12.385354189304159       0.36119450263123909       0.29595322692132936        134.91281475928230     
   12.383479919656773       0.36114028381119745       0.29675404377337417        135.03483988731583     
   12.381174966374283       0.36108609659706992       0.29755565451261368        135.15693150608627     
   12.375514337678101       0.36103190391472828       0.29833875271334087        135.27908961083344     
   12.371731750168136       0.36097776146210014       0.29911951211286525        135.40131419678403     
   12.369156109735554       0.36092363993325360       0.29990781926953486        135.52360525914756     
   12.367525209072918       0.36086954329980914       0.30070007979990926        135.64596279312013     
   12.363922897613820       0.36081545578369428       0.30150371910001467        135.76838679388146     
   12.362861183561206       0.36076141204338769       0.30229282810745128        135.89087725659800     
   12.358764736798490       0.36070737306677492       0.30309406519198512        136.01343417642036     
   12.353866920650177       0.36065336958050936       0.30389813701323631        136.13605754848493     
   12.350612277275628       0.36059939702908278       0.30467652035619142        136.25874736791326     
   12.347788257621716       0.36054543788633220       0.30547391724885853        136.38150362981312     
   12.345018416149866       0.36049149979962064       0.30627569574594898        136.50432632927772     
   12.344004188845801       0.36043760160381572       0.30706751349101258        136.62721546138550     
   12.339644277775060       0.36038370919756202       0.30787630687800388        136.75017102120148     
   12.337313699671473       0.36032985572507359       0.30866697515921593        136.87319300377644     
   12.335378208081869       0.36027601573073864       0.30946488624387281        136.99628140414723     
   12.331120662589093       0.36022220520056791       0.31026147513098634        137.11943621733684     
   12.327493083342350       0.36016841495128710       0.31103270755643742        137.24265743835454     
   12.327919024748191       0.36011466157490279       0.31186649374973807        137.36594506219581     
   12.323466852724680       0.36006091978865801       0.31265355527435551        137.48929908384332     
   12.320066042247753       0.36000721126970492       0.31345197268879627        137.61271949826576     
   12.318043846818606       0.35995351332760134       0.31425047239894432        137.73620630041805     
   12.312197828245475       0.35989985662465973       0.31490203594774097        137.85975948524248     
   12.312129722914817       0.35984620815520296       0.31582045158780853        137.98337904766777     
   12.310719561775292       0.35979259125509738       0.31665370135801962        138.10706498261035     
   12.307276238366510       0.35973899583929719       0.31743854058320314        138.23081728497317     
   12.305876258489224       0.35968543487049498       0.31824580522662393        138.35463594964600     
   12.303570025714317       0.35963189125386558       0.31906563179760833        138.47852097150619     
   12.300516836548619       0.35957837139464088       0.31984656105634596        138.60247234541819     
   12.298859026814018       0.35952487646694165       0.32063685533490316        138.72649006623442     
   12.296281613404531       0.35947140531399030       0.32148124885465701        138.85057412879374     
   12.293977254587482       0.35941795795209697       0.32228684474658853        138.97472452792397     
   12.288159714005285       0.35936453123854223       0.32306705794964652        139.09894125843874     
   12.290626917387334       0.35931113537635445       0.32389609502453104        139.22322431514158     
   12.287605860647520       0.35925776083875616       0.32470261863645933        139.34757369282198     
   12.284921822084799       0.35920441382162355       0.32547046705491395        139.47198938625868     
   12.283311087409054       0.35915108679355162       0.32628602956151809        139.59647139021735     
   12.282118499532650       0.35909778167249284       0.32710153461632663        139.72101969945257     
   12.276672800155445       0.35904450303270652       0.32775824751211724        139.84563430870674     
   12.276278304499034       0.35899125177609442       0.32866533229987355        139.97031521271043     
   12.275510099179531       0.35893801899019734       0.32951332333068850        140.09506240618305     
   12.272739816343684       0.35888481247900533       0.33031539973965696        140.21987588383223     
   12.270732232266496       0.35883163396727202       0.33112353366644665        140.34475564035301     
   12.268894705294191       0.35877847818639419       0.33194943190098836        140.46970167043091     
   12.267391889835388       0.35872534045950050       0.33275566744175566        140.59471396873863     
   12.265179622274557       0.35867223011282273       0.33356115290784344        140.71979252993873     
   12.262430014514141       0.35861914659879285       0.33433603129754852        140.84493734868204     
   12.261692848992190       0.35856608308445809       0.33518109468095619        140.97014841960720     
   12.258745668047650       0.35851304417294538       0.33594697120232969        141.09542573734424     
   12.256765400396890       0.35846003581827446       0.33678667267123985        141.22076929651044     
   12.256580525477766       0.35840704128806150       0.33761826841845011        141.34617909171291     
   12.254652521034693       0.35835407865246549       0.33842349654532694        141.47165511754761     
   12.253311580542109       0.35830113745844117       0.33923756207899647        141.59719736860063     
   12.252984017308057       0.35824821855034422       0.34008672672033213        141.72280583944595     
   12.250156683939899       0.35819532599699999       0.34084025463361928        141.84848052464875     
   12.248307695488613       0.35814245499492053       0.34168087267660235        141.97422141876291     
   12.246268357569068       0.35808961093425812       0.34248087302552827        142.10002851633109     
   12.244298872918133       0.35803678921317184       0.34328678868306917        142.22590181188727     
   12.243013410354344       0.35798399158185268       0.34409259290546051        142.35184129995420     
   12.241850577881419       0.35793121782552079       0.34493530434052833        142.47784697504429     
   12.240491123726164       0.35787846802978740       0.34574582064345333        142.60391883166105     
   12.238220719670890       0.35782574262352029       0.34652989419588165        142.73005686429659     
   12.237503531843428       0.35777304026862583       0.34737016055758380        142.85626106743345     
   12.236129620153186       0.35772036194543538       0.34819464620122847        142.98253143554507     
   12.235502451681711       0.35766770802136183       0.34901241735501032        143.10886796309472     
   12.233212211271386       0.35761507770738676       0.34981241882411540        143.23527064453461     
   12.231600584880084       0.35756246996203500       0.35062800206683731        143.36173947430979     
   12.228300655147891       0.35750988830072589       0.35133954366257736        143.48827444685318     
   12.227006326842620       0.35745732948693004       0.35224440157977083        143.61487555659019     
   12.227182203320154       0.35740479440682188       0.35307497972738200        143.74154279793569     
   12.223468106220851       0.35735228300482647       0.35389281540073231        143.86827616529581     
   12.224825576458128       0.35729979418993246       0.35468288503848089        143.99507565306675     
   12.224800344822684       0.35724733020460608       0.35552121738210529        144.12194125563553     
   12.222982104806871       0.35719489208937788       0.35635694924118994        144.24887296738055     
   12.221705472726777       0.35714247767688717       0.35716148001473558        144.37587078267080     
   12.220789851339493       0.35709008380360918       0.35799579448114532        144.50293469586586     
   12.219384287961640       0.35703771476746909       0.35880379258223621        144.63006470131734     
   12.217915675908191       0.35698537222155680       0.35962575252846518        144.75726079336692     
   12.217081071654786       0.35693305147850485       0.36043879431348091        144.88452296634810     
   12.216188722196833       0.35688074830962702       0.36126461125213222        145.01185121458482     
   12.214940501252654       0.35682848006541495       0.36208101963723505        145.13924553239357     
   12.214107310512652       0.35677622987531704       0.36289089107785244        145.26670591408120     
   12.210934553463851       0.35672400366209112       0.36370169841536082        145.39423235394625     
   12.211441794299159       0.35667180400890525       0.36454232933103387        145.52182484627946     
   12.210600387829867       0.35661961895820210       0.36535800890885489        145.64948338536104     
   12.210184297829150       0.35656745960995767       0.36617993853223579        145.77720796546569     
   12.208427756864490       0.35651533494398147       0.36698674862268427        145.90499858085806     
   12.207537544815713       0.35646322320641644       0.36782120870291984        146.03285522579449     
   12.206938869430891       0.35641114152747422       0.36862618569569322        146.16077789452328     
   12.206671014774397       0.35635906889447183       0.36946209144035269        146.28876658128590     
   12.205483814635983       0.35630703998109298       0.37028875561243974        146.41682128031323     
   12.203450142860227       0.35625502928474895       0.37109509332005208        146.54494198583089     
   12.202218222107101       0.35620304317264967       0.37189206443878231        146.67312869205475     
   12.204553549112255       0.35615106286463272       0.37276974174959926        146.80138139319305     
   12.201408631557502       0.35609913374659263       0.37356901891521410        146.92970008344719     
   12.200801914904254       0.35604721806901518       0.37440080643148749        147.05808475700957     
   12.199806051563064       0.35599532239936843       0.37521726128591104        147.18653540806551     
   12.199006369809222       0.35594343494668634       0.37603624449212453        147.31505203079269     
   12.198506868710131       0.35589160609265319       0.37686736726569298        147.44363461936106     
   12.197294553572808       0.35583976894784236       0.37767380910767800        147.57228316793311     
   12.197131562830421       0.35578795689180870       0.37852274035640726        147.70099767066398     
   12.196946878235797       0.35573619180237326       0.37935362184119525        147.82977812170105     
   12.195517258676732       0.35568442089908930       0.38016028916442945        147.95862451518497     
   12.195666389052935       0.35563268843207307       0.38097993434413407        148.08753684524865     
   12.194141798246118       0.35558096685578294       0.38180777877956545        148.21651510601743     
   12.193850720901095       0.35552928796289995       0.38264152028711407        148.34555929161019     
   12.188740391557726       0.35547763774628366       0.38345161400401462        148.47466939613827     
   12.192374217236933       0.35542599852075812       0.38429887137956775        148.60384541370641     
   12.192123215877302       0.35537440377902135       0.38510738736278405        148.73308733841134     
   12.191144345624467       0.35532280535735788       0.38593311825718318        148.86239516434409     
   12.191895904732934       0.35527123009831035       0.38676269560366461        148.99176888558796     
   12.189581415191029       0.35521967739046573       0.38760415484339117        149.12120849621962     
   12.189049833456082       0.35516816210276458       0.38841113282739487        149.25071399030858     
   12.188454860679542       0.35511665938672338       0.38922815695209417        149.38028536191911     
   12.188437229256150       0.35506519438147449       0.39007979318575681        149.50992260510651     
   12.184526897784874       0.35501371613203775       0.39076686256133247        149.63962571392136     
   12.187194532442138       0.35496230712988031       0.39169455733647435        149.76939468240627     
   12.187349693738360       0.35491088943033788       0.39257103151824946        149.89922950459859     
   12.186841254609654       0.35485951120907638       0.39337155929963097        150.02913017452835     
   12.186310570646473       0.35480814444034930       0.39419309800270957        150.15909668621961     
   12.183972605929476       0.35475682012641097       0.39499735267472069        150.28912903368979     
   12.184218907937350       0.35470548768889193       0.39585218377898312        150.41922721094974     
   12.184794221372567       0.35465420791930469       0.39671036449239655        150.54939121200491     
   12.181978243720684       0.35460293581009827       0.39752524537064904        150.67962103085364     
   12.183899891800857       0.35455170235253763       0.39837156442799904        150.80991666148864     
   12.183384972135375       0.35450045728441315       0.39920055499609430        150.94027809789645     
   12.182836613161117       0.35444928141854631       0.40001456912221600        151.07070533405738     
   12.182671229516059       0.35439809993021182       0.40086001191320869        151.20119836394596     
   12.182961462408850       0.35434695219325230       0.40169027176853672        151.33175718153026     
   12.182621168362555       0.35429581138728944       0.40249531166695529        151.46238178077311     
   12.181996546491536       0.35424471327538715       0.40335256674439252        151.59307215563121     
   12.179527421387466       0.35419361425819967       0.40408322976842220        151.72382830005520     
   12.181283415999909       0.35414255831607494       0.40500900083186409        151.85465020799023     
   12.180542258399228       0.35409151942996581       0.40582617315066855        151.98553787337579     
   12.180915719364366       0.35404050166787293       0.40665644498901315        152.11649129014572     
   12.180287707912360       0.35398951495302339       0.40747598733713264        152.24751045222763     
   12.180128566810046       0.35393853554985688       0.40832674698619825        152.37859535354451     
   12.179855350630886       0.35388760979805706       0.40914582934031352        152.50974598801270     
   12.179894224514005       0.35383667704206467       0.40998462594228030        152.64096234954457     
   12.179218888247737       0.35378576827110425       0.41079605462323371        152.77224443204594     
   12.179806574966964       0.35373489289141341       0.41165348352212155        152.90359222941748     
   12.179237215320391       0.35368402487042827       0.41245044587580998        153.03500573555428     
   12.178652867233543       0.35363320394289455       0.41327379357280736        153.16648494434685     
   12.179354738381953       0.35358240267557806       0.41414307485511254        153.29802984967964     
   12.176886955092817       0.35353161161023622       0.41496470522350964        153.42964044543254     
   12.180122524269020       0.35348083983934092       0.41581223528082473        153.56131672548017     
   12.177802802386649       0.35343010044837780       0.41661478707278915        153.69305868369173     
   12.179303480106904       0.35337937492038191       0.41747546086167692        153.82486631393149     
   12.178869725932428       0.35332868663689798       0.41830243493910796        153.95673961005880     
   12.178544820044117       0.35327800088733996       0.41912841967047060        154.08867856592775     
   12.179348979146988       0.35322735825511503       0.41998109984790810        154.22068317538859     
   12.178775460788918       0.35317672106762898       0.42078771610550281        154.35275343228466     
   12.177911210303867       0.35312611557022922       0.42162415548858523        154.48488933045664     
   12.180680996602254       0.35307553763421889       0.42247835154602581        154.61709086373827     
   12.178263884443870       0.35302497679166711       0.42331047235260560        154.74935802596090     
   12.178091925421031       0.35297443170904858       0.42414415411653583        154.88169081094932     
   12.176766415360815       0.35292392566554809       0.42497497363251791        155.01408921252363     
   12.172729806872429       0.35287342432993157       0.42554421401047032        155.14655322450122     
   12.178440770167766       0.35282296391939355       0.42663601079650115        155.27908284069241     
   12.177617069020464       0.35277250904654306       0.42746776630225897        155.41167805490480     
   12.177803589801931       0.35272208651227782       0.42830445395335970        155.54433886094051     
   12.176421992470988       0.35267168408140065       0.42900745260958467        155.67706525259797     
   12.178283705193870       0.35262130326642149       0.42999171926426777        155.80985722367055     
   12.178746928667632       0.35257094803481104       0.43082062383224629        155.94271476794711     
   12.177720158797728       0.35252061737264417       0.43164302010298822        156.07563787921271     
   12.177743306972015       0.35247030304885774       0.43246679867082188        156.20862655124776     
   12.178947775152215       0.35242001345889828       0.43333367627052938        156.34168077782877     
   12.176816963943367       0.35236974542839267       0.43416305799425287        156.47480055272734     
   12.180006790370564       0.35231950390517125       0.43497184659800087        156.60798586971239     
   12.179742361825088       0.35226928088876136       0.43579990230858145        156.74123672254677     
   12.179177668259349       0.35221908213582348       0.43667325809048912        156.87455310499021     
   12.178904263597069       0.35216890696324277       0.43749859816448672        157.00793501079832     
   12.179830279003443       0.35211875303022722       0.43834931438284597        157.14138243372295     
   12.177582903410249       0.35206861508633358       0.43916960096908120        157.27489536751125     
   12.180742995057827       0.35201850919598221       0.44001921949048428        157.40847380590708     
   12.179461700797056       0.35196842491707936       0.44082806850256745        157.54211774264999     
   12.179300594748252       0.35191836096857237       0.44164470001311917        157.67582717147604     
   12.179818530823143       0.35186832026350706       0.44251310138378652        157.80960208611742     
   12.180988309430372       0.35181830194761821       0.44334673368886401        157.94344248030214     
   12.180168990541784       0.35176830382851476       0.44418152982625275        158.07734834775394     
   12.180313354383278       0.35171832900871991       0.44503217109595289        158.21131968219481     
   12.179903889389177       0.35166837793693589       0.44585954790658755        158.34535647734123     
   12.181258359431409       0.35161844851219021       0.44671299594468911        158.47945872690696     
   12.177792664490124       0.35156854158011558       0.44745474446440925        158.61362642460099     
   12.180013223632940       0.35151865633808332       0.44835727040062390        158.74785956413007     
   12.181032791424785       0.35146879284971766       0.44918499051776617        158.88215813919737     
   12.182305946590894       0.35141895515399951       0.45005742760894885        159.01652214350119     
   12.184821850311568       0.35136913684823301       0.45089099261340410        159.15095157073787     
   12.182327070740619       0.35131934183356400       0.45172220795152906        159.28544641459985     
   12.181672800096244       0.35126956941323695       0.45256606743930722        159.42000666877576     
   12.183106746063517       0.35121981849750755       0.45341085831632766        159.55463232695132     
   12.182645055866621       0.35117009041718872       0.45422675775847188        159.68932338280848     
   12.184089918245856       0.35112038437505494       0.45508347771564217        159.82407983002622     
   12.188424280610077       0.35107070066002577       0.45591781696969458        159.95890166228048     
   12.185234917790210       0.35102103932391471       0.45671456335907235        160.09378887324397     
   12.185077556244387       0.35097140029649043       0.45760370816421514        160.22874145658554     
   12.185241692650749       0.35092178340589741       0.45842839925319046        160.36375940597176     
   12.183383545684368       0.35087218844340734       0.45928389070864434        160.49884271506534     
   12.187843659522949       0.35082261651129915       0.46012923080796847        160.63399137752603     
   12.186103986178278       0.35077306517258716       0.46094351819538731        160.76920538701143     
   12.185583966811814       0.35072353633492936       0.46175182312168311        160.90448473717495     
   12.186838714859936       0.35067403009987985       0.46262842209822258        161.03982942166789     
   12.185127053950596       0.35062454702589341       0.46336806855462614        161.17523943413744     
   12.187728619255235       0.35057508632926809       0.46429315610930361        161.31071476822962     
   12.185965520057508       0.35052564653045515       0.46516137375558608        161.44625541758612     
   12.187548332594996       0.35047622828172620       0.46599297691360342        161.58186137584596     
   12.189091594233021       0.35042683584461315       0.46683185910699976        161.71753263664655     
   12.188947451941806       0.35037745943828508       0.46763622289733481        161.85326919362043     
   12.190064215319062       0.35032810699720085       0.46850629033717650        161.98907104039972     
   12.190368487355173       0.35027878040065086       0.46934126868659898        162.12493817061230     
   12.184753727128530       0.35022947202064952       0.46987687874745182        162.26087057788322     
   12.191356058630543       0.35018018549470115       0.47102272088682895        162.39686825583561     
   12.191761770049309       0.35013092856047956       0.47187063904841919        162.53293119809018     
   12.190016430549692       0.35008168634708159       0.47259610370083149        162.66905939826424     
   12.192592456490207       0.35003246453595716       0.47353474639088605        162.80525284997290     
   12.192935201411521       0.34998327137180718       0.47437817860697401        162.94151154682879     
   12.193403606653831       0.34993409475086590       0.47521724982336194        163.07783548244188     
   12.194864230066340       0.34988493827491451       0.47605506027126748        163.21422465041979     
   12.193799079459072       0.34983580941957526       0.47686933371945278        163.35067904436806     
   12.195129309610421       0.34978670483072483       0.47774223002671723        163.48719865788888     
   12.196387535146563       0.34973761799038811       0.47858380799204747        163.62378348458336     
   12.196282212751258       0.34968855103856311       0.47942802600013013        163.76043351804896     
   12.196208431671460       0.34963950435337454       0.48025570662386119        163.89714875188116     
   12.197080345027219       0.34959048943658888       0.48111058658851419        164.03392917967361     
   12.196893682393425       0.34954148618419267       0.48191243673249945        164.17077479501765     
   12.197346139132730       0.34949250926489567       0.48273486626200013        164.30768559150133     
   12.198456457758770       0.34944355466224258       0.48361999817159584        164.44466156271281     
   12.197907638699395       0.34939462096839524       0.48446524136439767        164.58170270223573     
   12.199327264012997       0.34934571745574400       0.48525729050648875        164.71880900365190     
   12.200788930437312       0.34929682216357033       0.48615234975315619        164.85598046054278     
   12.200636012197819       0.34924795214399734       0.48697298900133340        164.99321706648561     
   12.201170472769752       0.34919911460512792       0.48779134513255951        165.13051881505709     
   12.201474010649779       0.34915028819282407       0.48863159312778637        165.26788569983069     
   12.201677643894483       0.34910148367697941       0.48945617552034487        165.40531771437887     
   12.202225108278858       0.34905270893991924       0.49029698005165268        165.54281485227170     
   12.204354899273810       0.34900394805509999       0.49118552524549569        165.68037710707699     
   12.201277296057382       0.34895520838274857       0.49202441428672494        165.81800447236100     
   12.204535590065278       0.34890649892197445       0.49285186612456405        165.95569694168839     
   12.205270533509170       0.34885779451062943       0.49370670898925711        166.09345450862102     
   12.206644638214669       0.34880911704501044       0.49454548998588360        166.23127716671976     
   12.207275550450161       0.34876047690167361       0.49539430594510042        166.36916490954363     
   12.207547521576188       0.34871184884192719       0.49623384950200028        166.50711773064933     
   12.203651065796533       0.34866324907046881       0.49684284730570616        166.64513562359184     
   12.211398545358904       0.34861466185427653       0.49790904603347758        166.78321858192541     
   12.209160074447151       0.34856610273421484       0.49873462772779065        166.92136659920078     
   12.213407732440672       0.34851756488142555       0.49971177474729328        167.05957966896915     
   12.212977359857605       0.34846903254642708       0.50053543721005267        167.19785778477780     
   12.212944411173702       0.34842055164446845       0.50133436510136031        167.33620094017476     
   12.212821208922033       0.34837206605849436       0.50214829853335019        167.47460912870386     
   12.211911671054724       0.34832361555612507       0.50293349711150304        167.61308234390961     
   12.212231299178997       0.34827518280445735       0.50375351441417271        167.75162057933420     
   12.213378774206735       0.34822677570864657       0.50460863106568954        167.89022382851766     
   12.212034066929059       0.34817837981672817       0.50548745794949623        168.02889208499903     
   12.223077224110893       0.34813000548134065       0.50633337286419167        168.16762534231623     
   12.216170949697515       0.34808166000014651       0.50716341689501898        168.30642359400488     
   12.216318383569289       0.34803334207022901       0.50792630441429798        168.44528683360002     
   12.218590588686848       0.34798503917688661       0.50884703114254626        168.58421505463483     
   12.217678241033465       0.34793676488750647       0.50967066518448179        168.72320825064136     
   12.219396670667027       0.34788850173505914       0.51053695362601947        168.86226641514941     
   12.219436028674536       0.34784026754973574       0.51137027581513617        169.00138954168852     
   12.220068570343940       0.34779204367452199       0.51221302839915062        169.14057762378746     
   12.221215501752621       0.34774384382279416       0.51305529707394393        169.27983065497159     
   12.221871394974613       0.34769567072900798       0.51388941812507871        169.41914862876703     
   12.223286904157245       0.34764752236940588       0.51473488867266803        169.55853153869754     
   12.221887908830579       0.34759938337618307       0.51557114320454922        169.69797937828616     
   12.222858267444980       0.34755128252981399       0.51641681085893487        169.83749214105435     
   12.223874409763525       0.34750319544694924       0.51722558623704695        169.97706982052281     
   12.224954424408832       0.34745513287341684       0.51806662599781905        170.11671241021105     
   12.223853308587110       0.34740708843577234       0.51893342058834191        170.25641990363724     
   12.226401981265882       0.34735905309700660       0.51976078440689000        170.39619229431847     
   12.226996807352201       0.34731105114046584       0.52058712253744954        170.53602957577121     
   12.226609396108845       0.34726308218279728       0.52146272172298480        170.67593174151014     
   12.229764770725620       0.34721512346286953       0.52229290720519239        170.81589878504943     
   12.227446866144396       0.34716718647103872       0.52313137578923119        170.95593069990201     
   12.231289776966211       0.34711926574392443       0.52398132864138880        171.09602747958019     
   12.230507795486027       0.34707137087120038       0.52478122516161385        171.23618911759473     
   12.232737771164999       0.34702349320336745       0.52564669684260734        171.37641560745604     
   12.233144413559677       0.34697564623469568       0.52650774217766827        171.51670694267358     
   12.233857164618938       0.34692781415726859       0.52733068269886396        171.65706311675461     
   12.232733094847742       0.34688000932850171       0.52818116783011315        171.79748412320779     
   12.234289218292345       0.34683221764898664       0.52902981738945520        171.93796995553924     
   12.234035736487321       0.34678445024142868       0.52984361745897468        172.07852060725492     
   12.236642499945138       0.34673670024700193       0.53068843873112304        172.21913607185940     
   12.237927752478191       0.34668898036327206       0.53155698729170420        172.35981634285739     
   12.238314476930766       0.34664127820281165       0.53238033638408777        172.50056141375183     
   12.236485929168484       0.34659359667307577       0.53322974889819519        172.64137127804574     
   12.237774960872905       0.34654592823109875       0.53406459718878385        172.78224592924121     
   12.241253542461120       0.34649829851072544       0.53490399375567832        172.92318536083880     
   12.238819803425475       0.34645066810226993       0.53561421684253385        173.06418956633999     
   12.242506482246855       0.34640307507995294       0.53656695528420328        173.20525853924380     
   12.243923013538435       0.34635550932818548       0.53743860771410645        173.34639227305036     
   12.244386535253909       0.34630795923190549       0.53826420072688519        173.48759076125776     
   12.245242568986491       0.34626042201460949       0.53911443810734960        173.62885399736408     
   12.246849299219635       0.34621291112690761       0.53995548250022596        173.77018197486711     
   12.246578369941149       0.34616541289445324       0.54078113226468216        173.91157468726311     
   12.244212505826381       0.34611795515806765       0.54160545335802401        174.05303212804964     
   12.246233417233164       0.34607050750371737       0.54246957161466403        174.19455429072121     
   12.246605855893382       0.34602307609487348       0.54331257128363697        174.33614116877393     
   12.250471713075044       0.34597567171562743       0.54415853473832876        174.47779275570267     
   12.250887145401510       0.34592829093775695       0.54495540627166872        174.61950904500142     
   12.252491644146749       0.34588092793171166       0.54583133791222271        174.76129003016464     
   12.252349941070108       0.34583358974621503       0.54665485051987805        174.90313570468501     
   12.253236727232098       0.34578626124761130       0.54749246099568882        175.04504606205708     
   12.253334012910331       0.34573896459255049       0.54829993570125746        175.18702109577228     
   12.256743552943947       0.34569168640172260       0.54920194606799155        175.32906079932394     
   12.254056901551060       0.34564442138751422       0.55002992767584213        175.47116516620318     
   12.257255632900289       0.34559718525249211       0.55087504904941142        175.61333418990267     
   12.256721410407676       0.34554997653318037       0.55170222135468339        175.75556786391331     
   12.258861006974314       0.34550278272305524       0.55254841188312276        175.89786618172641     
   12.259705508978005       0.34545560513504647       0.55339541286976701        176.04022913683269     
   12.258016499224841       0.34540845401880627       0.55423524180340167        176.18265672272261     
   12.262637166914043       0.34536131705260953       0.55508504028810357        176.32514893288646     
   12.263077523916767       0.34531420186775208       0.55591423758920788        176.46770576081479     
   12.263453180033448       0.34526712713951396       0.55674536647990958        176.61032719999739     
   12.264689064042221       0.34522005624912044       0.55758793239231952        176.75301324392399     
   12.262691004978656       0.34517301867921485       0.55842981766355315        176.89576388608450     
   12.266015162163789       0.34512598658767435       0.55926504314107006        177.03857911996727     
   12.267042118129199       0.34507898687885663       0.56010429739045509        177.18145893906291     
   12.268312851460470       0.34503199505876625       0.56095482199029656        177.32440333686006     
   12.269929517607444       0.34498503720133739       0.56178625023489903        177.46741230684799     
   12.270002852962962       0.34493809118979712       0.56263158699913218        177.61048584251563     
   12.271537897475543       0.34489116800509190       0.56347770991313084        177.75362393735182     
   12.273426268592752       0.34484426788768530       0.56431205255485128        177.89682658484537     
   12.272705889326879       0.34479738890146583       0.56515324193821925        178.04009377848649     
   12.274344244820513       0.34475053492065838       0.56599304953181639        178.18342551176244     
   12.271622665165689       0.34470369788161997       0.56682836092449673        178.32682177816315     
   12.275226287236906       0.34465687986042903       0.56764921367177290        178.47028257117714     
   12.276197999425024       0.34461008590417519       0.56848702974210508        178.61380788429341     
   12.277410348243055       0.34456331022081327       0.56934403602811834        178.75739771100129     
   12.278513823889469       0.34451655682698940       0.57016429300662308        178.90105204478991     
   12.279027132561312       0.34446982441923363       0.57101816914811410        179.04477087914790     
   12.280524139914142       0.34442311705027706       0.57186132665868561        179.18855420756569     
   12.280597433223445       0.34437642132750690       0.57267090714202551        179.33240202353201     
   12.282226422871501       0.34432975220163997       0.57353692292690339        179.47631432053640     
   12.282672304420533       0.34428310749515051       0.57436390281840921        179.62029109206861     
   12.284018467130728       0.34423647510724747       0.57521573860900566        179.76433233161941     
   12.285315519637315       0.34418986829078163       0.57605917529390716        179.90843803267765     
   12.286304393165375       0.34414328122735760       0.57689529098627457        180.05260818873469     
   12.286041529165493       0.34409671551018811       0.57768373366186032        180.19684279328089     
   12.287405845538840       0.34405017062665405       0.57855713281716648        180.34114183980631     
   12.287664880049475       0.34400364652944543       0.57935616635772480        180.48550532180298     
   12.287988379643588       0.34395714323498933       0.58024263060707593        180.62993323276180     
   12.290877785000420       0.34391066105531043       0.58108634935053005        180.77442556617436     
   12.292468162113385       0.34386419826556075       0.58193178030374637        180.91898231553279     
   12.292834704515865       0.34381775729948827       0.58276478253665354        181.06360347432863     
   12.293513755433432       0.34377133753213385       0.58357149903393546        181.20828903605531     
   12.295031880792246       0.34372493900939294       0.58444147176533634        181.35303899420504     
   12.297770752957845       0.34367856146674719       0.58528936561223355        181.49785334227141     
   12.293549279162649       0.34363220105030445       0.58610464398528894        181.64273207374822     
   12.297918338137539       0.34358586116814571       0.58695509130304679        181.78767518212908     
   12.298661356598540       0.34353954558703004       0.58778260197032162        181.93268266090885     
   12.299812667855722       0.34349325055881924       0.58861098681686685        182.07775450358221     
   12.299691398077737       0.34344697351355830       0.58942689280103155        182.22289070364369     
   12.300967059549098       0.34340072061966787       0.59027157410692488        182.36809125458996     
   12.301759291292525       0.34335449076661329       0.59111071126837789        182.51335614991677     
   12.300827351243479       0.34330827272178915       0.59197171482771960        182.65868538312080     
   12.304420398158035       0.34326207952251503       0.59281715578877914        182.80407894769925     
   12.306843095054520       0.34321590124735835       0.59365354422737793        182.94953683714994     
   12.306465461960780       0.34316974730169303       0.59449212246921534        183.09505904497112     
   12.305933993683558       0.34312362522087941       0.59533459367180419        183.24064556466112     
   12.308936173699458       0.34307751433639122       0.59616026568834568        183.38629638971935     
   12.310253352593749       0.34303142481717563       0.59700360875308334        183.53201151364547     
   12.310705873209127       0.34298535497520061       0.59784146368870983        183.67779092993993     
   12.311985328476844       0.34293930337377621       0.59866826863419553        183.82363463210407     
   12.312737530244164       0.34289327438552014       0.59950886945355719        183.96954261363871     
   12.311016082615469       0.34284727698863643       0.60033671313943204        184.11551486804686     
   12.315534073192369       0.34280128198196619       0.60118147084988249        184.26155138883075     
   12.315915900631897       0.34275530768779727       0.60201911256617202        184.40765216949387     
   12.316346647919428       0.34270936451009604       0.60284653800047994        184.55381720354094     
   12.317749286816126       0.34266343858353798       0.60369055567392516        184.70004648447616     
   12.318243554676616       0.34261753621620272       0.60450879762847798        184.84634000580516     
   12.319991236215964       0.34257165129005551       0.60536047960845729        184.99269776103375     
   12.321518437059460       0.34252578679150197       0.60620539775364601        185.13911974366928     
   12.321937500588442       0.34247994209415761       0.60703340726097432        185.28560594721915     
   12.323532410311914       0.34243411342180546       0.60786635403943523        185.43215636519187     
   12.324191587983725       0.34238831444262785       0.60870377321067959        185.57877099109618     
   12.324851029315075       0.34234252273862653       0.60952512642518009        185.72544981844212     
   12.326072300492362       0.34229676855977081       0.61035830920271350        185.87219284073981     
   12.327558175208209       0.34225100703796968       0.61121073476636834        186.01900005150125     
   12.328050659363159       0.34220530300219154       0.61203214449145726        186.16587144423889     
   12.329975209209360       0.34215959095951037       0.61288364977009679        186.31280701246465     
   12.330867383523493       0.34211392464688345       0.61371440249352471        186.45980674969260     
   12.331527055512908       0.34206825253500101       0.61454196120595206        186.60687064943846     
   12.331437687519527       0.34202261674879009       0.61535218763060662        186.75399870521619     
   12.330854239411444       0.34197699583870783       0.61621461973564795        186.90119091054331     
   12.334986406285465       0.34193138924060057       0.61705546219903951        187.04844725893579     
   12.335548304531036       0.34188580909027211       0.61788640365633296        187.19576774391311     
   12.336585619598013       0.34184023424741983       0.61872028803911594        187.34315235899319     
   12.337399698200237       0.34179471968749708       0.61954097909318828        187.49060109769650     
   12.338751547414716       0.34174918912129620       0.62038851571733955        187.63811395354367     
   12.339728589499877       0.34170367805942087       0.62122206341179453        187.78569092005665     
   12.340951248375660       0.34165820854600476       0.62205701046125561        187.93333199075738     
   12.342218508823354       0.34161274825709048       0.62288648008591907        188.08103715917042     
   12.342452638385398       0.34156730997573775       0.62371807693440784        188.22880641881954     
   12.344002888113145       0.34152187953839108       0.62455796638330241        188.37663976323114     
   12.344991145040114       0.34147650278681657       0.62536947220405703        188.52453718593071     
   12.342817367904015       0.34143110711474095       0.62621355494807840        188.67249868044672     
   12.347024457972417       0.34138575363177420       0.62704955937379059        188.82052424030712     
   12.348126862653983       0.34134042017264615       0.62788040406494461        188.96861385904194     
   12.348654549941733       0.34129511250140576       0.62869916029062101        189.11676753018193     
   12.350817413590628       0.34124979594013566       0.62955772408472566        189.26498524725773     
   12.351514985414141       0.34120452845654614       0.63039339564547570        189.41326700380290     
   12.352310355843249       0.34115925884903014       0.63122292073328656        189.56161279335129     
   12.353952876094310       0.34111402979930200       0.63204415063187014        189.71002260943703     
   12.355049773711741       0.34106881080720081       0.63289440981984313        189.85849644559624     
   12.355477365647756       0.34102360707599294       0.63370532797873791        190.00703429536648     
   12.357053111048176       0.34097843340528594       0.63455784398744208        190.15563615228578     
   12.358207910870339       0.34093325159612703       0.63539428669067832        190.30430200989252     
   12.359087866613105       0.34088812369670957       0.63622200994867073        190.45303186172831     
   12.360970699681637       0.34084301052379878       0.63705087126707227        190.60182570133335     
   12.361066039448252       0.34079791533507653       0.63788488699457979        190.75068352225162     
   12.361423293262900       0.34075283113468496       0.63868622507579842        190.89960531802555     
   12.362903322968696       0.34070777178291839       0.63956541469222616        191.04859108220137     
   12.361430556410284       0.34066274822919018       0.64038336652897221        191.19764080832456     
   12.365040454841505       0.34061771133202345       0.64120122434861127        191.34675448994267     
   12.366617423162896       0.34057270763504310       0.64204546657616479        191.49593212060427     
   12.368205313322781       0.34052770776438152       0.64289353178261066        191.64517369385888     
   12.368828352861634       0.34048276517480319       0.64371299601456611        191.79447920325785     
   12.369828932208160       0.34043784052764225       0.64453644985287373        191.94384864235280     
   12.369688833180756       0.34039292055580300       0.64537626205109655        192.09328200469812     
   12.372027258385920       0.34034801250917834       0.64620475591815818        192.24277928384768     
   12.373193050489387       0.34030312135281382       0.64702920339767389        192.39234047335773     
   12.374676277029872       0.34025826626358907       0.64783679842866737        192.54196556678568     
   12.375257512756702       0.34021343222984618       0.64868466045225415        192.69165455768939     
   12.376582568132713       0.34016859513443476       0.64952272415192336        192.84140743962934     
   12.377731803482765       0.34012379313452307       0.65035243142351318        192.99122420616686     
   12.378688862806392       0.34007901503092658       0.65118485225740974        193.14110485086329     
   12.379773229326085       0.34003424662404680       0.65199999403169817        193.29104936728339     
   12.380939758326305       0.33998950800966432       0.65283986226151158        193.44105774899145     
   12.381878421390995       0.33994478274207907       0.65366610520482249        193.59112998955419     
   12.382528488341913       0.33990008204302335       0.65447949997886079        193.74126608253906     
   12.384385856682531       0.33985538447750396       0.65532997947384763        193.89146602151573     
   12.385712462381695       0.33981071931631440       0.65614565524789314        194.04172980005387     
   12.384798913299880       0.33976606953429334       0.65691995402143166        194.19205741172595     
   12.387435921364006       0.33972146082764293       0.65782787966616585        194.34244885010486     
   12.388563964224332       0.33967684660195852       0.65865068183617403        194.49290410876546     
   12.390237638162251       0.33963225968078548       0.65948023132692923        194.64342318128325     
   12.388917264056495       0.33958768122458821       0.66022400954056359        194.79400606123602     
   12.392401309456973       0.33954313630911098       0.66113893893806464        194.94465274220207     
   12.390706771736669       0.33949861370344864       0.66195860696693443        195.09536321776167     
   12.394324628392216       0.33945410425450079       0.66279364700291854        195.24613748149710     
   12.395501205544075       0.33940960806363235       0.66361285967090011        195.39697552699147     
   12.396501252140855       0.33936514054478900       0.66442212227731767        195.54787734782869     
   12.397807868511812       0.33932068925833475       0.66527100248904958        195.69884293759520     
   12.399133558118267       0.33927625742452089       0.66608924007007120        195.84987228987745     
   12.399662211704911       0.33923184533214440       0.66691300757291117        196.00096539826598     
   12.401179034649953       0.33918745650673626       0.66774285516151366        196.15212225635051     
   12.402008745161702       0.33914308252346653       0.66857626453721186        196.30334285772290     
   12.404768071544570       0.33909872347895931       0.66940977216767428        196.45462719597666     
   12.404203094553450       0.33905439563162765       0.67022784553925718        196.60597526470679     
   12.405045916121537       0.33901007680737277       0.67104504571097390        196.75738705750982     
   12.406526254025591       0.33896577962172542       0.67188268653098815        196.90886256798308     
   12.408285108808407       0.33892150593163001       0.67270653803728342        197.06040178972705     
   12.405353357845350       0.33887724863749752       0.67353113806920228        197.21200471634219     
   12.409863468852999       0.33883300959602641       0.67436566893275274        197.36367134143137     
   12.410714027547201       0.33878879125721550       0.67518463582442922        197.51540165859845     
   12.411661622952535       0.33874459084404707       0.67600412016209077        197.66719566144974     
   12.413896606579545       0.33870040853151390       0.67683489212878123        197.81905334359180     
   12.413904477860569       0.33865625453704690       0.67763595857700065        197.97097469863388     
   12.415795522797321       0.33861210727939711       0.67848176099067581        198.12295972018651     
   12.416915800124377       0.33856798711728797       0.67931084424896537        198.27500840186173     
   12.417039160609992       0.33852388789878946       0.68011917194311844        198.42712073727310     
   12.418874447766788       0.33847980244641640       0.68095994725396702        198.57929672003579     
   12.419295050092231       0.33843573917974246       0.68176248555448327        198.73153634376749     
   12.421222384022851       0.33839169508656441       0.68261507521471965        198.88383960208563     
   12.422881581093080       0.33834766979108122       0.68343609231606151        199.03620648861107     
   12.423855831865126       0.33830366306312920       0.68427050571962711        199.18863699696576     
   12.424228305718941       0.33825967498985371       0.68508450141424804        199.34113112077225     
   12.425472366207497       0.33821570730177358       0.68590470108275692        199.49368885365647     
   12.426704304195287       0.33817175998967208       0.68673454717960913        199.64631018924482     
   12.427546920776679       0.33812783091772330       0.68755155394726264        199.79899512116648     
   12.425531311209232       0.33808391955098327       0.68837139255744906        199.95174364305052     
   12.429126083739872       0.33804002968274521       0.68916752769140133        200.10455574852895     
   12.431428162828302       0.33799615806117989       0.69001840299596939        200.25743143123574     
   12.432305186114069       0.33795230539742754       0.69085159905787041        200.41037068480591     
   12.430311783074268       0.33790847199464913       0.69167050298119215        200.56337350287646     
   12.435012520279928       0.33786465750474604       0.69250140356204859        200.71643987908558     
   12.435675564613302       0.33782086246158388       0.69330901641281917        200.86956980707367     
   12.436386890546601       0.33777708661224642       0.69412487344655383        201.02276328048356     
   12.437528154642276       0.33773332973975251       0.69494549131616656        201.17602029295813     
   12.438964926734782       0.33768959194711878       0.69579153983308606        201.32934083814311     
   12.440534122823280       0.33764587349795172       0.69660499718690505        201.48272490968614     
   12.440469658129551       0.33760217365208844       0.69737659211121517        201.63617250123630     
   12.443110182782997       0.33755849270284094       0.69825491473719214        201.78968360644419     
   12.444145192164797       0.33751483239581315       0.69907841073400956        201.94325821896194     
   12.444735850233702       0.33747118876584420       0.69989864306182714        202.09689633244449     
   12.446034427306191       0.33742756519722195       0.70072577303101014        202.25059794054749     
   12.443701464159737       0.33738395995013437       0.70153745106326648        202.40436303692914     
   12.447844066556570       0.33734037667420191       0.70235311417958257        202.55819161524886     
   12.449777743021192       0.33729681166542896       0.70319045274691361        202.71208366916881     
   12.447490712505640       0.33725326139084449       0.70400870193909404        202.86603919235179     
   12.451779973310630       0.33720973555202027       0.70482221084937524        203.02005817846282     
   12.452512869013701       0.33716622339731195       0.70564496914238173        203.17414062116885     
   12.454501040876695       0.33712273318145114       0.70646571378160428        203.32828651413874     
   12.454880085974587       0.33707926148065298       0.70727288648974096        203.48249585104307     
   12.456294028481961       0.33703580988955428       0.70811780048539563        203.63676862555394     
   12.457120134511246       0.33699237836770529       0.70892621806343814        203.79110483134625     
   12.458588852568624       0.33694896017757198       0.70974644659318853        203.94550446209578     
   12.459156021501650       0.33690556914258180       0.71055228595606679        204.09996751148043     
   12.460066264547732       0.33686218671794910       0.71137526452289845        204.25449397318005     
   12.461740600559787       0.33681882898506821       0.71220188403172813        204.40908384087589     
   12.463513958556028       0.33677549398004886       0.71302078485614073        204.56373710825221     
   12.464098660504490       0.33673217210175527       0.71383356357035588        204.71845376899401     
   12.464633978498441       0.33668886865197961       0.71463392175385232        204.87323381678939     
   12.463810876110013       0.33664558271981238       0.71548885424934650        205.02807724532670     
   12.464678651783920       0.33660231857934092       0.71617414786404199        205.18298404829682     
   12.467754871516188       0.33655907919313061       0.71709121482834193        205.33795421939323     
   12.466225244008079       0.33651585104190246       0.71778350178094819        205.49298775231119     
   12.471049708091309       0.33647264531927329       0.71876597978385737        205.64808464074687     
   12.473342156538113       0.33642945680169550       0.71957998592566974        205.80324487839931     
   12.473212967691913       0.33638628921419877       0.72036821894918235        205.95846845896932     
   12.474229475935557       0.33634312939732719       0.72120771806109707        206.11375537615919     
   12.471980815832010       0.33629999923625670       0.72202210156107427        206.26910562367354     
   12.476697864027862       0.33625688787421648       0.72285219117841537        206.42451919521940     
   12.477553081772335       0.33621379258567619       0.72364568582298905        206.57999608450379     
   12.478886997714664       0.33617071685581568       0.72448192697566549        206.73553628523868     
   12.478730629704170       0.33612765957744201       0.72524272412498947        206.89113979113512     
   12.480594208619321       0.33608462072595718       0.72606882244983639        207.04680659590798     
   12.482006799276522       0.33604159819256257       0.72692352412130945        207.20253669327380     
   12.483766499255605       0.33599859939591536       0.72775121225427697        207.35833007695010     
   12.485073855885766       0.33595561901326493       0.72856589188319121        207.51418674065732     
   12.485618800405794       0.33591265241416357       0.72936931534747074        207.67010667811772     
   12.486836336721051       0.33586971003848459       0.73019187012808306        207.82608988305563     
   12.487645975537694       0.33582677809474315       0.73098780446320055        207.98213634919617     
   12.489817972074160       0.33578387502931462       0.73181655271694845        208.13824607026945     
   12.490314837942073       0.33574098348432796       0.73263925567911647        208.29441904000433     
   12.491298223008185       0.33569811779630304       0.73345480140199015        208.45065525213269     
   12.492924591158735       0.33565526314249000       0.73427199881427219        208.60695470038917     
   12.493100411178069       0.33561242665957569       0.73504948946841486        208.76331737851024     
   12.494579525871906       0.33556962243140315       0.73587894759957095        208.91974328023372     
   12.495410388128484       0.33552681234748444       0.73668783571141216        209.07623239929978     
   12.497407000529789       0.33548403136834803       0.73751858068288345        209.23278472945123     
   12.498012182554026       0.33544127794172512       0.73832624831979932        209.38940026443152     
   12.499095746864477       0.33539853696858551       0.73913872087182197        209.54607899798751     
   12.500897233980124       0.33535581748213211       0.73996831597293133        209.70282092386776     
   12.501432183313014       0.33531311432269562       0.74076614449782019        209.85962603582215     
   12.502943068946097       0.33527042593720541       0.74159473558416522        210.01649432760397     
   12.504255934048803       0.33522775903051799       0.74240499829875717        210.17342579296687     
   12.505242878357969       0.33518511060512063       0.74322014964867100        210.33042042566791     
   12.506388466524038       0.33514247791493801       0.74401258797969316        210.48747821946600     
   12.508198126781469       0.33509986992962132       0.74483694337197937        210.64459916812163     
   12.507406999129445       0.33505728046162925       0.74560208809019424        210.80178326539709     
   12.509898526011213       0.33501470630103031       0.74646283151671133        210.95903050505879     
   12.510907561072136       0.33497214657014995       0.74727298171338530        211.11634088087217     
   12.513530326657204       0.33492961211525651       0.74807917425701698        211.27371438660742     
   12.512773985539594       0.33488709944585215       0.74887624769144689        211.43115101603507     
   12.514255255790308       0.33484458948078072       0.74970370141751030        211.58865076292852     
   12.515504507947355       0.33480210450354264       0.75051623127894040        211.74621362106322     
   12.515703597688578       0.33475964625357357       0.75128621908264581        211.90383958421685     
   12.517999568891536       0.33471720815685951       0.75214405468105960        212.06152864616880     
   12.518833621908252       0.33467476728235601       0.75294588225562997        212.21928080070128     
   12.519571398897501       0.33463237237224219       0.75374270580490332        212.37709604159681     
   12.522268025001603       0.33458996802953150       0.75457564755339956        212.53497436264311     
   12.521848325292364       0.33454760383491272       0.75535458480929341        212.69291575762728     
   12.523598611115268       0.33450524944056986       0.75619329574835448        212.85092022033965     
   12.524618736086365       0.33446291068430584       0.75699795854506768        213.00898774457261     
   12.526438021436858       0.33442060033166082       0.75781583019583731        213.16711832412113     
   12.527681501562006       0.33437829725573576       0.75862207606446486        213.32531195278102     
   12.527889397394636       0.33433601727699680       0.75942431563399804        213.48356862435224     
   12.529376693739920       0.33429374101309789       0.76023572222107927        213.64188833263438     
   12.530259724181120       0.33425151084587912       0.76103584862593776        213.80027107143172     
   12.531120643352530       0.33420928031153002       0.76183492269046393        213.95871683454894     
   12.532771310684893       0.33416707018359804       0.76265550501220081        214.11722561579370     
   12.528148204394968       0.33412489194429584       0.76320250395914035        214.27579740897525     
   12.534715604568984       0.33408270914949439       0.76426690730865943        214.43443220790607     
   12.536185219847022       0.33404056373856594       0.76507804616494912        214.59313000639969     
   12.536857764376226       0.33399842833531929       0.76588394842148333        214.75189079827214     
   12.539142817241222       0.33395631244414492       0.76669128815332654        214.91071457734182     
   12.539531215094398       0.33391421384830938       0.76750512269247251        215.06960133742908     
   12.540306406548993       0.33387212637421304       0.76829587588399673        215.22855107235736     
   12.542310273144752       0.33383006736407289       0.76911921691121787        215.38756377595098     
   12.543113012295576       0.33378801709328387       0.76992928742506550        215.54663944203662     
   12.543900537831792       0.33374600193906290       0.77073136148908017        215.70577806444450     
   12.545412929077326       0.33370399070636220       0.77154327456955540        215.86497963700549     
   12.546281255616382       0.33366200479920727       0.77234322738406902        216.02424415355401     
   12.547476772813924       0.33362002596340623       0.77314817627470855        216.18357160792468     
   12.548355664348573       0.33357808056027577       0.77394348794102186        216.34296199395692     
   12.549602100021525       0.33353613364550616       0.77475697361853513        216.50241530549059     
   12.550876396367716       0.33349422386789634       0.77555862697008604        216.66193153636826     
   12.552169450347911       0.33345232547222259       0.77637554801262953        216.82151068043450     
   12.553551431440585       0.33341044003627973       0.77718291449976284        216.98115273153707     
   12.554720167927966       0.33336858109821577       0.77797600531037858        217.14085768352456     
   12.555355493551628       0.33332673274243491       0.77878126872779430        217.30062553024837     
   12.556497062342171       0.33328490987972331       0.77957509906710576        217.46045626556290     
   12.558001835720953       0.33324310850866146       0.78039151333697276        217.62034988332368     
   12.558679918496992       0.33320130989850610       0.78119664971469505        217.78030637738931     
   12.560116156825803       0.33315953693711953       0.78199539956696162        217.94032574162037     
   12.560877022534148       0.33311777517912322       0.78280801599190752        218.10040796987860     
   12.562250887912988       0.33307604918839595       0.78361162121802086        218.26055305602978     
   12.563241857564364       0.33303433063693089       0.78441264591944648        218.42076099394109     
   12.564429296856524       0.33299262276044062       0.78521335088180999        218.58103177748220     
   12.565519209817673       0.33295094701565481       0.78601857958604771        218.74136540052484     
   12.566980822850788       0.33290927869345793       0.78682668790895016        218.90176185694278     
   12.567737582986535       0.33286762842755790       0.78761607238265308        219.06222114061251     
   12.569032192153587       0.33282600276306906       0.78841256632339984        219.22274324541218     
   12.570116026940918       0.33278439917326252       0.78922629380178433        219.38332816522345     
   12.571502533049745       0.33274279852715044       0.79003208788255186        219.54397589392934     
   12.572377455528244       0.33270122306845729       0.79081510579961212        219.70468642541445     
   12.573644275206412       0.33265966632255034       0.79163382355152412        219.86545975356756     
   12.575070082575344       0.33261812286331338       0.79243737973482364        220.02629587227796     
   12.575924501108775       0.33257660189552457       0.79324158505296949        220.18719477543854     
   12.577601996317282       0.33253509800896858       0.79404299183221150        220.34815645694346     
   12.578024974816149       0.33249361788255682       0.79484059400597840        220.50918091068962     
   12.579394003778603       0.33245214669652490       0.79564545720395219        220.67026813057660     
   12.580425365935644       0.33241069077539848       0.79644218296177116        220.83141811050544     
   12.582156145201706       0.33236925537457912       0.79725112248969887        220.99263084438022     
   12.580855822579812       0.33232785063386727       0.79794890925303374        221.15390632610706     
   12.583791228106042       0.33228645337142487       0.79884836356281685        221.31524454959418     
   12.584625419561457       0.33224506865724895       0.79964048653784447        221.47664550875280     
   12.586070390375239       0.33220371372906438       0.80045304577442322        221.63810919749514     
   12.587738961816084       0.33216237687677558       0.80125099756426243        221.79963560973749     
   12.588940772915317       0.33212104755575822       0.80204009508748164        221.96122473939730     
   12.589703086362967       0.33207974301800253       0.80285094451952088        222.12287658039429     
   12.591104097509220       0.33203845273865668       0.80364934507481800        222.28459112665098     
   12.590195920375757       0.33199717163109166       0.80437326711882617        222.44636837209231     
   12.592719779190837       0.33195591478719705       0.80523853521635735        222.60820831064498     
   12.594236880021253       0.33191468374015509       0.80604802549910592        222.77011093623864     
   12.595211401960896       0.33187346197149498       0.80684515624575770        222.93207624280447     
   12.596082606595941       0.33183227138690236       0.80762710622274703        223.09410422427752     
   12.597626430258474       0.33179107511740036       0.80843639712860604        223.25619487459306     
   12.598175700450287       0.33174991357837330       0.80922729614352529        223.41834818769033     
   12.599886198468980       0.33170876795981119       0.81003817770781217        223.58056415751082     
   12.600773540018977       0.33166763234625529       0.81083132382947554        223.74284277799711     
   12.601169322125267       0.33162651969062512       0.81159318734231956        223.90518404309566     
   12.603155779320117       0.33158542679752628       0.81243153640224042        224.06758794675446     
   12.604247053448285       0.33154434913239944       0.81320404283979542        224.23005448292417     
   12.605367147576315       0.33150329121151029       0.81402684084216115        224.39258364555718     
   12.606869919522614       0.33146224508283800       0.81481684709012059        224.55517542860926     
   12.607982634128279       0.33142122061730017       0.81561136859328653        224.71782982603742     
   12.608349858054968       0.33138021941054913       0.81640479740203253        224.88054683180195     
   12.609668296039894       0.33133922578400465       0.81719860254569188        225.04332643986569     
   12.611061703607502       0.33129825110148842       0.81798162019999865        225.20616864419276     
   12.612108829671381       0.33125730313931584       0.81878963518722969        225.36907343875021     
   12.614091079885700       0.33121636199939736       0.81958320479760716        225.53204081750732     
   12.614417623995713       0.33117544425733575       0.82037594327539154        225.69507077443697     
   12.615275914390153       0.33113454537752862       0.82117280036079809        225.85816330351238     
   12.616447567673312       0.33109366010460134       0.82196354304907537        226.02131839871089     
   12.617510979506788       0.33105279149800954       0.82275121928352457        226.18453605401075     
   12.618689954088788       0.33101194260896755       0.82354864367515146        226.34781626339361     
   12.619928074004893       0.33097111072662116       0.82434814328891615        226.51115902084371     
   12.620993376954342       0.33093029943262636       0.82514389094389029        226.67456432034697     
   12.622469989756334       0.33088950303022607       0.82593327736851174        226.83803215589174     
   12.623119575146605       0.33084872259355014       0.82672462606841246        227.00156252146934     
   12.624720162695196       0.33080796190300121       0.82751949810480541        227.16515541107276     
   12.625395375438478       0.33076721907215373       0.82830728325680536        227.32881081869826     
   12.626399498542131       0.33072649264816678       0.82907236020268760        227.49252873834328     
   12.627485578686601       0.33068578411910898       0.82987940494938706        227.65630916400934     
   12.628955078641809       0.33064509209546761       0.83068491651798904        227.82015208969878     
   12.629384282975508       0.33060441822585546       0.83145035098990216        227.98405750941734     
   12.630806602417824       0.33056376165637907       0.83225974241855516        228.14802541717262     
   12.632136773448492       0.33052312266764761       0.83304708527238269        228.31205580697505     
   12.633460162900446       0.33048250107122118       0.83384482505055724        228.47614867283701     
   12.634688434102936       0.33044189690318210       0.83463121030039122        228.64030400877394     
   12.635638980810890       0.33040130958676667       0.83542935261097029        228.80452180880360     
   12.636962505082058       0.33036073933588300       0.83622110797844285        228.96880206694462     
   12.637921429713867       0.33031978378793514       0.83698867934080767        229.13314477722079     
   12.638948392624755       0.33027965257486858       0.83778954818448903        229.29754993365600     
   12.641455567344071       0.33023913595998683       0.83859012086378781        229.46201753027844     
   12.641938003357426       0.33019822760270229       0.83934929669739033        229.62654756111615     
   12.643093744541021       0.33015815330685427       0.84016548937430680        229.79114002020222     
   12.643372480651928       0.33011727563962417       0.84093193552340240        229.95579490157141     
   12.644080697553559       0.33007682462035093       0.84169817322274787        230.12051219926002     
   12.645670453812940       0.33003639180010563       0.84250313449717484        230.28529190730785     
   12.647099812495799       0.32999597875536352       0.84328684401331699        230.45013401975683     
   12.648293047102168       0.32995558020744209       0.84408356023390385        230.61503853065022     
   12.648741689849821       0.32991519967901084       0.84485907507101754        230.78000543403621     
   12.649886496007609       0.32987483676592316       0.84564161992827402        230.94503472396275     
   12.650961645123139       0.32983449083633654       0.84643943698000090        231.11012639448239     
   12.652248891958582       0.32979416273415657       0.84722466397374940        231.27528043964827     
   12.653220026489837       0.32975385071692376       0.84801175552758246        231.44049685351737     
   12.654484682844322       0.32971355717698159       0.84880368196182265        231.60577563014922     
   12.655716646621626       0.32967328188450212       0.84958775151560506        231.77111676360380     
   12.657770124803951       0.32963302271477690       0.85037073888059278        231.93652024794639     
   12.657752690826113       0.32959277925060171       0.85115726592595342        232.10198607724215     
   12.658841020128923       0.32955255181225251       0.85194469433804909        232.26751424556087     
   12.659632413647063       0.32951234523925726       0.85271606934751742        232.43310474697333     
   12.661073112980384       0.32947215647428391       0.85350686261986430        232.59875757555358     
   12.662350891612634       0.32943198349290864       0.85430262749980668        232.76447272537712     
   12.663377420935882       0.32939182342656087       0.85508270932720276        232.93025019052320     
   12.664629317304181       0.32935169798062114       0.85586647698540286        233.09608996507268     
   12.665587320398972       0.32931157381862358       0.85665293772650652        233.26199204310942     
   12.666271975772757       0.32927146314272671       0.85742920361480524        233.42795641871945     
   12.668472254063568       0.32923138274810543       0.85820824527393391        233.59398308599111     
   12.669623757812685       0.32919131291736475       0.85900156516592074        233.76007203901528     
   12.669805491228614       0.32915127265844912       0.85978359673966487        233.92622327188550     
   12.671006286287808       0.32911122139717025       0.86056797939122187        234.09243677869850     
   12.672269226175366       0.32907120321645394       0.86135144763660743        234.25871255355182     
   12.673229654404293       0.32903120669703761       0.86213629820309179        234.42505059054696     
   12.674424513171131       0.32899121719550883       0.86292355535279064        234.59145088378705     
   12.674031934867649       0.32895124978448276       0.86364728455687467        234.75791342737855     
   12.676258966339228       0.32891129565521388       0.86447255935559753        234.92443821542915     
   12.677582820282323       0.32887135326231537       0.86526558490920735        235.09102524205039     
   12.678749098005689       0.32883145153702070       0.86604418213210721        235.25767450135490     
   12.679400974359371       0.32879154179395920       0.86680711376962472        235.42438598745895     
   12.681210689577942       0.32875167130210720       0.86760735491664709        235.59115969448101     
   12.681826616363345       0.32871179980528592       0.86837879311196908        235.75799561654225     
   12.683253280027268       0.32867197613149218       0.86916856660760300        235.92489374776494     
   12.683866182895228       0.32863211482887161       0.86993547623561751        236.09185408227700     
   12.685716780448233       0.32859231298577463       0.87072869335966352        236.25887661420469     
   12.686383340360557       0.32855251005460712       0.87150634385300774        236.42596133767998     
   12.687609271614630       0.32851273021603311       0.87228230336224688        236.59310824683601     
   12.688414653180699       0.32847296733530063       0.87306338829219698        236.76031733580865     
   12.689529865363243       0.32843323272168673       0.87384384153029204        236.92758859873615     
   12.687389868510973       0.32839349854321170       0.87447890165725850        237.09492202975980     
   12.691566129469317       0.32835379135161158       0.87537761335598274        237.26231762302260     
   12.692843025430234       0.32831408212660002       0.87618302753019961        237.42977537267100     
   12.694156683586426       0.32827438962574823       0.87696293499571409        237.59729527285330     
   12.695324523737773       0.32823475718729572       0.87773331214764283        237.76487731772013     
   12.696737147306505       0.32819510449434597       0.87850895908825644        237.93252150142558     
   12.697566851499266       0.32815546929680850       0.87929103479422555        238.10022781812526     
   12.698738930270261       0.32811584238263886       0.88006487727364535        238.26799626197706     
   12.699239309452814       0.32807623968566052       0.88084391857028876        238.43582682714299     
   12.699946916589536       0.32803667930393915       0.88160138263375543        238.60371950778642     
   12.701403199877543       0.32799713234582006       0.88238384444903917        238.77167429807352     
   12.702560968780366       0.32795758973596945       0.88317168869898932        238.93969119217218     
   12.703807980685651       0.32791805562927917       0.88395112838077983        239.10777018425486     
   12.703831700292183       0.32787853548413148       0.88468665483644671        239.27591126849455     
   12.707428626890461       0.32783903366907546       0.88556383991490095        239.44411443906674     
   12.708449286363726       0.32779958166541445       0.88633338441881893        239.61237969015127     
   12.710543841464613       0.32776011329993249       0.88716236611686061        239.78070701592890     
   12.710145843664447       0.32772065095950337       0.88783114611464509        239.94909641058356     
   12.710126235202146       0.32768124199344589       0.88858251487805806        240.11754786830178     
   12.711456410746216       0.32764182340667397       0.88937722415927301        240.28606138327257     
   12.713448140118640       0.32760245534691435       0.89014464162151907        240.45463694968655     
   12.713237762026596       0.32756306205850327       0.89090653709245560        240.62327456173858     
   12.715064380211842       0.32752370143824222       0.89169679390855550        240.79197421362497     
   12.715704606668028       0.32748434824024614       0.89246592458830576        240.96073589954466     
   12.716886405683683       0.32744503934531394       0.89323723493345508        241.12955961369943     
   12.717831371162003       0.32740572033224924       0.89401176999022203        241.29844535029318     
   12.719463655904786       0.32736640926579680       0.89479402952021603        241.46739310353303     
   12.720065490875042       0.32732713161163690       0.89554681714273709        241.63640286762748     
   12.721019135592124       0.32728789914073708       0.89633821610036446        241.80547463678980     
   12.722274387235526       0.32724865679420506       0.89710345053458207        241.97460840523303     
   12.723495036524870       0.32720940778536772       0.89788381513401394        242.14380416717458     
   12.724807186381913       0.32717020811705300       0.89865310807109677        242.31306191683373     
   12.725673009701932       0.32713098298791798       0.89942102666165402        242.48238164843349     
   12.726277812715590       0.32709184470803321       0.90018104782448394        242.65176335619694     
   12.727454321219771       0.32705268397320558       0.90094841055944608        242.82120703435260     
   12.728917150649435       0.32701352904038644       0.90174024075297166        242.99071267712932     
   12.730299677325119       0.32697436241145145       0.90250208545717858        243.16028027875996     
   12.729453905914998       0.32693523975272470       0.90321999979431256        243.32990983347926     
   12.732313198076287       0.32689619502900080       0.90404593148623436        243.49960133552477     
   12.733306728813593       0.32685711454647831       0.90482098486279383        243.66935477913614     
   12.733946790715263       0.32681805249658896       0.90558273672295098        243.83917015855675     
   12.735114369112674       0.32677901642944163       0.90635171274359683        244.00904746803067     
   12.736286386516506       0.32673995692209434       0.90712511733012369        244.17898670180645     
   12.737149674222614       0.32670098251991248       0.90788688106934712        244.34898785413432     
   12.738032606234896       0.32666198490758708       0.90864041958981134        244.51905091926696     
   12.739400500518354       0.32662298694096903       0.90943303615830251        244.68917589145957     
   12.740094283041275       0.32658402210027759       0.91019370032353142        244.85936276497128     
   12.741335593173392       0.32654507359047735       0.91093999962367922        245.02961153406204     
   12.742289858376541       0.32650615372626185       0.91172186316067183        245.19992219299485     
   12.743435557550692       0.32646722629843689       0.91249291581464387        245.37029473603599     
   12.744751569026549       0.32642834870720933       0.91327286646971073        245.54072915745357     
   12.746086150745166       0.32638948489338415       0.91402044148660067        245.71122545151846     
   12.746813963507062       0.32635057202212248       0.91479888412678745        245.88178361250542     
   12.747613891727191       0.32631174952240144       0.91556029082833879        246.05240363468889     
   12.748599050047899       0.32627288879597233       0.91633732161970227        246.22308551234860     
   12.749786441645645       0.32623407970619117       0.91710469924497140        246.39382923976603     
   12.750551772810185       0.32619528926635422       0.91785512823098003        246.56463481122506     
   12.752033363492323       0.32615650466028517       0.91863959388467675        246.73550222101204     
   12.752296139579325       0.32611772530441296       0.91939140714268330        246.90643146341608     
   12.754062373415337       0.32607896297236605       0.92016112977154285        247.07742253272957     
   12.754990673984469       0.32604023627035145       0.92091522552831695        247.24847542324642     
   12.756481248051610       0.32600150462138749       0.92169017258289021        247.41959012926415     
   12.757784534598111       0.32596279367911118       0.92245653050812881        247.59076664508132     
   12.758243599387816       0.32592412252336334       0.92321907667732284        247.76200496500155     
   12.759328123533045       0.32588543424221955       0.92398129004616736        247.93330508332841     
   12.760426855495941       0.32584677915265170       0.92473976764667731        248.10466699437006     
   12.760952967058476       0.32580815655562223       0.92548969731045072        248.27609069243610     
   12.762546406163546       0.32576951724694103       0.92625100791835835        248.44757617184027     
   12.763658227269040       0.32573092468135795       0.92702874925050860        248.61912342689641     
   12.764636170646822       0.32569234903620603       0.92779439409123354        248.79073245192311     
   12.765292793425917       0.32565374242291539       0.92852950395234257        248.96240324124150     
   12.766788446512701       0.32561519983562542       0.92931677140615188        249.13413578917383     
   12.767884465448786       0.32557664922814983       0.93008110335403826        249.30593009004684     
   12.768991937624165       0.32553810472767042       0.93084286627827506        249.47778613818778     
   12.769854384310618       0.32549963247204960       0.93160456749054554        249.64970392792887     
   12.771026411555212       0.32546113064912485       0.93236916117097701        249.82168345360301     
   12.772481129270956       0.32542263761974238       0.93312759756758412        249.99372470954717     
   12.773237062894234       0.32538416679057985       0.93388971165481016        250.16582769009926     
   12.773773240508316       0.32534572669839990       0.93463476058699402        250.33799238960256     
   12.774882420605071       0.32530729658923302       0.93539881746324860        250.51021880240023     
   12.776193774807524       0.32526888637541884       0.93617605896581790        250.68250692283891     
   12.777644552262903       0.32523047398704069       0.93695021528745837        250.85485674526839     
   12.778138410748440       0.32519210488014849       0.93768840345290272        251.02726826404157     
   12.779512697125993       0.32515373647409396       0.93845333477789916        251.19974147351314     
   12.776838712568125       0.32511537270448393       0.93905248002696995        251.37227636803888     
   12.780878991760451       0.32507704393001824       0.93994945676484920        251.54487294198131     
   12.782316244344949       0.32503874066890648       0.94073154046036322        251.71753118970241     
   12.783586762330017       0.32500043119803390       0.94148795884833625        251.89025110556639     
   12.784417326764116       0.32496214340883739       0.94224343032606528        252.06303268394282     
   12.785436208265072       0.32492387199459205       0.94298277220015470        252.23587591920213     
   12.786750504955398       0.32488560460510357       0.94375601382941943        252.40878080571719     
   12.786850241805107       0.32484737378084028       0.94449464033507280        252.58174733786441     
   12.788680837716701       0.32480913529812694       0.94528152039402591        252.75477551002336     
   12.789666992790774       0.32477092171537292       0.94603198670039834        252.92786531657458     
   12.790827839938604       0.32473274426416837       0.94679499966785408        253.10101675190228     
   12.791573935115057       0.32469456291167825       0.94754777923474331        253.27422981039371     
   12.792412345645062       0.32465640619128061       0.94829231971177053        253.44750448643777     
   12.793744955249098       0.32461826024115048       0.94906368589975798        253.62084077442691     
   12.794966120913983       0.32458012710960604       0.94982483896866343        253.79423866875578     
   12.796253700115139       0.32454202129786541       0.95058708836283357        253.96769816382181     
   12.796998881124100       0.32450391143159896       0.95134169450846962        254.14121925402569     
   12.798092846953949       0.32446582973263366       0.95209059705701149        254.31480193376933     
   12.799442469079956       0.32442777459749267       0.95285478119338618        254.48844619745987     
   12.799889850616879       0.32438970413552420       0.95359084445985032        254.66215203950452     
   12.800878556726609       0.32435167470263199       0.95434480903790098        254.83591945431408     
   12.802203507565594       0.32431365572225218       0.95509656592419878        255.00974843630291     
   12.803378078057550       0.32427565975146183       0.95584958106073270        255.18363897988655     
   12.804238051294423       0.32423768309245005       0.95660143589210933        255.35759107948434     
   12.804913419567329       0.32419971058597630       0.95734391833886856        255.53160472951831     
   12.806229090336357       0.32416175215140830       0.95809381536797911        255.70567992441329     
   12.807445428040333       0.32412381115351785       0.95885664942859672        255.87981665859544     
   12.808189399645153       0.32408587894024971       0.95960465315007637        256.05401492649554     
   12.809187506631767       0.32404797430223864       0.96036315378131820        256.22827472254568     
   12.809902442161128       0.32401007633198664       0.96109920881969280        256.40259604118137     
   12.811238503120110       0.32397220267503213       0.96185565941649809        256.57697887684094     
   12.812325750856795       0.32393434166699231       0.96261978719009378        256.75142322396482     
   12.813366077724394       0.32389648990641912       0.96336800023062741        256.92592907699668     
   12.814522833792052       0.32385866082192571       0.96411645673801283        257.10049643038241     
   12.815264193065966       0.32382084653960003       0.96486170991671849        257.27512527857147     
   12.816091461393375       0.32378304664161162       0.96560578622515980        257.44981561601560     
   12.817271214939275       0.32374525622346234       0.96636631517248861        257.62456743716842     
   12.817618794436585       0.32370748791979198       0.96708876096276419        257.79938073648805     
   12.819135784452412       0.32366973553903250       0.96785884318261695        257.97425550843411     
   12.820374340017517       0.32363199999167791       0.96861768538691684        258.14919174746888     
   12.821203031087894       0.32359428063763218       0.96934911634517151        258.32418944805829     
   12.822738790242004       0.32355656959155799       0.97012041816944572        258.49924860467058     
   12.823397814408635       0.32351888234525283       0.97086531752478755        258.67436921177625     
   12.824596269897025       0.32348120658016943       0.97161771810017616        258.84955126384892     
   12.825669570525280       0.32344354767895001       0.97234677318435092        259.02479475536535     
   12.826567369168648       0.32340590310641476       0.97311526775613166        259.20009968080495     
   12.827425891224568       0.32336827465877055       0.97385566396390777        259.37546603464949     
   12.829655682809850       0.32333066005773986       0.97460637979760767        259.55089381138390     
   12.828980245906530       0.32329306341963332       0.97533591294864597        259.72638300549471     
   12.830104762041909       0.32325548109761792       0.97608811524300421        259.90193361147374     
   12.831387975345342       0.32321791325387811       0.97684459377493127        260.07754562381325     
   12.832792893337082       0.32318036353793095       0.97759356553642551        260.25321903700882     
   12.833757450430664       0.32314282542305173       0.97833599445876818        260.42895384555999     
   12.834512497742422       0.32310530718911479       0.97908418833972077        260.60475004396778     
   12.835727671363593       0.32306779945323238       0.97981374524772591        260.78060762673618     
   12.836649187925040       0.32303031275340055       0.98057422929345595        260.95652658837230     
   12.837336454081647       0.32299283517535105       0.98131076424655717        261.13250692338653     
   12.839060361769770       0.32295537972475707       0.98207359483953627        261.30854862629093     
   12.836222558273088       0.32291793231379951       0.98267065082419969        261.48465169160158     
   12.839795436898068       0.32288050680250419       0.98350910648577949        261.66081611383555     
   12.841617259922490       0.32284308890235980       0.98430078058306436        261.83704188751500     
   12.841492591995879       0.32280569633121176       0.98498911580171800        262.01332900716386     
   12.843510877856390       0.32276831470717804       0.98578367622055407        262.18967746730863     
   12.845295186203323       0.32273095026863652       0.98652727811028817        262.36608726247903     
   12.845568719343401       0.32269359372780565       0.98726754517566062        262.54255838720644     
   12.846454226067065       0.32265626830086019       0.98801417016541004        262.71909083602810     
   12.848002794105369       0.32261893697233762       0.98876340733150925        262.89568460347971     
   12.848942836357082       0.32258164082851815       0.98950033140468796        263.07233968410469     
   12.848940024745081       0.32254434456029663       0.99021735399670219        263.24905607244432     
   12.850404835622470       0.32250707040137222       0.99098643811424936        263.42583376304691     
   12.851444127475517       0.32246979983547713       0.99172057472553843        263.60267275046181     
   12.852416736338064       0.32243256706185003       0.99247016898496321        263.77957302924068     
   12.853868256594987       0.32239533744419729       0.99321563283010350        263.95653459393884     
   12.854880423424349       0.32235812023338123       0.99395502088243914        264.13355743911444     
   12.855318838933778       0.32232092211339031       0.99467797742137942        264.31064155932910     
   12.856657315363551       0.32228373806676774       0.99542523242921510        264.48778694914546     
   12.857388038202672       0.32224657547806879       0.99616810864098371        264.66499360313122     
   12.858711883938561       0.32220943871556135       0.99691543512121161        264.84226151585540     
   12.859845038910859       0.32217228501298223       0.99765099031120485        265.01959068189103     
   12.861291800545146       0.32213516803599473       0.99839104054880312        265.19698109581299     
   12.860912984818805       0.32209805209733855       0.99910847170624173        265.37443275219960     
   12.866003048808414       0.32206095547589136       0.99984756550461451        265.55194564563226     
   12.863512493309477       0.32202387921273168        1.0006089869114254        265.72951977069488     
   12.864519265798508       0.32198682307595317        1.0013393230638126        265.90715512197414     
   12.865698344751516       0.32194978175452038        1.0020853098740927        266.08485169406094     
   12.866342333625797       0.32191274575898504        1.0028192365582085        266.26260948154794     
   12.867797341363243       0.32187572052225732        1.0035629863425855        266.44042847902961     
   12.868358874753012       0.32183872962558491        1.0042941568271748        266.61830868110587     
   12.869228542241187       0.32180175495995333        1.0050286548242053        266.79625008237855     
   12.870035837181836       0.32176477896113692        1.0057459117581031        266.97425267745155     
   12.871318639649894       0.32172781396954730        1.0065018736037157        267.15231646093338     
   12.871789686064032       0.32169087925304862        1.0072206811776252        267.33044142743324     
   12.872911483797921       0.32165396574035632        1.0079641784680824        267.50862757156523     
   12.874679929217185       0.32161705700845650        1.0087093585701059        267.68687488794615     
   12.875226853776239       0.32158017788775928        1.0094523579769259        267.86518337119509     
   12.874300840113916       0.32154328745313165        1.0101080711959118        268.04355301593444     
   12.877460523905556       0.32150641787298884        1.0109171006666913        268.22198381678953     
   12.878490074827745       0.32146956268907223        1.0116444539445781        268.40047576838867     
   12.878440296455540       0.32143272886614432        1.0123613624683550        268.57902886536385     
   12.880314693527028       0.32139591495768710        1.0131217048447694        268.75764310234848     
   12.880378952718560       0.32135909988953903        1.0138144599720678        268.93631847398058     
   12.882458907745065       0.32132231007726164        1.0145837926001393        269.11505497490049     
   12.882974006277301       0.32128552483792594        1.0153042779476806        269.29385259975157     
   12.884101191065085       0.32124877170712340        1.0160553131852563        269.47271134318038     
   12.884450637543953       0.32121203429382239        1.0167726614852812        269.65163119983538     
   12.885935258640444       0.32117532337865895        1.0175163703804118        269.83061216437068     
   12.886830177477028       0.32113859678627682        1.0182534089930138        270.00965423144089     
   12.888001271964674       0.32110189255303562        1.0189863724380490        270.18875739570444     
   12.888775628931841       0.32106520844156272        1.0197185548984389        270.36792165182356     
   12.889317562347811       0.32102853991377023        1.0204289135472435        270.54714699446316     
   12.890340409492223       0.32099187200823009        1.0211686251277408        270.72643341828950     
   12.891509219582810       0.32095523991291736        1.0219109636122414        270.90578091797516     
   12.892651094432365       0.32091860998916499        1.0226483111031788        271.08518948819363     
   12.893817044727792       0.32088202751714801        1.0233772941008323        271.26465912362198     
   12.894341890402332       0.32084541202952793        1.0241046100710491        271.44418981893978     
   12.895652118621284       0.32080886070067205        1.0248406819455020        271.62378156883091     
   12.896540999251998       0.32077226834355421        1.0255766532460431        271.80343436798182     
   12.897504954428511       0.32073573322075449        1.0263034526376957        271.98314821108119     
   12.898445198230881       0.32069919265871527        1.0270326157304970        272.16292309282227     
   12.899122489217683       0.32066267851825181        1.0277500780547815        272.34275900790101     
   12.900282912616142       0.32062617481231886        1.0284891173346054        272.52265595101585     
   12.901055284657858       0.32058969190778486        1.0292147391035420        272.70261391686853     
   12.902963658384206       0.32055320159932055        1.0299482890919209        272.88263290016528     
   12.903330589392809       0.32051675038450161        1.0306721392155458        273.06271289561397     
   12.904656887147221       0.32048031889279133        1.0314054085309312        273.24285389792590     
   12.904937718411812       0.32044387355622367        1.0321239472551083        273.42305590181553     
   12.906147136466188       0.32040745841192747        1.0328505220563255        273.60331890200183     
   12.906966649094189       0.32037105084150574        1.0335850107675426        273.78364289320496     
   12.908170871494599       0.32033466271170946        1.0343039638091993        273.96402787014927     
   12.908766643841403       0.32029830134869486        1.0350270406774780        274.14447382756344     
   12.910698149192296       0.32026195977358757        1.0357641338579855        274.32498076017697     
   12.910635759384455       0.32022561879265882        1.0364743893174757        274.50554866272466     
   12.911694908460754       0.32018930024376535        1.0372056242136976        274.68617752994254     
   12.912589437843868       0.32015297104218798        1.0379270569282368        274.86686735657281     
   12.914192043764489       0.32011666107605047        1.0386593013601688        275.04761813735809     
   12.914692418711709       0.32008037015773422        1.0393854817738004        275.22842986704558     
   12.915090050226407       0.32004412492241113        1.0400913064976305        275.40930254038534     
   12.916601248179930       0.32000786525602892        1.0408344708525308        275.59023615213169     
   12.917352316508252       0.31997163380807508        1.0415554642042821        275.77123069704112     
   12.918435231371678       0.31993541236000256        1.0422800077913597        275.95228616987367     
   12.918995841521635       0.31989920236830038        1.0429830161174918        276.13340256539277     
   12.920197537611312       0.31986301656723715        1.0437167936388465        276.31457987836552     
   12.921083399637482       0.31982683800226169        1.0444385947739625        276.49581810356250     
   12.922107303434332       0.31979066007047402        1.0451654416337126        276.67711723575587     
   12.923172196809599       0.31975451695223484        1.0459033742726618        276.85847726972372     
   12.924188295353170       0.31971836134514597        1.0466012928556310        277.03989820024657     
   12.924096697481016       0.31968225564064484        1.0473056470946023        277.22138002210630     
   12.925977749476631       0.31964614939265118        1.0480819114363986        277.40292273009135     
   12.927266423803927       0.31961006497655570        1.0487965607230854        277.58452631899212     
   12.927960656251170       0.31957397655924530        1.0495189092402066        277.76619078360187     
   12.928838883971652       0.31953792774588630        1.0502337309425995        277.94791611871744     
   12.929994609807666       0.31950187503564442        1.0509648645733154        278.12970231914045     
   12.930513720917949       0.31946584464962235        1.0516753082296613        278.31154937967466     
   12.931506089369448       0.31942983216918774        1.0523978399157721        278.49345729512726     
   12.932083154405422       0.31939383102901103        1.0530994640945783        278.67542606030958     
   12.933401406672829       0.31935782852026540        1.0538268548168612        278.85745567003653     
   12.935093802658503       0.31932186152044445        1.0545498854724236        279.03954611912451     
   12.935641028404914       0.31928589067709345        1.0552769369604977        279.22169740239730     
   12.936639773964512       0.31924995862107253        1.0559954617679435        279.40390951467822     
   12.937339353721887       0.31921402937145887        1.0567139016490210        279.58618245079555     
   12.938719919093767       0.31917811413624814        1.0574382614251825        279.76851620558318     
   12.939328986599191       0.31914221463840287        1.0581515978126508        279.95091077387559     
   12.940339967687054       0.31910632744170808        1.0588611562170807        280.13336615051105     
   12.940845262198343       0.31907045596857542        1.0595830434664875        280.31588233033398     
   12.941663355026446       0.31903460543161966        1.0602908486930951        280.49845930818924     
   12.942807378154765       0.31899874534034900        1.0610141566590336        280.68109707892813     
   12.943984320895410       0.31896292950552996        1.0617291694564768        280.86379563740280     
   12.944628492467748       0.31892711139745200        1.0624492955024996        281.04655497847187     
   12.945678019442608       0.31889131227569811        1.0631715237169874        281.22937509699483     
   12.946432671954760       0.31885553449989285        1.0638748519169607        281.41225598783751     
   12.947673825166044       0.31881977133318828        1.0645973608167110        281.59519764586673     
   12.948559868788838       0.31878400468028190        1.0653119157326538        281.77820006595499     
   12.949280727266054       0.31874826467776296        1.0660284116580314        281.96126324297762     
   12.950193636057973       0.31871254316955577        1.0667429257119443        282.14438717181434     
   12.951425403741641       0.31867684399821278        1.0674607035410952        282.32757184734743     
   12.951950249093747       0.31864113598286925        1.0681629759227393        282.51081726446438     
   12.952714330379219       0.31860545340679269        1.0688867352872893        282.69412341805452     
   12.954203581286137       0.31856978115441870        1.0695995632270281        282.87749030301279     
   12.954564325150448       0.31853413735709424        1.0702956574656795        283.06091791423779     
   12.955729959209281       0.31849850392948648        1.0710288430467241        283.24440624663072     
   12.956148720658957       0.31846287376273957        1.0717275628254148        283.42795529509664     
   12.957426175975257       0.31842726342820349        1.0724526096870917        283.61156505454602     
   12.958454037503898       0.31839166796674090        1.0731664211086929        283.79523551989217     
   12.959043665255349       0.31835607367463226        1.0738714706361296        283.97896668605188     
   12.960075358479196       0.31832052474874983        1.0745873343915664        284.16275854794662     
   12.961570651248786       0.31828496654956362        1.0753020063180145        284.34661110050092     
   12.962109754611724       0.31824942954870211        1.0760139295121709        284.53052433864411     
   12.963206044190352       0.31821389765514468        1.0767295687083116        284.71449825730889     
   12.963759477213118       0.31817839237346174        1.0774330696651671        284.89853285143249     
   12.964996550909321       0.31814289048281263        1.0781449610192719        285.08262811595512     
   12.965744338188751       0.31810741391272251        1.0788548439136141        285.26678404582179     
   12.966469521644756       0.31807195876840605        1.0795603879272193        285.45100063598125     
   12.967174677504437       0.31803650398616906        1.0802598776729035        285.63527788138651     
   12.968370157429487       0.31800105964186742        1.0809858287795742        285.81961577699445     
   12.969368700971074       0.31796564379145836        1.0816997108576127        286.00401431776561     
   12.970464680485515       0.31793023508107160        1.0824005661010905        286.18847349866587     
   12.972195859856983       0.31789483741466351        1.0831156569815543        286.37299331466380     
   12.971758512565737       0.31785945493346274        1.0838080147958649        286.55757376073223     
   12.973117036345325       0.31782409227454489        1.0845308755530891        286.74221483184971     
   12.974148175963473       0.31778873872621516        1.0852378779123499        286.92691652299692     
   12.974797642172438       0.31775340692462301        1.0859474401842462        287.11167882915936     
   12.975695631680855       0.31771808224727033        1.0866503511158103        287.29650174532799     
   12.975408339489352       0.31768277602043882        1.0873182260916103        287.48138526649677     
   12.977232582705994       0.31764748191622305        1.0880645531629498        287.66632938766361     
   12.978429499652760       0.31761220228395798        1.0887739195168140        287.85133410383185     
   12.978804522295464       0.31757693691812394        1.0894517948530613        288.03639941000802     
   12.980112631373625       0.31754168961412205        1.0901877554761552        288.22152530120343     
   12.981258103268283       0.31750644854663784        1.0908961446239489        288.40671177243388     
   12.982041758199177       0.31747122363411040        1.0916023691300469        288.59195881871983     
   12.983038313541059       0.31743601493064960        1.0923156869039212        288.77726643508504     
   12.984128036292228       0.31740082243873169        1.0930236601849821        288.96263461655911     
   12.984953772038113       0.31736564218192576        1.0937270999948301        289.14806335817440     
   12.985660508353105       0.31733047663550817        1.0944279326985400        289.33355265496914     
   12.986643167920304       0.31729532563221113        1.0951259769253658        289.51910250198540     
   12.987161059858476       0.31726019064166222        1.0958178279659692        289.70471289426985     
   12.988106922599957       0.31722506588609439        1.0965399990587843        289.89038382687346     
   12.988884014429415       0.31718995722143578        1.0972287002629739        290.07611529485308     
   12.988676724366618       0.31715486276118360        1.0978918282399148        290.26190729326805     
   12.991058785275349       0.31711978312206579        1.0986484652466382        290.44775981718237     
   12.991647119119623       0.31708471587522108        1.0993511679973336        290.63367286166806     
   12.992833249423763       0.31704966371025983        1.1000523404368154        290.81964642179804     
   12.993677443157626       0.31701462572261940        1.1007379366158840        291.00568049265081     
   12.994773192392756       0.31697960310658085        1.1014553409374790        291.19177506931095     
   12.995514528377367       0.31694459369958472        1.1021582267586956        291.37793014686599     
   12.996275366027925       0.31690959819390963        1.1028593404612892        291.56414572040990     
   12.997284731312321       0.31687461429427455        1.1035616568110038        291.75042178504032     
   12.998022846286673       0.31683964989654229        1.1042492811616411        291.93675833585968     
   12.999186749728578       0.31680469733972616        1.1049671655932527        292.12315536797638     
   12.999048889801871       0.31676975603774016        1.1056368300944399        292.30961287650223     
   13.000382208402796       0.31673483601005331        1.1063539698190865        292.49613085655523     
   13.001394364018202       0.31669992298906857        1.1070663124903684        292.68270930325747     
   13.002187891110662       0.31666502163042709        1.1077620709131351        292.86934821173634     
   13.003231153395207       0.31663014969582909        1.1084626781580045        293.05604757712393     
   13.004291579938888       0.31659527865003151        1.1091591670801908        293.24280739455850     
   13.005351191692561       0.31656042073766893        1.1098615967151715        293.42962765918173     
   13.005654289872339       0.31652558021599969        1.1105513827075897        293.61650836614132     
   13.005002817351391       0.31649075400170579        1.1111881430383759        293.80344951059089     
   13.007559410752906       0.31645593529583821        1.1119598314002845        293.99045108768678     
   13.008587222362889       0.31642114398897003        1.1126567970912336        294.17751309259341     
   13.009391581593464       0.31638635921447777        1.1133427531218834        294.36463552047843     
   13.010251702400275       0.31635158907782923        1.1140501912715639        294.55181836651599     
   13.011112547445713       0.31631683329301663        1.1147400746008449        294.73906162588474     
   13.011313275293933       0.31628208615431663        1.1154225796162993        294.92636529376858     
   13.012988770662078       0.31624736187446156        1.1161306588005286        295.11372936535787     
   13.013734750310503       0.31621263904900909        1.1168342443542916        295.30115383584763     
   13.014785244640478       0.31617795814198002        1.1175281478299390        295.48863870043721     
   13.015492069349184       0.31614325582414288        1.1182248201376204        295.67618395433419     
   13.015851136084917       0.31610858828251726        1.1189001130772400        295.86378959274941     
   13.017157594309234       0.31607392510743054        1.1196149754000444        296.05145561090006     
   13.017713999856445       0.31603929668342878        1.1202975272117628        296.23918200400902     
   13.019689881876319       0.31600464440023046        1.1210054210944251        296.42696876730486     
   13.019698950817434       0.31597003793020972        1.1216988525467115        296.61481589602079     
   13.020834859225086       0.31593542941767172        1.1223914263655852        296.80272338539726     
   13.021420066762248       0.31590085104422294        1.1230853647154087        296.99069123067994     
   13.022080313602647       0.31586626511462479        1.1237754478437081        297.17871942712014     
   13.023327945900339       0.31583169688366763        1.1244727845433753        297.36680796997490     
   13.023910099986985       0.31579716141322517        1.1251578963873623        297.55495685450757     
   13.024610377135918       0.31576264060061215        1.1258450062214045        297.74316607598752     
   13.025694806142141       0.31572811403659967        1.1265508853375430        297.93143562968964     
   13.026806101324441       0.31569360115681683        1.1272430052878792        298.11976551089441     
   13.027471017041089       0.31565912292680698        1.1279257555405036        298.30815571489001     
   13.027980597617097       0.31562463690480080        1.1286112321564958        298.49660623696923     
   13.028879628827264       0.31559015219869418        1.1293099978773864        298.68511707243272     
   13.030222389071659       0.31555571491441831        1.1300083363593296        298.87368821658362     
   13.030905327641614       0.31552128437041166        1.1306930838398646        299.06231966473609     
   13.031557568593000       0.31548687491547145        1.1313796624965446        299.25101141220881     
   13.032611861596028       0.31545242339909241        1.1320782828324469        299.43976345432492     
   13.033482553839496       0.31541804231702364        1.1327681731467723        299.62857578641621     
   13.034375189974160       0.31538368112473603        1.1334622285836986        299.81744840382055     
   13.035116438841868       0.31534929753226654        1.1341446845300678        300.00638130188247     
   13.035559948637191       0.31531492803084549        1.1348029312601779        300.19537447595087     
   13.036680658518515       0.31528060214172177        1.1355218026221829        300.38442792138534     
   13.037235451451320       0.31524628908769586        1.1362019179378620        300.57354163354796     
   13.039395900605204       0.31521196867574197        1.1369127384144024        300.76271560781129     
   13.039475682814707       0.31517767616256703        1.1376036260270075        300.95194983955088     
   13.040636455976671       0.31514337569066447        1.1382908824676408        301.14124432415235     
   13.041647498996536       0.31510909399256221        1.1389748151017085        301.33059905700759     
   13.041810123243211       0.31507485123202905        1.1396670891392058        301.52001403351375     
   13.042801131335029       0.31504059607025270        1.1403513992202823        301.70948924907731     
   13.044285068724369       0.31500636587571629        1.1410368675309386        301.89902469910902     
   13.044695001398855       0.31497214732968215        1.1417345507489485        302.08862037902975     
   13.045542766784724       0.31493794373750950        1.1424157982564005        302.27827628426576     
   13.045879802114575       0.31490375308934032        1.1430907338474741        302.46799241025184     
   13.046999755677192       0.31486957399989213        1.1437720506429017        302.65776875242869     
   13.047828682354693       0.31483541121898995        1.1444632846632725        302.84760530624521     
   13.048709159153862       0.31480126989582513        1.1451592995653930        303.03750206715688     
   13.049628034897633       0.31476713294479330        1.1458449398411890        303.22745903062975     
   13.050616215010759       0.31473300159353146        1.1465314448266870        303.41747619213260     
   13.051176775455753       0.31469889169939741        1.1472146459809256        303.60755354714627     
   13.052120226151812       0.31466481347232916        1.1479030303588762        303.79769109115739     
   13.053104174081131       0.31463071463229025        1.1485836665861702        303.98788881965947     
   13.053770725921858       0.31459666290199484        1.1492697744139564        304.17814672815649     
   13.054718145821919       0.31456258952807781        1.1499581472557410        304.36846481215844     
   13.055793107805126       0.31452852850720148        1.1506383622438756        304.55884306718286     
   13.056133606401223       0.31449451012220020        1.1513179994541640        304.74928148875796     
   13.057303138263634       0.31446051272161085        1.1520015735245717        304.93978007241748     
   13.057744768566895       0.31442650407275602        1.1526769911741825        305.13033881370518     
   13.059041231670367       0.31439253419274849        1.1533682365570195        305.32095770817205     
   13.059715178536978       0.31435853997247631        1.1540430991564719        305.51163675137786     
   13.060366642478773       0.31432457987908602        1.1547261634711687        305.70237593889135     
   13.061121123873484       0.31429064146698127        1.1554104577359352        305.89317526628952     
   13.062146800244822       0.31425671487010709        1.1560856636510961        306.08403472915734     
   13.062978738966528       0.31422279426776695        1.1567723185792276        306.27495432308996     
   13.063673383076924       0.31418884227045246        1.1574413573265063        306.46593404368957     
   13.064626898304001       0.31415495859754600        1.1581334467899052        306.65697388656946     
   13.065123689667493       0.31412108528351212        1.1588072631862625        306.84807384734972     
   13.065930827438656       0.31408722728850408        1.1594836765747949        307.03923392166206     
   13.067158018110717       0.31405338241508746        1.1601717981410360        307.23045410514447     
   13.068343043092247       0.31401953317566172        1.1608490667243530        307.42173439344600     
   13.068328717642018       0.31398569714390068        1.1615206509945886        307.61307478222540     
   13.070072705945638       0.31395189167623866        1.1622116133077112        307.80447526714994     
   13.070281434171354       0.31391808234391416        1.1628892755065452        307.99593584389720     
   13.071136203740050       0.31388430341739831        1.1635524271301436        308.18745650815345     
   13.071976834555196       0.31385052006570158        1.1642380989238250        308.37903725561563     
   13.072996074816849       0.31381676899740468        1.1649133995520871        308.57067808199020     
   13.073829018326187       0.31378302168739175        1.1655951529055311        308.76237898299422     
   13.074503456238798       0.31374929470907897        1.1662701514605420        308.95413995435393     
   13.075181732109295       0.31371555757062902        1.1669464786149237        309.14596099180676     
   13.076010175424296       0.31368186617839150        1.1676244046400874        309.33784209109876     
   13.077066376488096       0.31364815445510974        1.1683029937191616        309.52978324798863     
   13.077692590941416       0.31361448987277529        1.1689865548708651        309.72178445824431     
   13.078160022471442       0.31358079699658187        1.1696501864630431        309.91384571764468     
   13.079522412082179       0.31354715087812601        1.1703315216187264        310.10596702197819     
   13.080086153839389       0.31351350939555822        1.1709942585448465        310.29814836704747     
   13.081011984169445       0.31347987982946851        1.1716839528451657        310.49038974866244     
   13.081692797600748       0.31344627262574404        1.1723549582572310        310.68269116264548     
   13.082574903312397       0.31341269242598352        1.1730320155397926        310.87505260483147     
   13.083366545936897       0.31337907448377778        1.1737018901089635        311.06747407106582     
   13.084067026452363       0.31334549818136553        1.1743796860807829        311.25995555720448     
   13.084897064723291       0.31331194314126304        1.1750522879711662        311.45249705911635     
   13.085520344829421       0.31327841369864123        1.1757160769320458        311.64509857268160     
   13.086590393599266       0.31324484867546498        1.1764010076674796        311.83776009379284     
   13.087600590316361       0.31321132602022356        1.1770717553743910        312.03048161835301     
   13.088103305101871       0.31317782192308857        1.1777445682175816        312.22326314227985     
   13.089113972023570       0.31314431774262980        1.1784154229879074        312.41610466150195     
   13.089940786888640       0.31311084019409241        1.1790882553124595        312.60900617196023     
   13.090707204860749       0.31307738206513042        1.1797484087151855        312.80196766960853     
   13.091250687708220       0.31304391128755032        1.1804272464104242        312.99498915041352     
   13.092244456646213       0.31301046641922098        1.1811001288707499        313.18807061035557     
   13.093137863088533       0.31297704131253029        1.1817723216171170        313.38121204542608     
   13.094022769396167       0.31294360272774002        1.1824467907439584        313.57441345163210     
   13.093953475086783       0.31291021515754136        1.1830840124534305        313.76767482499230     
   13.095283774660182       0.31287681018590907        1.1837840589977067        313.96099616154027     
   13.096194745989624       0.31284343107160001        1.1844605523021139        314.15437745732294     
   13.097010613683366       0.31281007529472854        1.1851163884139884        314.34781870839987     
   13.098193745062067       0.31277672107524190        1.1857973442288947        314.54131991084699     
   13.098699946186242       0.31274337029786320        1.1864694987956166        314.73488106075234     
   13.099904515077263       0.31271004136987912        1.1871266214372540        314.92850215422010     
   13.100556817648039       0.31267673234148641        1.1877931178612591        315.12218318736797     
   13.101322716893129       0.31264342512408300        1.1884669540317596        315.31592415632934     
   13.102271155843813       0.31261013038940294        1.1891389194758091        315.50972505725127     
   13.102793210410995       0.31257687021452585        1.1898004912992470        315.70358588629847     
   13.103515750032189       0.31254359213427957        1.1904798379774058        315.89750663964753     
   13.104276329186410       0.31251036176372926        1.1911350481723428        316.09148731349416     
   13.105452678151595       0.31247712530325383        1.1918279295606726        316.28552790404751     
   13.105711274318836       0.31244388061344697        1.1924728914778255        316.47962840753371     
   13.106377386640228       0.31241067508647524        1.1931402351537506        316.67378882019500     
   13.107401512724131       0.31237748664845094        1.1938059100113723        316.86800913829035     
   13.108324959973041       0.31234428190104879        1.1944720544389014        317.06228935809435     
   13.108654660146643       0.31231112424646440        1.1951323691153011        317.25662947590035     
   13.107615096970124       0.31227796487604359        1.1957348461776569        317.45102948801593     
   13.109553010281809       0.31224482192510367        1.1964319284235385        317.64548939076974     
   13.111090217091743       0.31221168818048384        1.1971240868014397        317.84000918050492     
   13.112499499502588       0.31217856699387520        1.1978187432490048        318.03458885358350     
   13.114547791271841       0.31214545571010777        1.1985265009603450        318.22922840638535     
   13.112774665500377       0.31211235634961348        1.1990830344692276        318.42392783531022     
   13.114552586390783       0.31207928166165416        1.1997880803542120        318.61868713677433     
   13.115410701629386       0.31204620463564881        1.2004516720222402        318.81350630721363     
   13.114804988324776       0.31201315151143172        1.2010646061688841        319.00838534308321     
   13.116184939230294       0.31198011373455103        1.2017372844384375        319.20332424085734     
   13.117653674939083       0.31194707336515409        1.2024397405631475        319.39832299703045     
   13.118082165780798       0.31191406659970344        1.2030918585449804        319.59338160811689     
   13.119164629164745       0.31188105824639428        1.2037611463352975        319.78850007065006     
   13.120092502666305       0.31184805375549168        1.2044269635613951        319.98367838118531     
   13.120770973668925       0.31181508004459274        1.2050886260242415        320.17891653629817     
   13.121508874950454       0.31178211552253382        1.2057442172682036        320.37421453258503     
   13.122160205965512       0.31174916126330537        1.2063997003772338        320.56957236666466     
   13.123175457660835       0.31171621923721821        1.2070678596630033        320.76499003517705     
   13.124081321240524       0.31168328829479847        1.2077333685621445        320.96046753478396     
   13.124860774643127       0.31165037204440865        1.2083922662867832        321.15600486217045     
   13.125359036930249       0.31161747061360973        1.2090483558643585        321.35160201404335     
   13.126372674556285       0.31158457984819860        1.2097080984825856        321.54725898713281     
   13.127013676308035       0.31155169820834416        1.2103729213854324        321.74297577819317     
   13.127659579040229       0.31151883464799562        1.2110261635313324        321.93875238400170     
   13.127344412876598       0.31148598201629474        1.2116377577983641        322.13458880136142     
   13.128900135965159       0.31145314370163119        1.2123285009404765        322.33048502709767     
   13.129573899302359       0.31142031515452151        1.2129901131295615        322.52644105806212     
   13.130901864870678       0.31138750075966126        1.2136617872330082        322.72245689113214     
   13.131582275573663       0.31135469458492177        1.2143220537255415        322.91853252320999     
   13.132174631536710       0.31132190849039520        1.2149811810246536        323.11466795122453     
   13.132443777545113       0.31128913422206334        1.2156109720143369        323.31086317213067     
   13.133788617729651       0.31125636971082971        1.2162958593501099        323.50711818291092     
   13.134609339196547       0.31122361797100434        1.2169508787072612        323.70343298057509     
   13.135128038258404       0.31119087966397563        1.2175998499245659        323.89980756216193     
   13.136003741162485       0.31115815336628988        1.2182619319625096        324.09624192473632     
   13.136803072702349       0.31112543999082087        1.2189168637926600        324.29273606539454     
   13.137276201009371       0.31109273881200833        1.2195594269132877        324.48928998125911     
   13.138400756379827       0.31106005106664947        1.2202278410007925        324.68590366948581     
   13.139250765794472       0.31102737562274785        1.2208712038273071        324.88257712725806     
   13.140030016848401       0.31099471276997948        1.2215447855263304        325.07931035179178     
   13.140899628944057       0.31096206154478528        1.2221966338661743        325.27610334033290     
   13.141846514559383       0.31092942504222265        1.2228509289029994        325.47295609016010     
   13.142422583925562       0.31089679906909207        1.2235115720432241        325.66986859858503     
   13.143011665107416       0.31086418704724378        1.2241557684801088        325.86684086295134     
   13.143947238920511       0.31083158615619572        1.2248131648244434        326.06387288063644     
   13.144575475465999       0.31079900031463542        1.2254627435939889        326.26096464905100     
   13.145637616318695       0.31076642338042343        1.2261109995397073        326.45811616564413     
   13.145778281106367       0.31073386215753807        1.2267489247110293        326.65532742789605     
   13.146874098497003       0.31070131101785514        1.2274177244444160        326.85259843332454     
   13.147623213172768       0.31066877321862107        1.2280667380826502        327.04992917948493     
   13.147789534051940       0.31063624982331384        1.2286978424674775        327.24731966396882     
   13.148998639490658       0.31060373337652974        1.2293741111632672        327.44476988440726     
   13.149636314392872       0.31057123766204875        1.2300285336759855        327.64227983846797     
   13.150337032880673       0.31053874799426218        1.2306684708416131        327.83984952385993     
   13.151199824291908       0.31050627067728015        1.2313317411807414        328.03747893833201     
   13.152109936875284       0.31047381053958173        1.2319819903551712        328.23516807967275     
   13.152918715373763       0.31044136257180549        1.2326344683671486        328.43291694571445     
   13.153530483185556       0.31040892529545588        1.2332814213960830        328.63072553432943     
   13.154230684667590       0.31037649773378673        1.2339276468693052        328.82859384343629     
   13.155350781417781       0.31034408206458586        1.2345821769670791        329.02652187099562     
   13.155698951779033       0.31031168453230551        1.2352256041552860        329.22450961501409     
   13.156543087730787       0.31027929658268272        1.2358798567555898        329.42255707354326     
   13.157234843248800       0.31024692406900134        1.2365301132232562        329.62066424468316     
   13.157899774555874       0.31021455795463243        1.2371776611381884        329.81883112658051     
   13.158990150695219       0.31018220417760306        1.2378295320052386        330.01705771743002     
   13.159509177363411       0.31014987274605316        1.2384682207335851        330.21534401547819     
   13.160285478021752       0.31011754010452358        1.2391214932992214        330.41369001902029     
   13.161023496231142       0.31008523334126104        1.2397677175583124        330.61209572640473     
   13.162013410143727       0.31005292481843733        1.2404165955379454        330.81056113603125     
   13.162874699195529       0.31002064396474255        1.2410591104966922        331.00908624635503     
   13.163602371167062       0.30998837133560125        1.2417017683874869        331.20767105588544     
   13.163973547257079       0.30995610029885234        1.2423401957854394        331.40631556318806     
   13.164549903473057       0.30992384869948508        1.2429996646765116        331.60501976688630     
   13.165425544791701       0.30989161755594241        1.2436484399245069        331.80378366566163     
   13.166327908752697       0.30985939137070734        1.2442935017909804        332.00260725825609     
   13.167339690198292       0.30982716442548586        1.2449305482345634        332.20149054347200     
   13.168585278878343       0.30979495847776906        1.2455863330439101        332.40043352017523     
   13.168509458746483       0.30976279244916161        1.2462299644284924        332.59943618729449     
   13.169420300927182       0.30973058076588561        1.2468734510302117        332.79849854382434     
   13.169991454015108       0.30969842475180526        1.2475189603926886        332.99762058882646     
   13.170419222801778       0.30966628141042191        1.2481612196407759        333.19680232143060     
   13.171207811535933       0.30963414045669246        1.2488044481797969        333.39604374083598     
   13.171875399600358       0.30960201277918936        1.2494468914164771        333.59534484631337     
   13.172725535656886       0.30956989171732191        1.2500930554663281        333.79470563720702     
   13.173167165529689       0.30953778789067721        1.2507205238456545        333.99412611293582     
   13.174400418561250       0.30950569221377711        1.2513809674358227        334.19360627299460     
   13.175214030218539       0.30947361179665533        1.2520270195662297        334.39314611695829     
   13.175841338478913       0.30944155529464040        1.2526698156953120        334.59274564447969     
   13.176459271584534       0.30940951041077669        1.2533094323139082        334.79240485529539     
   13.177392738192738       0.30937746345192907        1.2539534022344641        334.99212374922575     
   13.177926272935046       0.30934543257136421        1.2545895716912603        335.19190232617797     
   13.178581747809533       0.30931338960737598        1.2552332873994549        335.39174058614685     
   13.179079837793932       0.30928139485123801        1.2558601257701283        335.59163852921847     
   13.180083092725495       0.30924941126017724        1.2565035093311681        335.79159615557040     
   13.181046995774981       0.30921741932432900        1.2571568750141791        335.99161346547754     
   13.182428088197991       0.30918544958880012        1.2577960764766249        336.19169045931153     
   13.182647732593821       0.30915350417491028        1.2584328836346970        336.39182713754337     
   13.182721275620406       0.30912156517791856        1.2590624523142211        336.59202350074827     
   13.183388439137646       0.30908963769243158        1.2597187031888619        336.79227954960589     
   13.184220208712857       0.30905770620172779        1.2603519695796250        336.99259528490660     
   13.185520133021802       0.30902579825623233        1.2609972898940400        337.19297070754897     
   13.185484721872651       0.30899389675087002        1.2616252942947779        337.39340581854793     
   13.186486870104977       0.30896201843293919        1.2622731830645941        337.59390061903503     
   13.187112714282307       0.30893015234951210        1.2629095133116164        337.79445511026381     
   13.187893567922279       0.30889828718472673        1.2635492816594229        337.99506929361007     
   13.188853167223677       0.30886645134827556        1.2641846110060897        338.19574317057902     
   13.189720203950158       0.30883460320088574        1.2648218483055116        338.39647674280644     
   13.190197825420569       0.30880278660790927        1.2654627605369360        338.59727001206255     
   13.190827004299278       0.30877096976068641        1.2660958918851006        338.79812298025843     
   13.190992231862507       0.30873915901303217        1.2667046782686242        338.99903564944640     
   13.192180080247029       0.30870739037867817        1.2673710293640903        339.20000802182784     
   13.192914453804375       0.30867562152440831        1.2679981977263233        339.40104009975465     
   13.193573815787579       0.30864384592184668        1.2686378212237062        339.60213188573624     
   13.194351308992450       0.30861210699113872        1.2692776353198272        339.80328338244328     
   13.195016512088115       0.30858035623313984        1.2699074237582737        340.00449459271238     
   13.195670694654497       0.30854861806951123        1.2705453569569629        340.20576551955253     
   13.196318450500618       0.30851692143625137        1.2711739598787881        340.40709616614947     
   13.196544273412975       0.30848521922047162        1.2717936866429733        340.60848653587175     
   13.197577593875847       0.30845352319152103        1.2724344882124492        340.80993663227673     
   13.197927990199041       0.30842184369739528        1.2730526086936276        341.01144645911785     
   13.199157568155906       0.30839016507433004        1.2736973983343263        341.21301602034845     
   13.200182102582881       0.30835852928723334        1.2743524143223219        341.41464532013345     
   13.201032953768882       0.30832688078776532        1.2749754805862887        341.61633436285001     
   13.201300201062642       0.30829523763961508        1.2756009888823074        341.81808315310013     
   13.202209376899569       0.30826361944251129        1.2762410857612125        342.01989169571846     
   13.202335202682370       0.30823201233339959        1.2768504414903348        342.22175999577610     
   13.203632782223510       0.30820043668612007        1.2775050296537469        342.42368805859491     
   13.204449744150699       0.30816884843634568        1.2781394451645880        342.62567588975219     
   13.204999041466298       0.30813727767890747        1.2787656018516429        342.82772349509241     
   13.205969359475787       0.30810572444034012        1.2793972064598715        343.02983088073864     
   13.206383182208619       0.30807415932175897        1.2800284079281155        343.23199805309883     
   13.207602058133508       0.30804264352640276        1.2806580945113020        343.43422501888233     
   13.207801475543164       0.30801111402181547        1.2812849961495043        343.63651178510577     
   13.208477253650239       0.30797960335895214        1.2819115621628672        343.83885835911207     
   13.209097034003733       0.30794810371214543        1.2825469433082661        344.04126474857867     
   13.209782208076295       0.30791661002807785        1.2831774174910417        344.24373096153226     
   13.210766381055537       0.30788512836306881        1.2838036507800861        344.44625700636652     
   13.211362064137607       0.30785366573422834        1.2844377680287622        344.64884289185329     
   13.212159417770506       0.30782223363967898        1.2850668870759596        344.85148862716221     
   13.213678314292441       0.30779077434419605        1.2856953879427169        345.05419422187782     
   13.213971928491297       0.30775935944659050        1.2863245121652871        345.25695968601559     
   13.214156785108594       0.30772795027686800        1.2869475073583774        345.45978503004505     
   13.214716074309337       0.30769655843098442        1.2875757150780178        345.66267026491056     
   13.215333055693060       0.30766515362892360        1.2882026362485128        345.86561540204900     
   13.216075314018635       0.30763376662748038        1.2888315448116652        346.06862045342154     
   13.216639468158872       0.30760239788159000        1.2894392341649308        346.27168543153135     
   13.217584253305922       0.30757104733014101        1.2900840180867323        346.47481034945588     
   13.218201512906496       0.30753969624602806        1.2907076010095904        346.67799522087444     
   13.218595240086460       0.30750836247776742        1.2913216223428221        346.88124006009986     
   13.219546548398368       0.30747704135259468        1.2919608488491900        347.08454488211117     
   13.220281676647788       0.30744573786708329        1.2925873647365296        347.28790970259143     
   13.220527141730651       0.30741443398926588        1.2931924905852801        347.49133453796463     
   13.221509613702022       0.30738315397525001        1.2938305111552237        347.69481940543784     
   13.222729955581555       0.30735186760381511        1.2944597891311451        347.89836432305015     
   13.222840618263342       0.30732061047340142        1.2950847067000359        348.10196930971568     
   13.223917302058009       0.30728935944349794        1.2957108770076451        348.30563438528230     
   13.224493865996740       0.30725812054513840        1.2963369265928872        348.50935957058607     
   13.224999225073114       0.30722689294660271        1.2969560699339435        348.71314488751347     
   13.225664934597710       0.30719569054059254        1.2975788091381208        348.91699035907385     
   13.226178686527039       0.30716447324805163        1.2981944510014483        349.12089600947041     
   13.227427916398600       0.30713327494428738        1.2988305613491378        349.32486186418458     
   13.227853451169258       0.30710211188092390        1.2994480717302346        349.52888795006220     
   13.228519376983613       0.30707093068039032        1.3000712859721337        349.73297429541930     
   13.228722902098445       0.30703977391728032        1.3006726051120014        349.93712093014409     
   13.229726795225968       0.30700862800954354        1.3013095067770739        350.14132788582526     
   13.230306087502633       0.30697748780449474        1.3019286241973311        350.34559519587833     
   13.231125332774159       0.30694637675843706        1.3025523944687454        350.54992289570350     
   13.231984765074984       0.30691527109375083        1.3031792126565913        350.75431102284716     
   13.232734663527717       0.30688415068651176        1.3037967176398284        350.95875961719321     
   13.233434894840524       0.30685307303564557        1.3044230829702119        351.16326872117077     
   13.234355283387830       0.30682199215655603        1.3050349274705626        351.36783837999826     
   13.234706624048286       0.30679093810699370        1.3056619343371345        351.57246864195014     
   13.236134983062088       0.30675987944829175        1.3062781091458053        351.77715955866967     
   13.235989546654912       0.30672883739814560        1.3068989221029708        351.98191118552432     
   13.236625994014775       0.30669781279937380        1.3075192923191414        352.18672358201542     
   13.237789821509351       0.30666678886731380        1.3081334247437668        352.39159681225431     
   13.238040669359911       0.30663578132049435        1.3087578436231813        352.59653094551948     
   13.238693928688754       0.30660478108946243        1.3093782721670346        352.80152605691217     
   13.239189468457750       0.30657381140297885        1.3099930369507924        353.00658222813303     
   13.239842701136526       0.30654282405332467        1.3106099852556186        353.21169954841315     
   13.240702290941165       0.30651186755942500        1.3112269593719306        353.41687811563963     
   13.241190586341910       0.30648090892282137        1.3118445176662179        353.62211803772942     
   13.242701929675942       0.30644998828549158        1.3124611396141184        353.82741943433155     
   13.242566398028973       0.30641905160862853        1.3130782869968023        354.03278243895880     
   13.243132892260450       0.30638812713733060        1.3136945119031636        354.23820720170795     
   13.243569446973984       0.30635722617435357        1.3143032044701337        354.44369389279001     
   13.244488186978515       0.30632634630420430        1.3149293827072888        354.64924270720644     
   13.244862423416203       0.30629545949950393        1.3155354386717133        354.85485387110833     
   13.245065306795833       0.30626458023335851        1.3161324081238122        355.06052765070638     
   13.246721520776822       0.30623371938862570        1.3167769294990816        355.26626436520775     
   13.247455430540132       0.30620287060739537        1.3173972855817220        355.47206440651138     
   13.247690781801310       0.30617204041639917        1.3180055184511816        355.67792827098327     
   13.248571991643542       0.30614121326251398        1.3186194631634767        355.88385661501593     
   13.249115886293964       0.30611039278137114        1.3192258064235001        356.08985036388748     
   13.249680754713273       0.30607959398114876        1.3198481886842994        356.29591096727938     
   13.250435336077894       0.30604879439836669        1.3204615627560821        356.50204125229948     
   13.251148726447763       0.30601799664087964        1.3210788965307605        356.70825097049942     
   13.251861252677799       0.30598722304789916        1.3216925903400032        356.91452697661657     
   13.252512463251925       0.30595646490178630        1.3223033928758199        357.12086043694393     
   13.253208039674430       0.30592570861657425        1.3229190199473064        357.32725134437425     
   13.254074965603321       0.30589496729749477        1.3235362624104079        357.53369969179516     
   13.254237848468410       0.30586423504917271        1.3241294904385850        357.74020547208352     
   13.255218187798519       0.30583352004250092        1.3247574483799891        357.94676867811148     
   13.256039743864999       0.30580281393483699        1.3253685768811820        358.15338930274061     
   13.256807297034880       0.30577211822294076        1.3259822059774635        358.36006733882618     
   13.257132992933569       0.30574144372051087        1.3265889831832340        358.56680277921282     
   13.257714149433506       0.30571077361885068        1.3271861404831591        358.77359561673853     
   13.258091275466148       0.30568011198262995        1.3278126286961389        358.98044584423297     
   13.258960141814438       0.30564946108330948        1.3284143892859477        359.18735345451643     
   13.259924477903732       0.30561883307358606        1.3290344733091590        359.39431844040143     
   13.260846026112203       0.30558820999513497        1.3296426077694856        359.60134079469128     
   13.261005286012647       0.30555759260873072        1.3302455738688614        359.80842051018061     
   13.262686698036013       0.30552699691762869        1.3308617094892408        360.01555757965644     
   13.262383340816664       0.30549640576207998        1.3314669397989110        360.22275199589541     
   13.262891323183064       0.30546618704483608        1.3320795447748841        360.43000375166650     
   13.262828207330337       0.30543565865577921        1.3326464794073882        360.63731283972953     
   13.266671024244893       0.30527163369549087        1.3355458569888132        361.75287116979968     
   13.269455811639899       0.30506653533924610        1.3384312310008393        363.15539290632682     
   13.272998553711663       0.30486209362220817        1.3414648735953614        364.55896412213167     
   13.276056471477210       0.30465828955093144        1.3444242033649292        365.96358310817158     
   13.279054329455656       0.30445531825409888        1.3473919271142003        367.36924816267287     
   13.282107338347240       0.30425302290472467        1.3503486258297730        368.77595759108243     
   13.285404398153149       0.30405178158272111        1.3532844256429946        370.18370970601171     
   13.288362073461627       0.30385103501099942        1.3562212113292778        371.59250282719347     
   13.291308517513379       0.30365098764229476        1.3591386199910369        373.00233528142763     
   13.294352429158300       0.30345163255926044        1.3620383168535677        374.41320540253406     
   13.297492278499005       0.30325298481405988        1.3649087029042697        375.82511153130383     
   13.300197976768777       0.30305523129039835        1.3677979363872426        377.23805201545252     
   13.303186114710197       0.30285818069120590        1.3706663800487631        378.65202520956910     
   13.306013451176698       0.30266153756093633        1.3735066338321471        380.06702947507506     
   13.308961659307821       0.30246583326504778        1.3763344029756179        381.48306318017063     
   13.312199063674322       0.30227073262548060        1.3791741144435545        382.90012469979348     
   13.314933645296831       0.30207610767029114        1.3819843144784265        384.31821241557128     
   13.317838838192660       0.30188255200490255        1.3847759562573629        385.73732471577699     
   13.320656180910611       0.30168957218339121        1.3875663349910095        387.15745999528303     
   13.323896735638305       0.30149733708869081        1.3903565129866808        388.57861665551826     
   13.326415451057555       0.30130548906436372        1.3931222884812706        390.00079310442266     
   13.329329748667970       0.30111446133193026        1.3958756117344091        391.42398775640333     
   13.331657687610210       0.30092419354146249        1.3986186338315731        392.84819903229368     
   13.334311062987746       0.30073401178387693        1.4013385363346087        394.27342535930768     
   13.337533064891399       0.30054518629206767        1.4040762917460168        395.69966517099931     
   13.340015501377804       0.30035682216577991        1.4067725024860906        397.12691690722124     
   13.342340615129169       0.30016926984784692        1.4094849651236754        398.55517901407865     
   13.345362698810135       0.29998221673898207        1.4121657494303332        399.98444994389524     
   13.347924997921087       0.29979557808294161        1.4148385122734239        401.41472815516602     
   13.350553693788273       0.29960958392126136        1.4175093917574439        402.84601211252010     
   13.353221607150646       0.29942415064818861        1.4201454635221826        404.27830028667938     
   13.355784124736857       0.29923987987606981        1.4227895960983676        405.71159115441930     
   13.358194305460351       0.29905612735766207        1.4254281344960182        407.14588319852965     
   13.360241598736762       0.29887279182932747        1.4280130923194170        408.58117490777369     
   13.363555850438734       0.29869005482170435        1.4306482947338111        410.01746477685219     
   13.365690253215204       0.29850776182438310        1.4332610408138882        411.45475130636436     
   13.368552051107375       0.29832626980420857        1.4358371610608753        412.89303300276725     
   13.370863565128866       0.29814543549907724        1.4383970366690830        414.33230837834247     
   13.373353978983994       0.29796513376148465        1.4409620062144721        415.77257595115469     
   13.375961502315290       0.29778540303277073        1.4435072677573308        417.21383424501806     
   13.378300007038208       0.29760635666545410        1.4460492491227190        418.65608178945683     
   13.380580293842737       0.29742778286428184        1.4485780038714342        420.09931711967204     
   13.383110375863245       0.29724948951058727        1.4510917880280143        421.54353877650129     
   13.385157700223676       0.29707236288429217        1.4535890490915115        422.98874530638795     
   13.388093698390596       0.29689533576892596        1.4561028668412981        424.43493526134125     
   13.390237749631524       0.29671924438985370        1.4585983406536429        425.88210719890441     
   13.392273906680153       0.29654349450146067        1.4610700702643049        427.33025968211990     
   13.394731937248777       0.29636873036145794        1.4635271116335176        428.77939127949145     
   13.397713623923442       0.29619396603194442        1.4659905448061696        430.22950056495455     
   13.399376920736703       0.29602024962073675        1.4684434272342313        431.68058611783943     
   13.401805575568948       0.29584688251554508        1.4708702373478117        433.13264652283897     
   13.403962402733971       0.29567403740152082        1.4732971335919065        434.58568036997451     
   13.406555820109443       0.29550176113733712        1.4757131821352314        436.03968625456366     
   13.408588118907629       0.29532996967689895        1.4781172500169024        437.49466277718852     
   13.409783396918911       0.29515888170201338        1.4804854757628156        438.95060854366017     
   13.412990846511224       0.29498823170088367        1.4828996016482723        440.40752216498964     
   13.415137115194096       0.29481808633132062        1.4852782968979792        441.86540225735428     
   13.417250078685903       0.29464841201532366        1.4876337611066310        443.32424744206781     
   13.419055024421006       0.29447916331665136        1.4899878970813243        444.78405634554741     
   13.421515006695310       0.29431102390062347        1.4923353790837171        446.24482759928281     
   13.423745541065790       0.29414289340596750        1.4946650861992483        447.70655983980794     
   13.425953325347042       0.29397544046071439        1.4969952218467870        449.16925170866546     
   13.427332182817651       0.29380849219949517        1.4993043863452185        450.63290185238225     
   13.429801204995435       0.29364209949517306        1.5016148293273002        452.09750892243585     
   13.431887175063990       0.29347603462230037        1.5039116930733170        453.56307157522548     
   13.433920620325177       0.29331094539487867        1.5061956480923611        455.02958847204172     
   13.436192500904143       0.29314600533280288        1.5084761806246512        456.49705827904029     
   13.438032336956809       0.29298168242292000        1.5107447672356851        457.96547966720908     
   13.439792257051897       0.29281778725235519        1.5129905540779429        459.43485131234138     
   13.441967043110751       0.29265434349866148        1.5152414972086197        460.90517189500872     
   13.444064343626504       0.29249167331025600        1.5174899361177214        462.37644010052969     
   13.445860495120922       0.29232896852663137        1.5197160932607270        463.84865461894327     
   13.448072408817836       0.29216734790843046        1.5219396897869233        465.32181414498177     
   13.449996795333083       0.29200567892965140        1.5241511641558350        466.79591737804225     
   13.451787495287633       0.29184480065826984        1.5263489450111809        468.27096302215892     
   13.453712440632760       0.29168474803828587        1.5285282281088266        469.74694978597705     
   13.455220504016271       0.29152443701003627        1.5307031021726725        471.22387638272528     
   13.457666061988864       0.29136509368240060        1.5328983668676661        472.70174153018911     
   13.459262923924847       0.29120600735591967        1.5350517720272472        474.18054395068310     
   13.461153959449108       0.29104760497430621        1.5372210761778877        475.66028237102807     
   13.462962191181163       0.29088955950352124        1.5393560822792529        477.14095552252246     
   13.464409855541081       0.29073192002995962        1.5414741197106478        478.62256214091593     
   13.466768599239984       0.29057490431689459        1.5436130276316558        480.10510096638524     
   13.468070233353139       0.29041845587058868        1.5457194684456097        481.58857074350760     
   13.470336296805289       0.29026245413733520        1.5478498352007413        483.07297022123771     
   13.472059101810069       0.29010660650710912        1.5499428608545243        484.55829815287916     
   13.473160972820478       0.28995140705213662        1.5520130679187638        486.04455329606333     
   13.475361656172872       0.28979671376794514        1.5541180325569564        487.53173441272139     
   13.474087137945965       0.28964214465202109        1.5560580472843544        489.01984026906479     
   13.478900391634483       0.28948855085168185        1.5582775591189337        490.50886963555246     
   13.480482152626871       0.28933502624862834        1.5603104875795164        491.99882128687665     
   13.482423277499432       0.28918206861876838        1.5623848540482101        493.48969400193300     
   13.484248139699226       0.28902954376024953        1.5644123338206608        494.98148656379647     
   13.485659141294743       0.28887754339737604        1.5664408148986524        496.47419775970343     
   13.487275955415209       0.28872578082747358        1.5684740909050321        497.96782638102235     
   13.488612668113694       0.28857461262737322        1.5704801019888355        499.46237122323225     
   13.490781290894569       0.28842381286295837        1.5725081070308617        500.95783108590228     
   13.492595326619767       0.28827331980665627        1.5744974016381779        502.45420477266657     
   13.494068662089257       0.28812352501080846        1.5764896862755651        503.95149109120263     
   13.495741879529429       0.28797408729886309        1.5784665670015086        505.44968885320708     
   13.497419710397137       0.28782493572893769        1.5804478920411245        506.94879687437810     
   13.498229073693773       0.28767616645233030        1.5823781033743729        508.44881397438627     
   13.500117453276919       0.28752817876761461        1.5843573133798310        509.94973897686123     
   13.501688115951689       0.28738031202954462        1.5863013902797818        511.45157070936034     
   13.503168933796804       0.28723290265159890        1.5882570939927330        512.95430800335510     
   13.504800016849149       0.28708592390733473        1.5901655724824932        514.45794969420774     
   13.506385610780715       0.28693939575852973        1.5921073778424886        515.96249462114633     
   13.507841614166608       0.28679323781797700        1.5940349499090900        517.46794162724882     
   13.509304921649317       0.28664751281724066        1.5959126195994719        518.97428955941746     
   13.510730457762479       0.28650200419979976        1.5978489616898004        520.48153726836324     
   13.512129724305799       0.28635715760834674        1.5997426410755557        521.98968360858066     
   13.513686696930078       0.28621258022690244        1.6016059065431176        523.49872743832861     
   13.515097161275701       0.28606853370408863        1.6034883551559382        525.00866761961311     
   13.516537557196299       0.28592478146312389        1.6053484959345268        526.51950301816089     
   13.518039754131923       0.28578153787125554        1.6072126294035565        528.03123250340627     
   13.519533089449556       0.28563853240462245        1.6090689050389255        529.54385494846758     
   13.520909176725961       0.28549584782899773        1.6109073995545402        531.05736923012739     
   13.522267886174415       0.28535379420022050        1.6127366261363900        532.57177422881330     
   13.523686554630610       0.28521190951896924        1.6145809818222163        534.08706882858178     
   13.525061979943345       0.28507052008922928        1.6164047449685983        535.60325191709171     
   13.526171762358324       0.28492972451881460        1.6182164247949995        537.12032238559527     
   13.527769674257073       0.28478911110800770        1.6200380526532308        538.63827912890827     
   13.528930089061040       0.28464881944584980        1.6218390002467657        540.15712104539921     
   13.530271362299272       0.28450891169235304        1.6236365544148299        541.67684703696841     
   13.531552606943198       0.28436947829272546        1.6254152678662714        543.19745600902638     
   13.532860140014341       0.28423006124245009        1.6272069897425570        544.71894687048041     
   13.534533724996434       0.28409160950257795        1.6289779555541695        546.24131853371364     
   13.535645678163441       0.28395325696006740        1.6307359434462276        547.76456991456541     
   13.536680501111928       0.28381502463443437        1.6324884560326840        549.28869993231774     
   13.538250324630468       0.28367760519854374        1.6342699542930630        550.81370750967176     
   13.539219720532754       0.28354050366696754        1.6359901762993676        552.33959157273603     
   13.540362977152363       0.28340334094756731        1.6377248563052362        553.86635105100345     
   13.541997687049053       0.28326676497945735        1.6394601835770937        555.39398487733706     
   13.543140692317456       0.28313061249356319        1.6411817797091299        556.92249198795230     
   13.544230405468943       0.28299498059753114        1.6429038252237220        558.45187132239869     
   13.545258206119586       0.28285957465428679        1.6446380081840428        559.98212182354303     
   13.546722557176309       0.28272431008038218        1.6463177956108557        561.51324243755289     
   13.547992199149634       0.28258959033962577        1.6480201906086174        563.04523211388141     
   13.548989378031818       0.28245561359713689        1.6497057130495201        564.57808980524533     
   13.550324472804729       0.28232121904274565        1.6513905355685476        566.11181446761441     
   13.551229224322620       0.28218764162382359        1.6530416971904021        567.64640506019077     
   13.552702786042468       0.28205421872214104        1.6547293311749607        569.18186054539490     
   13.553778836418420       0.28192172788414765        1.6563923883276217        570.71817988884789     
   13.554484496880798       0.28178909117611645        1.6580349749880989        572.25536205935589     
   13.555633530625743       0.28165682003964981        1.6596842618271876        573.79340602889340     
   13.557054493928698       0.28152466141807497        1.6613676168248239        575.33231077259074     
   13.558241531227285       0.28139318377519673        1.6629799939724959        576.87207526871214     
   13.559314950671379       0.28126202120343236        1.6646320265778822        578.41269849864398     
   13.560359540440679       0.28113109166387384        1.6662455101025950        579.95417944687972     
   13.561422303478905       0.28100030605087756        1.6678845488065175        581.49651710100238     
   13.562693903653010       0.28087027019279787        1.6694828654749312        583.03971045167054     
   13.564350568652674       0.28061078280774260        1.6726750991145602        586.12866022055846     


==> anc/Fig3-left_bottom_panel-critical_points.dat <==
#data used for left bottom panel of fig.3 - y=10^-1 - m_D=5 GeV
#
#
#	critical  points
#
#	R_NM (km)		R_DM (km)		M_T (M_sun)		P_NM (MeV/fm^3)
#
# pressure ratio= 3x10^-1
12.576092090877745	 0.74986444313341494	    2.3438164009878268	      360.63731283972953
#
# pressure ratio= 4x10^1
13.246116229894536       0.47911525283183132        2.2475929817117457        360.63731283972953
#
# pressure ratio= 7x10^2
13.262828207330337       0.30543565865577921        1.3326464794073882        360.63731283972953


==> anc/Fig3-left_top_panel-TOV_output.dat <==
#data used for left top panel of fig.3 - y=10^-1 - m_D=100 GeV
#
#
#	single-fluid TOV output/no DM
#
#	R_NM (km)		M_T (M_sun)		P_NM (MeV/fm^3)
   19.889697257410095       0.14157419651280614        2.0876767131453047     
   19.745637419449448       0.14235793051546594        2.1016440005768526     
   19.609283782723846       0.14312059241737526        2.1156759149938238     
   19.482878159692969       0.14388772989569878        2.1297725995119703     
   19.359304723764733       0.14466630847958237        2.1439341975026434     
   19.249177889608205       0.14543854605614465        2.1581608525960658     
   19.116163452180960       0.14623714513098393        2.1724527086837595     
   19.004643075571977       0.14702646463380961        2.1868099099208331     
   18.882663229870047       0.14783082164333194        2.2012326007294267     
   18.774781632759932       0.14857235370476987        2.2157209258001944     
   18.662482697339360       0.14943297138155687        2.2302750300956502     
   18.559250998659227       0.15022832634990943        2.2448950588524870     
   18.453653412477856       0.15106773018455377        2.2595811575839377     
   18.350137104197103       0.15189517078474765        2.2743334720824429     
   18.244903154799971       0.15271443092644893        2.2891521484221147     
   18.146600572961663       0.15354597319300300        2.3040373329611858     
   18.049601571573184       0.15438508559963263        2.3189891723445695     
   17.960927293546991       0.15523217496919237        2.3340078135059334     
   17.863309112511217       0.15607885168151212        2.3490934036706625     
   17.769736014366813       0.15693902012341687        2.3642460903576850     
   17.680272150964992       0.15778808806608458        2.3794660213824375     
   17.596743973811911       0.15864790710424448        2.3947533448586529     
   17.507076307332561       0.15953049701024385        2.4101082092011135     
   17.421822193084711       0.16040929428987771        2.4255307631278940     
   17.341245499855596       0.16129188141774653        2.4410211556623596     
   17.259568750287560       0.16216553741736811        2.4565795361361316     
   17.164940556951379       0.16306103216094117        2.4722060541904947     
   17.098887765858734       0.16394086231256003        2.4879008597794110     
   17.023812295010863       0.16484507690260258        2.5036641031712206     
   16.949132062507324       0.16575310812001118        2.5194959349512889     
   16.876439026618812       0.16667173621054152        2.5353965060237384     
   16.800769744335337       0.16757724199784374        2.5513659676142031     
   16.728187567954844       0.16849331693017988        2.5674044712712494     
   16.664039486008811       0.16941900141731078        2.5835121688693428     
   16.592055708283006       0.17034124481076898        2.5996892126103952     
   16.513482988637755       0.17126203313348337        2.6159357550258986     
   16.459980227635381       0.17220905427961933        2.6322519489793028     
   16.391635267365537       0.17317476142914873        2.6486379476678756     
   16.328981997274351       0.17408808096664749        2.6650939046247122     
   16.264703659388768       0.17506095573986513        2.6816199737210820     
   16.204884161161342       0.17600287635990131        2.6982163091680476     
   16.153566199647429       0.17696329512176920        2.7148830655184244     
   16.093854319484990       0.17792786008913078        2.7316203976692357     
   16.027122396804369       0.17891512607724000        2.7484284608631642     
   15.971734154307757       0.17986861292535866        2.7653074106907365     
   15.912121987418674       0.18085530519659340        2.7822574030921143     
   15.856331427097366       0.18181879076668661        2.7992785943591345     
   15.801182724313980       0.18282559460669434        2.8163711411369463     
   15.754508130810986       0.18381561584784825        2.8335352004261409     
   15.705492873561278       0.18479010831474613        2.8507709295842218     
   15.644861484209343       0.18580511887071721        2.8680784863279176     
   15.595010831597897       0.18681888458773360        2.8854580287344369     
   15.544298633617180       0.18782613531265641        2.9029097152435472     
   15.496238173083345       0.18885531938661537        2.9204337046593181     
   15.450128804180768       0.18985291524646569        2.9380301561517896     
   15.402585608239974       0.19079019303422842        2.9556992292586530     
   15.359782683700459       0.19188988471430002        2.9734410838868226     
   15.309461791985202       0.19292791943726798        2.9912558803146130     
   15.262966577432184       0.19393328436305587        3.0091437791925384     
   15.225324416967441       0.19501227928526821        3.0271049415459066     
   15.176227770100022       0.19605024594874262        3.0451395287755925     
   15.132727538234207       0.19709830087590771        3.0632477026600200     
   15.091791471104001       0.19815590255770296        3.0814296253569164     
   15.051038090724182       0.19922143791855637        3.0996854594043382     
   15.009758185118548       0.20028044608410217        3.1180153677225544     
   14.970965048614692       0.20133287610964412        3.1364195136155018     
   14.931081980906262       0.20237733660297250        3.1548980607721120     
   14.891527653986479       0.20347951642997575        3.1734511732680346     
   14.855603929462557       0.20456762194812469        3.1920790155669230     
   14.815035696987630       0.20565350055221357        3.2107817525215880     
   14.779321274207218       0.20673522612171535        3.2295595493758849     
   14.741244453335980       0.20780882328766806        3.2484125717657855     
   14.707010404653010       0.20889957125915162        3.2673409857208751     
   14.677098815424454       0.21002534678755760        3.2863449576652974     
   14.640320495216352       0.21112404528048873        3.3054246544198680     
   14.604667695094596       0.21224228063352607        3.3245802432023361     
   14.570985158897956       0.21334820105292826        3.3438118916294628     
   14.538170230665189       0.21447753133792039        3.3631197677178215     
   14.505739021866336       0.21559202900140695        3.3825040398852209     
   14.472728373588343       0.21671560860890340        3.4019648769519479     
   14.444372852504577       0.21784172362482948        3.4215024481417284     
   14.410068981475090       0.21899761193762365        3.4411169230828178     
   14.380100960419384       0.22008852239261237        3.4608084718097216     
   14.348913719621351       0.22125322825997926        3.4805772647633488     
   14.320823315705345       0.22216548109431891        3.5004234727931181     
   14.297077211620818       0.22354577010915694        3.5203472671571849     
   14.265052090620875       0.22471493608741833        3.5403488195239943     
   14.235374846005868       0.22579987226620218        3.5604283019730714     
   14.208807736377063       0.22704041766080008        3.5805858869961553     
   14.182827648420824       0.22812746690487493        3.6008217474980704     
   14.153210141113179       0.22938730201560312        3.6211360567974809     
   14.127535580510754       0.23054881120306511        3.6415289886283593     
   14.102663093321896       0.23173615459972458        3.6620007171404003     
   14.076280467230614       0.23291375381428966        3.6825514169000195     
   14.049328230806958       0.23412414310646815        3.7031812628912508     
   14.026575603105863       0.23527980466398782        3.7238904305167191     
   14.002169731763303       0.23649379231502488        3.7446790955981637     
   13.978207654233330       0.23767797930396706        3.7655474343775266     
   13.953649244586492       0.23889107308364316        3.7864956235173550     
   13.929341629076195       0.24009967628413670        3.8075238401018385     
   13.908863227993512       0.24131974784764929        3.8286322616375044     
   13.884800523512286       0.24253664341026440        3.8498210660537810     
   13.863638279973754       0.24373920201316210        3.8710904317036112     
   13.841223816019015       0.24496128527310237        3.8924405373643811     
   13.819139041233415       0.24618363014068589        3.9138715622383997     
   13.798597246813561       0.24742911520594033        3.9353836859531097     
   13.777991306985800       0.24868846389791074        3.9569770885624069     
   13.756517156413402       0.24991562733191583        3.9786519505466651     
   13.736969667934840       0.25117067789442649        4.0004084528133061     
   13.716284284725869       0.25240905676521708        4.0222467766973740     
   13.696564818383962       0.25363207884725586        4.0441671039621312     
   13.676695930613038       0.25491832309717483        4.0661696167994608     
   13.658315120160134       0.25615505181815967        4.0882544978299755     
   13.640435324986880       0.25745084192994477        4.1104219301037173     
   13.623614424381353       0.25873054841864856        4.1326720971006692     
   13.602750136446707       0.26000590301753140        4.1550051827308874     
   13.584249857778282       0.26125329189710528        4.1774213713346029     
   13.566640102215082       0.26253760807268950        4.1999208476832113     
   13.550720671572094       0.26382522074140685        4.2225037969787458     
   13.532375400965574       0.26510412305607273        4.2451704048547469     
   13.515844622972772       0.26639604862532396        4.2679208573760956     
   13.499865980387055       0.26768949077723114        4.2907553410395796     
   13.483848705153603       0.26900286816904512        4.3136740427736155     
   13.466438790395284       0.27029365605319744        4.3366771499388355     
   13.450807308746365       0.27158568713228887        4.3597648503279443     
   13.436000797297403       0.27293461437469851        4.3829373321660263     
   13.419615319259842       0.27422348609282793        4.4061947841102196     
   13.405679948370215       0.27554726419814407        4.4295373952504180     
   13.390482674922263       0.27688047461531168        4.4529653551086366     
   13.377161890728253       0.27821760374963289        4.4764788536393860     
   13.360513293612465       0.27950342590154315        4.5000780812297263     
   13.345484746459105       0.28084475209814375        4.5237632286987246     
   13.333231085448999       0.28223654375663226        4.5475344872979244     
   13.318430186327527       0.28354242816011815        4.5713920487110435     
   13.305732942884511       0.28491615812494336        4.5953361050536881     
   13.291889140544718       0.28625445236858116        4.6193668488733017     
   13.277992293253870       0.28759365134324250        4.6434844731491012     
   13.268086720462438       0.28896597947012503        4.6676891712918174     
   13.252702183387800       0.29031852739979980        4.6919811371433511     
   13.237602824756774       0.29170217040953600        4.7163605649764309     
   13.225126331434039       0.29306955218156150        4.7408276494946753     
   13.214934600263573       0.29443929704858990        4.7653825858321950     
   13.204615948892659       0.29581487170434917        4.7900255695525731     
   13.192083296389152       0.29720738075070308        4.8147567966497178     
   13.181050835740951       0.29859873229094269        4.8395764635463392     
   13.169168561239305       0.30000141696956967        4.8644847670942060     
   13.156610460409469       0.30137702527538052        4.8894819045734357     
   13.149382073336261       0.30276780075489057        4.9145680736920863     
   13.135510098205488       0.30416627820437347        4.9397434725856337     
   13.123761277939970       0.30556289727895025        4.9650082998163585     
   13.113557450221657       0.30694927967820612        4.9903627543730211     
   13.103095170053434       0.30840306530779765        5.0158070356700541     
   13.092018264202119       0.30975622735099728        5.0413413435471526     
   13.083800179457061       0.31123406989432778        5.0669658782681779     
   13.073943966688754       0.31265111976914872        5.0926808405212523     
   13.063474898909847       0.31405548045038945        5.1184864314174607     
   13.054173785293806       0.31553285761541450        5.1443828524903736     
   13.044422667827138       0.31695927645691252        5.1703703056951440     
   13.034387671504504       0.31833957089829684        5.1964489934078797     
   13.024001903228966       0.31985349579935174        5.2226191184249844     
   13.017776174032907       0.32127762582757252        5.2488808839618040     
   13.006866177207840       0.32265786221722836        5.2752344936524320     
   12.998959730647545       0.32420557818252016        5.3016801515484548     
   12.987903638074906       0.32562900773740078        5.3282180621177790     
   12.982988430129909       0.32710659057674379        5.3548484302443704     
   12.975399549403928       0.32855922863795345        5.3815714612267200     
   12.965584220546054       0.32998545605705787        5.4083873607772608     
   12.955436674374177       0.33136799434817338        5.4352963350208325     
   12.949904207288776       0.33293884312167965        5.4622985904940968     
   12.943318838882270       0.33448336452174576        5.4893943341442686     
   12.935193135612410       0.33597977913619836        5.5165837733280574     
   12.926775626081703       0.33743047101112117        5.5438671158104054     
   12.918936335770850       0.33895484141541604        5.5712445697634738     
   12.911877202571331       0.34042805913105628        5.5987163437655774     
   12.905736375175987       0.34193271748318271        5.6262826467994627     
   12.899446373711116       0.34345117401434150        5.6539436882515943     
   12.889871981192865       0.34492986036939954        5.6816996779105180     
   12.884808048639577       0.34645400514144042        5.7095508259658398     
   12.877737236738509       0.34797383295798701        5.7374973430067628     
   12.870512698147493       0.34948691626287653        5.7655394400205457     
   12.864921552212962       0.35099480823603485        5.7936773283915031     
   12.857759960655214       0.35252440207565328        5.8219112198990848     
   12.852632020878058       0.35404530998232020        5.8502413267171063     
   12.844842940869018       0.35554248106286224        5.8786678614114090     
   12.838775845322417       0.35710870158278829        5.9071910369391940     
   12.832938506963329       0.35865084343113390        5.9358110666468136     
   12.828761836047930       0.36020789236549772        5.9645281642688985     
   12.822267970682589       0.36170377692418798        5.9933425439260652     
   12.817767046918492       0.36330292443052442        6.0222544201236214     
   12.811995046354019       0.36485807390777641        6.0512640077498752     
   12.805670181442114       0.36642523595283488        6.0803715220748860     
   12.799782182899429       0.36797798117928154        6.1095771787478057     
   12.794897237503900       0.36951813222004909        6.1388811937960064     
   12.787079429609665       0.37107466202897421        6.1682837836229618     
   12.786006453970280       0.37266781223029449        6.1977851650064393     
   12.780867932528603       0.37423873798153034        6.2273855550967729     
   12.775665109730413       0.37583501961654764        6.2570851714150191     
   12.769547390312328       0.37738855713463088        6.2868842318511176     
   12.765456462817234       0.37897288905865739        6.3167829546614565     
   12.761908070353824       0.38058727587121483        6.3467815584680300     
   12.755871026886595       0.38214501881451474        6.3768802622552903     
   12.751613511665722       0.38376333363113541        6.4070792853690000     
   12.747232946445012       0.38536012558358734        6.4373788475136182     
   12.742940968204667       0.38698198865598560        6.4677791687507069     
   12.739797314466138       0.38858132996791783        6.4982804694967919     
   12.735375855814882       0.39019167501832530        6.5288829705207103     
   12.730756487127298       0.39179703731955845        6.5595868929423560     
   12.726127324846461       0.39340644294044347        6.5903924582295170     
   12.723651639064954       0.39505597372231738        6.6212998881965950     
   12.720908319916465       0.39666981170617649        6.6523094050019349     
   12.715633781429011       0.39823632666898839        6.6834212311452683     
   12.712209820448225       0.39992629392076795        6.7146355894661811     
   12.709187546580402       0.40156001140668657        6.7459527031413602     
   12.705868699527258       0.40321307557321912        6.7773727956818792     
   12.702537505382896       0.40484463533023379        6.8088960909315119     
   12.695106397728260       0.40634232212314403        6.8405228130641502     
   12.695054484191390       0.40811843760949496        6.8722531865808998     
   12.692656070508914       0.40979236008000414        6.9040874363083722     
   12.689485527150433       0.41144951806062630        6.9360257873956028     
   12.686085721528906       0.41306505740076399        6.9680684653117844     
   12.683709866374610       0.41475772096511659        7.0002156958435746     
   12.680295869657082       0.41641334102548472        7.0324677050928708     
   12.677567138063171       0.41811065792104857        7.0648247194736591     
   12.676139982070426       0.41978181843302265        7.0972869657098432     
   12.673586823981083       0.42146088192492565        7.1298546708324695     
   12.669304104388551       0.42312194369211487        7.1625280621769072     
   12.663963644774013       0.42465460703658686        7.1953073673801899     
   12.665281271599623       0.42649792785806556        7.2281928143784295     
   12.663891969898957       0.42821451829866947        7.2611846314036619     
   12.660272975753191       0.42989120136584330        7.2942830469813096     
   12.658036491134272       0.43155441841704828        7.3274882899278397     
   12.655751578928335       0.43326869525429146        7.3608005893468080     
   12.653354023220366       0.43500172842720508        7.3942201746263763     
   12.652611178496219       0.43670172632545867        7.4277472754373477     
   12.649358392240808       0.43840000839859405        7.4613821217286285     
   12.648232599623983       0.44010743462552654        7.4951249437257266     
   12.646040767560615       0.44182665315756364        7.5289759719264779     
   12.643419825515403       0.44356705986121475        7.5629354370990889     
   12.642184538880679       0.44528854464503337        7.5970035702783045     
   12.636231070634143       0.44698654484493699        7.6311806027628375     
   12.638731557685105       0.44874960866818187        7.6654667661117664     
   12.636510759683301       0.45046360243744271        7.6998622921421038     
   12.635932241030602       0.45222289100659202        7.7343674129246427     
   12.634219958231592       0.45397332843340571        7.7689823607816590     
   12.631815941812956       0.45570529402286958        7.8037073682832983     
   12.630746056889619       0.45745383706570469        7.8385426682440880     
   12.629903835572971       0.45918517076827814        7.8734884937200631     
   12.627826346048243       0.46094247490547696        7.9085450780056261     
   12.628408523603348       0.46276445978567055        7.9437126546293086     
   12.624310229215574       0.46441681432446136        7.9789914573513823     
   12.623714560387850       0.46622626125773270        8.0143817201599941     
   12.622549909576664       0.46798185406621734        8.0498836772676672     
   12.622323414602203       0.46977196658762815        8.0854975631080848     
   12.621050619109871       0.47155180095466559        8.1212236123328871     
   12.620127506956811       0.47332762819320334        8.1570620598071635     
   12.615511956064537       0.47494747618995081        8.1930131406069755     
   12.618141208008684       0.47688311090896407        8.2290770900155703     
   12.613531934836221       0.47867312031895903        8.2652541435192965     
   12.616258635605387       0.48047112631081829        8.3015445368046983     
   12.615849276152202       0.48225452495853904        8.3379485057540546     
   12.615145745361886       0.48406974426034699        8.3744662864426562     
   12.616212686126808       0.48594491774124815        8.4110981151342958     
   12.614534531701970       0.48770104941603126        8.4478442282782744     
   12.613349444542846       0.48943001177664680        8.4847048625050192     
   12.612256879680482       0.49125527986416301        8.5216802546227317     
   12.611228830908599       0.49303594254609640        8.5587706416133091     
   12.611736526460513       0.49490818242843787        8.5959762606290653     
   12.610411207019704       0.49671512342652779        8.6332973489880906     
   12.611737042040248       0.49856025369574608        8.6707341441709609     
   12.608552555372809       0.50036680573397241        8.7082868838168501     
   12.612413388293389       0.50220750451650609        8.7459558057193068     
   12.609962691137039       0.50401792078347829        8.7837411478224929     
   12.609122367953347       0.50584373353595569        8.8216431482171132     
   12.607361121796295       0.50770572092855715        8.8596620451367318     
   12.609045285193885       0.50943945409877234        8.8977980769531992     
   12.606191972482783       0.51137371880171756        8.9360514821731876     
   12.609155807570056       0.51322020584724792        8.9744224994338513     
   12.610770710327659       0.51506870020882722        9.0129113674987043     
   12.608204004085765       0.51690469274600026        9.0515183252534914     
   12.609402183641558       0.51878722897020035        9.0902436117022507     
   12.609070258965058       0.52065790155874547        9.1290874659631100     
   12.610295348627782       0.52252263345368233        9.1680501272637542     
   12.609498492095572       0.52439327892989129        9.2071318349377567     
   12.609167113001785       0.52625539976985380        9.2463328284200603     
   12.610037114245845       0.52812928052213215        9.2856533472425458     
   12.609130918699393       0.52997866135028260        9.3250936310300769     
   12.610065643059380       0.53188242980078648        9.3646539194961296     
   12.610762170404598       0.53376240848820278        9.4043344524384107     
   12.610944712281604       0.53564527972727005        9.4441354697345190     
   12.611269439581450       0.53750735923704895        9.4840572113376744     
   12.611329140732916       0.53942510470072746        9.5240999172719505     
   12.612132110391279       0.54130690448659846        9.5642638276284515     
   12.612760008753209       0.54320916077461612        9.6045491825607456     
   12.609687971123812       0.54510901422878144        9.6449562222798395     
   12.613520682822307       0.54701850860718337        9.6854851870504017     
   12.613770661175767       0.54889043822935535        9.7261363171857500     
   12.612966070678310       0.55073968619219182        9.7669098530442913     
   12.614274164903151       0.55274319689826334        9.8078060350231890     
   12.615716616074408       0.55464774587070098        9.8488251035557788     
   12.616324254248482       0.55655519928945985        9.8899672991059049     
   12.617684179005741       0.55848631527607007        9.9312328621632187     
   12.619081293500800       0.56042787416957784        9.9726220332393485     
   12.619412620115609       0.56235981309158989        10.014135052862438     
   12.618949229673404       0.56424590138920605        10.055772161573113     
   12.619648259053189       0.56616506550443213        10.097533599919178     
   12.620996016007325       0.56813866484915276        10.139419608451936     
   12.622315623364925       0.57007890652135806        10.181430427720112     
   12.623156882121762       0.57202680529356686        10.223566298266483     
   12.620905265741680       0.57395779161722738        10.265827460621981     
   12.624847026180712       0.57590215363742514        10.308214155302027     
   12.625819641486530       0.57786257068721669        10.350726622800499     
   12.626611716827972       0.57981060440642140        10.393365103586239     
   12.627381321902368       0.58175781228588830        10.436129838097168     
   12.627546497330757       0.58367963801961853        10.479021066736223     
   12.631189253479628       0.58568073435961931        10.522039029865693     
   12.631352745083145       0.58763628539009449        10.565183967803417     
   12.632136659776965       0.58961844196453062        10.608456120817010     
   12.633296312040061       0.59157513176842147        10.651855729119269     
   12.634470433789266       0.59356830609579647        10.695383032863306     
   12.635737740932512       0.59551641657979515        10.739038272137634     
   12.636724214075430       0.59750420981169505        10.782821686961077     
   12.637946017798125       0.59949595960791702        10.826733517277848     
   12.638139439722464       0.60145272003850403        10.870774002953112     
   12.640777097267554       0.60347257007491151        10.914943383766591     
   12.641292562646829       0.60544504895019680        10.959241899409346     
   12.643730078182777       0.60743947897332851        11.003669789477387     
   12.644358330963557       0.60943397819519396        11.048227293467525     
   12.645674284823411       0.61143836651535011        11.092914650771526     
   12.646389165591016       0.61340507550208956        11.137732100671808     
   12.645176334498428       0.61542242599686903        11.182679882336055     
   12.649760918658259       0.61743217919587234        11.227758234811949     
   12.650844980501558       0.61943081444303549        11.272967397022372     
   12.653261444532783       0.62146194195997906        11.318307607760106     
   12.654315937894886       0.62347817707660547        11.363779105682807     
   12.655919066023525       0.62548924149502716        11.409382129308144     
   12.657193450503955       0.62749903884144542        11.455116917007865     
   12.659082231355647       0.62953485524621944        11.500983707003572     
   12.660105284823485       0.63156163516444330        11.546982737360988     
   12.661464793345369       0.63356250903723654        11.593114245985181     
   12.662757787385420       0.63558042848778451        11.639378470614655     
   12.663816689536482       0.63759427770068644        11.685775648817190     
   12.666599176768116       0.63967810966163241        11.732306017983865     
   12.668349419516288       0.64171540803414617        11.778969815324134     
   12.668718501777724       0.64369634522464114        11.825767277860411     
   12.671427570987817       0.64579756385265030        11.872698642423330     
   12.673182211237792       0.64781454339761435        11.919764145646003     
   12.675570722058021       0.64984918309916995        11.966964023958994     
   12.673816148679547       0.65194008041656337        12.014298513585134     
   12.677560883886811       0.65395079320823524        12.061767850533908     
   12.681149701129653       0.65604912575587404        12.109372270596831     
   12.680790384319533       0.65803731644443553        12.157112009341668     
   12.683659645072805       0.66016017097376301        12.204987302107126     
   12.684866639726240       0.66222070097252694        12.252998383998086     
   12.688736875063196       0.66426831608345971        12.301145489879811     
   12.689156877588768       0.66636046084907974        12.349428854372789     
   12.690300537849984       0.66839008881266160        12.397848711847578     
   12.692904629634175       0.67050424509116702        12.446405296419396     
   12.693999155846420       0.67255024097077287        12.495098841942982     
   12.694489199765044       0.67465274142308429        12.543929582006822     
   12.697297680386445       0.67670065668112911        12.592897749928492     
   12.700689026137608       0.67881969049064461        12.642003578748826     
   12.702405154344012       0.68090791983163412        12.691247301226952     
   12.705066300255638       0.68298528540649117        12.740629149834636     
   12.706629749494716       0.68508521001302680        12.790149356751293     
   12.707169253701315       0.68714223336955282        12.839808153858545     
   12.710086410869170       0.68925851881872136        12.889605772734612     
   12.710979777899571       0.69133618485503612        12.939542444649504     
   12.710578047872280       0.69346054626317044        12.989618400559531     
   12.716539671172132       0.69557092399367015        13.039833871101633     
   12.718110991329162       0.69763559563228428        13.090189086588447     
   12.719258690832921       0.69970048245718608        13.140684277002794     
   12.721906306733876       0.70188401341803808        13.191319671992506     
   12.723933353078658       0.70399047286850558        13.242095500865052     
   12.725951800905920       0.70611114451980417        13.293011992581864     
   12.728776218883018       0.70822605363490543        13.344069375753786     
   12.730672771201947       0.71035685736666498        13.395267878635112     
   12.731897620782746       0.71243464253596112        13.446607729118101     
   12.734586897763474       0.71458649461235224        13.498089154728836     
   12.736618724607645       0.71671334910953222        13.549712382620418     
   12.738412502094823       0.71882828182675296        13.601477639568580     
   12.741046646510215       0.72095438985454141        13.653385151966333     
   12.743610519245182       0.72310921573484654        13.705435145818219     
   12.745436358466378       0.72523553248996309        13.757627846735533     
   12.747289748483647       0.72735597064888857        13.809963479930795     
   12.749023531469463       0.72947623541025131        13.862442270212473     
   12.751842264481621       0.73165024856312233        13.915064441979261     
   12.754108591385862       0.73378446946364129        13.967830219216284     
   12.756620995247527       0.73594685481558120        14.020739825487833     
   12.759033602439267       0.73809189899276484        14.073793483933841     
   12.761618234954936       0.74024279643064284        14.126991417263236     
   12.763549611502697       0.74239221595965110        14.180333847749981     
   12.765655629596795       0.74454806851132682        14.233820997226708     
   12.768113566593094       0.74670974283940272        14.287453087080378     
   12.770054747108802       0.74885783161134412        14.341230338246616     
   12.772230513564445       0.75101856078682827        14.395152971204537     
   12.774995959720068       0.75318105821788017        14.449221205971583     
   12.776826901258401       0.75534734609764442        14.503435262098415     
   12.779124499808663       0.75750590905814974        14.557795358663657     
   12.781623113793216       0.75968016719556797        14.612301714268767     
   12.784385954411656       0.76184805504561126        14.666954547032992     
   12.786099324474543       0.76401235593955386        14.721754074587832     
   12.788009163364361       0.76615950727228554        14.776700514072328     
   12.790690025464647       0.76836580670898147        14.831794082127931     
   12.793704179036572       0.77054786829224053        14.887034994892931     
   12.796060457869151       0.77273108828026582        14.942423467997942     
   12.797790106889074       0.77489830549274963        14.997959716560647     
   12.800798555287924       0.77710208025893901        15.053643955180304     
   12.802779580465975       0.77928944151529245        15.109476397933339     
   12.803317144860381       0.78138432140265945        15.165457258367747     
   12.807923793316300       0.78366807994562959        15.221586749498668     
   12.810416258676144       0.78585925317656147        15.277865083802620     
   12.811905443388621       0.78802600866736350        15.334292473213296     
   12.814775092417864       0.79023985817232512        15.390869129115870     
   12.817348596753964       0.79244489218962078        15.447595262342730     
   12.816860608700400       0.79464040670708624        15.504471083167703     
   12.822002459890845       0.79683450131860090        15.561496801301963     
   12.825050955849674       0.79905393157371729        15.618672625888589     
   12.827116337011631       0.80125843909452643        15.675998765497724     
   12.830718901716317       0.80347143838881019        15.733475428121901     
   12.832734361165731       0.80567484444497894        15.791102821171092     
   12.834998877209063       0.80789034949132665        15.848881151467879     
   12.836761154552118       0.81007799169422468        15.906810625242324     
   12.839680214727434       0.81231233181511997        15.964891448127565     
   12.842511505435523       0.81452920128766071        16.023123825155057     
   12.844236103737980       0.81672428621473192        16.081507960749430     
   12.847179125429930       0.81895985526070858        16.140044058724079     
   12.846672528248474       0.82104901303290900        16.198732322276232     
   12.852196938643464       0.82341127907887923        16.257572953982233     
   12.854036635906324       0.82560337835991193        16.316566155793264     
   12.858119539769699       0.82786852819577772        16.375712129029971     
   12.859505196076181       0.83007716095880946        16.435011074378458     
   12.862357919570741       0.83232291294651128        16.494463191885529     
   12.865045198716683       0.83455000218453379        16.554068680953527     
   12.867641657157385       0.83678878126103728        16.613827740336852     
   12.870463716940348       0.83901604709012767        16.673740568136147     
   12.872651960854638       0.84125930352043743        16.733807361794973     
   12.873509206413861       0.84342202076408757        16.794028318094323     
   12.877064833500784       0.84569179772359915        16.854403633148770     
   12.880714023501953       0.84797865044134091        16.914933502401809     
   12.883181523457900       0.85022232294559619        16.975618120621284     
   12.886731161901379       0.85246914862027534        17.036457681895161     
   12.888176651251211       0.85471592573126753        17.097452379627015     
   12.890860801684747       0.85694534320214877        17.158602406531866     
   12.893457448628476       0.85921323139942529        17.219907954632017     
   12.895650679630158       0.86145595659756580        17.281369215251733     
   12.898396672583038       0.86371268807262147        17.342986379014551     
   12.900966062941684       0.86596336384330275        17.404759635837546     
   12.903515387766893       0.86821544173994425        17.466689174928351     
   12.906505578623326       0.87047896972338556        17.528775184779565     
   12.908851858692485       0.87273958766234871        17.591017853166033     
   12.912003728792472       0.87499570653468650        17.653417367139912     
   12.914078033113947       0.87726042985577490        17.715973913026669     
   12.916687758265086       0.87952123332429577        17.778687676420908     
   12.918909190445948       0.88176534405603113        17.841558842182646     
   12.921973837443351       0.88404938294748159        17.904587594432897     
   12.925022007500429       0.88631676761587186        17.967774116549972     
   12.927100449358093       0.88858536550607625        18.031118591165630     
   12.927974941364766       0.89075553502975613        18.094621200160422     
   12.932376472843572       0.89311267299944197        18.158282124660580     
   12.934881414111556       0.89539573942960737        18.222101545033837     
   12.938298834011157       0.89767207839373175        18.286079640885713     
   12.940215218176418       0.89994389642832362        18.350216591055137     
   12.943367803320953       0.90222678399075795        18.414512573611734     
   12.945970575908275       0.90450585630586944        18.478967765850928     
   12.947828128176781       0.90675228057083102        18.543582344291114     
   12.950810466169267       0.90905766813665456        18.608356484669308     
   12.954501871499986       0.91135112857601175        18.673290361938015     
   12.956176034374304       0.91360475890053872        18.738384150261044     
   12.958980767941574       0.91590932837118999        18.803638023011025     
   12.961568251600655       0.91819265845671194        18.869052152764016     
   12.964456589161676       0.92048853524489049        18.934626711297916     
   12.967058377688252       0.92277194126433360        19.000361869587891     
   12.970004526062736       0.92505897125464542        19.066257797802773     
   12.972490397495752       0.92735033661683264        19.132314665302435     
   12.974477491159909       0.92961398604621115        19.198532640633960     
   12.977645881196976       0.93193150598468566        19.264911891527849     
   12.980352612510069       0.93421951675388148        19.331452584895739     
   12.983351938777790       0.93651817629355871        19.398154886826244     
   12.986005556342016       0.93881596039086068        19.465018962581908     
   12.989080787784088       0.94111075265876976        19.532044976596467     
   12.990943891152405       0.94340440903297207        19.599233092470786     
   12.993715143472544       0.94570995045795991        19.666583472970601     
   12.994876403396701       0.94791396584761345        19.734096280022921     
   12.999093898899801       0.95031898967236383        19.801771674713031     
   13.001842922198255       0.95260953439612206        19.869609817281340     
   13.004484308181061       0.95491700697633630        19.937610867121105     
   13.007100490802211       0.95721656262148591        20.005774982774227     
   13.009778822573066       0.95952268836863963        20.074102321929356     
   13.011799341212347       0.96178855077397274        20.142593041418632     
   13.015326913522573       0.96414332508218892        20.211247297214761     
   13.016533264271978       0.96638343493518375        20.280065244428329     
   13.020441433517012       0.96875362443059543        20.349047037305098     
   13.023087507629901       0.97105669692696395        20.418192829222995     
   13.026014055620614       0.97338000215573739        20.487502772689712     
   13.027206929894602       0.97563274471807893        20.556977019339662     
   13.031290332933779       0.97798589376366130        20.626615719932037     
   13.033899131827322       0.98030348491201169        20.696419024347488     
   13.035415725428322       0.98257223910684899        20.766387081585698     
   13.039323822707994       0.98494022394027836        20.836520039763457     
   13.042001461639467       0.98725954625069201        20.906818046111599     
   13.044406866315919       0.98956441054567823        20.977281246972616     
   13.047696809185460       0.99188324134665518        21.047909787798702     
   13.050054774712565       0.99421266494575011        21.118703813148802     
   13.052943976513507       0.99652930724119249        21.189663466686500     
   13.055221923566243       0.99884370486663243        21.260788891178365     
   13.058382792594664        1.0011484470320644        21.332080228490554     
   13.060655361220084        1.0034916571616099        21.403537619587720     
   13.063362074101132        1.0058147276809561        21.475161204529982     
   13.066203829827346        1.0081264735383346        21.546951122471555     
   13.069465368498246        1.0104588508360821        21.618907511658040     
   13.071438240353958        1.0127789476158660        21.691030509424646     
   13.074090061039955        1.0151087020994678        21.763320252194479     
   13.076915658250787        1.0174357306205304        21.835776875475780     
   13.079324239137454        1.0197574905151352        21.908400513861068     
   13.082216172183399        1.0220844858863296        21.981191301024587     
   13.085211759923444        1.0244157060628705        22.054149369720189     
   13.087213462847304        1.0267359121279895        22.127274851780321     
   13.090445325161030        1.0290714348578545        22.200567878113908     
   13.092477765229372        1.0313823964859929        22.274028578704385     
   13.095139571571634        1.0337166434596230        22.347657082608190     
   13.097192302899932        1.0360179602593949        22.421453517953601     
   13.101052371498101        1.0383925375454166        22.495418011938050     
   13.103339428743940        1.0407195182294355        22.569550690827807     
   13.105849799207057        1.0430449259566683        22.643851679955613     
   13.109051686497851        1.0453849395849133        22.718321103719475     
   13.111822061719254        1.0477046006898576        22.792959085581220     
   13.113636784849026        1.0500327044839155        22.867765748065082     
   13.116740830937930        1.0523813546877931        22.942741212756346     
   13.118721479112644        1.0546902584035254        23.017885600300204     
   13.122367889093315        1.0570603750026657        23.093199030400235     
   13.124098776274849        1.0593617169948326        23.168681621817004     
   13.128058126724989        1.0617261578489667        23.244333492367634     
   13.129565708286012        1.0640381964322765        23.320154758923696     
   13.132574233278111        1.0663961417226331        23.396145537410785     
   13.135343482579584        1.0687373571313801        23.472305942806919     
   13.138141164290362        1.0710786647308894        23.548636089142402     
   13.140740087093596        1.0734130219589004        23.625136089497520     
   13.143117268030776        1.0757401209311521        23.701806056002631     
   13.146202781266219        1.0780928385575881        23.778646099837239     
   13.148614375951199        1.0804232372819669        23.855656331228111     
   13.151365441002747        1.0827647166481780        23.932836859449694     
   13.153977799283460        1.0851078010131596        24.010187792822510     
   13.156483254591828        1.0874414806182333        24.087709238713103     
   13.159004991009670        1.0897794922033857        24.165401303532231     
   13.158928450032215        1.0920073271884980        24.243264092735441     
   13.164772713358099        1.0944643575072761        24.321297710821796     
   13.167228314982788        1.0968007307172525        24.399502261332884     
   13.169862212547923        1.0991390311910605        24.477877846853549     
   13.172017212685152        1.1014749958279189        24.556424569010076     
   13.174674996599963        1.1038177772572295        24.635142528470375     
   13.177886559144415        1.1061653569733600        24.714031824943465     
   13.179934108749253        1.1085042496722668        24.793092557179072     
   13.182669073723828        1.1108463914164148        24.872324822967208     
   13.185329949686301        1.1131866899174472        24.951728719137915     
   13.187824364800203        1.1155059948639843        25.031304341561086     
   13.189918146384306        1.1178568658392896        25.111051785146149     
   13.193607499920228        1.1202087118127140        25.190971143841889     
   13.195004721369584        1.1225265149428418        25.271062510636249     
   13.198303882048783        1.1248825564836855        25.351325977556350     
   13.199470606171616        1.1271784953294977        25.431761635668462     
   13.203981422667672        1.1295756007275419        25.512369575077379     
   13.204907076303718        1.1318650652094704        25.593149884927591     
   13.208250829872599        1.1342542731742900        25.674102653402166     
   13.211917721695640        1.1366046605169511        25.755227967723687     
   13.213526542291582        1.1389449258312365        25.836525914153707     
   13.216216845326040        1.1412914167424244        25.917996577993240     
   13.218761521722113        1.1436282771955724        25.999640043583344     
   13.221582306116963        1.1459697622181602        26.081456394304634     
   13.223169214218473        1.1482821706058599        26.163445712577683     
   13.226519879662474        1.1506535318212179        26.245608079864155     
   13.229235262904055        1.1529923522205430        26.327943576665998     
   13.231069741470685        1.1553161942983587        26.410452282526983     
   13.233083185280075        1.1576198310576229        26.493134276031967     
   13.236261816686135        1.1599854538797256        26.575989634808202     
   13.239866754172766        1.1623617415771310        26.659018435525628     
   13.242138597776149        1.1647005741359215        26.742220753897531     
   13.244315341237506        1.1670398017725685        26.825596664680489     
   13.246698777503610        1.1693756472237762        26.909146241675995     
   13.249321472748145        1.1717149562028029        26.992869557730337     
   13.251696865261000        1.1740577248325752        27.076766684735542     
   13.254624231569379        1.1763936425642791        27.160837693630210     
   13.256796484204944        1.1787286472137726        27.245082654399930     
   13.258461471272797        1.1810255002857375        27.329501636078810     
   13.261323444096906        1.1833864235092757        27.414094706749250     
   13.264449323116823        1.1857574985507686        27.498861933543900     
   13.267017859775018        1.1880925587204314        27.583803382645641     
   13.269471444338837        1.1904266342037539        27.668919119289399     
   13.272023149507961        1.1927707865752708        27.754209207762180     
   13.274388972453703        1.1951009119319893        27.839673711404775     
   13.276986589134800        1.1974424667257551        27.925312692612959     
   13.279229388722923        1.1997682341583125        28.011126212837546     
   13.283202466140546        1.2021844220040285        28.097114332586926     
   13.284251338547064        1.2044590924213072        28.183277111426850     
   13.286819439261885        1.2067978355946893        28.269614607982657     
   13.289614589065867        1.2091261636568504        28.356126879939893     
   13.291549502398718        1.2114552637696281        28.442813984045902     
   13.294133523695544        1.2137891423963554        28.529675976110699     
   13.294507594428881        1.2160435325302217        28.616712911008953     
   13.298841784826070        1.2184458262047955        28.703924842680500     
   13.301354892443491        1.2207977157324361        28.791311824132517     
   13.304068883490334        1.2231335792657505        28.878873907440504     
   13.306265308357348        1.2254486444557600        28.966611143749908     
   13.309023351451046        1.2277863874672974        29.054523583277295     
   13.311581069260740        1.2301167858934290        29.142611275312461     
   13.314170740744151        1.2324461201898413        29.230874268219019     
   13.316097974969837        1.2347714687027023        29.319312609437524     
   13.318568439782934        1.2371097448842472        29.407926345485258     
   13.321621103908202        1.2394453710372384        29.496715521959334     
   13.322759954719761        1.2417513619706064        29.585680183537349     
   13.325690663240128        1.2440994715398825        29.674820373980079     
   13.328141175152680        1.2464238529939180        29.764136136131988     
   13.330119437049857        1.2487207422315783        29.853627511924415     
   13.333485503723765        1.2510668462715180        29.943294542375909     
   13.334967643911028        1.2533959249269726        30.033137267595521     
   13.337761668048389        1.2557285678702099        30.123155726783189     
   13.339987019132275        1.2580449569693273        30.213349958232861     
   13.342334615904916        1.2603703279862224        30.303719999333680     
   13.344646392835266        1.2626867519263458        30.394265886572136     
   13.347350640840425        1.2650112771115443        30.484987655533882     
   13.349364084681843        1.2673381881378947        30.575885340906488     
   13.352102447393261        1.2696498328037602        30.666958976479886     
   13.354773200401382        1.2719817776734561        30.758208595150450     
   13.356147817170838        1.2742807104362155        30.849634228921154     
   13.358766651541536        1.2766105239365038        30.941235908905277     
   13.360770688445575        1.2789107185953088        31.033013665327459     
   13.363192594083737        1.2812276169588404        31.124967527525904     
   13.365846295791412        1.2835682900719241        31.217097523955623     
   13.368501304301461        1.2858783060207739        31.309403682189373     
   13.370486581864757        1.2881887048753995        31.401886028920629     
   13.372943572446394        1.2905117790643121        31.494544589965734     
   13.375408942036751        1.2928164224738701        31.587379390265976     
   13.377594457537095        1.2951203548183705        31.680390453890276     
   13.379526935917644        1.2974294494131813        31.773577804036812     
   13.382186624532800        1.2997548845067646        31.866941463036500     
   13.384573474398945        1.3020499359790036        31.960481452354511     
   13.386794264879869        1.3043673914778111        32.054197792592888     
   13.388963004976604        1.3066705985691256        32.148090503493314     
   13.390513649551842        1.3089462594343517        32.242159603938816     
   13.393655018346635        1.3112775318029355        32.336405111957333     
   13.395579749052057        1.3135792499541472        32.430827044723259     
   13.398245301794352        1.3158846452192439        32.525425418560502     
   13.400559558840417        1.3181896330447394        32.620200248944862     
   13.402695169931031        1.3204958012419985        32.715151550506711     
   13.405055563663749        1.3227965012009282        32.810279337033677     
   13.407040432286994        1.3250952010692625        32.905583621472751     
   13.409347405255200        1.3273833469201206        33.001064415933520     
   13.411658364493713        1.3296893586358898        33.096721731690721     
   13.413912247560535        1.3319855057428229        33.192555579186781     
   13.415996499158357        1.3342879386272526        33.288565968034462     
   13.418774632620059        1.3365742177643152        33.384752907019937     
   13.420279659071955        1.3388577135247550        33.481116404104860     
   13.422662947994226        1.3411605449694490        33.577656466430248     
   13.424682642002461        1.3434373799075705        33.674373100318007     
   13.427614030253720        1.3457320870461178        33.771266311274509     
   13.429193823768443        1.3480219097130433        33.868336103993606     
   13.431680766670274        1.3503241407285269        33.965582482358755     
   13.433605063230180        1.3526008253560275        34.063005449446088     
   13.435643258444994        1.3548769909061111        34.160605007527877     
   13.438121705557586        1.3571750480182125        34.258381158074904     
   13.440081382607023        1.3594423777648024        34.356333901759413     
   13.442535855774011        1.3617319752490040        34.454463238458104     
   13.444856257663078        1.3640120291850770        34.552769167254922     
   13.446280497774687        1.3662841895076514        34.651251686444830     
   13.448978925897578        1.3685763178952390        34.749910793535584     
   13.451136999447042        1.3708492530296104        34.848746485251716     
   13.453677297327348        1.3731178806780318        34.947758757536853     
   13.455391609189878        1.3754031656684658        35.046947605557371     
   13.457532242637482        1.3776760870051705        35.146313023705069     
   13.459834626510348        1.3799465346138433        35.245855005600198     
   13.461579161442879        1.3822193986947087        35.345573544094783     
   13.464067019437111        1.3844936043391611        35.445468631275716     
   13.465982328588417        1.3867538402662796        35.545540258467597     
   13.468244924772062        1.3890287254751985        35.645788416236030     
   13.470451481840522        1.3912857903355786        35.746213094390761     
   13.472359635091435        1.3935489215806685        35.846814281988841     
   13.474275979458401        1.3958103219431108        35.947591967338347     
   13.476426151475069        1.3980758838905543        36.048546137999928     
   13.478292666865539        1.4003282266597605        36.149676780791893     
   13.480721846975412        1.4025995265281004        36.250983881792038     
   13.483038115075875        1.4048566082026981        36.352467426342137     
   13.485015983853465        1.4071092372003267        36.454127399050094     
   13.486801215773331        1.4093701937289531        36.555963783793104     
   13.489006560384666        1.4116125223121501        36.657976563722166     
   13.490897650693858        1.4138706113421018        36.760165721264293     
   13.492974170200331        1.4161300684151521        36.862531238125911     
   13.494927738937989        1.4183678917642513        36.965073095295978     
   13.497162942585922        1.4206239400558278        37.067791273050226     
   13.498811448552233        1.4228555618739911        37.170685750953638     
   13.500973135265507        1.4251188363934038        37.273756507863773     
   13.502998603557240        1.4273517957580604        37.377003521934618     
   13.505284023536094        1.4295918918575594        37.480426770619218     
   13.507157526977519        1.4318438161903839        37.584026230673750     
   13.509132578488282        1.4340784039793040        37.687801878160407     
   13.510685294610640        1.4363107082616797        37.791753688451095     
   13.513500225196807        1.4385522199735998        37.895881636229980     
   13.515554481888563        1.4407883888405988        38.000185695498359     
   13.516914102807684        1.4430256870237772        38.104665839576931     
   13.518801173502760        1.4452500609998775        38.209322041109189     
   13.521166677018266        1.4474831069015568        38.314154272065444     
   13.522912296282811        1.4497068974052261        38.419162503745660     
   13.525198718290982        1.4519314727890873        38.524346706783483     
   13.526912911466088        1.4541580229641276        38.629706851148896     
   13.528742026095550        1.4563890446010763        38.735242906152607     
   13.530511427945578        1.4585902676349327        38.840954840448497     
   13.532692365154485        1.4608291350030604        38.946842622037785     
   13.534634349189524        1.4630450309613381        39.052906218272000     
   13.536962066088162        1.4652625950221487        39.159145595857133     
   13.538637221384448        1.4674769682222879        39.265560720856087     
   13.540306791596773        1.4696845830984804        39.372151558693481     
   13.542301561976908        1.4719053783946940        39.478918074157548     
   13.544291536547085        1.4741158291716123        39.585860231404901     
   13.546054577659870        1.4763216122817535        39.692977993963581     
   13.547987042437530        1.4785267480129380        39.800271324736393     
   13.549609238651056        1.4807285697449073        39.907740186004467     
   13.551752900800722        1.4829456671023225        40.015384539430983     
   13.553827189750111        1.4851453342321848        40.123204346064078     
   13.555582708001571        1.4873455446861261        40.231199566341957     
   13.557590123492782        1.4895444457229223        40.339370160093651     
   13.559219070377752        1.4917433867609102        40.447716086545498     
   13.561445788354446        1.4939232719721229        40.556237304322117     
   13.562976742174499        1.4961346374851534        40.664933771452077     
   13.564807688877854        1.4983180138348529        40.773805445369746     
   13.566874252852084        1.5005120232622631        40.882852282920020     
   13.567993551649204        1.5026698292895064        40.992074240360786     
   13.570467153913631        1.5048933950343748        41.101471273367395     
   13.572200993277598        1.5070701116650409        41.211043337035612     
   13.573914742886313        1.5092488173898557        41.320790385885410     
   13.575774852000585        1.5114311896537407        41.430712373864175     
   13.577440449739449        1.5136166822500889        41.540809254350748     
   13.579535309267055        1.5157936143316950        41.651080980158738     
   13.581170842785264        1.5179586292968501        41.761527503539327     
   13.583036503599534        1.5201409348023125        41.872148776186442     
   13.584149583324148        1.5222921176720756        41.982944749238570     
   13.586684361465020        1.5244868573918993        42.093915373283380     
   13.588236980715276        1.5266508092520357        42.205060598360788     
   13.590471017437498        1.5288236473187244        42.316380373966702     
   13.591960668972186        1.5309796852686595        42.427874649056264     
   13.593678026339536        1.5331496125595105        42.539543372048151     
   13.593849237881978        1.5352476517675870        42.651386490826638     
   13.597022766016577        1.5374677181028507        42.763403952746728     
   13.598749104455093        1.5396261212062983        42.875595704636787     
   13.600513740449339        1.5417828439243157        42.987961692802102     
   13.602288811229139        1.5439372301582892        43.100501863028803     
   13.604016699381305        1.5460827490802858        43.213216160586661     
   13.605873106857812        1.5482451259713914        43.326104530233920     
   13.607679574446664        1.5503829979337378        43.439166916219165     
   13.609070409490915        1.5525308172712626        43.552403262286120     
   13.611193825469272        1.5546776905487643        43.665813511676475     
   13.612591795897229        1.5568182767692178        43.779397607133639     
   13.614541221063490        1.5589585278687623        43.893155490906217     
   13.616566488914119        1.5610916996019419        44.007087104751612     
   13.617409357000341        1.5632148076671266        44.121192389939488     
   13.619453595494207        1.5653710018121199        44.235471287254924     
   13.621467014232470        1.5674402141534121        44.346815033197359     
   13.622216722710077        1.5693735562603488        44.451656769549096     
   13.623997455333122        1.5712753471235517        44.553570152437558     
   13.625555525029881        1.5731244335032293        44.653486841427373     
   13.626913368598990        1.5749327275672642        44.751865908147323     
   13.628556592100546        1.5767253988987207        44.848990473113240     
   13.629617084470667        1.5784858075769850        44.945055397390178     
   13.631164596428857        1.5802314931659533        45.040204099423789     
   13.632176630173401        1.5819624000504542        45.134547071826560     
   13.633407594663110        1.5836584239269409        45.228172324205687     
   13.635469650592857        1.5853437731067692        45.321151764275285     
   13.636150364583514        1.5870185851876148        45.413545336809442     
   13.637136724635697        1.5886739991264858        45.505403835511203     
   13.638720015263592        1.5903382746422647        45.596770885428356     
   13.639749463691247        1.5919633442341461        45.687684383700294     
   13.641265699072370        1.5936002992698137        45.778177573552206     
   13.642223450748968        1.5952110775023582        45.868279862327014     
   13.643468836215227        1.5968168227669521        45.958017456200622     
   13.644454169088135        1.5983975523530396        46.047413860654650     
   13.645773011921186        1.5999907878321389        46.136490280711321     
   13.647684768702458        1.6015613492009839        46.225265945034735     
   13.648768632570439        1.6031355447688069        46.313758371417421     
   13.649297844865917        1.6046875179601574        46.401983585885375     
   13.650901420526196        1.6062395810183434        46.489956306504418     
   13.651551923815612        1.6077750808205502        46.577690097094546     
   13.652785937321875        1.6093102533583532        46.665197497967270     
   13.654022244097780        1.6108356257470950        46.752490137663415     
   13.655315565390048        1.6123625803315444        46.839578828434782     
   13.656282821846446        1.6138752069758184        46.926473649225308     
   13.657409943877768        1.6153747568295767        47.013184017495121     
   13.658498511962874        1.6168780863061525        47.099718751958719     
   13.659594379235363        1.6183699170356822        47.186086127603780     
   13.660565451770726        1.6198538652959489        47.272293924141280     
   13.661618229285832        1.6213292183092713        47.358349468848864     
   13.662948503911450        1.6228088083933456        47.444259674596047     
   13.663914422445622        1.6242758418304575        47.530031073714817     
   13.664871822649200        1.6257317148106836        47.615669848268951     
   13.666233173712918        1.6271844727058424        47.701181857191919     
   13.666762384237133        1.6286371486786677        47.786572660687071     
   13.668491177918391        1.6300809837295809        47.871847542230711     
   13.668393746212775        1.6315023655866265        47.957011528465060     
   13.670153671005504        1.6329549933749217        48.042069407227508     
   13.671020298857909        1.6343831946212608        48.127025743933061     
   13.671780007978892        1.6357945920223536        48.211884896492087     
   13.673287286080896        1.6372278830163749        48.296651028924238     
   13.674059826444593        1.6386440164863796        48.381328123808743     
   13.675159514424564        1.6400492314593462        48.465919993692964     
   13.676006205407134        1.6414549800636691        48.550430291565924     
   13.676981105504188        1.6428537342309053        48.634862520490167     
   13.677831592881523        1.6442415682290707        48.719220042476763     
   13.678785891057995        1.6456324407022609        48.803506086749842     
   13.680092584093032        1.6470167171822330        48.887723757013632     
   13.680505144394409        1.6483899341504376        48.971876038917181     
   13.681799243506795        1.6497781240484524        49.055965806245453     
   13.682488683370964        1.6511363271307744        49.139995827021480     
   13.683688980129110        1.6525220772557652        49.223968769121342     
   13.684534888911124        1.6538822036177572        49.307887205488946     
   13.685581231458078        1.6552431598820410        49.391753618997733     
   13.686670850352911        1.6566050554192664        49.475570406996908     
   13.687292116895817        1.6579544514495848        49.559339885546976     
   13.688258632234161        1.6592964912274366        49.643064293388854     
   13.689113178237600        1.6606426794522167        49.726745795655788     
   13.689986530155355        1.6619834985486392        49.810386487359608     
   13.690837952551405        1.6633075209875796        49.893988396651920     
   13.691659027621323        1.6646427554506071        49.977553487895946     
   13.692643926541638        1.6659801937839478        50.061083664551177     
   13.693857229977283        1.6672989803521925        50.144580771885941     
   13.692979427521905        1.6685670228107445        50.228046599534409     
   13.694819491497322        1.6699473577823172        50.311482883909264     
   13.695980307918919        1.6712559987860389        50.394891310473213     
   13.696785633472031        1.6725538910451039        50.478273515887587     
   13.697625065163374        1.6738727996841365        50.561631090040990     
   13.698822237242792        1.6751726409059207        50.644965577967739     
   13.699666145808836        1.6764768677078106        50.728278481666834     
   13.700610218617360        1.6777698178739953        50.811571261821477     
   13.701074854693584        1.6790531940754265        50.894845339428258     
   13.702146666390631        1.6803673703259780        50.978102097345484     
   13.702961822391103        1.6816301884371179        51.061342881763899     
   13.703754585712687        1.6829096995804702        51.144569003595826     
   13.704734903376815        1.6841959388729801        51.227781739806836     
   13.705245525098674        1.6854690065338080        51.310982334670008     
   13.705867259015204        1.6867596312005346        51.394172000970556     
   13.706809839358346        1.6880350298365867        51.477351921145363     
   13.707496013795778        1.6893007640770326        51.560523248372235     
   13.708179148905005        1.6905595660498414        51.643687107604791     
   13.709041326580129        1.6918223820499831        51.726844596565449     
   13.710313503320421        1.6930648190552655        51.809996786686128     
   13.710724767047255        1.6943213886296313        51.893144724011343     
   13.711831314295836        1.6955661463798830        51.976289430059389     
   13.712317551790525        1.6968166996019702        52.059431902644263     
   13.713093146780254        1.6980572446930295        52.142573116663847     
   13.713725464958998        1.6993005343025411        52.225714024852337     
   13.714614153592406        1.7005373648911486        52.308855558500959     
   13.715460958073118        1.7017878256391770        52.391998628147668     
   13.716431581369520        1.7030039379734081        52.475144124239556     
   13.716924166404057        1.7042475952459795        52.558292917765819     
   13.717337893925103        1.7054573323129678        52.641445860864664     
   13.718121765655809        1.7066983793125905        52.724603787407801     
   13.718844362869527        1.7079177537008960        52.807767513558581     
   13.713826856031700        1.7089273263368649        52.890937838310251     
   13.720486501954969        1.7103391296655801        52.974115544000675     
   13.721147216940651        1.7115674423297398        53.057301396808896     
   13.721929185644489        1.7127665811308426        53.140496147230309     
   13.722684612037977        1.7139849643065244        53.223700530536988     
   13.722750976977562        1.7151769269807482        53.306915267215935     
   13.723797793367231        1.7163943742208567        53.390141063395227     
   13.724438118612461        1.7175966921890415        53.473378611249842     
   13.725391886566232        1.7187966704533362        53.556628589397477     
   13.726695809779756        1.7199924443960215        53.639891663274796     
   13.726880305519943        1.7211820768681554        53.723168485503983     
   13.727405356022128        1.7223752007983610        53.806459696243401     
   13.728508264424180        1.7235509364161568        53.889765923526653     
   13.728585956608120        1.7247501898844426        53.973087783590636     
   13.729425442139570        1.7258985825078170        54.056425881190428     
   13.729925366643068        1.7271108258691934        54.139780809903471     
   13.730228609063710        1.7282480981563630        54.223153152424480     
   13.730940044003404        1.7294444339655333        54.306543480848589     
   13.731988376831183        1.7306280645426999        54.389952356946893     
   13.732493959829592        1.7317547047323552        54.473380332429194     
   13.733473879681158        1.7329412823189831        54.556827949203047     
   13.734039578559260        1.7341061514004568        54.640295739619184     
   13.733965567109195        1.7352287892592007        54.723784226711835     
   13.735046646743127        1.7363965616331478        54.807293924430752     
   13.736068360453414        1.7375676108514340        54.890825337864754     
   13.736763865942818        1.7387182958915521        54.974378963458832     
   13.737145116199786        1.7398700054942036        55.057955289224729     
   13.737621613085505        1.7410170760727548        55.141554794943239     
   13.738042159134354        1.7421731339784381        55.225177952362635     
   13.738813598617842        1.7432993512565091        55.308825225388055     
   13.739929211110088        1.7444555073369745        55.392497070267048     
   13.740319347816175        1.7455839116747085        55.476193935769274     
   13.740604740927607        1.7467128031804366        55.559916263359824     
   13.741285112285484        1.7478591241380455        55.643664487366806     
   13.741435502839403        1.7489631148781060        55.727439035146709     
   13.742559286783100        1.7501170626245723        55.811240327241542     
   13.743343861998317        1.7512466956947230        55.895068777533048     
   13.743646272662371        1.7523689594227083        55.978924793391549     
   13.744538265548270        1.7534913896041009        56.062808775822262     
   13.744728405166590        1.7546086291206684        56.146721119604273     
   13.745139155863926        1.7557225512005608        56.230662213428801     
   13.746020538972468        1.7568412764501242        56.314632440030557     
   13.746405638994812        1.7579569283972734        56.398632176317726     
   13.747037152046166        1.7590666139042270        56.482661793497094     
   13.747592997601817        1.7601794580656502        56.566721657195373     
   13.748290130887462        1.7612858003523553        56.650812127578291     
   13.748978663749048        1.7624069802269255        56.734933559465361     
   13.749293379446673        1.7634915611265010        56.819086302441981     
   13.749895674213692        1.7646097258181286        56.903270700968278     
   13.749760236357115        1.7656806844424828        56.987487094485033     
   13.751006557702715        1.7668021391101505        57.071735817516867     
   13.751413839364147        1.7678942228633001        57.156017199772464     
   13.751652395957647        1.7689631522600788        57.240331566242638     
   13.752272173569262        1.7700677583850670        57.324679237294681     
   13.752508814290001        1.7711444813837502        57.409060528765394     
   13.752559199751765        1.7722165772648257        57.493475752051154     
   13.753696753561757        1.7733186016054099        57.577925214196092     
   13.754455442165533        1.7744109358674904        57.662409217976617     
   13.754918196014611        1.7754903522724763        57.746928061986090     
   13.755580068423093        1.7765718672630197        57.831482040714818     
   13.755930128610212        1.7776459143389565        57.916071444630127     
   13.756614427646163        1.7787146123919573        58.000696560253004     
   13.756950549682053        1.7797723849234979        58.085357670233300     
   13.757407726126258        1.7808498477202090        58.170055053423695     
   13.757998020606355        1.7819264290189600        58.254788984950167     
   13.757933746935624        1.7829595882585536        58.339559736283249     
   13.758962782838456        1.7840472943599521        58.424367575304416     
   13.759244774269108        1.7851052612502154        58.509212766373686     
   13.759999444033586        1.7861680184996340        58.594095570393982     
   13.760252227951273        1.7872062692140978        58.679016244874774     
   13.760783261929332        1.7882761281416137        58.763975043993106     
   13.761384790712498        1.7893316110798714        58.848972218654261     
   13.761875035561834        1.7903788858196865        58.934008016550742     
   13.762177544083180        1.7914268735733878        59.019082682219732     
   13.762449521900930        1.7924684951276131        59.104196457098638     
   13.762784077683481        1.7934978607092684        59.189349579580352     
   13.763424566887132        1.7945596633393675        59.274542285067341     
   13.763818983873684        1.7955927059660763        59.359774806022294     
   13.764231777012903        1.7966319845191341        59.445047372021364     
   13.764705336695766        1.7976658553019691        59.530360209802247     
   13.765049525475213        1.7986906463182175        59.615713543314342     
   13.765741810347668        1.7997325383487071        59.701107593765350     
   13.766028472858283        1.8007641191996584        59.786542579668883     
   13.766335588075387        1.8017910396606571        59.872018716889443     
   13.766541019883245        1.8028099430990145        59.957536218687473     
   13.767297433987327        1.8038553824588852        60.043095295762321     
   13.767760872911508        1.8048798863082458        60.128696156295817     
   13.768069508349472        1.8059067245920268        60.214339005992976     
   13.768648336390536        1.8069639096738850        60.300024048123802     
   13.768810369452661        1.8079273529525617        60.385751483562309     
   13.769164307711641        1.8089422353154470        60.471521510826136     
   13.769691360017115        1.8099606565754414        60.557334326115303     
   13.769654636400448        1.8109604604532961        60.643190123348077     
   13.770535277131835        1.8119880416501408        60.729089094198905     
   13.770764299484600        1.8130323956957959        60.815031428134397     
   13.771247171339050        1.8140497579386525        60.901017312447500     
   13.771635268494720        1.8150151331593363        60.987046932292266     
   13.771935146500939        1.8160202602481599        61.073120470718024     
   13.772157728217321        1.8170218056171552        61.159238108701814     
   13.772724496534503        1.8180313723966481        61.245400025180594     
   13.772972486569429        1.8190361494242320        61.331606397083050     
   13.773603399548747        1.8200462098589061        61.417857399361296     
   13.773629592986795        1.8210336128539182        61.504153205019463     
   13.774346727649865        1.8220263721454117        61.590493985145777     
   13.774401852467694        1.8229889281279095        61.676879908939505     
   13.774892647617019        1.8240204724325932        61.763311143741255     
   13.775031500082292        1.8249840980542695        61.849787855059326     
   13.775672081476436        1.8259937907207244        61.936310206599266     
   13.776013332838168        1.8269495059577829        62.022878360288615     
   13.776027244712996        1.8279260506252781        62.109492476304510     
   13.776862870140370        1.8289333283056337        62.196152713099806     
   13.776633753174188        1.8298601714843923        62.282859227427181     
   13.777290752600557        1.8308854103141383        62.369612174365265     
   13.772389612608906        1.8316769065585210        62.456411707342326     
   13.778084103881874        1.8328280702817854        62.543257978160717     
   13.778198144116223        1.8337543949981403        62.630151137019546     
   13.778834250812785        1.8347253345311261        62.717091332538587     
   13.777865096008577        1.8356620746581376        62.804078711780392     
   13.779132032852507        1.8366945500162224        62.891113420272724     
   13.779665226221120        1.8376587662339119        62.978195602029899     
   13.779605007856494        1.8385885136171733        63.065325399574213     
   13.779914821219066        1.8395449596480637        63.152502953957367     
   13.780001412553615        1.8405452921894150        63.239728404781047     
   13.780445755747726        1.8414872058064042        63.327001890216067     
   13.780757476510368        1.8424205846116346        63.414323547023123     
   13.781008541345660        1.8433914303286010        63.501693510572203     
   13.781478006368200        1.8443274036293713        63.589111914861576     
   13.781660182506098        1.8452895468782324        63.676578892536092     
   13.781963468092673        1.8462367319326820        63.764094574906352     
   13.781432743952172        1.8471543255693632        63.851659091966241     
   13.782402568488257        1.8481120164141962        63.939272572410800     
   13.782818822371745        1.8490693902514519        64.026935143654143     
   13.783022575565230        1.8500102047930411        64.114646931845698     
   13.783142737291749        1.8509463998510831        64.202408061887638     
   13.783482955045328        1.8518954958455822        64.289761961247891     
   13.783865139207805        1.8528089336132560        64.375362655688249     
   13.783985981643005        1.8536990613723157        64.460216389439722     
   13.784118032021759        1.8546029433104523        64.544608355810652     
   13.784356459274820        1.8554936606452008        64.628666336360837     
   13.784818732923641        1.8563638368356246        64.712465888547740     
   13.784994270857286        1.8572680593494029        64.796057675085692     
   13.785296193975574        1.8581421395138971        64.879478303397363     
   13.785532173415914        1.8590285130574558        64.962755586171241     
   13.785738293436909        1.8598882186271453        65.045911434866923     
   13.785949383233783        1.8607563956380369        65.128963592676143     
   13.786102196138602        1.8616119165423803        65.211926742136015     
   13.786711858513321        1.8624722132680827        65.294813246976545     
   13.786515447200914        1.8633532313476535        65.377633670036445     
   13.786802263283226        1.8642024262559678        65.460397145778984     
   13.787130022654868        1.8650459302696611        65.543111655699420     
   13.786537318750968        1.8658798728997004        65.625784236588075     
   13.787104644055647        1.8667592833703770        65.708421140848515     
   13.787822771241311        1.8676161646345641        65.791027962549649     
   13.787886491335707        1.8684491732796247        65.873609737074901     
   13.788231676883221        1.8692888586745793        65.956171021928341     
   13.788230045144338        1.8701432585899496        66.038715962368613     
   13.788445010970563        1.8709964559200685        66.121248345472125     
   13.788649440151207        1.8718085650200216        66.203771645085382     
   13.788929310734227        1.8726691676590299        66.286289059511446     
   13.788998935908609        1.8734869011690065        66.368803543345905     
   13.789552093927346        1.8743393113227098        66.451317834559646     
   13.789517899921298        1.8751430261805830        66.533834477689197     
   13.789604910160802        1.8759727231509584        66.616355843814020     
   13.789626861227385        1.8768187252848834        66.698884147858536     
   13.789554345864731        1.8776106718000092        66.781421463658148     
   13.789826521042860        1.8784350892778188        66.863969737134624     
   13.790025814950893        1.8792773665980678        66.946530797876505     
   13.790419188775118        1.8801003989549645        67.029106369354167     
   13.790510057318993        1.8809256372686640        67.111698077968740     
   13.790722954015509        1.8817353206767864        67.194307461096500     
   13.790903298157296        1.8825609773283456        67.276935974263637     
   13.790985561784300        1.8833651066041321        67.359584997569144     
   13.791255589240864        1.8841822619690358        67.442255841448286     
   13.791197548901884        1.8849854345508186        67.524949751862920     
   13.791362349929775        1.8857989165006974        67.607667914985598     
   13.791534695564845        1.8865805468200880        67.690411461440817     
   13.791152507088155        1.8873680100618857        67.773181470150845     
   13.792073128934257        1.8881885805315697        67.855978971835086     
   13.792000297540056        1.8889995561590425        67.938804952198780     
   13.792145576127385        1.8897920499871257        68.021660354845793     
   13.792157253909522        1.8905897862551753        68.104546083945223     
   13.792432162516295        1.8913987357812216        68.187463006675273     
   13.792674109096156        1.8921937746996849        68.270411955469967     
   13.792560529516319        1.8929760419873329        68.353393730086708     
   13.792662748317660        1.8937569481507635        68.436409099512233     
   13.792911197212343        1.8945556693020720        68.519458803722856     
   13.793181694899030        1.8953796389396698        68.602543555312138     
   13.792999443633457        1.8961345931620417        68.685664040999299     
   13.793185640448156        1.8969197454829465        68.768820923028116     
   13.793190840580950        1.8977037148494116        68.852014840466438     
   13.793457544480525        1.8985051209317996        68.935246410415346     
   13.793681150803884        1.8992743932863350        69.018516229134562     
   13.793473981395614        1.9000579719249455        69.101824873092838     
   13.793663306703216        1.9008393706322224        69.185172899948455     
   13.793783041135315        1.9016127215131320        69.268560849465871     
   13.794212608822020        1.9023888696117757        69.351989244372632     
   13.793987656019574        1.9031875993741758        69.435458591163624     
   13.794057519676777        1.9039408995118139        69.518969380854855     
   13.794238067941933        1.9047151941136726        69.602522089689828     
   13.794503988752146        1.9054854210288330        69.686117179805862     
   13.794111563306796        1.9063017664262083        69.769755099858102     
   13.794473659143096        1.9070327654258046        69.853436285609476     
   13.794645225805617        1.9077959364775028        69.937161160484479     
   13.794846197980430        1.9085633848705157        70.020930136093384     
   13.794817957041335        1.9094239169047744        70.104743612725571     
   13.795048431608397        1.9101089719104447        70.188601979816625     
   13.788971416007364        1.9106708656846307        70.272505616389552     
   13.794911589981684        1.9116094683053413        70.356454891472367     
   13.787692906002244        1.9121470577040729        70.440450164492859     
   13.795650236152472        1.9132080366407733        70.524491785654263     
   13.794800894230363        1.9139173276424093        70.608580096290240     
   13.795352677780146        1.9146891416069407        70.692715429201996     
   13.795289158406321        1.9154032530842637        70.776898108977988     
   13.794739698802884        1.9161415246703619        70.861128452299454     
   13.795781733051701        1.9169265048237403        70.945406768228906     
   13.795544467728735        1.9176642074547638        71.029733358485359     
   13.787707898195446        1.9181627352847772        71.114108517707166     
   13.795531847416775        1.9191563074093982        71.198532533700998     
   13.795621843658163        1.9198986472402921        71.283005687680273     
   13.787483293746094        1.9204002216780265        71.367528254491901     
   13.795741175979371        1.9213906200424642        71.452100502833119     
   13.795985293986840        1.9221329026953120        71.536722695458508     
   13.795772464424170        1.9228815203801319        71.621395089376435     
   13.795731393468843        1.9236329581921248        71.706117936039774     
   13.795797628391226        1.9243842165206528        71.790891481524739     
   13.795965668204767        1.9251174928627193        71.875715966704917     
   13.796123902460192        1.9258397694812215        71.960591627415340     
   13.795857633191586        1.9265806227284312        72.045518694638346     
   13.795916072842674        1.9273193254946894        72.130497394549650     
   13.796093154323925        1.9280481364427584        72.215527948821673     
   13.795990989655150        1.9287632531036161        72.300610574657583     
   13.796019410036971        1.9294942724829907        72.385745484951727     
   13.796146629612819        1.9302336234874664        72.470932888417963     
   13.796128158588060        1.9309581023486806        72.556172989712763     
   13.796175361230656        1.9317200202182863        72.641465989553524     
   13.790837460252339        1.9322428464460952        72.726812084833497     
   13.796126360716789        1.9331505050337663        72.812211468729771     
   13.796020423584780        1.9338770655648234        72.897664330809334     
   13.796302842206414        1.9346774340902217        72.983170857130688     
   13.796000874536029        1.9353019893850172        73.068731230339523     
   13.796269645536322        1.9360393399169011        73.154345629765331     
   13.796245155996923        1.9367638640565585        73.240014231509576     
   13.796058131395190        1.9374889306456282        73.325737208533241     
   13.785166590572443        1.9378584007718545        73.411514730741516     
   13.796005491836905        1.9389722981840452        73.497346965063585     
   13.796599317528525        1.9397244650822176        73.583234075531806     
   13.795443590159815        1.9403167882908421        73.669176223355848     
   13.796397462708033        1.9411158466528577        73.755173566996859     
   13.796142905553749        1.9417863623995795        73.841226262235267     
   13.796316108599489        1.9425217097318492        73.927334462241561     
   13.796147339768828        1.9432276966662092        74.013498317638593     
   13.796239059764064        1.9438976969504727        74.099717976567277     
   13.795995883915063        1.9446078045746642        74.185993584746811     
   13.796078013328584        1.9453337680578897        74.272325285532617     
   13.796181945467819        1.9460183194725604        74.358713219975570     
   13.796214869478359        1.9467762770060513        74.445157526876088     
   13.796088592252696        1.9474095897995358        74.531658342837389     
   13.796199424476276        1.9481877709248736        74.618215802318119     
   13.795932257975306        1.9488297765942104        74.704830037681333     
   13.795968726302462        1.9495262421240889        74.791501179244534     
   13.795961651780104        1.9502811388638148        74.878229355325374     
   13.795933544620985        1.9509317936265484        74.965014692287610     
   13.795845180880370        1.9516668186394905        75.051857314585845     
   13.795888669878748        1.9523583429390463        75.138757344807402     
   13.795817271618565        1.9530486586036553        75.225714903714604     
   13.795816712211364        1.9537299054142609        75.312730110284207     
   13.795732320916370        1.9544222005011629        75.399803081747507     
   13.795560643677614        1.9550892952829850        75.486933933627228     
   13.794711916483795        1.9557495113722396        75.574122779774797     
   13.795353666052719        1.9564725795173314        75.661369732405760     
   13.795392402350160        1.9571623292890381        75.748674902135548     
   13.795339024460290        1.9578326869728337        75.836038398011254     
   13.795210491215091        1.9585228484325554        75.923460327545371     
   13.795189075267812        1.9592085819926748        76.010940796747988     
   13.795223783640463        1.9598905900506369        76.098479910157138     
   13.795148730802474        1.9605709870328534        76.186077770868195     
   13.795024451812189        1.9612837787320196        76.273734480564286     
   13.795058533188842        1.9619615765587604        76.361450139544317     
   13.795097666317842        1.9626343585412491        76.449224846749431     
   13.794843618856939        1.9632993319491221        76.537058699791658     
   13.794445492684801        1.9639769994699214        76.624951794978671     
   13.794747038115304        1.9646578324081543        76.712904227339507     
   13.794601099296177        1.9653316234330560        76.800916090649636     
   13.794804497281529        1.9659918466556596        76.888987477455217     
   13.794302789293564        1.9666640143012688        76.977118479095580     
   13.794379499857133        1.9673381011735696        77.065309185726960     
   13.794113964794356        1.9680328837179826        77.153559686344323     
   13.794120579076491        1.9686753843566187        77.241870068803593     
   13.794504075946751        1.9693555543469523        77.330240419841374     
   13.788169994773769        1.9698832267836142        77.418670825097607     
   13.794026928288666        1.9707361210697398        77.507161369133740     
   13.791710117453178        1.9712904753366578        77.595712135453553     
   13.793573667435400        1.9720152477600081        77.684323206521398     
   13.793472617547604        1.9726629771686099        77.772994663780935     
   13.793184805365916        1.9733133711066342        77.861726587674099     
   13.793409645711003        1.9739936631286927        77.950519057657729     
   13.793143464630111        1.9746818448702215        78.039372152221020     
   13.793293055646060        1.9753641125588695        78.128285948902956     
   13.793378113621012        1.9760521307896577        78.217260524308173     
   13.792994255448786        1.9767000500296388        78.306295954123541     
   13.792925340028043        1.9773224808566130        78.395392313133044     
   13.792826759211241        1.9779735554750959        78.484549675233879     
   13.792380578792370        1.9786101149970563        78.573768113450697     
   13.792735843494782        1.9792868116060764        78.663047699950852     
   13.792529966254266        1.9799283630981197        78.752388506058210     
   13.792390151955722        1.9805844193452924        78.841790602267523     
   13.792186757519143        1.9812369461339405        78.931254058257082     
   13.791942195207872        1.9818648766422680        79.020778942903036     
   13.791998873182525        1.9825360388363222        79.110365324291877     
   13.791745473221535        1.9831811313990613        79.200013269733319     
   13.791396476315644        1.9838272036519293        79.289722845772999     
   13.791551567241813        1.9844757913761371        79.379494118203425     
   13.791394456189257        1.9851216180621856        79.469327152077355     
   13.791387652588217        1.9857651095999975        79.559222011718788     
   13.790998137482383        1.9864019319950903        79.649178760733776     
   13.791072123390736        1.9870143269300564        79.739197462022375     
   13.791395726949505        1.9876917659049229        79.829278177789561     
   13.790939653859315        1.9883296855290644        79.919420969554750     
   13.790531523683340        1.9889678687844607        80.009625898163520     
   13.790693020657345        1.9896086143407474        80.099893023796810     
   13.790182665039188        1.9902409255811646        80.190222405981899     
   13.790034554816177        1.9908503762703793        80.280614103600811     
   13.790065179077402        1.9914769449229262        80.371068174901737     
   13.789127382238334        1.9921352238405565        80.461584677506124     
   13.789613843161673        1.9927471416955858        80.552163668420036     
   13.789403195236734        1.9933950950455002        80.642805204041537     
   13.789453102211034        1.9940396513236589        80.733509340170585     
   13.789164173333685        1.9946773613320687        80.824276132016479     
   13.789001619475302        1.9952648226252399        80.915105634207876     
   13.789025965794293        1.9959276540414095        81.005997900799585     
   13.788737898339123        1.9965213363693881        81.096952985281263     
   13.788310334723109        1.9971434619604091        81.187970940585856     
   13.788645108509115        1.9977954547411056        81.279051819096324     
   13.788381233119503        1.9984017622673600        81.370195672654233     
   13.787866740562468        1.9990243151992491        81.461402552566938     
   13.787782992960178        1.9996501205195381        81.552672509614737     
   13.787727016214493        2.0002746391513790        81.644005594058171     
   13.787507418764049        2.0008947357203852        81.735401855645250     
   13.787227044055463        2.0014933291007906        81.826861343617978     
   13.787090621450449        2.0021311054749362        81.918381250660332     
   13.786946403400247        2.0027487450567549        82.009488792974537     
   13.786679237264609        2.0033576016992622        82.100343197939395     
   13.786637125005239        2.0039608524448966        82.191076307477914     
   13.786099584291303        2.0045658434983427        82.281735295439304     
   13.786206284988031        2.0051816056663636        82.372346791857836     
   13.785940352516905        2.0057782597064020        82.462928353300924     
   13.785870540869414        2.0063793602120574        82.553492588763419     
   13.785522125918352        2.0069803694483159        82.644049067578308     
   13.785230427775833        2.0075893421277051        82.734605339448208     
   13.785257043801630        2.0081893606164281        82.825167535162123     
   13.784938236967674        2.0087827894209980        82.915740745927053     
   13.784947154762653        2.0093881131141464        83.006329275914339     
   13.784712247644029        2.0099768374801936        83.096936817552290     
   13.784526416298638        2.0105743296900398        83.187566577364436     
   13.784309366846184        2.0111669524648281        83.278221368855284     
   13.784079329491671        2.0117882298401839        83.368903682701514     
   13.784317968475701        2.0123912911293198        83.459615740860713     
   13.783754664827574        2.0129861053043361        83.550359539011467     
   13.783846176755961        2.0135726115942121        83.641136880345741     
   13.783255944752193        2.0141154198467559        83.731949402835568     
   13.783085966089374        2.0147333781456100        83.822798601494256     
   13.782901822176870        2.0153077440066967        83.913685846744428     
   13.782660013236988        2.0158978117524184        84.004612399782687     
   13.782413257790585        2.0164991566958603        84.095579425167202     
   13.782156900539986        2.0170697616618791        84.186588002102681     
   13.771999615975982        2.0173296107573071        84.277639133445476     
   13.781738594558902        2.0182050541415313        84.368733753739150     
   13.781772588867542        2.0188400621737581        84.459872736090176     
   13.781477988572405        2.0193782187097806        84.551056898135343     
   13.781303390523597        2.0199627212631559        84.642287007254907     
   13.780953324104994        2.0205653465250677        84.733563785137989     
   13.780477490107629        2.0211079247350248        84.824887911808744     
   13.780421032051866        2.0217024716662730        84.916260029180265     
   13.780377820251102        2.0222785752933108        85.007680744216557     
   13.780021330144242        2.0228504790985844        85.099150631745957     
   13.779807972889634        2.0234097759927878        85.190670236977724     
   13.779475760446633        2.0239653212384123        85.282240077758289     
   13.779167877781658        2.0245340755902146        85.373860646602054     
   13.779031321188118        2.0251065405587472        85.465532412524610     
   13.778817295284252        2.0256952588317536        85.557255822698451     
   13.778693976173061        2.0262657550452765        85.649031303957386     
   13.778295988891180        2.0268309238613158        85.740859264162140     
   13.778281551555791        2.0273950431653636        85.832740093447114     
   13.778036979340627        2.0279657918442182        85.924674165357516     
   13.777576661960151        2.0285212133085833        86.016661837891505     
   13.777959315065416        2.0290947715413625        86.108703454452936     
   13.777206865958881        2.0296870065921384        86.200799344730584     
   13.777006672880345        2.0302193777847659        86.292949825506099     
   13.776831563612957        2.0307807447614614        86.385155201396572     
   13.771106514101046        2.0311880376359199        86.477415765545103     
   13.776282486947183        2.0319279202564982        86.569731800256065     
   13.776009520678508        2.0324620493807424        86.662103577583906     
   13.775709073275047        2.0330435624046292        86.754531359882321     
   13.775529105126141        2.0336040412416785        86.847015400311676     
   13.775200929675284        2.0341370688852263        86.939555943312868     
   13.775131375405257        2.0346934564415480        87.032153225046926     
   13.774805223081890        2.0352476798463677        87.124807473808417     
   13.774484578852391        2.0357794630518220        87.217518910408629     
   13.774044931869827        2.0363253808816659        87.310287748535075     
   13.773917922164987        2.0368991153382643        87.403114195087838     
   13.773406720865289        2.0374053342431862        87.495998450495691     
   13.773405588720534        2.0379985907437339        87.588940709011993     
   13.772982377009898        2.0385484710616204        87.681941158991279     
   13.773050607902647        2.0390619677494026        87.774999983153407     
   13.772415714857077        2.0396252757778681        87.868117358826552     
   13.772563638516706        2.0402731851160771        87.961293458181302     
   13.761940635716968        2.0405095567258287        88.054528448447329     
   13.771823698632341        2.0412776335618990        88.147822492121605     
   13.771558917646521        2.0418996882607248        88.241175747161265     
   13.770947051641372        2.0422789008760018        88.334588367168308     
   13.770790155772723        2.0429276264182681        88.428060501564801     
   13.770495475837256        2.0434253875209900        88.521592295756378     
   13.770312800430544        2.0439575470272735        88.615183891288908     
   13.770218783683260        2.0445350599715999        88.708835425997592     
   13.769664808764194        2.0451052920172423        88.802547034145789     
   13.768887191696766        2.0455768662275968        88.896318846559922     
   13.769407216840110        2.0462078216584287        88.990150990756149     
   13.769159839121258        2.0467701280770361        89.084043591059682     
   13.769084368477817        2.0473191760708445        89.177996768722039     
   13.768482964578000        2.0477800332761080        89.272010642027553     
   13.768340867575741        2.0483629608645453        89.366085326399116     
   13.767998240644905        2.0489282838920375        89.460220934496718     
   13.767674938309538        2.0494315385203894        89.554417576312176     
   13.767082563712400        2.0498501907743494        89.648675359260366     
   13.766617624982143        2.0503292551510532        89.742994388263057     
   13.766529696622717        2.0509171879516805        89.837374765834070     
   13.766561207324509        2.0515543536938696        89.931816592155840     
   13.766157680435759        2.0520823302224924        90.026319965155878     
   13.765596945033266        2.0526017644381631        90.120884980578566     
   13.765469223162832        2.0531362750761621        90.215511732053642     
   13.765374868211273        2.0536919692958309        90.310200311162490     
   13.765029938672624        2.0542158444661007        90.404950807501905     
   13.764604176015954        2.0546557787184985        90.499763308744036     
   13.764580742544862        2.0552668683738391        90.594637900695119     
   13.763955792641614        2.0557670483777430        90.689574667350328     
   13.763838998261816        2.0562939610791320        90.784573690949188     
   13.763469824400827        2.0568158278194044        90.879635052024994     
   13.763197180019949        2.0573349427255376        90.974758829455595     
   13.762690263347956        2.0577532781741215        91.069945100510267     
   13.762542178752783        2.0583874172165877        91.165193940895946     
   13.761933323722761        2.0588362325963545        91.260505424800414     
   13.761985030425965        2.0594338164566466        91.355879624935028     
   13.761533042002656        2.0599141524268418        91.451316612575937     
   13.760839915065144        2.0603456963095077        91.546816457602006     
   13.760583952482019        2.0609663547047945        91.642379228533841     
   13.760168778929962        2.0613892969093426        91.738004992569230     
   13.759855017599437        2.0618657520015025        91.833693815619100     
   13.759908787765797        2.0623792584422782        91.929445762340407     
   13.759321516616328        2.0629211555050828        92.025260896169371     
   13.758912751077377        2.0634185013812907        92.121139279353045     
   13.758815931766918        2.0639161948786908        92.217080972978820     
   13.758239165778004        2.0644458491811553        92.313086037005192     
   13.756193599930006        2.0649012819574879        92.409154530288944     
   13.757768249294665        2.0654787234114202        92.505286510612748     
   13.757251189483327        2.0659682602589156        92.601482034712291     
   13.755859919640253        2.0662754224261968        92.697741158300857     
   13.756813519489246        2.0671049836825728        92.794063936094759     
   13.756592443000565        2.0675832586269576        92.890450421837343     
   13.756103877802792        2.0680829080610041        92.986900668321795     
   13.755244048430384        2.0684681388705979        93.083414727412844     
   13.755335806409782        2.0690138975229044        93.179992650070645     
   13.755181574689285        2.0696310480400837        93.276634486369502     
   13.754747378070057        2.0701218904114365        93.373340285519163     
   13.754214513935530        2.0705194631389046        93.470110095885531     
   13.753660403590853        2.0710133415230132        93.566943965006729     
   13.753646318722929        2.0716008218523796        93.663841939615779     
   13.753120055507608        2.0720486049252989        93.760804065655208     
   13.752845713140509        2.0725450894535116        93.857830388296307     
   13.752451472548962        2.0730131723117617        93.954920951954819     
   13.751954935262914        2.0735597274715225        94.052075800308231     
   13.751650922862000        2.0739717569149896        94.149294976311921     
   13.751648794913974        2.0745976193667666        94.246578522213454     
   13.751173674894684        2.0750920085251066        94.343926479567912     
   13.750698877535704        2.0755309406033455        94.441338889253828     
   13.750219778496261        2.0759718575934927        94.538815791485618     
   13.749833159950590        2.0765226746432379        94.636357225827979     
   13.749333310240626        2.0769722886340767        94.733963231209273     
   13.749387704508887        2.0775327849701215        94.831633845935045     
   13.749176354199344        2.0780519420434165        94.929369107699330     
   13.748405891540433        2.0784662885301262        95.027169053597930     
   13.748407948093234        2.0789482899934240        95.125033720140962     
   13.747635648480234        2.0794288731229145        95.222963143262348     
   13.747761381511099        2.0800064361697101        95.320957358333672     
   13.747256302812703        2.0804799350317604        95.419016400173277     
   13.746565042426246        2.0809724722546807        95.517140303057417     
   13.746263784027221        2.0813800030941487        95.615329100731898     
   13.745398692569585        2.0818569891872896        95.713582826420307     
   13.745481651053163        2.0823500599991003        95.811901512835391     
   13.744921871014645        2.0828843833135458        95.910285192187885     
   13.744623956909075        2.0833234222036765        96.008733896196460     
   13.744162215798090        2.0837835322569820        96.107247656095964     
   13.744090173884166        2.0842825877931377        96.205826502647710     
   13.743509310103182        2.0847488474968556        96.304470466146824     
   13.743349282784440        2.0852436119894344        96.403179576431910     
   13.742971269517813        2.0857922931424140        96.501953862891781     
   13.742359134216660        2.0862508048172290        96.600793354475258     
   13.742052137367780        2.0867160997974157        96.699698079697782     
   13.741636458388522        2.0871497763125113        96.798668066649569     
   13.741342504639920        2.0876134400143358        96.897703343002902     
   13.740844000677527        2.0881157889075861        96.996803936020157     
   13.740552089428693        2.0885814835469998        97.095969872559522     
   13.740036292874954        2.0890459752090877        97.195201179083128     
   13.739637970487815        2.0895093765581518        97.294497881663176     
   13.739143476643624        2.0899694357674483        97.393860005989410     
   13.738788831279543        2.0904352295679014        97.493287577374616     
   13.738252778426823        2.0909175479412565        97.592780620761530     
   13.738114327417895        2.0914025288608222        97.692339160728849     
   13.736592700697596        2.0918429218747883        97.791963221496687     
   13.737083549224703        2.0923392283606685        97.891652826934589     
   13.736798163200650        2.0927971453251759        97.991408000563865     
   13.736328076063344        2.0932467771816192        98.091228765566626     
   13.735648882093903        2.0937106338069000        98.191115144788995     
   13.735747174035028        2.0942113484616902        98.291067160748028     
   13.735232053869387        2.0946777913245840        98.391084835635354     
   13.734724872328044        2.0951102998960991        98.491168191324078     
   13.734154757615126        2.0955858734097452        98.591317249372366     
   13.733865921348178        2.0960549275191056        98.691532031029496     
   13.733477659190022        2.0965308022187350        98.791812557239965     
   13.733251419146994        2.0970041475380041        98.892158848648535     
   13.732677755900434        2.0974630868884470        98.992570925604340     
   13.732485841660511        2.0979281521495348        99.093048808166472     
   13.731828365477636        2.0983914246414499        99.193592516107287     
   13.731324625411899        2.0988564721772960        99.294202068917116     
   13.731082259554588        2.0993221640036506        99.394877485809715     
   13.730469392763560        2.0997896693525409        99.495618785723579     
   13.730142402070340        2.1002516840151704        99.596425987329170     
   13.729739269294306        2.1006984356473795        99.697299109030311     
   13.729532745117032        2.1011719305243219        99.798238168970684     
   13.728892154397375        2.1016153521054926        99.899243185034749     
   13.728550437874498        2.1020931217811922        100.00031417485408     
   13.727779057925835        2.1025496273536488        100.10145115580924     
   13.727578350927409        2.1029191896579351        100.20265414503463     
   13.727116655061463        2.1034399767464302        100.30392315942092     
   13.726792751087853        2.1038917055489308        100.40525821561940     
   13.726403892803507        2.1042974282766944        100.50665933004471     
   13.725869351758284        2.1047263943304850        100.60812651887929     
   13.725488208279948        2.1051827849514435        100.70965979807467     
   13.724867579732431        2.1056274079591755        100.81125918335674     
   13.722562195096179        2.1060052585533140        100.91292469022723     
   13.724288347227255        2.1065495622863577        101.01465633396822     
   13.723596545856195        2.1069557238663488        101.11645412964391     
   13.723124642379032        2.1074039285653305        101.21831809210475     
   13.713229869621644        2.1076031649464628        101.32024823598900     
   13.722486162263575        2.1083013188261051        101.42224457572681     
   13.721902705333438        2.1087499894425683        101.52430712554234     
   13.721534139817978        2.1092636827634510        101.62643589945628     
   13.720733672309173        2.1096269245608359        101.72863091129044     
   13.720589782054050        2.1100885838869616        101.83089217466654     
   13.720043699196872        2.1105298481536545        101.93321970301338     
   13.719349243589880        2.1109498821984740        102.03561350956593     
   13.719202693460170        2.1114158401720777        102.13807360736931     
   13.718974105344797        2.1119697651655502        102.24060000928093     
   13.718653304086454        2.1123847151688175        102.34319272797367     
   13.717870857668206        2.1127818298052210        102.44585177593666     
   13.717489762396848        2.1132343712481889        102.54857716547903     
   13.717058981981753        2.1136392491859728        102.65136890873158     
   13.716516382056835        2.1140619005368673        102.75422701764899     
   13.716085288451101        2.1145597021488380        102.85715150401251     
   13.715527728600822        2.1149017782773951        102.96014237943196     
   13.715178127514328        2.1153476902725088        103.06319965534631     
   13.714752219147243        2.1158576180184072        103.16632334302912     
   13.714323076192072        2.1162883717721295        103.26951345358755     
   13.713856557477195        2.1167170602822432        103.37276999796532     
   13.711778572197638        2.1170400178248054        103.47609298694557     
   13.713001493962413        2.1175752783453201        103.57948243115167     
   13.712431046528561        2.1179899692939830        103.68293834104981     
   13.711970683247639        2.1184339993991950        103.78646072695027     
   13.711635588541023        2.1188732703150768        103.89004959901021     
   13.711020851635974        2.1193080206334725        103.99370496723444     
   13.710569346337683        2.1197427930868793        104.09742684147851     
   13.710074698617209        2.1201428970896585        104.20121523144891     
   13.709819240624261        2.1206094132376836        104.30507014670586     
   13.709211245042068        2.1210351035931723        104.40899159666506     
   13.708743217140633        2.1214557706424348        104.51297959059872     
   13.708414327920151        2.1218768748580916        104.61703413763833     
   13.707943136601275        2.1223019446484379        104.72115524677460     
   13.707268938580242        2.1227226953148390        104.82534292686060     
   13.706839796379617        2.1231482127535619        104.92959718661281     
   13.706270540143203        2.1235497035930977        105.03391803461219     
   13.705925264681774        2.1239927203971214        105.13830547930694     
   13.705294355677724        2.1244100589868582        105.24275952901249     
   13.704877320819454        2.1248349022358743        105.34728019191417     
   13.704408491491780        2.1252538753381680        105.45186747606778     
   13.703698867518639        2.1256473650442573        105.55652138940185     
   13.703175273749226        2.1260584824413509        105.66124193971861     
   13.702905359239622        2.1265122673928141        105.76602913469574     
   13.702506600720525        2.1269020370326710        105.87088298188689     
   13.701792624233173        2.1273202718675375        105.97580348872368     
   13.701492706377088        2.1277678206625903        106.08079066251730     
   13.701081852541090        2.1281842472430501        106.18584451045942     
   13.726523525631649        2.1287427349025916        106.29096503962347     
   13.700243971967486        2.1290152102656652        106.39615225696585     
   13.699267116214603        2.1293928156856610        106.50140616932740     
   13.698796656121537        2.1298343179449124        106.60672678343444     
   13.698394933729430        2.1302318363960766        106.71211410590078     
   13.697718035498440        2.1305869170430967        106.81756814322721     
   13.697447048172471        2.1310584610986072        106.92308890180415     
   13.696984370831323        2.1314854783508070        107.02867638791281     
   13.696511647689245        2.1318929555944939        107.13433060772557     
   13.696312928739934        2.1323067476227471        107.24005156730712     
   13.695267639581573        2.1326879832293706        107.34583927261649     
   13.694986729110365        2.1331205784495171        107.45169372950718     
   13.694485478173698        2.1335274270638362        107.55761494372884     
   13.693908116810853        2.1339323860107906        107.66360292092801     
   13.693627820124485        2.1343392688078917        107.76965766664955     
   13.692985555733193        2.1347450398617491        107.87577918633698     
   13.692303247982609        2.1351446784116335        107.98196748533418     
   13.691454650774416        2.1355383187755925        108.08822256888666     
   13.691353437715918        2.1359154482334834        108.19454444214102     
   13.690839336860012        2.1363557251938126        108.30093311014807     
   13.690567488999990        2.1367653719957507        108.40738857786206     
   13.689840383288869        2.1371658096873736        108.51391085014251     
   13.689287797347259        2.1375689189215858        108.62049993175455     
   13.688864164486199        2.1379760742271321        108.72715582737089     
   13.688269577449574        2.1383265047124498        108.83387854157229     
   13.687870354204826        2.1387813031282032        108.94066807884684     
   13.687410912520297        2.1391483395936044        109.04752444359360     
   13.686676168954092        2.1395114082771558        109.15444764012187     
   13.686360747236947        2.1399796297570366        109.26143767265194     
   13.685520969701608        2.1403624289887726        109.36849454531689     
   13.685355439413009        2.1407610764334253        109.47561826216260     
   13.684559950920827        2.1411335033405372        109.58280882714898     
   13.683707991643097        2.1414626369794774        109.69006624415067     
   13.683663195629995        2.1419627649837980        109.79739051695761     
   13.682934402791613        2.1423286636983154        109.90478164927700     
   13.682553985503825        2.1427390269307298        110.01223964473223     
   13.681849427237465        2.1430803524077859        110.11976450686507     
   13.681428639469862        2.1435080191772098        110.22735623913634     
   13.681008850329464        2.1439230215819203        110.33501484492567     
   13.679885650882225        2.1442676647607555        110.44274032753371     
   13.679564506850458        2.1446463576522348        110.55053269018138     
   13.679505210500231        2.1450733682560466        110.65839193601168     
   13.678826697370535        2.1454614939498415        110.76631806809030     
   13.677771520191092        2.1458346619062367        110.87431108940579     
   13.677654132696645        2.1462479748640044        110.98237100287083     
   13.677172444088717        2.1466465892642055        111.09049781132254     
   13.676387260573298        2.1470039361386601        111.19869151752296     
   13.675779135647721        2.1473925418200897        111.30695212416094     
   13.675418909334040        2.1477799077238982        111.41527963385101     
   13.674784370159504        2.1481691990794105        111.52367404913596     
   13.674311705686359        2.1485084451675149        111.63213537248599     
   13.673875744561871        2.1489043394934324        111.74066360629969     
   13.673574869373008        2.1492961261079033        111.84925875290499     
   13.664197380103772        2.1494809272240505        111.95792081456082     
   13.672319033574679        2.1500773130427269        112.06664979345491     
   13.662832947164226        2.1502338849464930        112.17544569170713     
   13.671290489110390        2.1508521382137085        112.28430851136916     
   13.670711884475748        2.1512380986253614        112.39323825442442     
   13.661436811817866        2.1513938336905896        112.50223492278994     
   13.669259304296510        2.1519980240853052        112.61129851831552     
   13.668811181968575        2.1523823854539663        112.72042904278609     
   13.668155750160166        2.1527634504511752        112.82962649792016     
   13.668028345722984        2.1531505080051945        112.93889088537257     
   13.667464629898447        2.1535303051238901        113.04822220673326     
   13.666841601753212        2.1539077494756111        113.15762046352866     
   13.666410537757780        2.1542897945795656        113.26708565722269     
   13.665847807034710        2.1546919239205353        113.37661778921597     
   13.665252069540911        2.1550355779131039        113.48621686084790     
   13.664728223055501        2.1554097361259617        113.59588287339545     
   13.663986298152972        2.1557798352374702        113.70561582807618     
   13.663558301831854        2.1561820459108589        113.81541572604544     
   13.662968559411338        2.1565234498299479        113.92528256840023     
   13.662288343049404        2.1568637061979929        114.03521635617753     
   13.661882157467199        2.1573095526494299        114.14521709035533     
   13.661155885776957        2.1576308569940172        114.25528477185317     
   13.660684894304774        2.1579955869162015        114.36541940153342     
   13.660386819439683        2.1583672824527871        114.47562098020052     
   13.659477032502425        2.1587304118784369        114.58588950860177     
   13.658775556833147        2.1591577175137577        114.69622498742881     
   13.658574344239810        2.1595282851869340        114.80662741731641     
   13.657767287582422        2.1598264472660786        114.91709679884437     
   13.657476466577041        2.1602713910166695        115.02763313253770     
   13.656845123569584        2.1606411544555075        115.13823641886609     
   13.656330247107677        2.1609875961362826        115.24890665824579     
   13.655850819713123        2.1613721822020766        115.35964385103917     
   13.655253949343743        2.1617488265281053        115.47044799755510     
   13.654614451300091        2.1621092828653570        115.58131909804973     
   13.654066567882218        2.1624725265522655        115.69225715272714     
   13.653417012815448        2.1628350792576962        115.80326216173913     
   13.652804204685879        2.1631940873869144        115.91433412518627     
   13.652324848245282        2.1635723038955854        116.02547304311788     
   13.651825885809291        2.1639269559827028        116.13667891553250     
   13.650892374889610        2.1642930035824191        116.24795174237833     
   13.650430895051770        2.1646085296878614        116.35929152355433     
   13.649773817176959        2.1649598354072261        116.47069825890910     
   13.649401325400010        2.1653345692646968        116.58217194824286     
   13.649101106666091        2.1657352896285138        116.69371259130654     
   13.648115924602315        2.1660542186469534        116.80532018780350     
   13.647898046799014        2.1664573166622909        116.91699473738878     
   13.646990465399595        2.1668015922345454        117.02873623966968     
   13.646532483709199        2.1671715368160385        117.14054469420701     
   13.645924677271731        2.1675069284959254        117.25242010051407     
   13.645311548702194        2.1678232499350916        117.36436245805824     
   13.644688994844758        2.1682082573864045        117.47637176626078     
   13.644237131116213        2.1685877084573342        117.58844802449750     
   13.643585192855308        2.1689627771879789        117.70059123209823     
   13.643148762953320        2.1693422473174300        117.81280138834853     
   13.642433610985794        2.1696728183620104        117.92507849248881     
   13.641823792492632        2.1700027245312561        118.03742254371625     
   13.641298274658231        2.1703752353425223        118.14983354118270     
   13.640768877164861        2.1707207144200837        118.26231148399738     
   13.639998309268606        2.1710705951838412        118.37485637122589     
   13.639332334895375        2.1713370873216902        118.48746820189123     
   13.638959316075464        2.1717613361430823        118.60014697497385     
   13.638190254166963        2.1720967615058022        118.71289268941186     
   13.637606379073400        2.1724425461942198        118.82570534410138     
   13.637181550734514        2.1727839651931973        118.93858493789665     
   13.636583101918815        2.1731991549074348        119.05153146961162     
   13.636258532092967        2.1734811418028737        119.16454493801852     
   13.635330516789796        2.1738431794808832        119.27762534184868     
   13.634869106291205        2.1742313025748681        119.39077267979410     
   13.634087523098591        2.1745204955268225        119.50398695050615     
   13.633503011376487        2.1748863113822670        119.61726815259634     
   13.632655325509067        2.1752426025952354        119.73061628463743     
   13.632373844631967        2.1755873292603849        119.84403134516226     
   13.631721902995265        2.1759144041856007        119.95751333266519     
   13.630921469713629        2.1762550387660413        120.07106224560306     
   13.630760337069633        2.1766443805173354        120.18467808239248     
   13.622903077075183        2.1767941419669592        120.29836084141381     
   13.629262597411858        2.1773050620406935        120.41211052100873     
   13.629725486458502        2.1778319981929979        120.52592711948253     
   13.628198398873534        2.1780230853523106        120.63981063510263     
   13.627480679197680        2.1783541976677516        120.75376106610000     
   13.626840899437683        2.1786898198660078        120.86777841066889     
   13.626627338745438        2.1791039445323124        120.98186266696733     
   13.625966338228890        2.1794425932122667        121.09601383311750     
   13.624964822141692        2.1796830422204807        121.21023190720601     
   13.624519887802773        2.1800168271941058        121.32451688728331     
   13.623632483885350        2.1803519267115492        121.43886877136541     
   13.623166773096189        2.1806904683343693        121.55328755743336     
   13.622419421122796        2.1810322022856230        121.66777324343286     
   13.621952874325014        2.1813743991684205        121.78232582727591     
   13.613123589225236        2.1814754297754764        121.89694530683995     
   13.620510482473406        2.1820217579996570        122.01163167996881     
   13.620211189109206        2.1823583471179546        122.12638494447215     
   13.619255543398156        2.1826976903827737        122.24120509812695     
   13.618729879558149        2.1830690899263892        122.35609213867639     
   13.617990096899430        2.1833975689136889        122.47104606383138     
   13.617610323114627        2.1837848945149836        122.58606687126938     
   13.617310102552603        2.1840999129376311        122.70115455863576     
   13.616372352597319        2.1844480058924107        122.81630912354366     
   13.608629143941382        2.1845410403675749        122.93153056357481     
   13.615940561928062        2.1852451355217370        123.04681887627839     
   13.614515661039299        2.1854373076996709        123.16217405917223     
   13.613907118002649        2.1857666712851600        123.27759610974323     
   13.613332904481780        2.1860960784385521        123.39308502544716     
   13.612628332485311        2.1864268924203865        123.50864080370840     
   13.612117094078886        2.1867550611813682        123.62426344192181     
   13.611453788632952        2.1870826997871702        123.73995293745071     
   13.610851778071023        2.1874090662275552        123.85570928762941     
   13.610185313443717        2.1877374889331711        123.97153248976119     
   13.609410403973751        2.1880562716497636        124.08742254111999     
   13.608582126944960        2.1883810549320040        124.20337943895053     
   13.608159087219672        2.1887065682171012        124.31940318046850     
   13.607457944314925        2.1890290228081435        124.43549376285945     
   13.607771824291339        2.1894701043503928        124.55165118328094     
   13.606359750148478        2.1896778342371599        124.66787543886147     
   13.606046552224260        2.1900922083619148        124.78416652670107     
   13.605352450906294        2.1904046622531683        124.90052444387200     
   13.604376957904231        2.1906472660466845        125.01694918741755     
   13.596121051206071        2.1908232085500141        125.13344075435427     
   13.603158677893751        2.1913250737471102        125.24999914166976     
   13.602469928578337        2.1916109744248287        125.36662434632532     
   13.602114898495657        2.1919187765878845        125.48331636525477     
   13.601226231707246        2.1922729272633976        125.60007519536410     
   13.600734569138854        2.1925921559329695        125.71690083353312     
   13.599689991979423        2.1929019113727466        125.83379327661486     
   13.599306490761462        2.1932271889073172        125.95075252143526     
   13.598853412843543        2.1935454151603437        126.06777856479529     
   13.598312987879989        2.1938480943944740        126.18487140346836     
   13.597679975574772        2.1941647908815103        126.30203103420259     
   13.597048715349352        2.1944798956685094        126.41925745372043     
   13.596443948334141        2.1947938305750174        126.53655065871865     
   13.595828663377501        2.1950952064757967        126.65391064586819     
   13.595143654549974        2.1954252597842765        126.77133741181552     
   13.594467613225067        2.1957263172951116        126.88883095318195     
   13.593780351091446        2.1960387778712165        127.00639126656309     
   13.593354874331343        2.1963661618983341        127.12401834853073     
   13.592576617167358        2.1966798156362830        127.24171219563237     
   13.591900043803705        2.1969905366190172        127.35947280439011     
   13.591413106232896        2.1972929498596918        127.47730017130297     
   13.590695908457379        2.1976149151479603        127.59519429284479     
   13.589829653788607        2.1979237232855935        127.71315516546714     
   13.589150658408279        2.1982313615440150        127.83118278559643     
   13.588335653775969        2.1985382044435422        127.94927714963633     
   13.588097613182070        2.1988585129005265        128.06743825396748     
   13.587469152034901        2.1991682241881914        128.18566609494636     
   13.586827712144570        2.1994716091351019        128.30396066890748     
   13.586291768054869        2.1997867476994193        128.42232197216168     
   13.585451451073112        2.2000932843276284        128.54075000099763     
   13.585062228640959        2.2004019224323099        128.65924475168171     
   13.584168532533221        2.2007075710682340        128.77780622045697     
   13.583464013923486        2.2010136023795379        128.89643440354510     
   13.582938066763536        2.2013214036154038        129.01512929714562     
   13.582331658858132        2.2016260928899012        129.13389089743569     
   13.581550546515233        2.2019296062404252        129.25271920057116     
   13.580928446708061        2.2022368816784854        129.37161420268635     
   13.579543199900900        2.2025461275288691        129.49057589989380     
   13.579647808966278        2.2028443002140432        129.60960428828488     
   13.578961169030459        2.2031472383153257        129.72869936392965     
   13.578247780584794        2.2034494435645757        129.84786112287765     
   13.577466985523019        2.2037758640824756        129.96708956115705     
   13.576944363710089        2.2040530914524314        130.08638467477542     
   13.576157853658954        2.2043827144589612        130.20574645972044     
   13.575485565966378        2.2046859741279219        130.32517491195810     
   13.575174007238665        2.2049582098097882        130.44467002743511     
   13.574406646041856        2.2052567320257284        130.56423180207753     
   13.573686471205257        2.2055582135866048        130.68386023179229     
   13.572829795315725        2.2058535032384352        130.80355531246491     
   13.572256764658594        2.2061523225191468        130.92331703996265     
   13.571622024433637        2.2064518477623838        131.04314541013227     
   13.570962262645153        2.2067497252232871        131.16304041880139     
   13.570365865720364        2.2070505899274591        131.28300206177866     
   13.569608347791327        2.2073417589184205        131.40303033485293     
   13.568788709343854        2.2076381951246611        131.52312523379470     
   13.568425396245518        2.2079386286131819        131.64328675435445     
   13.567840638245183        2.2082348500689664        131.76351489226505     
   13.566982262479337        2.2085935092707754        131.88380964324008     
   13.566325510995197        2.2088233913891471        132.00417100297511     
   13.565516494079871        2.2091157355239628        132.12459896714643     
   13.565017830892391        2.2094150284087855        132.24509353141318     
   13.564329558175908        2.2097084886055196        132.36565469141522     
   13.564188121079283        2.2101237352759742        132.48628244277526     
   13.563281823852478        2.2104059894850692        132.60697678109759     
   13.562295845916477        2.2105854125108548        132.72773770196926     
   13.562238463124777        2.2110041650102330        132.84856520095906     
   13.561026514049590        2.2111715802249519        132.96945927361838     
   13.560225498029428        2.2114624190396897        133.09041991548224     
   13.559793068117186        2.2117550074410528        133.21144712206615     
   13.559045003395127        2.2120464451396655        133.33254088887125     
   13.558253358900780        2.2123334221659210        133.45370121137941     
   13.557622916637555        2.2126257884796243        133.57492808505677     
   13.550390437403463        2.2127535411793096        133.69622150535190     
   13.556491618818127        2.2132059670250737        133.81758146769764     
   13.555627010940063        2.2134957510768980        133.93900796750901     
   13.555760604361469        2.2139611128322274        134.06050100018570     
   13.554254254579904        2.2140721417382085        134.18206056111066     
   13.554245870537819        2.2145391366376015        134.30368664565020     
   13.552777212559242        2.2146453828495671        134.42537924915541     
   13.552930770877424        2.2151199170867573        134.54713836696024     
   13.551582743324101        2.2152232299538590        134.66896399438386     
   13.550914206729743        2.2155101351325772        134.79085612672873     
   13.551034842554571        2.2159784456043772        134.91281475928230     
   13.550276485030755        2.2162610525262578        135.03483988731583     
   13.549661437787099        2.2165449211318613        135.15693150608627     
   13.548894752937290        2.2168267490932969        135.27908961083344     
   13.548302198555879        2.2171118311424194        135.40131419678403     
   13.546635213702851        2.2172344725245874        135.52360525914756     
   13.545876747874621        2.2175161860475257        135.64596279312013     
   13.545166028934274        2.2178016231956246        135.76838679388149     
   13.545573535149661        2.2182370065367656        135.89087725659800     
   13.543723715019507        2.2183631802717163        136.01343417642036     
   13.544068823125821        2.2187966965234924        136.13605754848493     
   13.543229970112671        2.2190899817022625        136.25874736791332     
   13.542812447017038        2.2193590732681980        136.38150362981312     
   13.541396102252726        2.2194974661022293        136.50432632927772     
   13.540704409450191        2.2197788947220571        136.62721546138550     
   13.540746386879057        2.2201965697570838        136.75017102120148     
   13.539908323704202        2.2204735490519707        136.87319300377644     
   13.539284475276927        2.2207527712806381        136.99628140414723     
   13.537857051411384        2.2209026218087735        137.11943621733684     
   13.537602022576737        2.2212046260628555        137.24265743835454     
   13.537239764195188        2.2215854599310934        137.36594506219581     
   13.535865277083818        2.2217568966328365        137.48929908384338     
   13.536086332276115        2.2221390113151065        137.61271949826576     
   13.534920630156718        2.2223270452686115        137.73620630041805     
   13.534364087985642        2.2226858120722293        137.85975948524248     
   13.533534225711387        2.2228856108025292        137.98337904766777     
   13.533289087326292        2.2232692341630558        138.10706498261038     
   13.532557393689327        2.2235153048516807        138.23081728497314     
   13.531613085369282        2.2237238953389737        138.35463594964597     
   13.531169172302452        2.2240631972383218        138.47852097150619     
   13.530403837583281        2.2242826881263316        138.60247234541816     
   13.529731396683889        2.2246140203992621        138.72649006623442     
   13.529019756668131        2.2248860125800469        138.85057412879377     
   13.528273426287077        2.2251579142479803        138.97472452792394     
   13.527630270023861        2.2254313789870843        139.09894125843874     
   13.526751942698002        2.2256522432996788        139.22322431514158     
   13.526183582188994        2.2259252427600784        139.34757369282201     
   13.525574050084540        2.2261946524584779        139.47198938625868     
   13.524827674957587        2.2264651621466029        139.59647139021735     
   13.524092154552807        2.2267863514818704        139.72101969945254     
   13.523410105942336        2.2270569126283868        139.84563430870676     
   13.522870085801296        2.2273302941575803        139.97031521271043     
   13.522068647678250        2.2275750668540391        140.09506240618305     
   13.521139110745219        2.2278338629733425        140.21987588383220     
   13.520599539753995        2.2280730042919723        140.34475564035301     
   13.519600672409757        2.2283340291177511        140.46970167043091     
   13.519373703437923        2.2286045385006226        140.59471396873866     
   13.518540641520369        2.2288688082961081        140.71979252993873     
   13.517738661385980        2.2291317617338935        140.84493734868204     
   13.517096722904542        2.2293966506112790        140.97014841960720     
   13.516293048169963        2.2296789683530314        141.09542573734424     
   13.515562072520208        2.2299437120422696        141.22076929651050     
   13.514890532285358        2.2302041448241781        141.34617909171291     
   13.513857088247688        2.2304570238260406        141.47165511754764     
   13.513527987488448        2.2307070094040906        141.59719736860060     
   13.512709649275717        2.2309904369238733        141.72280583944595     
   13.512011094061108        2.2312475502522693        141.84848052464878     
   13.511316842229281        2.2315186851032012        141.97422141876288     
   13.510549039907206        2.2317784408185357        142.10002851633109     
   13.509972147198871        2.2320029609584653        142.22590181188727     
   13.508917121698371        2.2322956589849658        142.35184129995420     
   13.508577627354068        2.2325172173376102        142.47784697504429     
   13.507845231720026        2.2327742215773561        142.60391883166105     
   13.506697011349129        2.2330716520593414        142.73005686429659     
   13.506003943333189        2.2333297075021696        142.85626106743345     
   13.505522626152958        2.2335408254919495        142.98253143554504     
   13.504566098686549        2.2338459641487298        143.10886796309472     
   13.504168785036722        2.2340490165855744        143.23527064453458     
   13.503372463937325        2.2343455950650348        143.36173947430979     
   13.502880021369444        2.2345893255664446        143.48827444685318     
   13.502239117678114        2.2348617473482415        143.61487555659022     
   13.501477957935256        2.2351196584657305        143.74154279793569     
   13.500247548331531        2.2353641009885092        143.86827616529581     
   13.500143569655295        2.2356353490422802        143.99507565306675     
   13.499488546397094        2.2359236770449566        144.12194125563553     
   13.498649044730266        2.2361737129119423        144.24887296738055     
   13.498148860223214        2.2364268831200076        144.37587078267080     
   13.496836859071236        2.2366641893127994        144.50293469586586     
   13.496757709829895        2.2369274309956340        144.63006470131737     
   13.495120989717377        2.2370157886497699        144.75726079336692     
   13.494612908180647        2.2372578548316846        144.88452296634810     
   13.494226323086057        2.2375649538592550        145.01185121458485     
   13.493072204698331        2.2377397760943523        145.13924553239357     
   13.492443919418184        2.2380150198360509        145.26670591408120     
   13.492235926267131        2.2383785575613060        145.39423235394625     
   13.490911704749625        2.2385073710945469        145.52182484627946     
   13.490762030758990        2.2389133206435963        145.64948338536101     
   13.490072721026131        2.2391607382135117        145.77720796546575     
   13.482230158228594        2.2390879224913247        145.90499858085806     
   13.488544728341758        2.2396528710757333        146.03285522579449     
   13.480609890424965        2.2395764847138904        146.16077789452328     
   13.487022296384932        2.2401415775321158        146.28876658128590     
   13.485918463747117        2.2402442676725260        146.41682128031323     
   13.485756997522266        2.2406498537802650        146.54494198583086     
   13.484185685689354        2.2407658228388927        146.67312869205475     
   13.483918799805783        2.2411163143494144        146.80138139319305     
   13.483705974669173        2.2413880279681480        146.92970008344719     
   13.482670427015556        2.2415095181169113        147.05808475700962     
   13.481657705438414        2.2417382925300404        147.18653540806554     
   13.480996196312523        2.2421061945815048        147.31505203079269     
   13.480250516623293        2.2422206054072205        147.44363461936109     
   13.479644059835708        2.2425022897929376        147.57228316793311     
   13.479312456487742        2.2428321571323129        147.70099767066398     
   13.478357527019815        2.2430653330075869        147.82977812170105     
   13.477670903471525        2.2432777619865125        147.95862451518497     
   13.476973667238875        2.2435177651479465        148.08753684524865     
   13.476363254966337        2.2437906612357432        148.21651510601743     
   13.475586446372210        2.2440315332618130        148.34555929161019     
   13.474682789297926        2.2442082300499115        148.47466939613827     
   13.473745800081206        2.2443973815527261        148.60384541370638     
   13.472660684968130        2.2446402827612992        148.73308733841134     
   13.472342409177299        2.2448389322854623        148.86239516434409     
   13.471101057572172        2.2450522679133869        148.99176888558796     
   13.470579891099517        2.2452872134284396        149.12120849621962     
   13.470061890092049        2.2456144860550999        149.25071399030858     
   13.469058931380191        2.2457686581663783        149.38028536191911     
   13.468560400290139        2.2460317581629976        149.50992260510648     
   13.467783857127177        2.2462015547360861        149.63962571392136     
   13.467046079778154        2.2464976090855129        149.76939468240630     
   13.466625213993817        2.2468295711682478        149.89922950459859     
   13.465306482510075        2.2469085479507780        150.02913017452838     
   13.464875736390317        2.2472769184418788        150.15909668621961     
   13.464453875049353        2.2475048856015332        150.28912903368973     
   13.462776372155517        2.2476987399461010        150.41922721094974     
   13.462808767686562        2.2479887542712311        150.54939121200491     
   13.462463425946828        2.2483038902567123        150.67962103085364     
   13.460937117679666        2.2483138710466704        150.80991666148864     
   13.460262959369615        2.2485955441275003        150.94027809789645     
   13.459878972626633        2.2488991523627599        151.07070533405738     
   13.458697922483106        2.2490632195366334        151.20119836394596     
   13.458166852829375        2.2492927507867431        151.33175718153026     
   13.457980123402930        2.2496404654220332        151.46238178077311     
   13.456113084486578        2.2497791755135244        151.59307215563123     
   13.456157648110660        2.2500347984683939        151.72382830005520     
   13.454750494691940        2.2502397901744366        151.85465020799023     
   13.454660779481090        2.2504940422237252        151.98553787337579     
   13.453740590714146        2.2507260474258057        152.11649129014572     
   13.452770099875989        2.2509780352251130        152.24751045222763     
   13.452714023302837        2.2512504845005696        152.37859535354448     
   13.451377544781135        2.2513438204418534        152.50974598801270     
   13.451207287160180        2.2517077076419909        152.64096234954457     
   13.450389460053344        2.2518988487292289        152.77224443204594     
   13.449217100121277        2.2520397311869185        152.90359222941748     
   13.448394519075929        2.2522341942450987        153.03500573555425     
   13.448013244787219        2.2525604458471222        153.16648494434685     
   13.447056449712516        2.2528293414116476        153.29802984967964     
   13.446494226653709        2.2530085671611335        153.42964044543254     
   13.445652476472961        2.2532112546174465        153.56131672548020     
   13.445256013135191        2.2535608814764889        153.69305868369173     
   13.444233219672428        2.2536595668289254        153.82486631393149     
   13.443034392808515        2.2539304106459506        153.95673961005878     
   13.442678042061146        2.2540890883859670        154.08867856592775     
   13.441910276698520        2.2543149756213015        154.22068317538859     
   13.441071646573574        2.2545566723361508        154.35275343228466     
   13.440365890263408        2.2547596060202366        154.48488933045664     
   13.439735426535691        2.2549753809559627        154.61709086373827     
   13.438751228243561        2.2551591758075800        154.74935802596090     
   13.437694167603079        2.2554189193216665        154.88169081094929     
   13.437302175177543        2.2556325329047406        155.01408921252363     
   13.436751930812646        2.2558699874337047        155.14655322450122     
   13.436134767601526        2.2561174604682801        155.27908284069241     
   13.430831573083646        2.2562367188201660        155.41167805490485     
   13.434262022028900        2.2565218376200034        155.54433886094054     
   13.433596215115099        2.2566921689697392        155.67706525259794     
   13.432780455904156        2.2569508772321658        155.80985722367055     
   13.432195334627574        2.2571857651009903        155.94271476794711     
   13.431657350302558        2.2574555069030091        156.07563787921268     
   13.430961348342686        2.2577339894312050        156.20862655124776     
   13.429760803657958        2.2578043137724779        156.34168077782880     
   13.429230918945310        2.2581071594341440        156.47480055272734     
   13.422498281435097        2.2582145046717694        156.60798586971242     
   13.427382061156578        2.2584241028466883        156.74123672254677     
   13.427376319126736        2.2588276770708191        156.87455310499021     
   13.426727076419684        2.2590339869015028        157.00793501079835     
   13.425346547053985        2.2591232992564350        157.14138243372295     
   13.425024446855909        2.2593459366593156        157.27489536751125     
   13.424010185956774        2.2595524809681073        157.40847380590705     
   13.423257540770438        2.2597693341152820        157.54211774264999     
   13.422277619976475        2.2599793154966594        157.67582717147604     
   13.416234297346127        2.2601361495495156        157.80960208611742     
   13.421188124943026        2.2604763825558476        157.94344248030214     
   13.414385443149870        2.2605086244752282        158.07734834775394     
   13.419569029034127        2.2608984729806236        158.21131968219478     
   13.418623548919376        2.2610678033883347        158.34535647734123     
   13.417983456714904        2.2613138439323741        158.47945872690698     
   13.417231772464469        2.2616105517814109        158.61362642460099     
   13.416088079512866        2.2617836204193518        158.74785956413010     
   13.415522146049453        2.2619072784617060        158.88215813919737     
   13.415003861432048        2.2621243068703802        159.01652214350119     
   13.414086113649432        2.2623290826140643        159.15095157073787     
   13.412814432519642        2.2625428585509386        159.28544641459985     
   13.412103792274564        2.2627473683224379        159.42000666877576     
   13.411205883010775        2.2629575879413513        159.55463232695132     
   13.411134742256742        2.2631613634709633        159.68932338280848     
   13.410271443105009        2.2633744208152864        159.82407983002619     
   13.409243284383564        2.2635680508658558        159.95890166228048     
   13.408925958537701        2.2638399192402829        160.09378887324397     
   13.408022024746241        2.2640228523084684        160.22874145658554     
   13.407022173580195        2.2641902321010163        160.36375940597179     
   13.406416313334926        2.2644013600095705        160.49884271506536     
   13.405168617140868        2.2646072121378809        160.63399137752600     
   13.404913402414365        2.2648135599448476        160.76920538701143     
   13.403888633666776        2.2649657038275781        160.90448473717493     
   13.403340334176598        2.2652229243335147        161.03982942166786     
   13.402583360333121        2.2654072583584925        161.17523943413744     
   13.394683703754676        2.2654557009390959        161.31071476822962     
   13.401325427785554        2.2658369232293696        161.44625541758612     
   13.400222066536800        2.2659932700398882        161.58186137584590     
   13.399739009836924        2.2662451211463588        161.71753263664652     
   13.398515965980346        2.2664115823621995        161.85326919362043     
   13.398014718985621        2.2666330758889273        161.98907104039972     
   13.397316925015103        2.2668531083092023        162.12493817061224     
   13.396681857503248        2.2670754339181145        162.26087057788322     
   13.395944714162253        2.2672732730986467        162.39686825583561     
   13.395065891404791        2.2674616394816662        162.53293119809018     
   13.394365692087005        2.2676630130556994        162.66905939826424     
   13.393469798728926        2.2678642907606954        162.80525284997290     
   13.392783727291235        2.2680681408610939        162.94151154682879     
   13.391928694230169        2.2682641144799618        163.07783548244188     
   13.391259027556892        2.2684705171368886        163.21422465041977     
   13.390431178888484        2.2686724074619549        163.35067904436812     
   13.389788765842326        2.2688860417848180        163.48719865788888     
   13.388967360116959        2.2690752659237599        163.62378348458333     
   13.388148224024976        2.2692816324064937        163.76043351804896     
   13.387378730632113        2.2694794493202761        163.89714875188119     
   13.386575487488459        2.2696769357531368        164.03392917967361     
   13.385871344958227        2.2698738028178198        164.17077479501765     
   13.384731989448140        2.2699663608521936        164.30768559150133     
   13.384321852605797        2.2702673918079372        164.44466156271281     
   13.383331216524025        2.2704582879999990        164.58170270223573     
   13.382815176462382        2.2706330770903937        164.71880900365190     
   13.381911336551243        2.2708201118129292        164.85598046054278     
   13.381428713028841        2.2710496110696394        164.99321706648561     
   13.380385797146293        2.2712401252283443        165.13051881505709     
   13.379457222228005        2.2713808752580014        165.26788569983069     
   13.378840852087556        2.2716293693280316        165.40531771437887     
   13.378242878443137        2.2718262761831762        165.54281485227168     
   13.377145137847370        2.2719445657202093        165.68037710707702     
   13.376329953893922        2.2721328864120078        165.81800447236103     
   13.375879324761355        2.2724043283525805        165.95569694168836     
   13.368894496217068        2.2724518992332881        166.09345450862102     
   13.374324796357461        2.2727875106230262        166.23127716671976     
   13.371929560838000        2.2728562905773937        166.36916490954366     
   13.372705659669800        2.2731713621917677        166.50711773064933     
   13.371954099134941        2.2733618544087228        166.64513562359184     
   13.371261504096742        2.2735589325900647        166.78321858192538     
   13.370451822555854        2.2737462207821904        166.92136659920078     
   13.369609208441197        2.2739306064098876        167.05957966896915     
   13.368844631254186        2.2741236557294746        167.19785778477774     
   13.368134921237338        2.2743063234998253        167.33620094017479     
   13.367367179259531        2.2744940720716880        167.47460912870386     
   13.366482806632334        2.2746829734527907        167.61308234390964     
   13.365764278900960        2.2748821674804276        167.75162057933420     
   13.364706180954329        2.2750543445902034        167.89022382851766     
   13.364269265393002        2.2752496045009338        168.02889208499906     
   13.363448395650011        2.2754477853799688        168.16762534231620     
   13.362447532778418        2.2756281455872505        168.30642359400488     
   13.361952687908573        2.2758253780074313        168.44528683360002     
   13.360851260037611        2.2759219035100520        168.58421505463483     
   13.360201560711753        2.2761969985578423        168.72320825064136     
   13.359573227154906        2.2763880854581702        168.86226641514943     
   13.358747475515145        2.2765448950600478        169.00138954168850     
   13.358036590343037        2.2767640896481578        169.14057762378746     
   13.356753609171198        2.2769350999622611        169.27983065497159     
   13.356404291582924        2.2771370069952508        169.41914862876703     
   13.348534950881019        2.2771428050367790        169.55853153869754     
   13.354858946646052        2.2774903509502895        169.69797937828616     
   13.354252461710919        2.2776712121510472        169.83749214105435     
   13.353320019740194        2.2778645927863228        169.97706982052279     
   13.352573275779951        2.2780516330200284        170.11671241021105     
   13.351810146529937        2.2782222142904325        170.25641990363727     
   13.350965027857466        2.2784038947391534        170.39619229431850     
   13.350239518416441        2.2785849348571268        170.53602957577124     
   13.344418714186181        2.2786515456745180        170.67593174151014     
   13.348537905940006        2.2789472364658097        170.81589878504943     
   13.347757376648842        2.2791292144868538        170.95593069990198     
   13.346799733079475        2.2792787587924237        171.09602747958019     
   13.346204040077126        2.2794928566594925        171.23618911759476     
   13.339435892671471        2.2794890101182674        171.37641560745607     
   13.344669904012179        2.2798547579782724        171.51670694267364     
   13.343735942343235        2.2799840529228481        171.65706311675461     
   13.343252138354925        2.2802186069613515        171.79748412320777     
   13.342003035198028        2.2803334278056742        171.93796995553924     
   13.341471985779371        2.2805776496349863        172.07852060725489     
   13.340380350136599        2.2806843165707957        172.21913607185942     
   13.339708797533671        2.2808874990123238        172.35981634285741     
   13.339237804910582        2.2811185979171946        172.50056141375183     
   13.338413159570932        2.2812725330000045        172.64137127804571     
   13.337443989180475        2.2814673099075420        172.78224592924121     
   13.336980301583411        2.2816594032816995        172.92318536083880     
   13.336189264144865        2.2818372643768901        173.06418956633996     
   13.335287733168212        2.2820107922335269        173.20525853924380     
   13.334393858161761        2.2821640170547912        173.34639227305036     
   13.333371304576762        2.2823505508600959        173.48759076125776     
   13.332977613241782        2.2825340777351526        173.62885399736408     
   13.332231598759099        2.2827079156296959        173.77018197486711     
   13.331525516141088        2.2828817689721812        173.91157468726314     
   13.330461493424702        2.2830017744488349        174.05303212804964     
   13.329633535660069        2.2831764235543717        174.19455429072121     
   13.329116487989054        2.2834091333271442        174.33614116877393     
   13.328025864823871        2.2835275224197638        174.47779275570269     
   13.327631598315509        2.2837836876958919        174.61950904500142     
   13.320109041869992        2.2837270228361830        174.76129003016464     
   13.325987737579206        2.2840950633847332        174.90313570468501     
   13.325243866950453        2.2843021961437366        175.04504606205705     
   13.324376519121834        2.2844769895060386        175.18702109577222     
   13.323583211455263        2.2846532400793969        175.32906079932394     
   13.322743970547569        2.2848244304161840        175.47116516620318     
   13.316199142171167        2.2848293956409980        175.61333418990267     
   13.321074026333690        2.2851087536417318        175.75556786391329     
   13.320441547853603        2.2852671637721107        175.89786618172641     
   13.319429953177762        2.2854481677964871        176.04022913683269     
   13.318720977003453        2.2855990411656184        176.18265672272261     
   13.317818530362301        2.2857586877288716        176.32514893288644     
   13.317128578905278        2.2859351213944099        176.46770576081477     
   13.316268453268119        2.2861099803644755        176.61032719999741     
   13.315419429566397        2.2862712965140770        176.75301324392399     
   13.314644561188539        2.2864623512317706        176.89576388608447     
   13.313777462029059        2.2866065199895900        177.03857911996727     
   13.313028165292284        2.2867743333467243        177.18145893906291     
   13.312292967150405        2.2869440191692774        177.32440333686009     
   13.311693298302828        2.2871664045582074        177.46741230684799     
   13.310692748248352        2.2872777119868770        177.61048584251563     
   13.309997038511373        2.2874711371664516        177.75362393735179     
   13.309049218689744        2.2876095306263733        177.89682658484540     
   13.308247262337540        2.2877765778991774        178.04009377848655     
   13.307489629663893        2.2879438578020830        178.18342551176244     
   13.306946658774553        2.2881634361972210        178.32682177816318     
   13.306069609094257        2.2883378053467283        178.47028257117714     
   13.305457555550371        2.2884937255026259        178.61380788429346     
   13.304604158954383        2.2886603585811791        178.75739771100129     
   13.303649102636326        2.2888228777320383        178.90105204478991     
   13.302846731176155        2.2889883563317133        179.04477087914788     
   13.301982535000430        2.2891423495366778        179.18855420756572     
   13.301306018380862        2.2893095269931636        179.33240202353201     
   13.300640767108444        2.2894863186968513        179.47631432053640     
   13.299720504574477        2.2896382878169050        179.62029109206861     
   13.298982322935844        2.2898136664357938        179.76433233161939     
   13.298275112903807        2.2899764764812103        179.90843803267765     
   13.297123452261138        2.2901126813649548        180.05260818873469     
   13.296402854529873        2.2902995159494650        180.19684279328087     
   13.295800970764411        2.2904451328035655        180.34114183980631     
   13.295100576890114        2.2906343805320351        180.48550532180295     
   13.294067199354274        2.2907610165671057        180.62993323276177     
   13.293194472771425        2.2909027079996771        180.77442556617436     
   13.292789545164087        2.2911245541086349        180.91898231553279     
   13.291751713863421        2.2912467277379012        181.06360347432860     
   13.290900896667488        2.2913684961006355        181.20828903605531     
   13.290013104595223        2.2915623358806743        181.35303899420506     
   13.289248352288713        2.2916882885299188        181.49785334227138     
   13.288598167607885        2.2918862909316084        181.64273207374822     
   13.287680449102870        2.2920422869817845        181.78767518212905     
   13.287315155738437        2.2922705057454045        181.93268266090885     
   13.286465054565918        2.2924266486132194        182.07775450358221     
   13.285640491026536        2.2925833761299699        182.22289070364366     
   13.284555173683612        2.2926791159138542        182.36809125458996     
   13.284006029557746        2.2928993968175266        182.51335614991675     
   13.283463164651298        2.2930600314601457        182.65868538312077     
   13.282554248402436        2.2932163684833191        182.80407894769928     
   13.275436091060326        2.2931800110330416        182.94953683714996     
   13.280551491011563        2.2934698965091775        183.09505904497112     
   13.279855900293670        2.2935960999638429        183.24064556466118     
   13.278792572127056        2.2937462651846832        183.38629638971935     
   13.278251348771674        2.2939470920632963        183.53201151364547     
   13.277326007024964        2.2940659864193393        183.67779092993987     
   13.276831232598481        2.2943098854839756        183.82363463210407     
   13.275776648905481        2.2943764899350008        183.96954261363874     
   13.275038239024125        2.2945234010694509        184.11551486804686     
   13.274150068851345        2.2946850686535134        184.26155138883075     
   13.273558698258766        2.2948410970648716        184.40765216949387     
   13.272495888585969        2.2949825143555502        184.55381720354097     
   13.271970483382800        2.2951499356435456        184.70004648447616     
   13.270910522470869        2.2952871908518095        184.84634000580516     
   13.270205254099883        2.2954601701759332        184.99269776103375     
   13.269375370651117        2.2955923637046776        185.13911974366931     
   13.268651643269688        2.2957678715063139        185.28560594721918     
   13.267593994387383        2.2958943418446491        185.43215636519187     
   13.267035389393463        2.2960842340081897        185.57877099109615     
   13.266174269271684        2.2962278382472840        185.72544981844214     
   13.265372861645544        2.2963519983083445        185.87219284073981     
   13.264717533241390        2.2965369377904472        186.01900005150125     
   13.263764120083449        2.2966539458905846        186.16587144423889     
   13.263027482572939        2.2968361450214867        186.31280701246462     
   13.262350091015588        2.2970178176204454        186.45980674969260     
   13.261572074634850        2.2971919735906021        186.60687064943849     
   13.260785314560920        2.2973506083250395        186.75399870521622     
   13.260089065971753        2.2975109597559742        186.90119091054328     
   13.259180433042172        2.2976040336495798        187.04844725893585     
   13.258481143370007        2.2978291322495039        187.19576774391311     
   13.257487202227074        2.2978994690574082        187.34315235899319     
   13.256689297829354        2.2980467160410520        187.49060109769644     
   13.255778670680103        2.2981912407033445        187.63811395354367     
   13.254840195353246        2.2983375842115987        187.78569092005665     
   13.254421167596799        2.2984897036797047        187.93333199075738     
   13.253459898453174        2.2986381237647073        188.08103715917042     
   13.252649251971977        2.2987819800851343        188.22880641881949     
   13.251856438816933        2.2989315140241975        188.37663976323117     
   13.250960864254241        2.2990763103119076        188.52453718593068     
   13.250733960678092        2.2993283875963155        188.67249868044667     
   13.249493557932013        2.2993719903675256        188.82052424030712     
   13.249009834263825        2.2996188521049610        188.96861385904194     
   13.248370844117478        2.2997661223508850        189.11676753018193     
   13.246768270010426        2.2997564618307096        189.26498524725767     
   13.245888481892171        2.2999763006395231        189.41326700380293     
   13.245414970580725        2.3000760835374296        189.56161279335129     
   13.244301519638618        2.3002658208325468        189.71002260943703     
   13.244278633144804        2.3004864830977918        189.85849644559624     
   13.242804151787183        2.3004857505035372        190.00703429536651     
   13.242231890971482        2.3006459958155832        190.15563615228578     
   13.241421173923030        2.3007900704155562        190.30430200989252     
   13.240523906541753        2.3009214792366195        190.45303186172831     
   13.239464494663558        2.3010680316847560        190.60182570133338     
   13.238940253887412        2.3012117545289912        190.75068352225162     
   13.238118030958395        2.3013559165665676        190.89960531802555     
   13.237284576726777        2.3014987768194315        191.04859108220128     
   13.236641343922281        2.3016439123286063        191.19764080832456     
   13.235862603183483        2.3017869747393851        191.34675448994264     
   13.234918855185370        2.3019326943572578        191.49593212060429     
   13.228248468996256        2.3019415749064809        191.64517369385885     
   13.233295735594870        2.3021977189191478        191.79447920325788     
   13.232255242169881        2.3023328328986992        191.94384864235280     
   13.231759463977712        2.3024755638875534        192.09328200469810     
   13.230849453421484        2.3026141019361313        192.24277928384768     
   13.230431396211506        2.3028555364881416        192.39234047335779     
   13.229258886225791        2.3028720539869476        192.54196556678568     
   13.228445325547375        2.3030297791059877        192.69165455768936     
   13.227644754062847        2.3031660562709182        192.84140743962928     
   13.226808208993328        2.3033034538236801        192.99122420616678     
   13.226596396053091        2.3035873319198608        193.14110485086331     
   13.224887708456196        2.3035736682501460        193.29104936728334     
   13.224343747194050        2.3037148444747322        193.44105774899143     
   13.223520966410245        2.3038476901625411        193.59112998955419     
   13.222749449762972        2.3039882308730877        193.74126608253903     
   13.221931210795326        2.3041220734427856        193.89146602151573     
   13.221115726250618        2.3042584322619644        194.04172980005384     
   13.220372588202757        2.3043932723437317        194.19205741172598     
   13.220314992781166        2.3046943365022652        194.34244885010486     
   13.218647674197973        2.3046616130713349        194.49290410876543     
   13.217864281951345        2.3047970799206263        194.64342318128323     
   13.217698726994861        2.3050989846921333        194.79400606123602     
   13.216947519512349        2.3052330089747892        194.94465274220207     
   13.216035605296311        2.3053671012058752        195.09536321776167     
   13.214699996841127        2.3053321518849907        195.24613748149710     
   13.213760744213277        2.3054551322032988        195.39697552699147     
   13.213629236480340        2.3057699865322130        195.54787734782866     
   13.212205044224190        2.3057328691973962        195.69884293759520     
   13.211331201649722        2.3058642777720770        195.84987228987742     
   13.211270064872197        2.3061723788203325        196.00096539826598     
   13.209655231545609        2.3061292828245459        196.15212225635054     
   13.209617760121404        2.3064403179318558        196.30334285772295     
   13.208093566964543        2.3063909694635498        196.45462719597666     
   13.208080046287973        2.3067075582446135        196.60597526470679     
   13.206539714012374        2.3066592613608012        196.75738705750985     
   13.202222790012250        2.3067150773271252        196.90886256798311     
   13.205070859261925        2.3069253624104595        197.06040178972702     
   13.204693790393483        2.3072086142777684        197.21200471634222     
   13.203900047925012        2.3073432739132711        197.36367134143143     
   13.202500991949178        2.3073218284981154        197.51540165859845     
   13.201731777582504        2.3074539593632557        197.66719566144974     
   13.200936649707931        2.3075866332953927        197.81905334359180     
   13.200122095272727        2.3077473889811948        197.97097469863388     
   13.199278743904335        2.3078522710381564        198.12295972018651     
   13.198676660529330        2.3080115577184035        198.27500840186173     
   13.197787505198827        2.3081174574395398        198.42712073727313     
   13.196400072096122        2.3081251716487863        198.57929672003579     
   13.196191026763696        2.3084053740454591        198.73153634376746     
   13.195372439239978        2.3085354675896022        198.88383960208563     
   13.194507440477429        2.3086533429646625        199.03620648861101     
   13.193864587607642        2.3087869011743480        199.18863699696576     
   13.192339943498906        2.3087356605213469        199.34113112077225     
   13.191937527915693        2.3090533140972371        199.49368885365647     
   13.191001660111811        2.3091030318167491        199.64631018924484     
   13.190247508515929        2.3092321094703854        199.79899512116648     
   13.189811015190905        2.3094408796508961        199.95174364305055     
   13.188971853845672        2.3095698820800568        200.10455574852890     
   13.188357790275459        2.3097292609003497        200.25743143123583     
   13.187352073870597        2.3098264495312830        200.41037068480594     
   13.186901842827451        2.3100165628421281        200.56337350287646     
   13.184246188696513        2.3100482564750555        200.71643987908561     
   13.184496584689809        2.3100739009371578        200.86956980707359     
   13.183801930967606        2.3102509195720944        201.02276328048353     
   13.182834819708278        2.3103239729086495        201.17602029295813     
   13.182537087662119        2.3105888321006489        201.32934083814314     
   13.180981634937908        2.3105547938640338        201.48272490968614     
   13.180295106271998        2.3106666976686556        201.63617250123630     
   13.179430020708743        2.3107844700948363        201.78968360644416     
   13.178625157877567        2.3109159266803414        201.94325821896200     
   13.178507551031348        2.3112116793915658        202.09689633244446     
   13.177051636588661        2.3111530183204909        202.25059794054755     
   13.176186521475316        2.3112704123642920        202.40436303692908     
   13.175311751606824        2.3113875233807746        202.55819161524889     
   13.174654332029935        2.3114919448628082        202.71208366916881     
   13.173597918693291        2.3116142073868176        202.86603919235179     
   13.173343061292083        2.3118553839229348        203.02005817846282     
   13.172477878217968        2.3119779982518396        203.17414062116885     
   13.165456045928085        2.3119638950231893        203.32828651413871     
   13.171397614546178        2.3123778935475556        203.48249585104307     
   13.170178058060124        2.3123475453297617        203.63676862555394     
   13.168917059358337        2.3124766853081380        203.79110483134627     
   13.168689147336208        2.3127140677114855        203.94550446209581     
   13.167587552525287        2.3127067812654714        204.09996751148043     
   13.166835326053638        2.3128230691894389        204.25449397318005     
   13.166596968889234        2.3130852663521004        204.40908384087587     
   13.165274148307363        2.3130531323103773        204.56373710825221     
   13.164289153846310        2.3131714282006643        204.71845376899404     
   13.163494907127648        2.3132851889600805        204.87323381678937     
   13.162656367232998        2.3134030446485325        205.02807724532670     
   13.161828024433611        2.3135168221904960        205.18298404829685     
   13.161144426475889        2.3136947385300775        205.33795421939325     
   13.160365418829194        2.3137849274792952        205.49298775231119     
   13.159522953742865        2.3138968018130743        205.64808464074687     
   13.158542180857529        2.3139759984763191        205.80324487839931     
   13.157811513524377        2.3141247798491267        205.95846845896932     
   13.156893555232493        2.3142362721777903        206.11375537615919     
   13.155264314993335        2.3143335128650362        206.26910562367360     
   13.155121768055571        2.3144342557884228        206.42451919521940     
   13.154322677278497        2.3145428503650525        206.57999608450382     
   13.153710688461324        2.3147019772353872        206.73553628523871     
   13.153117637519872        2.3148214484187286        206.89113979113512     
   13.151909345638686        2.3148751104145200        207.04680659590798     
   13.145086022613437        2.3148530916123264        207.20253669327374     
   13.150094879168563        2.3150958040199399        207.35833007695010     
   13.149462218904702        2.3152084939264239        207.51418674065727     
   13.148576608524152        2.3153193724072372        207.67010667811775     
   13.147671743421277        2.3154358584686867        207.82608988305560     
   13.146705347100427        2.3155460705679203        207.98213634919620     
   13.145604990575343        2.3156546519873085        208.13824607026942     
   13.145423336749399        2.3159286839688167        208.29441904000433     
   13.144723609144018        2.3160640393288743        208.45065525213269     
   13.143939402136539        2.3161778182119424        208.60695470038920     
   13.143057897970980        2.3162862653585012        208.76331737851024     
   13.141740266105845        2.3162056194853031        208.91974328023375     
   13.140862805069858        2.3163106978839489        209.07623239929976     
   13.140943344453612        2.3166099130165834        209.23278472945123     
   13.139875696565596        2.3166532562588258        209.38940026443149     
   13.139405798532644        2.3168873854896841        209.54607899798751     
   13.138511230081676        2.3169269831117045        209.70282092386776     
   13.137547192894242        2.3170113742332759        209.85962603582215     
   13.136748843091219        2.3171071255451543        210.01649432760399     
   13.136100539154615        2.3172944752597773        210.17342579296684     
   13.135016078581637        2.3173318672342225        210.33042042566791     
   13.134211963857176        2.3174912341025697        210.48747821946608     
   13.133176145823487        2.3175828260288633        210.64459916812157     
   13.132349440831932        2.3177451845394250        210.80178326539712     
   13.131714797119210        2.3178636187945716        210.95903050505876     
   13.130777565294883        2.3178412731514655        211.11634088087220     
   13.130013695769396        2.3179520473292925        211.27371438660742     
   13.129508824980460        2.3181280142504121        211.43115101603507     
   13.128589735971442        2.3182336862785169        211.58865076292852     
   13.121357105663568        2.3181953815970524        211.74621362106328     
   13.126850404413663        2.3184373587711251        211.90383958421685     
   13.126190055294444        2.3185398615009256        212.06152864616877     
   13.125263712958958        2.3187489417310978        212.21928080070131     
   13.124406063411728        2.3187430695187712        212.37709604159684     
   13.123511125590657        2.3188463604790059        212.53497436264311     
   13.122827193175837        2.3190768775022423        212.69291575762728     
   13.121861396308022        2.3190537537166116        212.85092022033962     
   13.121257797297497        2.3192880561735500        213.00898774457264     
   13.119880136963436        2.3193773093464309        213.16711832412116     
   13.119454614075275        2.3193656857965421        213.32531195278102     
   13.118889165692272        2.3195337925276993        213.48356862435227     
   13.117690518523133        2.3196964669711342        213.64188833263438     
   13.116720666806184        2.3196716607798953        213.80027107143169     
   13.116085703227371        2.3197819143161200        213.95871683454891     
   13.115337861444331        2.3198877386335264        214.11722561579373     
   13.114930896401084        2.3201591200126179        214.27579740897525     
   13.113356792921076        2.3200926680316400        214.43443220790604     
   13.112914722996143        2.3202059176131384        214.59313000639969     
   13.112092051552970        2.3203128090307876        214.75189079827217     
   13.111307043681002        2.3204197173041816        214.91071457734182     
   13.111179522289293        2.3207437546173542        215.06960133742911     
   13.109449316418409        2.3206295154287448        215.22855107235733     
   13.109659765313530        2.3209534922885338        215.38756377595101     
   13.108040448991018        2.3208475316202439        215.54663944203662     
   13.107240430032613        2.3210830320505234        215.70577806444447     
   13.106433933620508        2.3210605648845064        215.86497963700543     
   13.105747650879628        2.3212179383873890        216.02424415355401     
   13.104925892747518        2.3213924003891586        216.18357160792468     
   13.104035523003928        2.3214409404699889        216.34296199395698     
   13.103335958153847        2.3215229531252612        216.50241530549059     
   13.102478600728466        2.3217162509059994        216.66193153636826     
   13.102101865115191        2.3218303637352968        216.82151068043450     
   13.101313071063176        2.3219408700049882        216.98115273153707     
   13.099828942141750        2.3218686512261111        217.14085768352459     
   13.098920856994997        2.3219597692357987        217.30062553024840     
   13.098415904599035        2.3221764822876105        217.46045626556293     
   13.096831824445422        2.3220258887354808        217.62034988332368     
   13.096737046666336        2.3223083751321858        217.78030637738934     
   13.093265954394287        2.3224510703066090        217.94032574162034     
   13.095541211094318        2.3226195728856784        218.10040796987866     
   13.094389810428781        2.3227645973485429        218.26055305602978     
   13.093590190778546        2.3227474767628191        218.42076099394106     
   13.092559567010882        2.3227738057210456        218.58103177748220     
   13.091897331554071        2.3230103233106738        218.74136540052484     
   13.091310396773459        2.3230918339649911        218.90176185694276     
   13.090726792190164        2.3232380307822251        219.06222114061251     
   13.089622262060622        2.3232881758607258        219.22274324541218     
   13.088980694670761        2.3234164811346254        219.38332816522342     
   13.088252029080808        2.3235414619414301        219.54397589392934     
   13.087070959500071        2.3235848973959166        219.70468642541445     
   13.086418889034986        2.3236876250525182        219.86545975356756     
   13.085049830152348        2.3236712768481622        220.02629587227796     
   13.084651832027616        2.3238488989944255        220.18719477543851     
   13.079228837121979        2.3238838837815208        220.34815645694349     
   13.083229075921684        2.3240836038461445        220.50918091068971     
   13.082233402988649        2.3241777917169335        220.67026813057660     
   13.081483140407768        2.3242727607826525        220.83141811050550     
   13.080881215370301        2.3243823931827885        220.99263084438022     
   13.080146974473054        2.3245092926449242        221.15390632610709     
   13.078559836202485        2.3244413842546860        221.31524454959418     
   13.078031778173754        2.3246233629370363        221.47664550875282     
   13.077618002793990        2.3247845685330768        221.63810919749514     
   13.076543777269420        2.3248157110634602        221.79963560973749     
   13.075725881443184        2.3249289575709544        221.96122473939730     
   13.074879822827752        2.3250074861268151        222.12287658039429     
   13.072505991034564        2.3250122274893950        222.28459112665098     
   13.073042679649514        2.3251297353733786        222.44636837209225     
   13.072712864779779        2.3252870702069699        222.60820831064498     
   13.071292289105013        2.3253090808680601        222.77011093623858     
   13.070732216671528        2.3254829154619343        222.93207624280441     
   13.069662317812529        2.3254875575959342        223.09410422427749     
   13.068790347159048        2.3255780073685703        223.25619487459306     
   13.068148296663265        2.3258379941844338        223.41834818769033     
   13.067678758465958        2.3258854375050944        223.58056415751079     
   13.066365563081856        2.3258750167493445        223.74284277799714     
   13.065661597163359        2.3260656649088767        223.90518404309563     
   13.065003179210938        2.3261412625379565        224.06758794675446     
   13.064588906812006        2.3262339261451142        224.23005448292423     
   13.062811714936926        2.3263087657499351        224.39258364555718     
   13.062604873377387        2.3264173905201924        224.55517542860926     
   13.061474409169008        2.3264325933302361        224.71782982603744     
   13.060905631572652        2.3266041721289468        224.88054683180195     
   13.060241002386384        2.3266960433158239        225.04332643986564     
   13.059147183491200        2.3267835066955085        225.20616864419273     
   13.057765110547393        2.3268471765829761        225.36907343875018     
   13.057492650639029        2.3268946797566663        225.53204081750729     
   13.056830039225249        2.3270567532290460        225.69507077443700     
   13.056012188730385        2.3271489349961638        225.85816330351238     
   13.055309699718698        2.3272504720899856        226.02131839871089     
   13.054431164433803        2.3273404232348391        226.18453605401069     
   13.053597535056008        2.3274206471158689        226.34781626339361     
   13.052342914124381        2.3275097277261767        226.51115902084371     
   13.052162792335524        2.3276239597608916        226.67456432034695     
   13.050210633432025        2.3274279124203905        226.83803215589165     
   13.050327772606570        2.3277905036864937        227.00156252146934     
   13.044824003917633        2.3277994699654245        227.16515541107279     
   13.048850879574653        2.3279910844208329        227.32881081869826     
   13.047889307902379        2.3280546726554077        227.49252873834328     
   13.047173875301192        2.3281432377398099        227.65630916400940     
   13.046042470045263        2.3281507184092716        227.82015208969878     
   13.045816492742084        2.3283431619553352        227.98405750941728     
   13.044250768520349        2.3284008135118910        228.14802541717262     
   13.043857959101004        2.3285301613152831        228.31205580697500     
   13.043318524985187        2.3285841386281434        228.47614867283701     
   13.041815748048581        2.3285430313396702        228.64030400877397     
   13.041011288363549        2.3286250983957562        228.80452180880360     
   13.040144297182371        2.3287085351171877        228.96880206694459     
   13.039515509056050        2.3289322931437328        229.13314477722082     
   13.038693121653841        2.3288972348867318        229.29754993365603     
   13.037687015481492        2.3290766490325638        229.46201753027839     
   13.036990196427693        2.3290680847075040        229.62654756111613     
   13.035966746972314        2.3291508645149883        229.79114002020222     
   13.035520810912745        2.3293183529039405        229.95579490157144     
   13.034490039439342        2.3293228385237512        230.12051219926002     
   13.033591191581058        2.3294055494755423        230.28529190730785     
   13.033076500319776        2.3295589314993475        230.45013401975683     
   13.032226974415462        2.3296464294337373        230.61503853065020     
   13.030750926523496        2.3297096302728111        230.78000543403621     
   13.030648725234020        2.3298128675721759        230.94503472396275     
   13.036404561435447        2.3300690538609512        231.11012639448242     
   13.028967305523727        2.3300153396446244        231.27528043964827     
   13.028494820839786        2.3301114185871410        231.44049685351737     
   13.027549548727180        2.3302002936099910        231.60577563014920     
   13.026627585707752        2.3302721593067397        231.77111676360377     
   13.025961168114325        2.3303293175428013        231.93652024794639     
   13.024408526404294        2.3303889336396431        232.10198607724215     
   13.023800169947485        2.3304766080751440        232.26751424556087     
   13.023243047561159        2.3305612170376180        232.43310474697336     
   13.021991993297181        2.3306469616713690        232.59875757555358     
   13.021459905036336        2.3306809516956255        232.76447272537709     
   13.020318714003528        2.3308771513084672        232.93025019052317     
   13.019893492677996        2.3308754936188678        233.09608996507262     
   13.019040670503660        2.3310413933698091        233.26199204310936     
   13.018240499279409        2.3311212606320342        233.42795641871948     
   13.013232866947339        2.3310794626944422        233.59398308599111     
   13.016775142748076        2.3312172051342146        233.76007203901526     
   13.016072438602510        2.3313310775333731        233.92622327188556     
   13.014777810902727        2.3313257277279331        234.09243677869850     
   13.014414922046553        2.3314907691478135        234.25871255355182     
   13.013590580290716        2.3315697940949756        234.42505059054693     
   13.012768224171174        2.3316432506671050        234.59145088378708     
   13.011856945764002        2.3317291989075315        234.75791342737855     
   13.011199786936233        2.3318097197647170        234.92443821542918     
   13.010365828131745        2.3319046568669259        235.09102524205036     
   13.009515599421919        2.3319736760211671        235.25767450135487     
   13.008697885594417        2.3320431069034786        235.42438598745900     
   13.007745502867532        2.3321061622800721        235.59115969448101     
   13.006988810022037        2.3321813281528616        235.75799561654227     
   13.005895478991688        2.3321989339511111        235.92489374776497     
   13.005476414615641        2.3323498565814340        236.09185408227700     
   13.004709123443753        2.3324331179907105        236.25887661420472     
   13.003790075773576        2.3325149777198391        236.42596133767998     
   13.003051750618980        2.3325960067193381        236.59310824683604     
   13.002173880442179        2.3326770329554325        236.76031733580865     
   12.997187765267926        2.3326722074411963        236.92758859873615     
   13.000216414459882        2.3327733011967786        237.09492202975974     
   12.993108616289156        2.3326822407602310        237.26231762302257     
   12.998939641126778        2.3329799726174998        237.42977537267103     
   12.997958729608307        2.3330499673873710        237.59729527285330     
   12.997447250553591        2.3331295665002392        237.76487731772016     
   12.996338657442360        2.3331929117759129        237.93252150142561     
   12.995124207444299        2.3331730490227507        238.10022781812526     
   12.994425710919874        2.3332646720144763        238.26799626197712     
   12.993516243325585        2.3333148929694856        238.43582682714299     
   12.992683473623034        2.3334117382462360        238.60371950778648     
   12.992146864852041        2.3335639677433737        238.77167429807346     
   12.991090847488858        2.3335613646689990        238.93969119217218     
   12.990463185928711        2.3336377092696354        239.10777018425489     
   12.989665404639307        2.3337583281050076        239.27591126849453     
   12.988889638099284        2.3338304961186416        239.44411443906674     
   12.987627837403670        2.3338088960836001        239.61237969015127     
   12.987270816741708        2.3339866613821942        239.78070701592887     
   12.980514933046011        2.3338879909391341        239.94909641058356     
   12.985370591729140        2.3340784271438810        240.11754786830184     
   12.984166787711077        2.3341433866880807        240.28606138327260     
   12.983872322490049        2.3342682525341654        240.45463694968649     
   12.981018664382754        2.3342871143015294        240.62327456173861     
   12.982295606321514        2.3343359030557074        240.79197421362500     
   12.981317814822392        2.3344418554103696        240.96073589954463     
   12.980501440412045        2.3345139007234623        241.12955961369934     
   12.979742089522299        2.3346201195791236        241.29844535029315     
   12.978914818628363        2.3346582393742898        241.46739310353303     
   12.976965353057279        2.3347358813561212        241.63640286762751     
   12.976537016211353        2.3348192526357088        241.80547463678980     
   12.976439923965122        2.3348946919436195        241.97460840523303     
   12.975532895416677        2.3349652797870033        242.14380416717464     
   12.974658948599048        2.3350426752618345        242.31306191683373     
   12.973754787080471        2.3350787810424793        242.48238164843349     
   12.972768937761458        2.3351924931006276        242.65176335619694     
   12.972074091674234        2.3352655257420185        242.82120703435262     
   12.971273139666112        2.3353137261507473        242.99071267712930     
   12.970613973062633        2.3353842176669777        243.16028027875990     
   12.970081049996965        2.3355074789261612        243.32990983347926     
   12.969158556611617        2.3355821195456108        243.49960133552474     
   12.968534063255946        2.3356582180699270        243.66935477913614     
   12.967262459080919        2.3356606493516736        243.83917015855675     
   12.966008574923610        2.3357298965634730        244.00904746803076     
   12.965266770363028        2.3357993238849848        244.17898670180645     
   12.964381288943647        2.3358671738613759        244.34898785413432     
   12.964113437483588        2.3359368077144600        244.51905091926699     
   12.963193567121900        2.3360034840806057        244.68917589145957     
   12.962418441584580        2.3360732411414382        244.85936276497128     
   12.961091102799424        2.3361417981774881        245.02961153406204     
   12.960727164967430        2.3362065159386387        245.19992219299485     
   12.959918935092039        2.3362722140432326        245.37029473603596     
   12.959216727048643        2.3363417381601117        245.54072915745354     
   12.958726623683857        2.3364744255095760        245.71122545151846     
   12.957537192778441        2.3364756006819309        245.88178361250542     
   12.956802370368726        2.3365408924609312        246.05240363468889     
   12.955408832891280        2.3366126593876491        246.22308551234863     
   12.955446323613099        2.3367597286190280        246.39382923976601     
   12.954238848083815        2.3367406954864220        246.56463481122506     
   12.953783270604255        2.3368769293338105        246.73550222101204     
   12.952523889730722        2.3368732741938287        246.90643146341611     
   12.951144565162490        2.3369428260409664        247.07742253272957     
   12.950331243213698        2.3370084783635234        247.24847542324642     
   12.950152155086274        2.3370718867043059        247.41959012926418     
   12.949202934884140        2.3371504029649794        247.59076664508132     
   12.948639630105776        2.3372420994276988        247.76200496500158     
   12.949012155815266        2.3373122758440075        247.93330508332841     
   12.946690262550838        2.3373243589993007        248.10466699437006     
   12.946200836331325        2.3373817347859003        248.27609069243607     
   12.945232429940502        2.3374586909334285        248.44757617184030     
   12.944497431165418        2.3375271224143517        248.61912342689638     
   12.943697685824416        2.3375916367938681        248.79073245192308     
   12.943080776337519        2.3376561296386265        248.96240324124156     
   12.941849968940248        2.3376490947510487        249.13413578917388     
   12.941183190448584        2.3377843734527377        249.30593009004684     
   12.940465610171435        2.3378485706676790        249.47778613818775     
   12.939680660536480        2.3379343120729312        249.64970392792887     
   12.938801578106522        2.3379755528180381        249.82168345360301     
   12.937698686692345        2.3379836107992413        249.99372470954717     
   12.937109119458565        2.3381043554735705        250.16582769009926     
   12.929949071399115        2.3379805861913598        250.33799238960256     
   12.935485309007419        2.3382272084498177        250.51021880240020     
   12.934816101068900        2.3383083311673563        250.68250692283891     
   12.933592453178425        2.3382853017346479        250.85485674526842     
   12.933087031480643        2.3384145200471562        251.02726826404157     
   12.932518208586510        2.3385367875392902        251.19974147351314     
   12.931633283592491        2.3385961653160359        251.37227636803888     
   12.930834756594882        2.3386540864055672        251.54487294198134     
   12.929508111141590        2.3385858223743314        251.71753118970238     
   12.928744015530640        2.3386468474123219        251.89025110556645     
   12.928413215483532        2.3388340096326483        252.06303268394285     
   12.927159709759929        2.3388368253702940        252.23587591920210     
   12.926478082162644        2.3388995468465281        252.40878080571716     
   12.925751329091977        2.3389598504266895        252.58174733786441     
   12.924907438329837        2.3390194249340639        252.75477551002336     
   12.924516308501044        2.3391283870258506        252.92786531657453     
   12.923316864880741        2.3391376157030521        253.10101675190231     
   12.922231332808545        2.3391311535804205        253.27422981039365     
   12.921638832277944        2.3392594486852123        253.44750448643777     
   12.920738096031624        2.3393148359847786        253.62084077442685     
   12.920143690477374        2.3394206176893957        253.79423866875578     
   12.918894120198795        2.3393737305372606        253.96769816382172     
   12.918504281679525        2.3395359208465183        254.14121925402569     
   12.917850210997358        2.3395934213222715        254.31480193376939     
   12.916936429376982        2.3396517773437315        254.48844619745987     
   12.915819765473671        2.3396658910200592        254.66215203950452     
   12.915188977859868        2.3397660228071842        254.83591945431408     
   12.914132488233545        2.3397332520538989        255.00974843630280     
   12.913567890392859        2.3398814589481072        255.18363897988655     
   12.912475785735657        2.3398954112678996        255.35759107948434     
   12.911960770659785        2.3399962286398130        255.53160472951831     
   12.910972904397484        2.3399716687944174        255.70567992441323     
   12.910279554222239        2.3401093040077070        255.87981665859539     
   12.909266414764419        2.3400899857925843        256.05401492649548     
   12.907958061714346        2.3401908023231557        256.22827472254562     
   12.907585319916333        2.3402074045691710        256.40259604118137     
   12.906797995914758        2.3402513250115735        256.57697887684094     
   12.905341512073834        2.3403602228734850        256.75142322396482     
   12.905061707024155        2.3403786991599898        256.92592907699662     
   12.904479582396318        2.3404370563728043        257.10049643038241     
   12.903466712392238        2.3404864572855191        257.27512527857152     
   12.902676265677743        2.3405397671075687        257.44981561601566     
   12.901389264904687        2.3406414019306547        257.62456743716842     
   12.901071824051245        2.3406558213253850        257.79938073648805     
   12.900406828749533        2.3407825910596776        257.97425550843411     
   12.899604019432958        2.3408383268129049        258.14919174746888     
   12.898576237015106        2.3407990367522014        258.32418944805829     
   12.897693798521978        2.3408603485897754        258.49924860467064     
   12.897044451137281        2.3409131520448550        258.67436921177625     
   12.896174514382013        2.3409804116155231        258.84955126384898     
   12.895431752990872        2.3410205772285040        259.02479475536541     
   12.896375081853163        2.3411267617015614        259.20009968080495     
   12.893432010021829        2.3411316621673413        259.37546603464949     
   12.893168104509018        2.3412806819179059        259.55089381138396     
   12.892061009908266        2.3412344595668486        259.72638300549471     
   12.891701601212574        2.3413912566703154        259.90193361147374     
   12.890328736071428        2.3413445425170134        260.07754562381325     
   12.889539371493823        2.3413954868176621        260.25321903700888     
   12.888826125510645        2.3414551787438778        260.42895384555999     
   12.888382239111914        2.3416080767639129        260.60475004396773     
   12.887195783124108        2.3415590185158495        260.78060762673618     
   12.885628442453944        2.3415875262740338        260.95652658837230     
   12.885493219988827        2.3416636739312584        261.13250692338653     
   12.884698481645829        2.3417173841310492        261.30854862629081     
   12.883954466008442        2.3417716946570635        261.48465169160158     
   12.883524096323221        2.3419204678763448        261.66081611383555     
   12.882440818949167        2.3418780948586062        261.83704188751506     
   12.881488649173567        2.3419181944593621        262.01332900716386     
   12.880753754328092        2.3419851548962494        262.18967746730863     
   12.880263851406568        2.3421259561649364        262.36608726247897     
   12.879245959765663        2.3420849149460685        262.54255838720644     
   12.878122049556277        2.3421186982442626        262.71909083602799     
   12.877439390560468        2.3421979086373139        262.89568460347976     
   12.876592461264323        2.3422502204482258        263.07233968410469     
   12.875755651384955        2.3422689556753933        263.24905607244438     
   12.875013696806676        2.3423471738544408        263.42583376304691     
   12.874412030197092        2.3424087848367319        263.60267275046181     
   12.873302624915663        2.3424166619927220        263.77957302924068     
   12.872602971117059        2.3425129758232259        263.95653459393884     
   12.871714149076473        2.3425661111789768        264.13355743911444     
   12.870889304109346        2.3426160294052782        264.31064155932904     
   12.870151108720567        2.3426488747359953        264.48778694914546     
   12.869382463735992        2.3427076530743247        264.66499360313122     
   12.868557686394233        2.3427596305701019        264.84226151585540     
   12.867999333544027        2.3428605645728773        265.01959068189103     
   12.866627120537839        2.3427941715719611        265.19698109581299     
   12.865692294056295        2.3428786264192052        265.37443275219960     
   12.864258296197926        2.3429136945421769        265.55194564563226     
   12.864629868079065        2.3429852107842217        265.72951977069482     
   12.863389767338173        2.3429870234714669        265.90715512197420     
   12.862867080110615        2.3430801737944971        266.08485169406094     
   12.861811799700206        2.3431224099662997        266.26260948154794     
   12.860890318454370        2.3431308458642790        266.44042847902961     
   12.860678571118836        2.3432834429540526        266.61830868110587     
   12.859537000556371        2.3432668239611809        266.79625008237849     
   12.858957173451140        2.3433726682085987        266.97425267745160     
   12.857806715676123        2.3433617851604427        267.15231646093332     
   12.857166359727684        2.3433941730902839        267.33044142743324     
   12.855696077376233        2.3434319388496836        267.50862757156523     
   12.855561175308322        2.3434957716016727        267.68687488794615     
   12.853993391905357        2.3435233436962442        267.86518337119509     
   12.853700100298155        2.3435413906861053        268.04355301593438     
   12.852762031386188        2.3436292821341502        268.22198381678959     
   12.852325538463388        2.3437194157307588        268.40047576838867     
   12.850921785378159        2.3436935822784672        268.57902886536385     
   12.850878041007450        2.3438245185994804        268.75764310234848     
   12.849915518139078        2.3438733363076460        268.93631847398058     
   12.848682167736493        2.3438333748058091        269.11505497490049     
   12.868674925863170        2.3440950777690071        269.29385259975157     
   12.849074757593154        2.3439769356459612        269.47271134318038     
   12.846571436440380        2.3439963060422970        269.65163119983538     
   12.845476836970917        2.3440111070847411        269.83061216437068     
   12.844947778206956        2.3440808814372467        270.00965423144095     
   12.843570176588145        2.3441147597050960        270.18875739570444     
   12.843307812936555        2.3441722369601483        270.36792165182351     
   12.842519687660522        2.3442507744178451        270.54714699446316     
   12.841711741064632        2.3442552092354023        270.72643341828950     
   12.843554339815764        2.3443826073622289        270.90578091797516     
   12.842314889280415        2.3444187140731487        271.08518948819363     
   12.839362744608275        2.3443871395936284        271.26465912362198     
   12.838457687978304        2.3444579491402116        271.44418981893978     
   12.837333676651786        2.3444548326597037        271.62378156883091     
   12.836807629307385        2.3445421943928753        271.80343436798182     
   12.835995239806135        2.3446020359730664        271.98314821108113     
   12.834939487157676        2.3445677854852818        272.16292309282233     
   12.834395425120370        2.3446676433400579        272.34275900790101     
   12.833626264896607        2.3447095473431268        272.52265595101585     
   12.832571971417851        2.3446974244231105        272.70261391686853     
   12.832138787356575        2.3448016608580891        272.88263290016528     
   12.831154908860354        2.3448362040652757        273.06271289561397     
   12.830174450520580        2.3448253652731275        273.24285389792595     
   12.829520325649339        2.3449219073362659        273.42305590181553     
   12.828725710332304        2.3449647236599511        273.60331890200183     
   12.829208078083616        2.3450271119593187        273.78364289320490     
   12.826425520897523        2.3450273660450258        273.96402787014927     
   12.825544927385403        2.3450673197988676        274.14447382756344     
   12.824755833826821        2.3451081904357340        274.32498076017708     
   12.823921527486165        2.3451521872322671        274.50554866272478     
   12.823867049213428        2.3452211383044550        274.68617752994254     
   12.822377123791361        2.3452289275273870        274.86686735657281     
   12.822249038600702        2.3452965922396247        275.04761813735814     
   12.821409171527442        2.3453086394208214        275.22842986704558     
   12.819962210681689        2.3453483607370229        275.40930254038534     
   12.819181534322313        2.3453920453891968        275.59023615213169     
   12.819422641187055        2.3455418412221141        275.77123069704112     
   12.818281921488724        2.3455189744812497        275.95228616987362     
   12.817443084059510        2.3455608748263095        276.13340256539277     
   12.816728661483832        2.3456025824867321        276.31457987836552     
   12.815929799863454        2.3456434841385505        276.49581810356250     
   12.815181340762919        2.3456859504769079        276.67711723575593     
   12.813807902917601        2.3456551089197606        276.85847726972372     
   12.813093359313502        2.3456939220698927        277.03989820024645     
   12.812165414109582        2.3457340423331825        277.22138002210630     
   12.812050465066704        2.3458420247943277        277.40292273009135     
   12.810657410025660        2.3458105914675547        277.58452631899212     
   12.809858470960775        2.3458494100921370        277.76619078360187     
   12.809312669445941        2.3459439930035781        277.94791611871744     
   12.808851142533635        2.3460201785834158        278.12970231914045     
   12.807762871854736        2.3460142770044121        278.31154937967466     
   12.807179986803069        2.3461018152773105        278.49345729512731     
   12.806303580365453        2.3461415796271172        278.67542606030963     
   12.804560565004172        2.3460861339491204        278.85745567003653     
   12.804539845431348        2.3461575752817363        279.03954611912451     
   12.803720268172365        2.3461940540938997        279.22169740239730     
   12.802106932473290        2.3462006034746494        279.40390951467816     
   12.802048856095245        2.3462586870143873        279.58618245079560     
   12.801340600663030        2.3463028153813688        279.76851620558318     
   12.800171207040735        2.3462994102841588        279.95091077387559     
   12.799642682025590        2.3463622429272832        280.13336615051105     
   12.798879665824195        2.3464090876333925        280.31588233033398     
   12.797714669840985        2.3464098289198483        280.49845930818924     
   12.797330870221563        2.3464816591446507        280.68109707892813     
   12.796136229203341        2.3464823324974557        280.86379563740280     
   12.795224219756598        2.3465204444342520        281.04655497847187     
   12.794414670563951        2.3465521854952756        281.22937509699489     
   12.793234967581391        2.3466024836622914        281.41225598783757     
   12.792941114994360        2.3466264834709905        281.59519764586673     
   12.792263061123689        2.3466895654018902        281.77820006595499     
   12.792604349357276        2.3467529576084485        281.96126324297757     
   12.790732593756280        2.3467594459507533        282.14438717181434     
   12.789887339268814        2.3467927795594483        282.32757184734743     
   12.784108129338350        2.3467311354288971        282.51081726446444     
   12.787725516181510        2.3468577758196330        282.69412341805452     
   12.787171427935528        2.3468970810221199        282.87749030301279     
   12.786607555945922        2.3469074483181562        283.06091791423773     
   12.785897482941186        2.3469639563131759        283.24440624663072     
   12.785092044591396        2.3469969773613468        283.42795529509664     
   12.784424069945777        2.3470312092007561        283.61156505454602     
   12.783537176186048        2.3470864270702885        283.79523551989217     
   12.782861774019469        2.3471169415357731        283.97896668605188     
   12.781895544952818        2.3471465394492785        284.16275854794662     
   12.780964147359985        2.3471611453382191        284.34661110050092     
   12.780301799831264        2.3472027001850257        284.53052433864411     
   12.774069296518601        2.3471240388632912        284.71449825730883     
   12.781588007604583        2.3473457834321207        284.89853285143244     
   12.778230605480820        2.3473749090174270        285.08262811595512     
   12.777234096455651        2.3474016587287116        285.26678404582179     
   12.776067379815712        2.3473470019473059        285.45100063598125     
   12.775634418443738        2.3474835995640984        285.63527788138646     
   12.774952181119543        2.3475102382780757        285.81961577699445     
   12.773988161727868        2.3475147875122078        286.00401431776567     
   12.773617669335051        2.3475268387489563        286.18847349866587     
   12.772568263386502        2.3475521454741846        286.37299331466380     
   12.771728687276818        2.3476227652549873        286.55757376073223     
   12.770670367081999        2.3476273684503313        286.74221483184976     
   12.769928297055570        2.3476568721891056        286.92691652299692     
   12.768843192370785        2.3476230087470515        287.11167882915942     
   12.767418363984953        2.3476839487542738        287.29650174532804     
   12.767632376756273        2.3477640937192956        287.48138526649677     
   12.765574826246642        2.3477389068973435        287.66632938766372     
   12.765820825726003        2.3478127201275121        287.85133410383185     
   12.765045559773784        2.3478297781569446        288.03639941000802     
   12.764125196194021        2.3478676083849508        288.22152530120343     
   12.763225998318301        2.3478939159726808        288.40671177243388     
   12.762417923660605        2.3478635768799232        288.59195881871983     
   12.761062940154074        2.3479285196633657        288.77726643508498     
   12.760317785509944        2.3479586154637380        288.96263461655911     
   12.759504375455879        2.3479879886189368        289.14806335817440     
   12.758639951421161        2.3480166586135716        289.33355265496914     
   12.758420083901767        2.3480242833401870        289.51910250198534     
   12.757061675902857        2.3480766697102742        289.70471289426985     
   12.756248888584848        2.3481051225501797        289.89038382687346     
   12.755972793311031        2.3481218908896477        290.07611529485308     
   12.755370711243087        2.3481649589814646        290.26190729326805     
   12.754502612031700        2.3481750489718518        290.44775981718237     
   12.753100073373824        2.3482211835349678        290.63367286166806     
   12.752813515991207        2.3482332653361921        290.81964642179804     
   12.751935173202984        2.3482149812585686        291.00568049265087     
   12.747299381999532        2.3482763408494427        291.19177506931106     
   12.750755982591643        2.3483872766249632        291.37793014686599     
   12.745851994979892        2.3483544084168479        291.56414572040990     
   12.745541374716842        2.3483751928538825        291.75042178504032     
   12.748366005537232        2.3484213129774272        291.93675833585968     
   12.746533097632581        2.3484486390258219        292.12315536797632     
   12.746360033957929        2.3484447425839612        292.30961287650223     
   12.745494224297836        2.3484839654645753        292.49613085655523     
   12.745013466236996        2.3485400896756978        292.68270930325747     
   12.744023556957870        2.3485626671418389        292.86934821173628     
   12.743324935414520        2.3486042141105550        293.05604757712399     
   12.742552158485823        2.3486350745768458        293.24280739455850     
   12.737496214292966        2.3486161500106362        293.42962765918173     
   12.740785398227194        2.3486472413357591        293.61650836614132     
   12.739752500899280        2.3486797503844574        293.80344951059089     
   12.739326519195036        2.3487288173101444        293.99045108768678     
   12.738855543468127        2.3488268015555152        294.17751309259341     
   12.737568988759060        2.3487440208400328        294.36463552047843     
   12.736858449716948        2.3487756141998957        294.55181836651599     
   12.736073866301362        2.3488030652983451        294.73906162588474     
   12.735182637316214        2.3488206929446696        294.92636529376858     
   12.734273720105341        2.3488691533111723        295.11372936535787     
   12.733925397804683        2.3489610339108364        295.30115383584763     
   12.732777252879423        2.3489212571573157        295.48863870043721     
   12.731930359162446        2.3489310833364456        295.67618395433419     
   12.731198663875496        2.3489537857358327        295.86378959274941     
   12.730586033377048        2.3490463815098690        296.05145561090006     
   12.729983947322928        2.3490963503062137        296.23918200400902     
   12.729262193976210        2.3491166861483750        296.42696876730486     
   12.728140138404472        2.3490850832132626        296.61481589602079     
   12.727600033547674        2.3491297279406447        296.80272338539726     
   12.726296791500035        2.3491053079805582        296.99069123067994     
   12.728491191735241        2.3492337602506073        297.17871942712014     
   12.724913114100435        2.3491577119171487        297.36680796997496     
   12.723984573435434        2.3491810040285674        297.55495685450757     
   12.723289047597925        2.3491999545176059        297.74316607598752     
   12.722378392560026        2.3492287879097224        297.93143562968976     
   12.721713388926728        2.3492741892253299        298.11976551089441     
   12.720976926745927        2.3493108096986384        298.30815571489001     
   12.720100598197311        2.3493006075169065        298.49660623696923     
   12.714416442387382        2.3492347467525554        298.68511707243277     
   12.718028066983347        2.3493478363367659        298.87368821658367     
   12.717640400674419        2.3493695510283210        299.06231966473609     
   12.734051463512776        2.3494814046141821        299.25101141220881     
   12.716049739499484        2.3494084942537445        299.43976345432492     
   12.715268892961245        2.3494415290398276        299.62857578641621     
   12.714377321034588        2.3494619081947468        299.81744840382055     
   12.713505525606816        2.3494814955515495        300.00638130188258     
   12.730049595865731        2.3495924869194287        300.19537447595087     
   12.712752722230366        2.3496552915563917        300.38442792138534     
   12.711248533153277        2.3495486752158676        300.57354163354802     
   12.710475465121956        2.3495746451613426        300.76271560781129     
   12.709668422526470        2.3495985401097070        300.95194983955082     
   12.708940802978670        2.3496208529062392        301.14124432415235     
   12.708069546405531        2.3496373425133270        301.33059905700765     
   12.707245813464269        2.3496604197334734        301.52001403351380     
   12.706596307729086        2.3496854630367228        301.70948924907731     
   12.705694982721131        2.3497103344448567        301.89902469910902     
   12.704896716703630        2.3497278433031981        302.08862037902981     
   12.702766733237381        2.3497238003924363        302.27827628426581     
   12.703370997683688        2.3497699683638031        302.46799241025184     
   12.702872687070020        2.3498696118351483        302.65776875242869     
   12.701872025315932        2.3498872292358985        302.84760530624521     
   12.700841360368653        2.3498304658341556        303.03750206715677     
   12.700197201600856        2.3498535519939225        303.22745903062969     
   12.699365772919970        2.3498736010654953        303.41747619213260     
   12.698484580409072        2.3498847462032861        303.60755354714621     
   12.697647926440704        2.3499184866748069        303.79769109115739     
   12.697245753861671        2.3499944202063672        303.98788881965947     
   12.696225494882512        2.3500076102283871        304.17814672815649     
   12.695322339264855        2.3499646368077332        304.36846481215844     
   12.694496276022146        2.3499908341976132        304.55884306718286     
   12.693898934388878        2.3500119072083576        304.74928148875790     
   12.692990394909009        2.3500291215821671        304.93978007241748     
   12.692370152354645        2.3500945000785465        305.13033881370518     
   12.691457597444256        2.3500615187184009        305.32095770817205     
   12.690646918389534        2.3500890866848656        305.51163675137786     
   12.706842629843839        2.3502121483401814        305.70237593889135     
   12.688812455265253        2.3501236424442542        305.89317526628952     
   12.688196416892222        2.3501481661568673        306.08403472915728     
   12.687336813048857        2.3501656890047826        306.27495432308996     
   12.686744199315340        2.3502269542751759        306.46593404368957     
   12.685746500236609        2.3502021089543681        306.65697388656940     
   12.684904532941054        2.3502205544839598        306.84807384734972     
   12.684229239287449        2.3502414883631157        307.03923392166206     
   12.683423281037575        2.3502588608231330        307.23045410514447     
   12.682746430741799        2.3503035528021723        307.42173439344600     
   12.682322776916820        2.3504034212718512        307.61307478222540     
   12.681165534194870        2.3503648406164888        307.80447526715000     
   12.680520057046179        2.3503861120354026        307.99593584389714     
   12.679465562126017        2.3503497449156803        308.18745650815333     
   12.678714260849860        2.3503587704082434        308.37903725561563     
   12.677888068380771        2.3503849736380746        308.57067808199025     
   12.677097885378236        2.3503895762284075        308.76237898299428     
   12.676355616061578        2.3504194467741639        308.95413995435393     
   12.675928780019916        2.3505369710287587        309.14596099180676     
   12.675117581893264        2.3505502002049865        309.33784209109876     
   12.673976985202270        2.3504703571580814        309.52978324798858     
   12.673304914837598        2.3505207911398829        309.72178445824437     
   12.672436614436961        2.3505029470965439        309.91384571764473     
   12.671548465867957        2.3505198385581676        310.10596702197819     
   12.670953570454593        2.3505616996944032        310.29814836704753     
   12.670084744156625        2.3505525994493506        310.49038974866244     
   12.669220618469057        2.3505682869479982        310.68269116264543     
   12.668392914816144        2.3505839842000356        310.87505260483158     
   12.667753344726419        2.3505999685337167        311.06747407106576     
   12.666917799302377        2.3506656521826952        311.25995555720448     
   12.665896655188643        2.3506295067795362        311.45249705911641     
   12.665380387281708        2.3506910598391366        311.64509857268160     
   12.664547208974630        2.3506614705541575        311.83776009379284     
   12.663809084139359        2.3507151568089415        312.03048161835301     
   12.663124208619934        2.3507484315375056        312.22326314227985     
   12.662078039424381        2.3507073336345110        312.41610466150195     
   12.661578434678130        2.3507762484582089        312.60900617196029     
   12.660731140870581        2.3507893901735519        312.80196766960853     
   12.659758275760407        2.3507739689306324        312.99498915041352     
   12.659179671230991        2.3508173891742898        313.18807061035557     
   12.658106609012208        2.3507789759043440        313.38121204542608     
   12.657610450132180        2.3508432012128444        313.57441345163210     
   12.656738972120612        2.3508568227696442        313.76767482499241     
   12.655929407070124        2.3508677209843905        313.96099616154021     
   12.654969353540189        2.3508448382823213        314.15437745732299     
   12.654248240078958        2.3508574509608291        314.34781870839987     
   12.653393310019183        2.3508617411837149        314.54131991084699     
   12.652606127444951        2.3508811605147710        314.73488106075223     
   12.651828608076853        2.3508886478963538        314.92850215422004     
   12.651238571747932        2.3509471481342334        315.12218318736802     
   12.650253536459957        2.3509103777434572        315.31592415632934     
   12.649422138797608        2.3509286602348372        315.50972505725127     
   12.648356213173276        2.3509432415988343        315.70358588629847     
   12.647955175376023        2.3509846000516994        315.89750663964759     
   12.647039645052100        2.3509672683099541        316.09148731349416     
   12.646429609603384        2.3510234612566596        316.28552790404751     
   12.645678526210638        2.3509994669074259        316.47962840753371     
   12.644901346417290        2.3510473210826013        316.67378882019500     
   12.643989146301900        2.3510368011108906        316.86800913829040     
   12.643259467450259        2.3510592518370053        317.06228935809435     
   12.642479340330860        2.3510764092643566        317.25662947590041     
   12.641816103640348        2.3511053442650907        317.45102948801605     
   12.641093020684927        2.3511227858027124        317.64548939076974     
   12.639973961938725        2.3511148308418393        317.84000918050498     
   12.639217972102390        2.3510848714805932        318.03458885358344     
   12.638473992432075        2.3511117975923459        318.22922840638529     
   12.637633937445623        2.3511570482780924        318.42392783531022     
   12.636875019755397        2.3511310124466971        318.61868713677433     
   12.636221880221264        2.3511743846705699        318.81350630721363     
   12.635148365394700        2.3511798258752528        319.00838534308321     
   12.634617433807160        2.3512101371643412        319.20332424085734     
   12.633821464094952        2.3512073642665392        319.39832299703045     
   12.632911562355078        2.3511761217982770        319.59338160811689     
   12.632011055579456        2.3511932639830833        319.78850007065006     
   12.631339751256677        2.3511770289723297        319.98367838118531     
   12.630501161362075        2.3512167759277465        320.17891653629823     
   12.629823947866271        2.3512302571566859        320.37421453258503     
   12.629094590969208        2.3512375709403508        320.56957236666466     
   12.628126951704877        2.3512484378790561        320.76499003517705     
   12.627511868516793        2.3512708736307943        320.96046753478396     
   12.626596629753600        2.3512647223085046        321.15600486217045     
   12.625858049363346        2.3512751555589722        321.35160201404335     
   12.625465767544821        2.3513438297012113        321.54725898713281     
   12.624418175952316        2.3513290685014092        321.74297577819317     
   12.623567934220119        2.3513247734791940        321.93875238400176     
   12.622908942207520        2.3513499282870036        322.13458880136142     
   12.622035596081579        2.3513262826586563        322.33048502709767     
   12.621267532198106        2.3513679646205836        322.52644105806212     
   12.620518799825012        2.3513946634344491        322.72245689113214     
   12.619546889449978        2.3513519362887538        322.91853252320999     
   12.618950919881557        2.3514101064469082        323.11466795122453     
   12.617995646273153        2.3514033065973585        323.31086317213067     
   12.617240358905223        2.3513816591306904        323.50711818291097     
   12.616473125144216        2.3514330962443681        323.70343298057514     
   12.615916852072914        2.3514363768053284        323.89980756216181     
   12.614988211276318        2.3514551416012233        324.09624192473643     
   12.614123195650686        2.3514163880070171        324.29273606539454     
   12.613470087997118        2.3514657748929277        324.48928998125911     
   12.612252220541921        2.3514281187769854        324.68590366948587     
   12.611793072614269        2.3514414560164179        324.88257712725806     
   12.611109545876435        2.3514904478109226        325.07931035179178     
   12.610349500838273        2.3514976765648394        325.27610334033290     
   12.609593135215698        2.3515113542528403        325.47295609016010     
   12.608612622928694        2.3514723532279986        325.66986859858520     
   12.608111423243365        2.3515292799636165        325.86684086295134     
   12.606844275657142        2.3515295854891831        326.06387288063638     
   12.606271707098232        2.3514891622334719        326.26096464905100     
   12.605640389495511        2.3515402107574559        326.45811616564407     
   12.605010130819764        2.3515479788391382        326.65532742789600     
   12.603932099988807        2.3515097178094169        326.85259843332454     
   12.603288949967334        2.3515619529326179        327.04992917948482     
   12.602530027940832        2.3515684588288188        327.24731966396877     
   12.601634558154840        2.3515732714999369        327.44476988440721     
   12.600945334119391        2.3515821982510041        327.64227983846797     
   12.600327077359950        2.3516074656203108        327.83984952385993     
   12.599258426477240        2.3515488184248463        328.03747893833201     
   12.598751248391366        2.3516228932508505        328.23516807967280     
   12.597580078556401        2.3515615747691250        328.43291694571445     
   12.597193424718595        2.3516297076929091        328.63072553432937     
   12.596242005534499        2.3515950866374760        328.82859384343629     
   12.595489876390996        2.3516232195364424        329.02652187099562     
   12.594602530049487        2.3516001582113737        329.22450961501403     
   12.589555184069752        2.3515537639283517        329.42255707354332     
   12.592994245751216        2.3516070547913697        329.62066424468316     
   12.592248704317523        2.3516111710449197        329.81883112658056     
   12.591461228282990        2.3516155742670448        330.01705771743002     
   12.590726210695948        2.3516168804249515        330.21534401547814     
   12.589952365095151        2.3516213839281939        330.41369001902029     
   12.589278122245146        2.3516499354137235        330.61209572640468     
   12.588385448439061        2.3516418888857769        330.81056113603125     
   12.587292590661539        2.3516434779225746        331.00908624635503     
   12.586921145327537        2.3516826612003943        331.20767105588544     
   12.585987033299597        2.3516611362916637        331.40631556318806     
   12.585176320851660        2.3516540696361554        331.60501976688630     
   12.584717595535455        2.3516988890931243        331.80378366566157     
   12.583791711915740        2.3516735209682675        332.00260725825615     
   12.582803088148466        2.3516602477930673        332.20149054347200     
   12.582274386941394        2.3516652549460035        332.40043352017517     
   12.581455230944238        2.3517135097941040        332.59943618729449     
   12.580703107810425        2.3517248982441861        332.79849854382434     
   12.579817771927297        2.3516825918198903        332.99762058882646     
   12.579036888252638        2.3516850003441108        333.19680232143060     
   12.578191492157599        2.3516810977886258        333.39604374083598     
   12.577576773132614        2.3517082006614149        333.59534484631337     
   12.572515646139186        2.3516675513906113        333.79470563720707     
   12.576109034447617        2.3517518224438785        333.99412611293587     
   12.575128025784538        2.3516954067150979        334.19360627299460     
   12.573382212122105        2.3517019824462322        334.39314611695829     
   12.573643444848758        2.3517565014381838        334.59274564447969     
   12.572895451028790        2.3517492786511456        334.79240485529539     
   12.572104466813885        2.3517104197350474        334.99212374922575     
   12.571509791082232        2.3517691807341476        335.19190232617797     
   12.570431701197496        2.3517141652430906        335.39174058614680     
   12.569676142928449        2.3517185601222113        335.59163852921847     
   12.569102018979624        2.3517807196317908        335.79159615557040     
   12.567617778672508        2.3517159325484118        335.99161346547760     
   12.567555471374092        2.3517870738522491        336.19169045931159     
   12.566857476387225        2.3517837499693077        336.39182713754337     
   12.565930290525584        2.3517672470631670        336.59202350074827     
   12.565533607691254        2.3517977962997128        336.79227954960589     
   12.564534836478950        2.3518003235607496        336.99259528490654     
   12.563659544737110        2.3517872255513037        337.19297070754897     
   12.562969196845177        2.3518049165049990        337.39340581854799     
   12.562108479345369        2.3517644272829887        337.59390061903503     
   12.561219115843878        2.3517626405024146        337.79445511026381     
   12.560400698797467        2.3517591676941612        337.99506929361007     
   12.559711660708810        2.3517704437651110        338.19574317057902     
   12.558860218165975        2.3517592737005955        338.39647674280644     
   12.558169461830401        2.3517590250226195        338.59727001206255     
   12.557383973244768        2.3517594244318309        338.79812298025848     
   12.556508591202212        2.3517593703095430        338.99903564944640     
   12.555758885030757        2.3517609732734517        339.20000802182784     
   12.571430816800760        2.3518389729212696        339.40104009975471     
   12.554213286813571        2.3517672128682450        339.60213188573630     
   12.553337111009139        2.3517556501381707        339.80328338244328     
   12.552708335747813        2.3517524243226147        340.00449459271232     
   12.551961032838548        2.3517774656468857        340.20576551955259     
   12.551199413519967        2.3517646852396750        340.40709616614947     
   12.550561160733196        2.3517817376295707        340.60848653587169     
   12.549444035899064        2.3517588228131694        340.80993663227673     
   12.549105113959337        2.3517807863558078        341.01144645911791     
   12.548099767446276        2.3517790388973507        341.21301602034845     
   12.547348596027049        2.3517817357152677        341.41464532013345     
   12.546468516250645        2.3517547759340722        341.61633436285001     
   12.545906051275058        2.3517823109132276        341.81808315310002     
   12.544871656703172        2.3517465191613005        342.01989169571840     
   12.544139695352380        2.3517547142608937        342.22175999577604     
   12.543115542618679        2.3517468652479616        342.42368805859502     
   12.542548254920332        2.3517528624497328        342.62567588975219     
   12.541790215317974        2.3517508724607707        342.82772349509241     
   12.541121102702082        2.3517709450746995        343.02983088073864     
   12.540214762351159        2.3517444720530585        343.23199805309889     
   12.539509919149175        2.3517749170573978        343.43422501888239     
   12.538753262492012        2.3517404473427179        343.63651178510577     
   12.537958162756503        2.3517379681242572        343.83885835911207     
   12.537146105331887        2.3517358322908390        344.04126474857867     
   12.536347002617228        2.3517345512384553        344.24373096153226     
   12.535610836619185        2.3517330710045541        344.44625700636658     
   12.531441866430034        2.3516768127147452        344.64884289185329     
   12.534066085672903        2.3517299589926166        344.85148862716221     
   12.533172218971453        2.3517283910468270        345.05419422187776     
   12.532658953732183        2.3517536511056645        345.25695968601565     
   12.528750092335644        2.3516982226228542        345.45978503004523     
   12.531041644490781        2.3517339837422431        345.66267026491050     
   12.530988151062653        2.3518749270516270        345.86561540204900     
   12.529744804863601        2.3517720648051457        346.06862045342154     
   12.529007286679663        2.3517691915706584        346.27168543153130     
   12.528216780018038        2.3517648251555952        346.47481034945594     
   12.527451064165474        2.3517615386229744        346.67799522087449     
   12.526403857495579        2.3517129396192678        346.88124006009986     
   12.525768197600677        2.3517575729078817        347.08454488211117     
   12.524999943440484        2.3517409523886421        347.28790970259143     
   12.524243700658188        2.3517380542534325        347.49133453796463     
   12.523489431867636        2.3517621433730316        347.69481940543790     
   12.522754166312833        2.3517437047002718        347.89836432305015     
   12.521612019112597        2.3517287816988266        348.10196930971574     
   12.521176650798392        2.3517096024596542        348.30563438528230     
   12.520449316208031        2.3517021566430714        348.50935957058601     
   12.519673028132571        2.3517157938448623        348.71314488751347     
   12.519124978986154        2.3517759948395520        348.91699035907391     
   12.517967364679807        2.3516791819908849        349.12089600947047     
   12.517894654722650        2.3518237087531473        349.32486186418453     
   12.511330871853660        2.3515884779841087        349.52888795006226     
   12.515441816616912        2.3516237569121659        349.73297429541924     
   12.514996198039935        2.3516519205216007        349.93712093014403     
   12.514057066184083        2.3516475466261841        350.14132788582526     
   12.513351979312532        2.3516429174785847        350.34559519587833     
   12.512522169204747        2.3516376774112469        350.54992289570350     
   12.511762899922763        2.3516380178501866        350.75431102284716     
   12.511146579468484        2.3516324551430201        350.95875961719310     
   12.510232160562131        2.3516217946517255        351.16326872117065     
   12.509279231854322        2.3516138753637819        351.36783837999826     
   12.508793635049251        2.3516119937909141        351.57246864195025     
   12.508310028233213        2.3516895738816692        351.77715955866961     
   12.507158506187741        2.3516013455264653        351.98191118552427     
   12.502512597682534        2.3514910400115849        352.18672358201542     
   12.505678705517047        2.3515918334885231        352.39159681225425     
   12.504755189051497        2.3515831474278337        352.59653094551942     
   12.504164707175629        2.3515808642664098        352.80152605691217     
   12.503417004314331        2.3515759428737883        353.00658222813291     
   12.503292995304063        2.3517244893742633        353.21169954841309     
   12.501793012999915        2.3515634675354686        353.41687811563963     
   12.501012632700792        2.3515576372441678        353.62211803772948     
   12.500428193161770        2.3515541535277373        353.82741943433155     
   12.499454197771302        2.3515474317089775        354.03278243895875     
   12.498678387478751        2.3515402205269615        354.23820720170795     
   12.498065237917992        2.3515369379902249        354.44369389279007     
   12.497245343650864        2.3515311945348456        354.64924270720650     
   12.496531635744436        2.3515252921508401        354.85485387110833     
   12.495739931465687        2.3515189991853296        355.06052765070638     
   12.494998109216828        2.3515128710566109        355.26626436520775     
   12.494168596831843        2.3515061158401691        355.47206440651138     
   12.493400470743515        2.3514989880715480        355.67792827098339     
   12.492702196507148        2.3514914087014303        355.88385661501593     
   12.491956785623545        2.3514882734044078        356.08985036388754     
   12.491135474872179        2.3514804818960724        356.29591096727938     
   12.490220892468839        2.3514722751422439        356.50204125229942     
   12.489643236501131        2.3514680306423790        356.70825097049942     
   12.488930071054854        2.3514590697665434        356.91452697661657     
   12.488071665489631        2.3514509904399610        357.12086043694393     
   12.487294788047675        2.3514441883332178        357.32725134437419     
   12.484012671179910        2.3515291702875292        357.53369969179516     
   12.486120431528652        2.3515504421111104        357.74020547208352     
   12.484712488248354        2.3514192114084396        357.94676867811148     
   12.484383356204040        2.3514183274388256        358.15338930274044     
   12.483494185305895        2.3514086883375533        358.36006733882624     
   12.483162947287472        2.3515153822425154        358.56680277921271     
   12.481952999571206        2.3513955290144519        358.77359561673848     
   12.481353903285674        2.3513888767263289        358.98044584423297     
   12.481065180703977        2.3514950374269787        359.18735345451637     
   12.479818854140376        2.3513758974221552        359.39431844040138     
   12.478999961139790        2.3513599871993640        359.60134079469128     
   12.477749817302756        2.3512549648032621        359.80842051018061     
   12.477353815858486        2.3513414449755969        360.01555757965633     
   12.476310316709826        2.3512484009824930        360.22275199589541     
   12.475840197343301        2.3513114001552284        360.43000375166650     
   12.475135941933488        2.3513195063057766        360.63731283972953
#
#	two-fluid TOV output - pressure ratio=7x10^6
#
#	R_NM (km)		R_DM (km)		M_T (M_sun)		P_NM (MeV/fm^3)
   19.930295057539706        1.8396301484047493E-003  0.14132660934037133        12.204987302107126     
   19.748569978863888        1.8388010302446496E-003  0.14235438439056231        12.252998383998086     
   19.560831028022609        1.8379730209749519E-003  0.14339669671057889        12.301145489879811     
   19.394543419788107        1.8371461462256746E-003  0.14443404540720581        12.349428854372789     
   19.224113019095320        1.8363204045827096E-003  0.14549324663860433        12.397848711847578     
   19.064374892865875        1.8354957583030813E-003  0.14655713195334716        12.446405296419396     
   18.907408678806821        1.8346722548759416E-003  0.14762731763131215        12.495098841942982     
   18.757728233435770        1.8338498380856092E-003  0.14870831790172639        12.543929582006822     
   18.610984131762692        1.8330285397084747E-003  0.14979333992587054        12.592897749928492     
   18.467139872722214        1.8322083329505826E-003  0.15085816918108280        12.642003578748826     
   18.330439533831587        1.8313892204719978E-003  0.15199774161735122        12.691247301226952     
   18.191857867438788        1.8305712093684410E-003  0.15311859218028695        12.740629149834636     
   18.062196129890197        1.8297542990999161E-003  0.15422958325862807        12.790149356751293     
   17.942459066821943        1.8289384782218614E-003  0.15535840465139916        12.839808153858545     
   17.813484478637402        1.8281237549187630E-003  0.15648361041328807        12.889605772734612     
   17.694659192651098        1.8273101311251001E-003  0.15762755841984571        12.939542444649504     
   17.582040965699431        1.8264975948385580E-003  0.15877499306348195        12.989618400559531     
   17.464133949276114        1.8256861516227259E-003  0.15992646432254948        13.039833871101633     
   17.354062162452443        1.8248757911597403E-003  0.16109754916584454        13.090189086588447     
   17.245993759636086        1.8240665235899924E-003  0.16226323346902644        13.140684277002794     
   17.156674423116346        1.8232583378234605E-003  0.16312853913801281        13.191319671992506     
   17.037276004063891        1.8224512319633597E-003  0.16462585585180595        13.242095500865052     
   16.939400676594811        1.8216452061952197E-003  0.16583414517014192        13.293011992581864     
   16.829688172672650        1.8208402532615589E-003  0.16701551805351850        13.344069375753786     
   16.745955226193114        1.8200363701011933E-003  0.16821725361567635        13.395267878635112     
   16.655595749417262        1.8192335538073597E-003  0.16941171191851248        13.446607729118101     
   16.569988949202344        1.8184318001494208E-003  0.17063285540716910        13.498089154728836     
   16.480161099533547        1.8176311053441673E-003  0.17179653323504254        13.549712382620418     
   16.392887045777350        1.8168314656604638E-003  0.17307467713927790        13.601477639568580     
   16.311427974871485        1.8160328782018105E-003  0.17431457273073991        13.653385151966333     
   16.229964813517913        1.8152353394501558E-003  0.17556742383730631        13.705435145818219     
   16.233688327469693        1.8144388555111667E-003  0.17680609918013282        13.757627846735533     
   16.075311290406937        1.8136434169594786E-003  0.17806398384141769        13.809963479930795     
   16.004046175000649        1.8128490195988508E-003  0.17916628501276319        13.862442270212473     
   15.933295320216905        1.8120556682532144E-003  0.18058479994866639        13.915064441979261     
   15.850344808693334        1.8112633592602197E-003  0.18184528344376683        13.967830219216284     
   15.779716897799107        1.8104720814908083E-003  0.18311990403355036        14.020739825487833     
   15.716020352470091        1.8096818455954147E-003  0.18440571544219189        14.073793483933841     
   15.650611482086612        1.8088926441046573E-003  0.18569375850038330        14.126991417263236     
   15.585575538678199        1.8081044748822855E-003  0.18690552368443306        14.180333847749981     
   15.521509908070435        1.8073173357628441E-003  0.18829093662022378        14.233820997226708     
   15.457186987866077        1.8065312273758188E-003  0.18959359522709271        14.287453087080378     
   15.398147061244996        1.8057461525603884E-003  0.19090942322814589        14.341230338246616     
   15.338714668442972        1.8049621014782048E-003  0.19223616752869555        14.395152971204537     
   15.282335450437818        1.8041790729602782E-003  0.19355050428524953        14.449221205971583     
   15.224371410107373        1.8033970616085115E-003  0.19487475688521141        14.503435262098415     
   15.170399501041478        1.8026160673641294E-003  0.19621636713508714        14.557795358663657     
   15.124405751681426        1.8018360890150699E-003  0.19755505472144172        14.612301714268767     
   15.063872765131620        1.8010571231968093E-003  0.19870325830798821        14.666954547032992     
   15.009193746833869        1.8002791691274112E-003  0.20025007645754739        14.721754074587832     
   14.956010016744070        1.7995022236368884E-003  0.20160916418642374        14.776700514072328     
   14.909394532672579        1.7987262897185825E-003  0.20296549186922058        14.831794082127931     
   14.863073889561541        1.7979513570353268E-003  0.20433680241627158        14.887034994892931     
   14.812191019927711        1.7971774357658464E-003  0.20571466356934828        14.942423467997942     
   14.764932594578603        1.7964045111895641E-003  0.20710753885409702        14.997959716560647     
   14.721474703967665        1.7956325900869896E-003  0.20846790710901603        15.053643955180304     
   14.678481214479664        1.7948616736993789E-003  0.20986352812226730        15.109476397933339     
   14.634531226704709        1.7940917680255191E-003  0.21125541861272198        15.165457258367747     
   14.587866156560970        1.7933228482830141E-003  0.21264349126041360        15.221586749498668     
   14.547698187339224        1.7925549222518431E-003  0.21405314325499633        15.277865083802620     
   14.506204003658924        1.7917879949491732E-003  0.21546217378312787        15.334292473213296     
   14.464474566727549        1.7910220499025393E-003  0.21686215526749206        15.390869129115870     
   14.426429421654243        1.7902570841086820E-003  0.21827421167231303        15.447595262342730     
   14.389043640621757        1.7894931270733430E-003  0.21972823790419921        15.504471083167703     
   14.351154312472522        1.7887301363783742E-003  0.22115548956008649        15.561496801301963     
   14.317058478879961        1.7879681321859096E-003  0.22259028376772635        15.618672625888589     
   14.278945021892573        1.7872070901131284E-003  0.22405053013002771        15.675998765497724     
   14.244107844579714        1.7864470365159132E-003  0.22549255461259185        15.733475428121901     
   14.213584239557674        1.7856879427548466E-003  0.22691501277677018        15.791102821171092     
   14.175593141620732        1.7849298319654199E-003  0.22836895310172731        15.848881151467879     
   14.141282351966549        1.7841726832999430E-003  0.22985343851212853        15.906810625242324     
   14.112508182337733        1.7834165049362802E-003  0.23130573061778678        15.964891448127565     
   14.078282717192005        1.7826612920231048E-003  0.23278512507007579        16.023123825155057     
   14.047812116747902        1.7819070245966245E-003  0.23425317981268406        16.081507960749430     
   14.015445191651336        1.7811537276458203E-003  0.23573116427544152        16.140044058724079     
   13.985856651689154        1.7804013788690403E-003  0.23720984407571294        16.198732322276232     
   13.957327474148837        1.7796499763415676E-003  0.23869884009579551        16.257572953982233     
   13.926053194795266        1.7788995241526421E-003  0.24019034057029653        16.316566155793264     
   13.904424840629655        1.7781500309398566E-003  0.24166685243560598        16.375712129029971     
   13.872896435061291        1.7774014857591253E-003  0.24314768218634375        16.435011074378458     
   13.841429068487697        1.7766538865248889E-003  0.24467973336857951        16.494463191885529     
   13.818335595150700        1.7759072412307098E-003  0.24623806561287956        16.554068680953527     
   13.792357389971755        1.7751615409506928E-003  0.24774131355041440        16.613827740336852     
   13.772075195190521        1.7744167896234237E-003  0.24924873849535670        16.673740568136147     
   13.741837297308161        1.7736729916796503E-003  0.25081525888464146        16.733807361794973     
   13.716524639034576        1.7729301375592657E-003  0.25218095986785166        16.794028318094323     
   13.696074847776893        1.7721882192028688E-003  0.25384587607052861        16.854403633148770     
   13.668010398235074        1.7714472478142429E-003  0.25538657346837113        16.914933502401809     
   13.647091666815337        1.7707072171996659E-003  0.25697513837970687        16.975618120621284     
   13.647614061221949        1.7699681229993076E-003  0.25850534701971090        17.036457681895161     
   13.602565137183413        1.7692299654869647E-003  0.26002357649551905        17.097452379627015     
   13.578681886801258        1.7684927409103951E-003  0.26163263851676533        17.158602406531866     
   13.556762687904861        1.7677564455848044E-003  0.26318321825581209        17.219907954632017     
   13.536261055372277        1.7670210773111030E-003  0.26474658093989506        17.281369215251733     
   13.520248888012381        1.7662866341012604E-003  0.26632613029115532        17.342986379014551     
   13.495970348080720        1.7655531123508040E-003  0.26789658054685639        17.404759635837546     
   13.479778130967102        1.7648205079243741E-003  0.26947112304154963        17.466689174928351     
   13.457554810967354        1.7640888250493327E-003  0.27108040670115052        17.528775184779565     
   13.439025238986691        1.7633580602946239E-003  0.27265262212969976        17.591017853166033     
   13.421463231874172        1.7626282067855334E-003  0.27425414808927723        17.653417367139912     
   13.401245124233384        1.7618992683145600E-003  0.27586109259633029        17.715973913026669     
   13.380931917835861        1.7611712426756744E-003  0.27732918772450271        17.778687676420908     
   13.364734899769246        1.7604441346245211E-003  0.27907347518398634        17.841558842182646     
   13.347224129816246        1.7597179301287319E-003  0.28067148421784538        17.904587594432897     
   13.330200622245476        1.7589926338998640E-003  0.28230962581075469        17.967774116549972     
   13.313599362292381        1.7582682493877777E-003  0.28392268074698807        18.031118591165630     
   13.297644836062172        1.7575447683226989E-003  0.28553010477360946        18.094621200160422     
   13.279456147116862        1.7568221891993670E-003  0.28716462220041006        18.158282124660580     
   13.267684284131425        1.7561005131085149E-003  0.28883188201689108        18.222101545033837     
   13.251236920278540        1.7553797432557586E-003  0.29048780027561077        18.286079640885713     
   13.235539679297872        1.7546598753754130E-003  0.29210174226417090        18.350216591055137     
   13.220498613563501        1.7539409125660456E-003  0.29373208628858893        18.414512573611734     
   13.206231618299578        1.7532228468016282E-003  0.29542394127256394        18.478967765850928     
   13.194040787049438        1.7525056764830082E-003  0.29704993910238769        18.543582344291114     
   13.178702591632147        1.7517893998503309E-003  0.29872550797078656        18.608356484669308     
   13.164596975777004        1.7510740157297981E-003  0.30041222615644708        18.673290361938015     
   13.149888942895565        1.7503595225891681E-003  0.30199635870713237        18.738384150261044     
   13.136874379312733        1.7496459197830464E-003  0.30366169443096064        18.803638023011025     
   13.124988020024865        1.7489332057611696E-003  0.30540240011321218        18.869052152764016     
   13.114317784144086        1.7482213789472537E-003  0.30709819132081195        18.934626711297916     
   13.100120733951711        1.7475104399706965E-003  0.30877680014800435        19.000361869587891     
   13.087802704536317        1.7468003860625402E-003  0.31046530522473609        19.066257797802773     
   13.078522621613333        1.7460912199808497E-003  0.31203841200773125        19.132314665302435     
   13.064308518294176        1.7453829347751652E-003  0.31385406667545451        19.198532640633960     
   13.051992667792511        1.7446755317989395E-003  0.31553001589140972        19.264911891527849     
   13.043586156959684        1.7439690108954958E-003  0.31741771324231227        19.331452584895739     
   13.033497327054146        1.7432633781243689E-003  0.31895803305378040        19.398154886826244     
   13.018899929098676        1.7425586164211654E-003  0.32064082570384539        19.465018962581908     
   13.008592255504885        1.7418547461192050E-003  0.32241403073511432        19.532044976596467     
   12.999013673052586        1.7411517372656173E-003  0.32413371578578826        19.599233092470786     
   12.988055227685297        1.7404496074165108E-003  0.32584006980459757        19.666583472970601     
   12.974600254775490        1.7397483613551033E-003  0.32757984372932702        19.734096280022921     
   12.968481388992315        1.7390479704069745E-003  0.32931313336830398        19.801771674713031     
   12.960300557848260        1.7383484547286944E-003  0.33105977651323371        19.869609817281340     
   12.949544934988912        1.7376498126019566E-003  0.33279038322143528        19.937610867121105     
   12.939802066358018        1.7369520254729631E-003  0.33450690548431350        20.005774982774227     
   12.931347082080041        1.7362551179150505E-003  0.33630408090162422        20.074102321929356     
   12.923579858963375        1.7355590626623404E-003  0.33804951133418171        20.142593041418632     
   12.915755115907107        1.7348638689821114E-003  0.33980937752793411        20.211247297214761     
   12.905947389151329        1.7341695354923046E-003  0.34156027873218375        20.280065244428329     
   12.903495649820153        1.7334760606154843E-003  0.34333426303642484        20.349047037305098     
   12.889462541368955        1.7327834459297657E-003  0.34510280206570210        20.418192829222995     
   12.880850140325153        1.7320916855121000E-003  0.34686858425801687        20.487502772689712     
   12.873910911092571        1.7314007753658400E-003  0.34864997412920046        20.556977019339662     
   12.866168286047344        1.7307107167637899E-003  0.35043776329196130        20.626615719932037     
   12.859455311423966        1.7300215085028954E-003  0.35223165492285358        20.696419024347488     
   12.850908089686696        1.7293331464820322E-003  0.35399139226319259        20.766387081585698     
   12.843590435456770        1.7286456230452742E-003  0.35574274699483194        20.836520039763457     
   12.835095614437643        1.7279589435782031E-003  0.35752757047519135        20.906818046111599     
   12.830247767077688        1.7272731120795452E-003  0.35939804189269242        20.977281246972616     
   12.823140828847814        1.7265881293229955E-003  0.36118757174297811        21.047909787798702     
   12.816191653906762        1.7259039808925117E-003  0.36298443496980687        21.118703813148802     
   12.809434043684307        1.7252206871297192E-003  0.36476376775116676        21.189663466686500     
   12.803283817019022        1.7245382300540538E-003  0.36660446392108953        21.260788891178365     
   12.799425244349422        1.7238566169145771E-003  0.36843966770444170        21.332080228490554     
   12.792769167618992        1.7231758525146172E-003  0.37024926257129287        21.403537619587720     
   12.781330822234077        1.7224959242275321E-003  0.37175062425713357        21.475161204529982     
   12.779180121698152        1.7218168388010711E-003  0.37389340923501768        21.546951122471555     
   12.773720494076937        1.7211385924832201E-003  0.37570717213942945        21.618907511658040     
   12.769363781472348        1.7204611844123645E-003  0.37756578880909264        21.691030509424646     
   12.763681588025202        1.7197846134445868E-003  0.37937769567730761        21.763320252194479     
   12.757631659788723        1.7191088782081987E-003  0.38119291226629526        21.835776875475780     
   12.752820895413894        1.7184339785323503E-003  0.38309412678755478        21.908400513861068     
   12.748448197102997        1.7177599095134471E-003  0.38492994028356697        21.981191301024587     
   12.742985156860575        1.7170866714995973E-003  0.38679744005661182        22.054149369720189     
   12.740138385905439        1.7164142600601413E-003  0.38862732945724510        22.127274851780321     
   12.733579010143776        1.7157426765702531E-003  0.39051496929276769        22.200567878113908     
   12.730476440388344        1.7150719148318597E-003  0.39235536468723675        22.274028578704385     
   12.724788957204755        1.7144019748380475E-003  0.39423256352931346        22.347657082608190     
   12.720170579133102        1.7137328559942682E-003  0.39608269072875663        22.421453517953601     
   12.715674909274314        1.7130645567403199E-003  0.39795545123570492        22.495418011938050     
   12.712471376898543        1.7123970780555399E-003  0.39981980415743240        22.569550690827807     
   12.706765426242340        1.7117304149221046E-003  0.40163955781922311        22.643851679955613     
   12.705193115644022        1.7110645715465093E-003  0.40360707093220288        22.718321103719475     
   12.701226428280675        1.7103995422967290E-003  0.40548399687439335        22.792959085581220     
   12.698316890271464        1.7097353303122645E-003  0.40735866782795876        22.867765748065082     
   12.694070334774741        1.7090719285242069E-003  0.40925061261232848        22.942741212756346     
   12.689138034940521        1.7084093405678443E-003  0.41117441587244297        23.017885600300204     
   12.685781956515745        1.7077475670761138E-003  0.41305262006270760        23.093199030400235     
   12.680188917218334        1.7070866031531902E-003  0.41483840539614864        23.168681621817004     
   12.678726349818573        1.7064264462698202E-003  0.41686342813882316        23.244333492367634     
   12.678048998689867        1.7057671027630829E-003  0.41873393032608824        23.320154758923696     
   12.673727364696605        1.7051085615246596E-003  0.42067037439190491        23.396145537410785     
   12.671054711023904        1.7044508358942008E-003  0.42261701750876851        23.472305942806919     
   12.666610795956883        1.7037939175583048E-003  0.42449551180271899        23.548636089142402     
   12.663227826048852        1.7031378086368983E-003  0.42639414743451576        23.625136089497520     
   12.660959804072530        1.7024825036493032E-003  0.42831870023910090        23.701806056002631     
   12.658861505757738        1.7018280013274289E-003  0.43023515927781875        23.778646099837239     
   12.657851199578028        1.7011742999598119E-003  0.43223339041148129        23.855656331228111     
   12.654052735158707        1.7005213988909402E-003  0.43415150539572428        23.932836859449694     
   12.650527621974049        1.6998692974695576E-003  0.43601756040067841        24.010187792822510     
   12.648891380288688        1.6992179942423491E-003  0.43801629439825662        24.087709238713103     
   12.648892643607448        1.6985674889951228E-003  0.43997229422824535        24.165401303532231     
   12.647047943154476        1.6979177816826921E-003  0.44190762785048382        24.243264092735441     
   12.645343316665718        1.6972688706739752E-003  0.44385679291314345        24.321297710821796     
   12.637938204395997        1.6966207538423889E-003  0.44568228482020061        24.399502261332884     
   12.639013761274935        1.6959734324423731E-003  0.44775370045742185        24.477877846853549     
   12.637194240793240        1.6953269063450956E-003  0.44970976003600061        24.556424569010076     
   12.635411162306980        1.6946811756093222E-003  0.45167269731593063        24.635142528470375     
   12.633268808731055        1.6940362323888134E-003  0.45362702582501047        24.714031824943465     
   12.631055095739187        1.6933920822314716E-003  0.45557668472603230        24.793092557179072     
   12.638103675351509        1.6927487268444520E-003  0.45754778481444275        24.872324822967208     
   12.628759817790737        1.6921061648937702E-003  0.45952009322009185        24.951728719137915     
   12.627158239739256        1.6914643922509049E-003  0.46151706638969459        25.031304341561086     
   12.625828209344077        1.6908234073416200E-003  0.46349985320648063        25.111051785146149     
   12.623949366835005        1.6901831976445319E-003  0.46545625028242193        25.190971143841889     
   12.624791195420810        1.6895437920145034E-003  0.46744155825711070        25.271062510636249     
   12.621647131737063        1.6889051593279806E-003  0.46942936855029804        25.351325977556350     
   12.618411309168680        1.6882673135152719E-003  0.47130135114424965        25.431761635668462     
   12.617076111311517        1.6876302418410349E-003  0.47327296642380484        25.512369575077379     
   12.619084379970188        1.6869939543739030E-003  0.47540397893139563        25.593149884927591     
   12.617686171407945        1.6863584459287592E-003  0.47741232252732924        25.674102653402166     
   12.615120660971646        1.6857237185958884E-003  0.47940673501331521        25.755227967723687     
   12.616148392208125        1.6850897707548457E-003  0.48141101173393863        25.836525914153707     
   12.617010786654252        1.6844565900551601E-003  0.48337149236121085        25.917996577993240     
   12.613747098419147        1.6838241846817467E-003  0.48539100907593208        25.999640043583344     
   12.613473918657489        1.6831925584970262E-003  0.48741804686883039        26.081456394304634     
   12.612353988666150        1.6825617063355683E-003  0.48942958276310239        26.163445712577683     
   12.612483073158725        1.6819316191482485E-003  0.49144454222746037        26.245608079864155     
   12.610809616353164        1.6813023053677838E-003  0.49344302915252358        26.327943576665998     
   12.610687400528487        1.6806737584470438E-003  0.49546529453500504        26.410452282526983     
   12.610652778983253        1.6800459789003228E-003  0.49749097056771502        26.493134276031967     
   12.611558426013772        1.6794189639051536E-003  0.49953435688579884        26.575989634808202     
   12.611762738436225        1.6787927116763456E-003  0.50154160088080524        26.659018435525628     
   12.608861333535488        1.6781672195096504E-003  0.50357050512752632        26.742220753897531     
   12.608579678535653        1.6775424907533149E-003  0.50560004963722327        26.825596664680489     
   12.608374045787707        1.6769185200322147E-003  0.50764461172053688        26.909146241675995     
   12.608803243750389        1.6762953229319277E-003  0.50969388026215190        26.992869557730337     
   12.608576067013900        1.6756728801202460E-003  0.51171697248100867        27.076766684735542     
   12.609714653992656        1.6750511992647268E-003  0.51377647138696847        27.160837693630210     
   12.608048780778988        1.6744302860001814E-003  0.51578203304587389        27.245082654399930     
   12.608416920690029        1.6738101287588603E-003  0.51785443099838258        27.329501636078810     
   12.607400004881429        1.6731907330964160E-003  0.51992805244780083        27.414094706749250     
   12.607506316379339        1.6725720965435086E-003  0.52189888088831959        27.498861933543900     
   12.608834939186798        1.6719542250737632E-003  0.52397606429549393        27.583803382645641     
   12.608708942861938        1.6713371101627070E-003  0.52602210061242682        27.668919119289399     
   12.609158884081319        1.6707207528605190E-003  0.52814005367743744        27.754209207762180     
   12.609420305079221        1.6701051515991988E-003  0.53019887989057024        27.839673711404775     
   12.607207091456733        1.6694903077753196E-003  0.53225616236564977        27.925312692612959     
   12.610387995944187        1.6688762183137296E-003  0.53430364968642663        28.011126212837546     
   12.610894454986312        1.6682628827080920E-003  0.53639628647615401        28.097114332586926     
   12.611263933710365        1.6676502993219163E-003  0.53846394986063773        28.183277111426850     
   12.611074675151720        1.6670384656165137E-003  0.54052736378897348        28.269614607982657     
   12.611800581752703        1.6664273826331930E-003  0.54259701452764719        28.356126879939893     
   12.612357729218882        1.6658170460556120E-003  0.54467717879854438        28.442813984045902     
   12.612925280427927        1.6652074524688973E-003  0.54676955225245882        28.529675976110699     
   12.613562145942131        1.6645986036873171E-003  0.54885021264953426        28.616712911008953     
   12.614583819158739        1.6639904979486812E-003  0.55093390730373437        28.703924842680500     
   12.615845294221860        1.6633831344174991E-003  0.55301562327345066        28.791311824132517     
   12.615656583158048        1.6627765120696399E-003  0.55509871907581410        28.878873907440504     
   12.616448341191585        1.6621706306411716E-003  0.55719331573124342        28.966611143749908     
   12.616557454349346        1.6615654882210275E-003  0.55925455206353314        29.054523583277295     
   12.618572974336621        1.6609610855668722E-003  0.56138290398711210        29.142611275312461     
   12.618811545217419        1.6603574217064201E-003  0.56348735376358072        29.230874268219019     
   12.618887344576645        1.6597544942131958E-003  0.56553317586662799        29.319312609437524     
   12.616940959617661        1.6591523036103501E-003  0.56757200079029346        29.407926345485258     
   12.622440447032744        1.6585508478038538E-003  0.56978786961607419        29.496715521959334     
   12.620449806094273        1.6579501264868252E-003  0.57187904891969399        29.585680183537349     
   12.622912260140140        1.6573501381679202E-003  0.57396074945735076        29.674820373980079     
   12.625680988950092        1.6567508860413898E-003  0.57610573361636042        29.764136136131988     
   12.625657151283319        1.6561523630930135E-003  0.57822774034959845        29.853627511924415     
   12.627135566795364        1.6555545742240952E-003  0.58032636201305343        29.943294542375909     
   12.624093118562989        1.6549575127822512E-003  0.58243346290847842        30.033137267595521     
   12.629785964754719        1.6543611846352199E-003  0.58455889191630750        30.123155726783189     
   12.630380358913481        1.6537655935096721E-003  0.58668557705005964        30.213349958232861     
   12.632519860694019        1.6531707309523486E-003  0.58879654823530991        30.303719999333680     
   12.631269539350006        1.6525765967345710E-003  0.59091067880975567        30.394265886572136     
   12.634022377627151        1.6519831879791989E-003  0.59304310443899921        30.484987655533882     
   12.635007999788517        1.6513905035119699E-003  0.59516144303406537        30.575885340906488     
   12.636244685238495        1.6507985453425348E-003  0.59730482722068856        30.666958976479886     
   12.638573014364150        1.6502073097753760E-003  0.59942201809610440        30.758208595150450     
   12.638524746781988        1.6496167980226517E-003  0.60154619348645511        30.849634228921154     
   12.640923552473458        1.6490270073566957E-003  0.60368677460968379        30.941235908905277     
   12.641393542219978        1.6484379386255954E-003  0.60581066876130907        31.033013665327459     
   12.642937401580006        1.6478495908249615E-003  0.60795533953198311        31.124967527525904     
   12.644559662815798        1.6472619639021709E-003  0.61010096924641455        31.217097523955623     
   12.646417840733090        1.6466750576228214E-003  0.61223056141291166        31.309403682189373     
   12.647210311516226        1.6460888690053575E-003  0.61436770333100443        31.401886028920629     
   12.648645160756562        1.6455033975421860E-003  0.61651310037155593        31.494544589965734     
   12.650522190176810        1.6449186470341298E-003  0.61865496388184238        31.587379390265976     
   12.651866910807737        1.6443346082566251E-003  0.62080057361323149        31.680390453890276     
   12.653435525827820        1.6437512895878979E-003  0.62295992369056818        31.773577804036812     
   12.654522956261509        1.6431686864443731E-003  0.62510487199502784        31.866941463036500     
   12.656406810015723        1.6425868044985087E-003  0.62725539081888870        31.960481452354511     
   12.657656986486982        1.6420056369061498E-003  0.62939069146602566        32.054197792592888     
   12.660998939899057        1.6414251697138712E-003  0.63156416105597679        32.148090503493314     
   12.660971874993024        1.6408454240776115E-003  0.63370307841198459        32.242159603938816     
   12.662135643988387        1.6402663971082396E-003  0.63583316477792662        32.336405111957333     
   12.664540775498409        1.6396880644520965E-003  0.63803523512274662        32.430827044723259     
   12.667466095038684        1.6391104485786712E-003  0.64017648294512786        32.525425418560502     
   12.667769104088620        1.6385335380181391E-003  0.64234248703639818        32.620200248944862     
   12.670336697993108        1.6379573368505793E-003  0.64452028843261899        32.715151550506711     
   12.671860117405947        1.6373818388444540E-003  0.64668291827537483        32.810279337033677     
   12.673126402680598        1.6368070520256118E-003  0.64882560999146421        32.905583621472751     
   12.675406541462207        1.6362329582634695E-003  0.65101982064403041        33.001064415933520     
   12.675633853521587        1.6356595699031262E-003  0.65310126498795240        33.096721731690721     
   12.678818921103861        1.6350868859461040E-003  0.65534319328560298        33.192555579186781     
   12.680602880876043        1.6345149085894247E-003  0.65751415012394976        33.288565968034462     
   12.682397901907457        1.6339436231696989E-003  0.65969460122711554        33.384752907019937     
   12.682480095664669        1.6333730446677563E-003  0.66187062061093116        33.481116404104860     
   12.686937418302120        1.6328031609816281E-003  0.66406306230153944        33.577656466430248     
   12.686596417921828        1.6322339724805235E-003  0.66611449037394010        33.674373100318007     
   12.690388141083211        1.6316654823026213E-003  0.66838927244453583        33.771266311274509     
   12.692542901815443        1.6310976855112254E-003  0.67058547365976628        33.868336103993606     
   12.690980195704199        1.6305305824637158E-003  0.67276275331638724        33.965582482358755     
   12.693722835790386        1.6299641723698938E-003  0.67496749538034140        34.063005449446088     
   12.698329276358612        1.6293984540264614E-003  0.67713120600980270        34.160605007527877     
   12.694286971639366        1.6288334202095584E-003  0.67903060425715023        34.258381158074904     
   12.700112260649455        1.6282690820293385E-003  0.68151553406382270        34.356333901759413     
   12.705837933983613        1.6277054286086134E-003  0.68370075663746133        34.454463238458104     
   12.707005480599321        1.6271424670371748E-003  0.68589323011895520        34.552769167254922     
   12.708824732190465        1.6265801902805800E-003  0.68807187834440509        34.651251686444830     
   12.710607489552062        1.6260186046828146E-003  0.69027378410310225        34.749910793535584     
   12.712549018191938        1.6254577122974088E-003  0.69246777260166692        34.848746485251716     
   12.714828267020629        1.6248974993812591E-003  0.69464476790050789        34.947758757536853     
   12.716995964198526        1.6243379871708151E-003  0.69685655430053783        35.046947605557371     
   12.719034537028286        1.6237791505838933E-003  0.69904719916702973        35.146313023705069     
   12.721154720046892        1.6232210080398641E-003  0.70124397358451784        35.245855005600198     
   12.723349347779292        1.6226635457180045E-003  0.70344026731190745        35.345573544094783     
   12.725133854649345        1.6221067761344890E-003  0.70563867176246697        35.445468631275716     
   12.727952150338202        1.6215506861431892E-003  0.70783282798594771        35.545540258467597     
   12.729813950431195        1.6209952797993144E-003  0.71004035499091089        35.645788416236030     
   12.732466970069025        1.6204405576633473E-003  0.71222396104951069        35.746213094390761     
   12.734065832849714        1.6198865178771683E-003  0.71444747749281923        35.846814281988841     
   12.735852126731432        1.6193331574609917E-003  0.71663268454954343        35.947591967338347     
   12.737910565092076        1.6187804774670197E-003  0.71881725808617936        36.048546137999928     
   12.740686024088557        1.6182284762714639E-003  0.72105607371143998        36.149676780791893     
   12.742978470781683        1.6176771520900776E-003  0.72326595625487056        36.250983881792038     
   12.742904588774389        1.6171265047904794E-003  0.72546424055169134        36.352467426342137     
   12.749266958689336        1.6165765283603466E-003  0.72768567479394741        36.454127399050094     
   12.750063788686411        1.6160272311198508E-003  0.72989153013921826        36.555963783793104     
   12.752505911637803        1.6154785965619013E-003  0.73210587349545964        36.657976563722166     
   12.754295368756699        1.6149306358650040E-003  0.73430167638829025        36.760165721264293     
   12.756516842913014        1.6143833468221490E-003  0.73651308783112879        36.862531238125911     
   12.758593955606537        1.6138367255931498E-003  0.73871070763784963        36.965073095295978     
   12.761578851965114        1.6132907722603833E-003  0.74095715360929559        37.067791273050226     
   12.764396635220294        1.6127454861889676E-003  0.74317599575029381        37.170685750953638     
   12.766585685450764        1.6122008669540886E-003  0.74538231995854176        37.273756507863773     
   12.767709760507097        1.6116569139221452E-003  0.74756409122528500        37.377003521934618     
   12.770867992349270        1.6111136258841153E-003  0.74981149494642096        37.480426770619218     
   12.772858130183860        1.6105710024100941E-003  0.75200447185488117        37.584026230673750     
   12.775630571023090        1.6100290428100416E-003  0.75425426965547571        37.687801878160407     
   12.777771307095922        1.6094877447793544E-003  0.75647036816041890        37.791753688451095     
   12.780430728176919        1.6089471098084285E-003  0.75869624857031392        37.895881636229980     
   12.783025611831638        1.6084071341149508E-003  0.76091748123744263        38.000185695498359     
   12.784827982675763        1.6078678189871882E-003  0.76312620301736211        38.104665839576931     
   12.787814889236111        1.6073291642367475E-003  0.76537158596458232        38.209322041109189     
   12.789776984097633        1.6067911678201087E-003  0.76758221544701855        38.314154272065444     
   12.792608810152794        1.6062538313299588E-003  0.76980107868911396        38.419162503745660     
   12.794111982227133        1.6057171506736383E-003  0.77202405899045945        38.524346706783483     
   12.797038771417185        1.6051811275246527E-003  0.77425056130740921        38.629706851148896     
   12.799481468770388        1.6046457629502759E-003  0.77647353109568873        38.735242906152607     
   12.801728254932959        1.6041110587989179E-003  0.77869189767686597        38.840954840448497     
   12.803350040542922        1.6035770091379156E-003  0.78085384373239863        38.946842622037785     
   12.806867086085937        1.6030436108450800E-003  0.78316317012508452        39.052906218272000     
   12.809453496822012        1.6025108681679331E-003  0.78539371322529894        39.159145595857133     
   12.811902773277254        1.6019787735254227E-003  0.78762080693906589        39.265560720856087     
   12.814326903531134        1.6014473299980716E-003  0.78984166993911398        39.372151558693481     
   12.817354398984550        1.6009165359443284E-003  0.79207773627020883        39.478918074157548     
   12.818289602721546        1.6003863918677885E-003  0.79427310698062548        39.585860231404901     
   12.821478313563464        1.5998568957589665E-003  0.79653277659925936        39.692977993963581     
   12.824864601604274        1.5993280465569774E-003  0.79876066765139286        39.800271324736393     
   12.826856345123099        1.5987998465204812E-003  0.80098405688970287        39.907740186004467     
   12.830165696743560        1.5982722927535328E-003  0.80322605577352568        40.015384539430983     
   12.831360431973367        1.5977453825535637E-003  0.80544057194646490        40.123204346064078     
   12.833911664995570        1.5972191209943567E-003  0.80767842265782785        40.231199566341957     
   12.836744851118988        1.5966934991074771E-003  0.80991998389697673        40.339370160093651     
   12.839124051360429        1.5961685270938506E-003  0.81215984052385637        40.447716086545498     
   12.842302103163524        1.5956441955713118E-003  0.81439442188406419        40.556237304322117     
   12.844464734544044        1.5951205004341323E-003  0.81662417696013112        40.664933771452077     
   12.847052267612140        1.5945974549877466E-003  0.81885707333480229        40.773805445369746     
   12.849894938720935        1.5940750465674751E-003  0.82109478004403802        40.882852282920020     
   12.851830831212686        1.5935532871854598E-003  0.82331529853562624        40.992074240360786     
   12.853658424566316        1.5930321685323392E-003  0.82553700441156241        41.101471273367395     
   12.856531397011402        1.5925116724355565E-003  0.82778417266823667        41.211043337035612     
   12.859523672904107        1.5919918232431343E-003  0.83003388288957658        41.320790385885410     
   12.861330925342367        1.5914726085981220E-003  0.83223937338169029        41.430712373864175     
   12.865356581812136        1.5909540289750668E-003  0.83447216710431971        41.540809254350748     
   12.866795168949681        1.5904360913343578E-003  0.83672248526369286        41.651080980158738     
   12.869775377764313        1.5899187717548461E-003  0.83893940894760333        41.761527503539327     
   12.872298649865822        1.5894021051348138E-003  0.84121212150468605        41.872148776186442     
   12.874965265287196        1.5888860557484619E-003  0.84344565155870221        41.982944749238570     
   12.877471475434158        1.5883706416279066E-003  0.84569539448165687        42.093915373283380     
   12.879549159099666        1.5878558533999176E-003  0.84790671555224251        42.205060598360788     
   12.882829136850615        1.5873417003333921E-003  0.85015712893439743        42.316380373966702     
   12.884860852799108        1.5868281698692263E-003  0.85239092281083484        42.427874649056264     
   12.887337238955197        1.5863152714284624E-003  0.85462409796748962        42.539543372048151     
   12.889732815396741        1.5858029964819949E-003  0.85683374041180416        42.651386490826638     
   12.892942286213520        1.5852913533929616E-003  0.85910930785617612        42.763403952746728     
   12.895444066589681        1.5847803291405133E-003  0.86135112433443328        42.875595704636787     
   12.897975492034188        1.5842699273155717E-003  0.86357726437182580        42.987961692802102     
   12.900812374020887        1.5837601569642296E-003  0.86582560984692580        43.100501863028803     
   12.903202994025181        1.5832510008407913E-003  0.86805069508782451        43.213216160586661     
   12.905566157591270        1.5827424680555911E-003  0.87028918059058324        43.326104530233920     
   12.908212088155949        1.5822345549741039E-003  0.87253634054514728        43.439166916219165     
   12.911278837796132        1.5817272602702684E-003  0.87478467938406801        43.552403262286120     
   12.912872888387069        1.5812205842065912E-003  0.87696657646798848        43.665813511676475     
   12.914896806103615        1.5807145244809740E-003  0.87919891066644873        43.779397607133639     
   12.919219620623526        1.5802090772613882E-003  0.88149092383256822        43.893155490906217     
   12.920878516881448        1.5797042468589258E-003  0.88371669465888369        44.007087104751612     
   12.923721737127916        1.5792000348579733E-003  0.88596192228144444        44.121192389939488     
   12.926886257491368        1.5786964317442704E-003  0.88820553872053642        44.235471287254924     
   12.929173201004955        1.5782070962494857E-003  0.89038131107241725        44.346815033197359     
   12.929386278456461        1.5777475141495493E-003  0.89233651653554791        44.451656769549096     
   12.934150328232024        1.5773018684825727E-003  0.89441743268851459        44.553570152437558     
   12.935862595832432        1.5768660076426512E-003  0.89635937558846235        44.653486841427373     
   12.938639223510966        1.5764378598838833E-003  0.89827448027319312        44.751865908147323     
   12.941334353789188        1.5760161431442495E-003  0.90016403173207060        44.848990473113240     
   12.942383092897776        1.5755999851823719E-003  0.90201554313355448        44.945055397390178     
   12.944133900088994        1.5751887228004856E-003  0.90383780643301792        45.040204099423789     
   12.947017630506370        1.5747818569438134E-003  0.90567328649809087        45.134547071826560     
   12.948972222040146        1.5743789668557150E-003  0.90748964126287013        45.228172324205687     
   12.951068107333420        1.5739797431078015E-003  0.90928580621850008        45.321151764275285     
   12.953041605486607        1.5735838867293028E-003  0.91105945326392679        45.413545336809442     
   12.955501441686030        1.5731911718683616E-003  0.91282571877811192        45.505403835511203     
   12.957622799657759        1.5728013925129600E-003  0.91457930962006473        45.596770885428356     
   12.959597943295609        1.5724143665820580E-003  0.91631993731381345        45.687684383700294     
   12.961089237509892        1.5720299419250264E-003  0.91805313220452522        45.778177573552206     
   12.962114719177086        1.5716479776029400E-003  0.91972325079734574        45.868279862327014     
   12.964816623763200        1.5712683507813877E-003  0.92146751190980936        45.958017456200622     
   12.967078624710672        1.5708909450744867E-003  0.92317935482883207        46.047413860654650     
   12.969297378684940        1.5705156635344368E-003  0.92489045222660493        46.136490280711321     
   12.971058067484876        1.5701424112413986E-003  0.92656832444538573        46.225265945034735     
   12.972992933002914        1.5697711075547129E-003  0.92824552958012119        46.313758371417421     
   12.975055560359726        1.5694016744427939E-003  0.92992374964099744        46.401983585885375     
   12.976687184943033        1.5690340326594754E-003  0.93155818682802416        46.489956306504418     
   12.978867127329586        1.5686681272082423E-003  0.93323354967420213        46.577690097094546     
   12.980686957642558        1.5683038918676722E-003  0.93488811689997997        46.665197497967270     
   12.982817672167247        1.5679412704821391E-003  0.93653390799251468        46.752490137663415     
   12.985092167589945        1.5675802052564083E-003  0.93817617144110266        46.839578828434782     
   12.986682725840478        1.5672206587966299E-003  0.93979752913749048        46.926473649225308     
   12.988435646175569        1.5668625710235659E-003  0.94143464113730002        47.013184017495121     
   12.990160649493472        1.5665059072862389E-003  0.94305017360919441        47.099718751958719     
   12.992380639035762        1.5661506213474239E-003  0.94466763505883500        47.186086127603780     
   12.993890545835290        1.5657966785101167E-003  0.94627067207353965        47.272293924141280     
   12.995870637740680        1.5654440393210454E-003  0.94788236629109324        47.358349468848864     
   12.997483308098751        1.5650914709897190E-003  0.94946388520419600        47.444259674596047     
   12.999875133779021        1.5647413177038408E-003  0.95107748436017203        47.530031073714817     
   13.001660900741420        1.5643923636297207E-003  0.95266785981982460        47.615669848268951     
   13.003320122290280        1.5640445893141189E-003  0.95424504451397907        47.701181857191919     
   13.004646700349975        1.5636979497468488E-003  0.95581128094953260        47.786572660687071     
   13.006917720612053        1.5633524628765173E-003  0.95739282607845333        47.871847542230711     
   13.009020576115560        1.5630080678217988E-003  0.95898622569483372        47.957011528465060     
   13.010524520283729        1.5626647411837373E-003  0.96053612197071692        48.042069407227508     
   13.012531710894141        1.5623224752108946E-003  0.96212300677477958        48.127025743933061     
   13.014058959432937        1.5619812597546490E-003  0.96366392077675866        48.211884896492087     
   13.016597095823990        1.5616410137631316E-003  0.96523837795220946        48.296651028924238     
   13.018198685784760        1.5613017663179719E-003  0.96678909909903499        48.381328123808743     
   13.019577203746934        1.5609634991827698E-003  0.96833148888249443        48.465919993692964     
   13.021469633922818        1.5606261867023464E-003  0.96987896936128026        48.550430291565924     
   13.023215621716830        1.5602897982545832E-003  0.97142508540922012        48.634862520490167     
   13.025151930659138        1.5599543291353486E-003  0.97295822674208443        48.719220042476763     
   13.026299832891450        1.5596197648443672E-003  0.97447855136995765        48.803506086749842     
   13.029160091198857        1.5592860758461336E-003  0.97601729837389528        48.887723757013632     
   13.030677275884367        1.5589532465028445E-003  0.97756528642371765        48.971876038917181     
   13.031685205567419        1.5586212792871961E-003  0.97906021485652728        49.055965806245453     
   13.034014105703202        1.5582901474207600E-003  0.98060080442126063        49.139995827021480     
   13.036119777268576        1.5579598407111216E-003  0.98212205070041503        49.223968769121342     
   13.037616895040566        1.5576303402519585E-003  0.98363934697345223        49.307887205488946     
   13.039399387963154        1.5573016404757470E-003  0.98515412692001614        49.391753618997733     
   13.041054350111397        1.5569737239571515E-003  0.98666313993316068        49.475570406996908     
   13.042917952564229        1.5566465806388546E-003  0.98816965802522305        49.559339885546976     
   13.044573038237688        1.5563202034481736E-003  0.98967493092691272        49.643064293388854     
   13.046653272338665        1.5559945742880685E-003  0.99116501432599202        49.726745795655788     
   13.048112983306426        1.5556696858751026E-003  0.99267640624552789        49.810386487359608     
   13.049230457416675        1.5553455326580588E-003  0.99415340821862386        49.893988396651920     
   13.051850630604632        1.5550220906510620E-003  0.99565903614177576        49.977553487895946     
   13.053046574566389        1.5546993513024026E-003  0.99714413877096097        50.061083664551177     
   13.054810664326851        1.5543773135340327E-003  0.99863484534229185        50.144580771885941     
   13.056697587570444        1.5540559586465072E-003   1.0001181143041178        50.228046599534409     
   13.058611696333084        1.5537352931267532E-003   1.0015989082677130        50.311482883909264     
   13.060141642629185        1.5534153101910619E-003   1.0030806561559629        50.394891310473213     
   13.061589390074026        1.5530959384192379E-003   1.0045485265301264        50.478273515887587     
   13.063491704412188        1.5527772829493770E-003   1.0060221266887304        50.561631090040990     
   13.065424907767355        1.5524592322415968E-003   1.0075026095668909        50.644965577967739     
   13.065292591933988        1.5521418174917498E-003   1.0088868832227713        50.728278481666834     
   13.068068967068683        1.5518250449812498E-003   1.0104101596696498        50.811571261821477     
   13.069855659597239        1.5515089027308771E-003   1.0118946437627951        50.894845339428258     
   13.071721294409722        1.5511933484972571E-003   1.0133640422998595        50.978102097345484     
   13.073668221056060        1.5508784176100931E-003   1.0148310529990010        51.061342881763899     
   13.075405648001741        1.5505640862573059E-003   1.0162896704641824        51.144569003595826     
   13.076870050153067        1.5502503076100216E-003   1.0177336926363401        51.227781739806836     
   13.078523375757323        1.5499371635366013E-003   1.0191923049982810        51.310982334670008     
   13.080380446567007        1.5496245781767340E-003   1.0206395472818239        51.394172000970556     
   13.082031021940075        1.5493125863727589E-003   1.0220976156263097        51.477351921145363     
   13.084022715284702        1.5490011171089167E-003   1.0235384900662281        51.560523248372235     
   13.085412069554765        1.5486902300539224E-003   1.0249754918151279        51.643687107604791     
   13.086843696398711        1.5483799074232868E-003   1.0264242032382282        51.726844596565449     
   13.088215414986111        1.5480701223797809E-003   1.0278587650454334        51.809996786686128     
   13.090879236038216        1.5477608786438031E-003   1.0292974932840255        51.893144724011343     
   13.092025073982908        1.5474521968583635E-003   1.0307319687889187        51.976289430059389     
   13.093836550479770        1.5471440220535691E-003   1.0321684951684122        52.059431902644263     
   13.095676156678975        1.5468363331260933E-003   1.0336072654660140        52.142573116663847     
   13.096719319678304        1.5465292174941137E-003   1.0350376586705201        52.225714024852337     
   13.098442208118213        1.5462226179272724E-003   1.0364662092419150        52.308855558500959     
   13.100206147029015        1.5459165043341281E-003   1.0378891765961340        52.391998628147668     
   13.101480804037925        1.5456109618347019E-003   1.0392990293831332        52.475144124239556     
   13.103270822620019        1.5453058251284706E-003   1.0407372592105395        52.558292917765819     
   13.104654028118466        1.5450012845646089E-003   1.0421527034888738        52.641445860864664     
   13.106689203701436        1.5446971493151647E-003   1.0435814320337635        52.724603787407801     
   13.108105439414338        1.5443935533951294E-003   1.0449873191959449        52.807767513558581     
   13.109678774703399        1.5440904581286630E-003   1.0464068726014850        52.890937838310251     
   13.111397153327683        1.5437877879444829E-003   1.0478203779848381        52.974115544000675     
   13.113165688756542        1.5434856263514347E-003   1.0492344010035921        53.057301396808896     
   13.113465577464124        1.5431839172151214E-003   1.0505974471994775        53.140496147230309     
   13.116064245320498        1.5428825982570988E-003   1.0520433685389639        53.223700530536988     
   13.117864293382301        1.5425818341172463E-003   1.0534562377513559        53.306915267215935     
   13.119357846136307        1.5422815638116340E-003   1.0548555183541657        53.390141063395227     
   13.121225264569579        1.5419816738198786E-003   1.0562451176225254        53.473378611249842     
   13.122600045093314        1.5416823043158017E-003   1.0576456712009998        53.556628589397477     
   13.124399801806318        1.5413833276765624E-003   1.0590471162781712        53.639891663274796     
   13.125821255655483        1.5410848070996068E-003   1.0604475804254285        53.723168485503983     
   13.126680877627868        1.5407866734960059E-003   1.0618327249271591        53.806459696243401     
   13.128668760938625        1.5404889724781603E-003   1.0632285440194476        53.889765923526653     
   13.130368320996343        1.5401917944309620E-003   1.0646388586359168        53.973087783590636     
   13.132187373178830        1.5398949526575076E-003   1.0660275735997187        54.056425881190428     
   13.133738059664527        1.5395986560077348E-003   1.0674232397538095        54.139780809903471     
   13.135167819382346        1.5393026457491466E-003   1.0688056263128785        54.223153152424480     
   13.137041256772880        1.5390070988315304E-003   1.0701792300501614        54.306543480848589     
   13.137745755353567        1.5387119846845417E-003   1.0715378276493244        54.389952356946893     
   13.138799191801855        1.5384176952270225E-003   1.0729011595085434        54.473380332429194     
   13.141614647295018        1.5381233537093265E-003   1.0743399650190049        54.556827949203047     
   13.142821384297086        1.5378294163837976E-003   1.0757055802364843        54.640295739619184     
   13.144573500982441        1.5375358767037405E-003   1.0770976399731425        54.723784226711835     
   13.145948450100834        1.5372427424024783E-003   1.0784697776784040        54.807293924430752     
   13.148471036484853        1.5369500003421584E-003   1.0798495531904737        54.890825337864754     
   13.149296057455059        1.5366576529967084E-003   1.0812228738390697        54.974378963458832     
   13.150419078404280        1.5363656940953843E-003   1.0825748610637829        55.057955289224729     
   13.152499271196820        1.5360741260795393E-003   1.0839548925888425        55.141554794943239     
   13.154517145357891        1.5357829404850087E-003   1.0853292913704273        55.225177952362635     
   13.155348151624679        1.5354921372418564E-003   1.0866930886439583        55.308825225388055     
   13.156639951725328        1.5352017140008503E-003   1.0880519559619282        55.392497070267048     
   13.158490049090663        1.5349116674493739E-003   1.0894215024831013        55.476193935769274     
   13.159711120903818        1.5346219957865035E-003   1.0907823416717242        55.559916263359824     
   13.161610587095344        1.5343326939845259E-003   1.0921548576065014        55.643664487366806     
   13.163062196066072        1.5340437617234082E-003   1.0935074434550576        55.727439035146709     
   13.165082370761247        1.5337551971949263E-003   1.0948725469899725        55.811240327241542     
   13.166126023809896        1.5334670003798729E-003   1.0962173560546389        55.895068777533048     
   13.167602648109371        1.5331791599881874E-003   1.0975731172178436        55.978924793391549     
   13.169752564082227        1.5328916852502313E-003   1.0989289381642580        56.062808775822262     
   13.170616840594029        1.5326045640927045E-003   1.1002874483834759        56.146721119604273     
   13.172140954604819        1.5323177925242668E-003   1.1016354562720674        56.230662213428801     
   13.173630912887232        1.5320313832930638E-003   1.1029869677275903        56.314632440030557     
   13.175188948491934        1.5317453168293858E-003   1.1043267185286672        56.398632176317726     
   13.176628097224297        1.5314595988620342E-003   1.1056835476993185        56.482661793497094     
   13.178085842008233        1.5311742404357043E-003   1.1070298716484943        56.566721657195373     
   13.179048271420449        1.5308892097300054E-003   1.1083411155105432        56.650812127578291     
   13.181293116175338        1.5306045293830067E-003   1.1097125911436210        56.734933559465361     
   13.182655588461079        1.5303201884066442E-003   1.1110525149967989        56.819086302441981     
   13.184042389559487        1.5300361770336545E-003   1.1123927998742595        56.903270700968278     
   13.185607585444261        1.5297525144959561E-003   1.1137326660074474        56.987487094485033     
   13.187206947376577        1.5294691908785624E-003   1.1150724983455356        57.071735817516867     
   13.188510076412429        1.5291861830217489E-003   1.1164076788534618        57.156017199772464     
   13.190223171416667        1.5289035098134042E-003   1.1177426380890312        57.240331566242638     
   13.191765779107971        1.5286211809397857E-003   1.1190830036072767        57.324679237294681     
   13.193030286522932        1.5283391699179331E-003   1.1204130276345008        57.409060528765394     
   13.194402603244612        1.5280574788875164E-003   1.1217392821140677        57.493475752051154     
   13.195894197717084        1.5277761229942125E-003   1.1230714533885511        57.577925214196092     
   13.197218009103722        1.5274950771830952E-003   1.1243954316125719        57.662409217976617     
   13.199210159562336        1.5272143634335116E-003   1.1257254498383689        57.746928061986090     
   13.200288264805856        1.5269339550179285E-003   1.1270484907019418        57.831482040714818     
   13.200768434101724        1.5266538796520727E-003   1.1283365468908597        57.916071444630127     
   13.202733720119678        1.5263741030683935E-003   1.1296666552852432        58.000696560253004     
   13.204666188519488        1.5260946506040764E-003   1.1310151968948299        58.085357670233300     
   13.206222353813102        1.5258155069954116E-003   1.1323367414546928        58.170055053423695     
   13.207549488882785        1.5255366715405090E-003   1.1336609506783777        58.254788984950167     
   13.209048908881332        1.5252581472333861E-003   1.1349758565387484        58.339559736283249     
   13.210584588945890        1.5249799278430627E-003   1.1362964238609945        58.424367575304416     
   13.212052707611667        1.5247020158480654E-003   1.1376136249224988        58.509212766373686     
   13.213957157353070        1.5244244060255918E-003   1.1389306813407110        58.594095570393982     
   13.215220077970711        1.5241470980014004E-003   1.1402388999815352        58.679016244874774     
   13.216600130656333        1.5238700919721164E-003   1.1415568098041746        58.763975043993106     
   13.216623723023524        1.5235933854348663E-003   1.1428220753071050        58.848972218654261     
   13.219386259649445        1.5233169745090961E-003   1.1441731312052845        58.934008016550742     
   13.220436797410352        1.5230408629049866E-003   1.1454804525440447        59.019082682219732     
   13.222040399271128        1.5227650427046347E-003   1.1467891431168462        59.104196457098638     
   13.223726695821007        1.5224895168056117E-003   1.1480965103453724        59.189349579580352     
   13.224713352565598        1.5222137132323923E-003   1.1493939315082999        59.274542285067341     
   13.226391871348527        1.5219387491842214E-003   1.1507051752852098        59.359774806022294     
   13.227645299481992        1.5216640698967555E-003   1.1520015330279774        59.445047372021364     
   13.229037663958957        1.5213896693482452E-003   1.1533047752541559        59.530360209802247     
   13.229866670106002        1.5211155676416062E-003   1.1545805247437388        59.615713543314342     
   13.231928769319957        1.5208417094726863E-003   1.1559033068176927        59.701107593765350     
   13.233846809622840        1.5205681697463944E-003   1.1572052980749954        59.786542579668883     
   13.234772168788465        1.5202948957221229E-003   1.1584996298219317        59.872018716889443     
   13.236348366538238        1.5200218899315060E-003   1.1597912427030015        59.957536218687473     
   13.237579360687981        1.5197491696314501E-003   1.1610838003149748        60.043095295762321     
   13.238660287550770        1.5194767864565176E-003   1.1623756322805252        60.128696156295817     
   13.240215527000361        1.5192046182304934E-003   1.1636686844575179        60.214339005992976     
   13.241618575199773        1.5189327250379502E-003   1.1649452558001787        60.300024048123802     
   13.242846036942884        1.5186611319625296E-003   1.1662378838174996        60.385751483562309     
   13.244818733235276        1.5183898047327544E-003   1.1675427286279021        60.471521510826136     
   13.246001418323965        1.5181187459842682E-003   1.1688318262360760        60.557334326115303     
   13.247416753748627        1.5178479361238702E-003   1.1701184499495101        60.643190123348077     
   13.248842899889439        1.5175774310151038E-003   1.1713970787335297        60.729089094198905     
   13.250251661725295        1.5173071847673100E-003   1.1726808749106943        60.815031428134397     
   13.250628663078338        1.5170371695469706E-003   1.1739303155379017        60.901017312447500     
   13.253303754792011        1.5167674806812310E-003   1.1752564725556716        60.987046932292266     
   13.254243704354279        1.5164980124503739E-003   1.1765332902511212        61.073120470718024     
   13.255780764997557        1.5162288593602029E-003   1.1778143248245645        61.159238108701814     
   13.256963801165451        1.5159599173008372E-003   1.1790856944120340        61.245400025180594     
   13.258690468714514        1.5156912551909797E-003   1.1803638258768911        61.331606397083050     
   13.259599861435557        1.5154228657140614E-003   1.1816403329483740        61.417857399361296     
   13.261109541258008        1.5151547368478201E-003   1.1829139694435213        61.504153205019463     
   13.262760122277111        1.5148868538227011E-003   1.1841984720871384        61.590493985145777     
   13.263877798434986        1.5146192249723823E-003   1.1854655678518571        61.676879908939505     
   13.265101370648143        1.5143518758089826E-003   1.1867374505156776        61.763311143741255     
   13.266670997186729        1.5140847658494968E-003   1.1880124549056632        61.849787855059326     
   13.268426321928864        1.5138179201820375E-003   1.1892708691598413        61.936310206599266     
   13.269203576365664        1.5135513102105605E-003   1.1905443561139089        62.022878360288615     
   13.270587704301681        1.5132849583440514E-003   1.1918132669296340        62.109492476304510     
   13.271441919255995        1.5130188736502132E-003   1.1930599906062433        62.196152713099806     
   13.273135435884139        1.5127530192926640E-003   1.1943444321815659        62.282859227427181     
   13.274708467803920        1.5124874327984961E-003   1.1956162307227731        62.369612174365265     
   13.276276671882218        1.5122220844597880E-003   1.1968738222131472        62.456411707342326     
   13.276931368361561        1.5119569813133360E-003   1.1981263073442245        62.543257978160717     
   13.279038951866371        1.5116921279856189E-003   1.1993957717099752        62.630151137019546     
   13.280134827276687        1.5114275262119075E-003   1.2006541297103244        62.717091332538587     
   13.281570953379100        1.5111631615759651E-003   1.2019123720235190        62.804078711780392     
   13.282640688767561        1.5108990437517080E-003   1.2031754879152723        62.891113420272724     
   13.284051984656442        1.5106351690181369E-003   1.2044353042177929        62.978195602029899     
   13.285543100452951        1.5103715357521125E-003   1.2056881181061758        63.065325399574213     
   13.286774186247012        1.5101081428754968E-003   1.2069423142927644        63.152502953957367     
   13.287470331235610        1.5098449903348109E-003   1.2081758483457858        63.239728404781047     
   13.289737911921788        1.5095820783452170E-003   1.2094431073350369        63.327001890216067     
   13.290977026704283        1.5093194045766765E-003   1.2107085531344759        63.414323547023123     
   13.291849357740913        1.5090569642353259E-003   1.2119535170901963        63.501693510572203     
   13.293446624002490        1.5087947683178715E-003   1.2132061295818675        63.589111914861576     
   13.294859789070951        1.5085328015899055E-003   1.2144500527127478        63.676578892536092     
   13.296023070964981        1.5082710929438092E-003   1.2157061679143686        63.764094574906352     
   13.297193267521235        1.5080095942001451E-003   1.2169471081629175        63.851659091966241     
   13.298633787354397        1.5077483283044062E-003   1.2181957837236610        63.939272572410800     
   13.299995503368637        1.5074873202955915E-003   1.2194451915304441        64.026935143654143     
   13.301634326722407        1.5072265237501571E-003   1.2206849903990711        64.114646931845698     
   13.302644642877551        1.5069659726282415E-003   1.2219194956485855        64.202408061887638     
   13.303102848584519        1.5067069888825444E-003   1.2231373736071309        64.289761961247891     
   13.304213488836259        1.5064535750023975E-003   1.2243418180618777        64.375362655688249     
   13.306065604793135        1.5062027260131844E-003   1.2255640709387645        64.460216389439722     
   13.307301708404163        1.5059535662262386E-003   1.2267543786735362        64.544608355810652     
   13.309692581612937        1.5057057571122275E-003   1.2279426476473523        64.628666336360837     
   13.309992528580645        1.5054590346347582E-003   1.2291100075094621        64.712465888547740     
   13.310530339330157        1.5052132829541762E-003   1.2302609054175984        64.796057675085692     
   13.312581438249616        1.5049683457202341E-003   1.2314512020458115        64.879478303397363     
   13.313566946344768        1.5047241773527313E-003   1.2326142368936002        64.962755586171241     
   13.314824257882799        1.5044806770538564E-003   1.2337857216988457        65.045911434866923     
   13.316006904293220        1.5042378103209126E-003   1.2349464806520518        65.128963592676143     
   13.317483649832939        1.5039955725417598E-003   1.2360960676676060        65.211926742136015     
   13.318626138678995        1.5037538260291973E-003   1.2372514064664413        65.294813246976545     
   13.319895116566624        1.5035126395458139E-003   1.2384081578564921        65.377633670036445     
   13.320826176571275        1.5032719310358012E-003   1.2395462105509489        65.460397145778984     
   13.322243364794698        1.5030316868175225E-003   1.2406997028011044        65.543111655699420     
   13.321617821597826        1.5027918470293861E-003   1.2417792443863334        65.625784236588075     
   13.324242163389373        1.5025524823525694E-003   1.2429798205986973        65.708421140848515     
   13.325377832548433        1.5023134774067770E-003   1.2441207014560933        65.791027962549649     
   13.326580163338971        1.5020748979872043E-003   1.2452627676106165        65.873609737074901     
   13.328228702863029        1.5018366894876938E-003   1.2463980905658760        65.956171021928341     
   13.329001072892279        1.5015988266969238E-003   1.2475379581046846        66.038715962368613     
   13.330239970873761        1.5013613228069967E-003   1.2486694514614050        66.121248345472125     
   13.331670575332963        1.5011241531034283E-003   1.2498004286386011        66.203771645085382     
   13.332635840469768        1.5008873328040736E-003   1.2509362892280347        66.286289059511446     
   13.333661523255611        1.5006508422655670E-003   1.2520573935317980        66.368803543345905     
   13.334794750296998        1.5004146278172069E-003   1.2531841874132261        66.451317834559646     
   13.336036543301597        1.5001787136164862E-003   1.2543140632890304        66.533834477689197     
   13.337202066831210        1.4999431257641438E-003   1.2554354975656246        66.616355843814020     
   13.338276167697845        1.4997077990692399E-003   1.2565531620673058        66.698884147858536     
   13.339641035941218        1.4994727739187546E-003   1.2576853727125969        66.781421463658148     
   13.340602389890435        1.4992380083759455E-003   1.2588006745224956        66.863969737134624     
   13.341925427215719        1.4990035654722979E-003   1.2599149731220474        66.946530797876505     
   13.342890994893168        1.4987693258936778E-003   1.2610358000282234        67.029106369354167     
   13.344387492881506        1.4985353763118619E-003   1.2621573674533724        67.111698077968740     
   13.342008938308929        1.4983016565807954E-003   1.2631199487671030        67.194307461096500     
   13.346542550408365        1.4980682379563438E-003   1.2643837657549275        67.276935974263637     
   13.346556560705507        1.4978350534481833E-003   1.2654569204481299        67.359584997569144     
   13.348883654871988        1.4976020907723371E-003   1.2666081959998117        67.442255841448286     
   13.350001573539302        1.4973693491850363E-003   1.2677190170531685        67.524949751862920     
   13.346934645756747        1.4971368406682447E-003   1.2686634560457455        67.607667914985598     
   13.352001575654331        1.4969046075058434E-003   1.2699357731497125        67.690411461440817     
   13.353122420545574        1.4966725335280443E-003   1.2710433712238360        67.773181470150845     
   13.354225478883567        1.4964407500425647E-003   1.2721456418581065        67.855978971835086     
   13.355131559504843        1.4962091737884919E-003   1.2732482578961188        67.938804952198780     
   13.356380503218281        1.4959777884691417E-003   1.2743442290534459        68.021660354845793     
   13.358043109467021        1.4957466209505508E-003   1.2754647928457232        68.104546083945223     
   13.359315177225101        1.4955156812481306E-003   1.2765652989382512        68.187463006675273     
   13.359942175385019        1.4952849409801032E-003   1.2776660090298710        68.270411955469967     
   13.360899951525521        1.4950543844012077E-003   1.2787592195389264        68.353393730086708     
   13.360266414236449        1.4948241154108413E-003   1.2798041730007490        68.436409099512233     
   13.362958043071256        1.4945939069502181E-003   1.2809672816853739        68.519458803722856     
   13.363992614920219        1.4943639984074488E-003   1.2820575835594732        68.602543555312138     
   13.365280131531485        1.4941342427679343E-003   1.2831561373600031        68.685664040999299     
   13.366408326522711        1.4939047099115149E-003   1.2842475446922628        68.768820923028116     
   13.367708585899923        1.4936753221566775E-003   1.2853426307247391        68.852014840466438     
   13.368861563944648        1.4934461732314440E-003   1.2864346592546809        68.935246410415346     
   13.367859374530472        1.4932171995319448E-003   1.2874418058634336        69.018516229134562     
   13.370990114380303        1.4929883654402046E-003   1.2886090250308246        69.101824873092838     
   13.372206271362639        1.4927597963075531E-003   1.2897065766479978        69.185172899948455     
   13.372772925933441        1.4925313365590366E-003   1.2907819515016148        69.268560849465871     
   13.373965174340903        1.4923030959125613E-003   1.2918853047265999        69.351989244372632     
   13.375606175688301        1.4920750518706235E-003   1.2929726827073009        69.435458591163624     
   13.376291117808561        1.4918471534777966E-003   1.2940549141715689        69.518969380854855     
   13.377557709029702        1.4916194576091199E-003   1.2951438562016293        69.602522089689828     
   13.378545838801019        1.4913918574072820E-003   1.2962300184971658        69.686117179805862     
   13.379466656921139        1.4911645069824019E-003   1.2973062446092560        69.769755099858102     
   13.380424045823375        1.4909372507374186E-003   1.2983889240357798        69.853436285609476     
   13.381582590673291        1.4907102356109300E-003   1.2994792547251390        69.937161160484479     
   13.381917789555882        1.4904834074692366E-003   1.3005161192130428        70.020930136093384     
   13.383582036264491        1.4902566411150221E-003   1.3016300342979190        70.104743612725571     
   13.384687330659251        1.4900301413342883E-003   1.3027109806643846        70.188601979816625     
   13.385884470287854        1.4898037533640045E-003   1.3037917868814957        70.272505616389552     
   13.387198031604518        1.4895775473935794E-003   1.3048787435392226        70.356454891472367     
   13.388248136713576        1.4893514751066080E-003   1.3059577941437071        70.440450164492859     
   13.389092140563976        1.4891256158736069E-003   1.3070246415023685        70.524491785654263     
   13.390490316207391        1.4888998558265415E-003   1.3081136888739506        70.608580096290240     
   13.391188475073811        1.4886742802714657E-003   1.3091785401589622        70.692715429201996     
   13.392770772331515        1.4884488679571286E-003   1.3102597525816280        70.776898108977988     
   13.393063158194888        1.4882236100856585E-003   1.3113242860412122        70.861128452299454     
   13.394322397469917        1.4879985094827578E-003   1.3123992793190882        70.945406768228906     
   13.395482491747385        1.4877735493525580E-003   1.3134760970280712        71.029733358485359     
   13.396107881256402        1.4875487235945337E-003   1.3145268423193015        71.114108517707166     
   13.398057652789570        1.4873240540764754E-003   1.3156187878435386        71.198532533700998     
   13.398634148196056        1.4870995646668376E-003   1.3166798574454290        71.283005687680273     
   13.399858439610746        1.4868752153564481E-003   1.3177495299048416        71.367528254491901     
   13.400675020411597        1.4866510055678594E-003   1.3188158425576542        71.452100502833119     
   13.401859269114338        1.4864269425572277E-003   1.3198855716955691        71.536722695458508     
   13.402743028770715        1.4862030506213534E-003   1.3209512137286570        71.621395089376435     
   13.403741284711240        1.4859792528545471E-003   1.3220045817493076        71.706117936039774     
   13.404825557805529        1.4857556487731292E-003   1.3230826685409238        71.790891481524739     
   13.406001174453600        1.4855321614231937E-003   1.3241456782838186        71.875715966704917     
   13.406875969974594        1.4853088257340912E-003   1.3252099620836859        71.960591627415340     
   13.408120820870867        1.4850856316132679E-003   1.3262760094158872        72.045518694638346     
   13.409029683333394        1.4848625802233004E-003   1.3273350773898556        72.130497394549650     
   13.409699383241053        1.4846396690536866E-003   1.3283761978012281        72.215527948821673     
   13.410946163129793        1.4844168987130264E-003   1.3294542851905398        72.300610574657583     
   13.412371150053541        1.4841942641450404E-003   1.3305198462793930        72.385745484951727     
   13.413483339163083        1.4839717683520844E-003   1.3315713859555598        72.470932888417963     
   13.414408248630638        1.4837494093623458E-003   1.3326317139946420        72.556172989712763     
   13.415314567292613        1.4835271898529943E-003   1.3336900271834045        72.641465989553524     
   13.416546068374377        1.4833051036893530E-003   1.3347454429292509        72.726812084833497     
   13.417137354726069        1.4830831543389987E-003   1.3357941818868924        72.812211468729771     
   13.418263776214481        1.4828613311572143E-003   1.3368564283749520        72.897664330809334     
   13.419339547836053        1.4826396545673480E-003   1.3379073111322117        72.983170857130688     
   13.420012256408269        1.4824181241540745E-003   1.3389396934789159        73.068731230339523     
   13.421351830058335        1.4821966900873452E-003   1.3400116549038064        73.154345629765331     
   13.422438687526212        1.4819754150323158E-003   1.3410604222991529        73.240014231509576     
   13.422531961007897        1.4817542752488734E-003   1.3420764618446246        73.325737208533241     
   13.424423552306223        1.4815332429425274E-003   1.3431696147738492        73.411514730741516     
   13.425681909124938        1.4813123542869882E-003   1.3442179845073980        73.497346965063585     
   13.426786477642663        1.4810916041069397E-003   1.3452712986542130        73.583234075531806     
   13.427455008477496        1.4808709794481071E-003   1.3463129196225130        73.669176223355848     
   13.428992357880865        1.4806504928084664E-003   1.3473653152445910        73.755173566996859     
   13.430047712216757        1.4804301214771623E-003   1.3484147322838314        73.841226262235267     
   13.430407352669693        1.4802098968847662E-003   1.3494478428420535        73.927334462241561     
   13.431345257668251        1.4799898012111514E-003   1.3505029062540099        74.013498317638593     
   13.432423734273877        1.4797697925168398E-003   1.3515461664753043        74.099717976567277     
   13.433571586249903        1.4795499489298801E-003   1.3525965129665858        74.185993584746811     
   13.434402854240719        1.4793302479147944E-003   1.3536341990064176        74.272325285532617     
   13.435136930673673        1.4791106186803210E-003   1.3546667777292369        74.358713219975570     
   13.436604672973829        1.4788911426419813E-003   1.3557200646533363        74.445157526876088     
   13.437461438166880        1.4786718012603777E-003   1.3567688438914043        74.531658342837389     
   13.438513514603519        1.4784525846878959E-003   1.3578135358923604        74.618215802318119     
   13.439446052660916        1.4782334853412681E-003   1.3588533573365111        74.704830037681333     
   13.440055779045259        1.4780144898189798E-003   1.3598775853892155        74.791501179244534     
   13.441489640296288        1.4777956800159820E-003   1.3609309237795284        74.878229355325374     
   13.442284043578946        1.4775769111683445E-003   1.3619699371431497        74.965014692287610     
   13.443588593301007        1.4773583446192882E-003   1.3630108756946873        75.051857314585845     
   13.444110636040346        1.4771398467148535E-003   1.3640332239999347        75.138757344807402     
   13.445614377344182        1.4769215087626667E-003   1.3650817672207629        75.225714903714604     
   13.446407164733094        1.4767032480760037E-003   1.3661155559812990        75.312730110284207     
   13.447168608343457        1.4764851454976597E-003   1.3671456703975253        75.399803081747507     
   13.448656124550833        1.4762671446572374E-003   1.3681902810558089        75.486933933627228     
   13.449356553029522        1.4760492974335159E-003   1.3692254089050200        75.574122779774797     
   13.450390476953263        1.4758315423613576E-003   1.3702529299676571        75.661369732405760     
   13.451027519978100        1.4756139159522773E-003   1.3712784722993170        75.748674902135548     
   13.452377396698221        1.4753964058859140E-003   1.3723153475067049        75.836038398011254     
   13.453143796778026        1.4751790229183875E-003   1.3733350206257877        75.923460327545371     
   13.454384253551005        1.4749617710586656E-003   1.3743758195203777        76.010940796747988     
   13.454789734273787        1.4747446036586210E-003   1.3753851316615811        76.098479910157138     
   13.455510076719770        1.4745275483502400E-003   1.3764142255963505        76.186077770868195     
   13.457200992717853        1.4743106555476953E-003   1.3774603494097177        76.273734480564286     
   13.458169564835472        1.4740938658890737E-003   1.3784907430231086        76.361450139544317     
   13.459238993055592        1.4738771975585784E-003   1.3795192295899901        76.449224846749431     
   13.460103489290614        1.4736606117223723E-003   1.3805459348542717        76.537058699791658     
   13.461029755640725        1.4734441842192852E-003   1.3815720500586932        76.624951794978671     
   13.462270375935493        1.4732278566750268E-003   1.3825904480436746        76.712904227339507     
   13.463128676594382        1.4730116519688198E-003   1.3836180071546238        76.800916090649636     
   13.463734626639706        1.4727955318246963E-003   1.3846428304448495        76.888987477455217     
   13.464609937465267        1.4725795681784202E-003   1.3856640658769488        76.977118479095580     
   13.465569283873856        1.4723637169034179E-003   1.3866866752099609        77.065309185726960     
   13.466692248255850        1.4721479769631964E-003   1.3877108651911931        77.153559686344323     
   13.461843469811658        1.4719323130401437E-003   1.3885009545241926        77.241870068803593     
   13.468581951286446        1.4717168065159594E-003   1.3897552319448860        77.330240419841374     
   13.469729737442693        1.4715014173161834E-003   1.3907738909405165        77.418670825097607     
   13.470514096909557        1.4712861021639173E-003   1.3917940736681413        77.507161369133740     
   13.471249868257500        1.4710709311965644E-003   1.3928103110195635        77.595712135453553     
   13.472375725190956        1.4708558820439917E-003   1.3938359221606655        77.684323206521398     
   13.473341098357441        1.4706409235239002E-003   1.3948536414317538        77.772994663780935     
   13.473757619788836        1.4704260814533290E-003   1.3958547937277026        77.861726587674099     
   13.475319542185471        1.4702113458199234E-003   1.3968882703384204        77.950519057657729     
   13.476378746549434        1.4699967460123969E-003   1.3979021600729233        78.039372152221020     
   13.477238098607890        1.4697822491068363E-003   1.3989221412506949        78.128285948902956     
   13.478119372139272        1.4695678554585367E-003   1.3999339380893470        78.217260524308173     
   13.478872896521914        1.4693535763691914E-003   1.4009446999281143        78.306295954123541     
   13.480152425036001        1.4691394220856541E-003   1.4019633892912464        78.395392313133044     
   13.481078982539417        1.4689253523790921E-003   1.4029761273371129        78.484549675233879     
   13.481770909841464        1.4687114100114566E-003   1.4039848626696250        78.573768113450697     
   13.482544014965296        1.4684975773715172E-003   1.4049952874691318        78.663047699950852     
   13.483613979598655        1.4682838601643813E-003   1.4060080953147898        78.752388506058210     
   13.484389862435815        1.4680702659570107E-003   1.4070146127695182        78.841790602267523     
   13.485592142119190        1.4678567499006095E-003   1.4080319086910176        78.931254058257082     
   13.486287056730193        1.4676433669046883E-003   1.4090281670742868        79.020778942903036     
   13.487363777329978        1.4674300856798684E-003   1.4100488631136419        79.110365324291877     
   13.487691764170355        1.4672169135949709E-003   1.4110382554472691        79.200013269733319     
   13.488864169985934        1.4670038512703154E-003   1.4120535691561817        79.289722845772999     
   13.490035388245964        1.4667908937559984E-003   1.4130754364647322        79.379494118203425     
   13.491044219482982        1.4665780498284381E-003   1.4140871991633988        79.469327152077355     
   13.491995071019211        1.4663653129937224E-003   1.4150874585339195        79.559222011718788     
   13.492587724680853        1.4661526787530983E-003   1.4160983646339176        79.649178760733776     
   13.493731580540869        1.4659401574882277E-003   1.4171068276779515        79.739197462022375     
   13.494964355299093        1.4657277419610807E-003   1.4181003825852032        79.829278177789561     
   13.494877105666635        1.4655154349776625E-003   1.4190798921101859        79.919420969554750     
   13.496322806461412        1.4653032351313220E-003   1.4201041055555987        80.009625898163520     
   13.497277107219205        1.4650911417171037E-003   1.4211099663799522        80.099893023796810     
   13.498184288686639        1.4648791550870672E-003   1.4221082194354651        80.190222405981899     
   13.499368541102248        1.4646672751447145E-003   1.4231114310941251        80.280614103600811     
   13.499863265976741        1.4644555022081669E-003   1.4241055126677293        80.371068174901737     
   13.499576090605386        1.4642438321595553E-003   1.4250556357376951        80.461584677506124     
   13.501953011685503        1.4640322684988827E-003   1.4261042617912736        80.552163668420036     
   13.502394677351651        1.4638208145713511E-003   1.4270969778114686        80.642805204041537     
   13.503676396238665        1.4636094613970166E-003   1.4281042975561844        80.733509340170585     
   13.504512238537481        1.4633982149643457E-003   1.4291011076663145        80.824276132016479     
   13.505740784286663        1.4631870763374313E-003   1.4301004109067477        80.915105634207876     
   13.506521060881610        1.4629760356805104E-003   1.4310900189958700        81.005997900799585     
   13.507205667403552        1.4627651080008075E-003   1.4320889259359919        81.096952985281263     
   13.508182827378578        1.4625542821302875E-003   1.4330830007467497        81.187970940585856     
   13.508973324659724        1.4623435526368079E-003   1.4340796668820517        81.279051819096324     
   13.510291511611468        1.4621329294860254E-003   1.4350724058504203        81.370195672654233     
   13.510864679782998        1.4619224174319794E-003   1.4360543322960917        81.461402552566938     
   13.511555376067832        1.4617120126736200E-003   1.4370534239542074        81.552672509614737     
   13.512571128462461        1.4615017010800200E-003   1.4380464666948944        81.644005594058171     
   13.513507488393106        1.4612915041954141E-003   1.4390364782501988        81.735401855645250     
   13.514306468213215        1.4610814230164074E-003   1.4400292519750340        81.826861343617978     
   13.515271992264839        1.4608714246638016E-003   1.4410110825221287        81.918381250660332     
   13.516186332339004        1.4606626318692281E-003   1.4419991821600340        82.009488792974537     
   13.516688154037155        1.4604546663073881E-003   1.4429753994785417        82.100343197939395     
   13.517585559267271        1.4602472320579970E-003   1.4439554510428734        82.191076307477914     
   13.518590071285415        1.4600401667366858E-003   1.4449357629840767        82.281735295439304     
   13.519595553536325        1.4598335028055747E-003   1.4459140522880385        82.372346791857836     
   13.519985408935428        1.4596271203714134E-003   1.4468765293390256        82.462928353300924     
   13.521120550770357        1.4594210015024609E-003   1.4478520699072723        82.553492588763419     
   13.522197610673105        1.4592151761857993E-003   1.4488242057094241        82.644049067578308     
   13.523023241544600        1.4590095622107322E-003   1.4497925497510189        82.734605339448208     
   13.523609027256004        1.4588041723170211E-003   1.4507564869371328        82.825167535162123     
   13.524584512077128        1.4585989994772917E-003   1.4517270149623387        82.915740745927053     
   13.525658953868410        1.4583940399895304E-003   1.4526927883191267        83.006329275914339     
   13.526632731942540        1.4581892742396324E-003   1.4536526324077110        83.096936817552290     
   13.527795277428542        1.4579846826508263E-003   1.4546192075799620        83.187566577364436     
   13.527572457333124        1.4577802644964346E-003   1.4555643050323013        83.278221368855284     
   13.528934092437449        1.4575760226055823E-003   1.4565399091933569        83.368903682701514     
   13.529756388185758        1.4573719629437135E-003   1.4575001009828790        83.459615740860713     
   13.530415938833388        1.4571680666709702E-003   1.4584533853586663        83.550359539011467     
   13.531154893943262        1.4569643224012563E-003   1.4594105673210505        83.641136880345741     
   13.532249379839584        1.4567607438522865E-003   1.4603731353797595        83.731949402835568     
   13.533228272372092        1.4565572839586051E-003   1.4613254900926860        83.822798601494256     
   13.533774893269554        1.4563539874161275E-003   1.4622870615787085        83.913685846744428     
   13.534393640754791        1.4561508658924836E-003   1.4632339781860892        84.004612399782687     
   13.535582473720135        1.4559478539614237E-003   1.4641933259917979        84.095579425167202     
   13.536267504592599        1.4557449902709739E-003   1.4651458948013918        84.186588002102681     
   13.537135401425061        1.4555422586366407E-003   1.4660992437405067        84.277639133445476     
   13.538278569825092        1.4553396816025593E-003   1.4670549686054080        84.368733753739150     
   13.538907902600560        1.4551371767715950E-003   1.4680040157864898        84.459872736090176     
   13.539527853699097        1.4549348823148013E-003   1.4689259553633629        84.551056898135343     
   13.540498083672784        1.4547326870960088E-003   1.4699006548415638        84.642287007254907     
   13.541416411350154        1.4545305671430375E-003   1.4708496459705600        84.733563785137989     
   13.542209311358297        1.4543286396677415E-003   1.4717998615331676        84.824887911808744     
   13.542927866800843        1.4541268508706680E-003   1.4727469605226442        84.916260029180265     
   13.543489293294776        1.4539250981840249E-003   1.4736861513527653        85.007680744216557     
   13.544463572706727        1.4537235577646410E-003   1.4746334055212176        85.099150631745957     
   13.545334465005327        1.4535220903427381E-003   1.4755809299277221        85.190670236977724     
   13.546193870456811        1.4533207531690396E-003   1.4765062741333004        85.282240077758289     
   13.547085994047160        1.4531195182972724E-003   1.4774763136011948        85.373860646602054     
   13.547792128524527        1.4529184115112329E-003   1.4784193841439350        85.465532412524610     
   13.548483967155159        1.4527174054512135E-003   1.4793581630988282        85.557255822698451     
   13.549209071644462        1.4525165430142090E-003   1.4802996465869376        85.649031303957386     
   13.549208121178376        1.4523157450572967E-003   1.4812022981298203        85.740859264162140     
   13.551130742413108        1.4521150997951085E-003   1.4821890970099287        85.832740093447114     
   13.551447438650156        1.4519145398875076E-003   1.4831179333394193        85.924674165357516     
   13.552620738105093        1.4517141475352191E-003   1.4840637519890374        86.016661837891505     
   13.553617393019140        1.4515138159295398E-003   1.4850017074514497        86.108703454452936     
   13.554237193553753        1.4513135720492939E-003   1.4859374578593971        86.200799344730584     
   13.555267899780894        1.4511134927650633E-003   1.4868743162252924        86.292949825506099     
   13.555810839500921        1.4509134900716123E-003   1.4878153670263836        86.385155201396572     
   13.557125248454858        1.4507135967616910E-003   1.4887512974533981        86.477415765545103     
   13.558230586243837        1.4505138242588392E-003   1.4896818557641200        86.569731800256065     
   13.558214266571245        1.4503141259393682E-003   1.4906213063902118        86.662103577583906     
   13.559131233053739        1.4501145409347228E-003   1.4915551760731136        86.754531359882321     
   13.559642550171999        1.4499150686168708E-003   1.4924840439575977        86.847015400311676     
   13.560465964530744        1.4497156866370240E-003   1.4934184243105431        86.939555943312868     
   13.561471217570640        1.4495164635299211E-003   1.4943557584949760        87.032153225046926     
   13.562160968716650        1.4493172220785935E-003   1.4952845627134537        87.124807473808417     
   13.563097485918167        1.4491181865547273E-003   1.4962147250140301        87.217518910408629     
   13.563603858731600        1.4489192758189479E-003   1.4971419279082225        87.310287748535075     
   13.565217213247715        1.4487203778379353E-003   1.4980778920515032        87.403114195087838     
   13.565138386353512        1.4485215945809319E-003   1.4990054699687536        87.495998450495691     
   13.565988216980376        1.4483229354114787E-003   1.4999345365315422        87.588940709011993     
   13.566920502072259        1.4481243523369772E-003   1.5008640480033668        87.681941158991279     
   13.567779146427366        1.4479259022663572E-003   1.5017951783098595        87.774999983153407     
   13.568526811143039        1.4477275274839688E-003   1.5027229212392126        87.868117358826552     
   13.569174529038486        1.4475292736720157E-003   1.5036471998153480        87.961293458181302     
   13.569536401982697        1.4473310712632532E-003   1.5045547577069851        88.054528448447329     
   13.570674391278908        1.4471329923241283E-003   1.5054938472769408        88.147822492121605     
   13.571618158557124        1.4469350088173025E-003   1.5064230398692002        88.241175747161265     
   13.572162028110961        1.4467371509137180E-003   1.5073456556899436        88.334588367168308     
   13.573074354067556        1.4465392869073036E-003   1.5082688250060829        88.428060501564801     
   13.573625038867544        1.4463416136300817E-003   1.5091937678183147        88.521592295756378     
   13.574484111761011        1.4461440401956815E-003   1.5101145922864925        88.615183891288908     
   13.575430024030620        1.4459465256804918E-003   1.5110390063337094        88.708835425997592     
   13.575943258803033        1.4457490689260659E-003   1.5119548294056551        88.802547034145789     
   13.576819995592018        1.4455517412489001E-003   1.5128791333716318        88.896318846559922     
   13.577778042058705        1.4453544965270441E-003   1.5137880408539033        88.990150990756149     
   13.578397998297200        1.4451573714076458E-003   1.5147185879008311        89.084043591059682     
   13.579251437055840        1.4449603254891442E-003   1.5156393013201659        89.177996768722039     
   13.579872336886940        1.4447633575873462E-003   1.5165548970232952        89.272010642027553     
   13.580891722981358        1.4445664599464761E-003   1.5174714253028161        89.366085326399116     
   13.581088649566158        1.4443697145527529E-003   1.5183796986336391        89.460220934496718     
   13.582070757664866        1.4441730460690008E-003   1.5193067067678465        89.554417576312176     
   13.582659348844045        1.4439764223106997E-003   1.5202155091587570        89.648675359260366     
   13.583711894358450        1.4437799310304002E-003   1.5211405585214794        89.742994388263057     
   13.584320393247614        1.4435834966843094E-003   1.5220475398329314        89.837374765834070     
   13.585388062830841        1.4433871868994841E-003   1.5229693904986796        89.931816592155840     
   13.586430721928444        1.4431909491069324E-003   1.5238814502727938        90.026319965155878     
   13.586927554569565        1.4429947945696431E-003   1.5247958782976145        90.120884980578566     
   13.586566564940947        1.4427987638012132E-003   1.5256790671752583        90.215511732053642     
   13.588365553959234        1.4426027557431745E-003   1.5266146324310914        90.310200311162490     
   13.589029673670638        1.4424068978930011E-003   1.5275348816371239        90.404950807501905     
   13.589713545060116        1.4422111029866432E-003   1.5284423325662015        90.499763308744036     
   13.590517798158313        1.4420154078595244E-003   1.5293566930236997        90.594637900695119     
   13.591251196836465        1.4418197893444169E-003   1.5302641827644234        90.689574667350328     
   13.591510344937568        1.4416242761176067E-003   1.5311568408709231        90.784573690949188     
   13.592595527586809        1.4414288319361849E-003   1.5320834217321031        90.879635052024994     
   13.593639411915902        1.4412334827143636E-003   1.5329932852920705        90.974758829455595     
   13.594133066921842        1.4410382158490899E-003   1.5338986869639779        91.069945100510267     
   13.594907401288932        1.4408430253182863E-003   1.5348085308926431        91.165193940895946     
   13.595554858414772        1.4406479402897330E-003   1.5357138076367398        91.260505424800414     
   13.596719204863659        1.4404529472358170E-003   1.5366200694578405        91.355879624935028     
   13.596935160600609        1.4402580185624836E-003   1.5375224435956656        91.451316612575937     
   13.597623056539961        1.4400631918429570E-003   1.5384294212051215        91.546816457602006     
   13.598530697696377        1.4398684341921598E-003   1.5393302969685683        91.642379228533841     
   13.599300790044197        1.4396737768431300E-003   1.5402383257964332        91.738004992569230     
   13.599752061943386        1.4394792040410902E-003   1.5411340550709862        91.833693815619100     
   13.600656839818470        1.4392847155858548E-003   1.5420438107862611        91.929445762340407     
   13.600036777174184        1.4390903075965822E-003   1.5428964366134197        92.025260896169371     
   13.602158248837746        1.4388959851454502E-003   1.5438479909094669        92.121139279353045     
   13.602537488849679        1.4387017524451064E-003   1.5447496275318415        92.217080972978820     
   13.602863853820002        1.4385076002302276E-003   1.5456233531542565        92.313086037005192     
   13.603607984811205        1.4383135338992290E-003   1.5465256596348469        92.409154530288944     
   13.604960252092054        1.4381195511264419E-003   1.5474498867345534        92.505286510612748     
   13.605808961687332        1.4379256522164033E-003   1.5483489366795964        92.601482034712291     
   13.606510457833803        1.4377318355812069E-003   1.5492459668208876        92.697741158300857     
   13.607022008443744        1.4375381022180441E-003   1.5501399237982461        92.794063936094759     
   13.607698858534011        1.4373444503664567E-003   1.5510333081408423        92.890450421837343     
   13.608543005228181        1.4371508956872035E-003   1.5519390254169496        92.986900668321795     
   13.609569476164642        1.4369574110181112E-003   1.5528353290760812        93.083414727412844     
   13.610121090607267        1.4367640053692095E-003   1.5537346620390768        93.179992650070645     
   13.610942455140602        1.4365706810547361E-003   1.5546249385642970        93.276634486369502     
   13.611329247260670        1.4363774378816127E-003   1.5555188077454083        93.373340285519163     
   13.612167124564108        1.4361842779199740E-003   1.5564165351030674        93.470110095885531     
   13.612939821292713        1.4359912377585407E-003   1.5573109944740131        93.566943965006729     
   13.613545009695954        1.4357982266002829E-003   1.5582026380555811        93.663841939615779     
   13.614306672286025        1.4356053372949942E-003   1.5590968706453097        93.760804065655208     
   13.614987723022509        1.4354125188006579E-003   1.5599835942420495        93.857830388296307     
   13.615501325331753        1.4352197847043702E-003   1.5608735364173820        93.954920951954819     
   13.616796220678172        1.4350271469721547E-003   1.5617680575664303        94.052075800308231     
   13.617117806924739        1.4348345605219158E-003   1.5626604428276007        94.149294976311921     
   13.617724934235653        1.4346420604224948E-003   1.5635500646456491        94.246578522213454     
   13.618256045529330        1.4344496572045833E-003   1.5644333051238160        94.343926479567912     
   13.619188131890878        1.4342573195812978E-003   1.5653293264433841        94.441338889253828     
   13.619725350889833        1.4340650749192329E-003   1.5662126991344365        94.538815791485618     
   13.620621373076698        1.4338729274001149E-003   1.5671055075486076        94.636357225827979     
   13.621173721315738        1.4336808372665385E-003   1.5679916129961669        94.733963231209273     
   13.622041910963780        1.4334888214436426E-003   1.5688811775161162        94.831633845935045     
   13.622516046557417        1.4332968806396343E-003   1.5697594807027275        94.929369107699330     
   13.623261114305073        1.4331050459104370E-003   1.5706495243949681        95.027169053597930     
   13.623770349693242        1.4329133186049463E-003   1.5715287583492306        95.125033720140962     
   13.624548076856833        1.4327216570988706E-003   1.5724117640821291        95.222963143262348     
   13.624635291132662        1.4325300379517728E-003   1.5732709114340722        95.320957358333672     
   13.626322094518098        1.4323385315186928E-003   1.5741862266202744        95.419016400173277     
   13.626730701824727        1.4321471204812861E-003   1.5750655598682968        95.517140303057417     
   13.627592540232259        1.4319557319693972E-003   1.5759491540609563        95.615329100731898     
   13.628319302277662        1.4317644831210849E-003   1.5768344092974274        95.713582826420307     
   13.628830225450082        1.4315733090879746E-003   1.5777140181107763        95.811901512835391     
   13.629440145619029        1.4313821929688348E-003   1.5785905704432550        95.910285192187885     
   13.630222427059035        1.4311911807766441E-003   1.5794719288062911        96.008733896196460     
   13.630821223137897        1.4310002024263576E-003   1.5803482974863643        96.107247656095964     
   13.631639053596540        1.4308093872767002E-003   1.5812244535760682        96.205826502647710     
   13.632370934308442        1.4306185541381536E-003   1.5821008579518576        96.304470466146824     
   13.632894689679167        1.4304278707136949E-003   1.5829822756220835        96.403179576431910     
   13.633698391906170        1.4302372543582877E-003   1.5838553842148460        96.501953862891781     
   13.634199020702384        1.4300467096164220E-003   1.5847275600288822        96.600793354475258     
   13.634785873425674        1.4298562443893134E-003   1.5856031051116453        96.699698079697782     
   13.635516557237539        1.4296658875027125E-003   1.5864755637991330        96.798668066649569     
   13.636308317914565        1.4294755661848145E-003   1.5873554345316165        96.897703343002902     
   13.636913680710807        1.4292853605737356E-003   1.5882175320033296        96.996803936020157     
   13.637444172001850        1.4290952370624842E-003   1.5890933640704121        97.095969872559522     
   13.638146920723507        1.4289051427291007E-003   1.5899668845914470        97.195201179083128     
   13.638891895151707        1.4287151751063870E-003   1.5908373959053514        97.294497881663176     
   13.639613759700444        1.4285252665585729E-003   1.5917016348717974        97.393860005989410     
   13.640404240059475        1.4283354794137656E-003   1.5925770189917134        97.493287577374616     
   13.640997917072724        1.4281457214543650E-003   1.5934419904558379        97.592780620761530     
   13.641372956423687        1.4279560521994776E-003   1.5943040392237799        97.692339160728849     
   13.641471688323710        1.4277664754777711E-003   1.5951551536296822        97.791963221496687     
   13.642655124582816        1.4275769583599826E-003   1.5960384085331205        97.891652826934589     
   13.643228279413414        1.4273875388134143E-003   1.5969027901878354        97.991408000563865     
   13.644087953758570        1.4271982343057241E-003   1.5977734063403193        98.091228765566626     
   13.644676858102899        1.4270089525478689E-003   1.5986355195248654        98.191115144788995     
   13.645531297548548        1.4268197757053330E-003   1.5995018110990775        98.291067160748028     
   13.646059065477735        1.4266306793591129E-003   1.6003616825918829        98.391084835635354     
   13.646727026868145        1.4264416406581913E-003   1.6012248393065425        98.491168191324078     
   13.646985279390559        1.4262527165074975E-003   1.6020714456746847        98.591317249372366     
   13.647933998264840        1.4260638442088372E-003   1.6029512109985455        98.691532031029496     
   13.648479211222046        1.4258750221986989E-003   1.6038063918225938        98.791812557239965     
   13.649278442817939        1.4256863615234737E-003   1.6046715396414057        98.892158848648535     
   13.649872145542506        1.4254977130586620E-003   1.6055264971710193        98.992570925604340     
   13.650513922203267        1.4253091782464292E-003   1.6063800505918844        99.093048808166472     
   13.650950724187059        1.4251207027423044E-003   1.6072527399247178        99.193592516107287     
   13.651755942822664        1.4249323068672951E-003   1.6080956429491009        99.294202068917116     
   13.652569274096617        1.4247439701156547E-003   1.6089487082948239        99.394877485809715     
   13.652831556558523        1.4245557467668724E-003   1.6098186895666293        99.495618785723579     
   13.653458311380691        1.4243676067081897E-003   1.6106592614879462        99.596425987329170     
   13.654345297721468        1.4241795132061404E-003   1.6115153141221483        99.697299109030311     
   13.655353996667051        1.4239915196620889E-003   1.6123716375447890        99.798238168970684     
   13.655474397837830        1.4238036043229348E-003   1.6132217666912656        99.899243185034749     
   13.656305760009140        1.4236157378135711E-003   1.6140706518598389        100.00031417485408     
   13.656929165718642        1.4234279949436597E-003   1.6149240031824503        100.10145115580924     
   13.657412002572384        1.4232403042484210E-003   1.6157652984258943        100.20265414503463     
   13.657925058242393        1.4230526991950742E-003   1.6166169966483721        100.30392315942092     
   13.658611276294803        1.4228651718993432E-003   1.6174683876150548        100.40525821561940     
   13.659375425856423        1.4226777206846311E-003   1.6183179734236275        100.50665933004471     
   13.659916020994576        1.4224903350111724E-003   1.6191617012360089        100.60812651887929     
   13.660419593250223        1.4223030434848609E-003   1.6200094555897060        100.70965979807467     
   13.661444580838731        1.4221158337149355E-003   1.6208531279854437        100.81125918335674     
   13.661923875277934        1.4219286873550909E-003   1.6216899301484218        100.91292469022723     
   13.663001687704337        1.4217416297911895E-003   1.6225369164178554        101.01465633396822     
   13.663028023596954        1.4215546448209928E-003   1.6233853473204747        101.11645412964391     
   13.663710346845841        1.4213677375609121E-003   1.6242163978847957        101.21831809210475     
   13.663950641064478        1.4211809094028843E-003   1.6250584749711441        101.32024823598900     
   13.664734892058515        1.4209941622599336E-003   1.6259060023594516        101.42224457572681     
   13.665250755945682        1.4208074887113271E-003   1.6267507457922545        101.52430712554234     
   13.666021474700356        1.4206208936181151E-003   1.6275884460829071        101.62643589945628     
   13.666054412797214        1.4204343762587511E-003   1.6283926900818062        101.72863091129044     
   13.667013377656147        1.4202479362074010E-003   1.6292562040412870        101.83089217466654     
   13.667543775091202        1.4200615722087760E-003   1.6300904014651854        101.93321970301338     
   13.667846007101359        1.4198752859000234E-003   1.6309191902911631        102.03561350956593     
   13.668759921539632        1.4196890784845557E-003   1.6317645487953210        102.13807360736931     
   13.670016273308450        1.4195029447168729E-003   1.6326077455557766        102.24060000928093     
   13.670107036008494        1.4193168903769728E-003   1.6334431790607780        102.34319272797367     
   13.670819972164566        1.4191309114904285E-003   1.6342745885599497        102.44585177593666     
   13.671142198477265        1.4189450107020421E-003   1.6350955468082851        102.54857716547903     
   13.672034708927345        1.4187591882377211E-003   1.6359391469692006        102.65136890873158     
   13.672517199747414        1.4185734407931091E-003   1.6367660441183576        102.75422701764899     
   13.673554330851438        1.4183877669413341E-003   1.6376013945353332        102.85715150401251     
   13.673697115472637        1.4182021798046741E-003   1.6384335554385092        102.96014237943196     
   13.673723631800733        1.4180166565534141E-003   1.6392544717749449        103.06319965534631     
   13.675008989884455        1.4178312185660733E-003   1.6400963553669805        103.16632334302912     
   13.675514382512569        1.4176458565686265E-003   1.6409121427931246        103.26951345358755     
   13.676077228265758        1.4174605616979164E-003   1.6417387220887083        103.37276999796532     
   13.676525522238295        1.4172753586787722E-003   1.6425625637762180        103.47609298694557     
   13.677133944560847        1.4170902195714495E-003   1.6433923824650674        103.57948243115167     
   13.677749289513665        1.4169051649592875E-003   1.6442147653545400        103.68293834104981     
   13.678271309447803        1.4167201839762741E-003   1.6450360403662097        103.78646072695027     
   13.678804988850372        1.4165352732296464E-003   1.6458576094840227        103.89004959901021     
   13.679407895811341        1.4163504477971943E-003   1.6466816797151189        103.99370496723444     
   13.679810786613364        1.4161656922048840E-003   1.6474995262664562        104.09742684147851     
   13.680625992219840        1.4159810161400188E-003   1.6483293777742967        104.20121523144891     
   13.681055723307344        1.4157964075486521E-003   1.6491460657147516        104.30507014670586     
   13.681575495383875        1.4156118851589919E-003   1.6499583643109281        104.40899159666506     
   13.682572752164749        1.4154274459406977E-003   1.6507831170681886        104.51297959059872     
   13.682841087875726        1.4152430617713706E-003   1.6516010851030238        104.61703413763833     
   13.683505011022937        1.4150587713739765E-003   1.6524178586653904        104.72115524677460     
   13.683481914016118        1.4148745507437850E-003   1.6532369793310102        104.82534292686060     
   13.684329946027024        1.4146904222991515E-003   1.6540547232468596        104.92959718661281     
   13.684724921664749        1.4145063366697633E-003   1.6548525819355369        105.03391803461219     
   13.685445721384520        1.4143223534035022E-003   1.6556763254959690        105.13830547930694     
   13.686209699856496        1.4141384321994810E-003   1.6564910890980911        105.24275952901249     
   13.686915427237373        1.4139546007671895E-003   1.6573034323003402        105.34728019191417     
   13.687332562148026        1.4137708642741257E-003   1.6581179683590717        105.45186747606778     
   13.687805408844337        1.4135871738589505E-003   1.6589242747924346        105.55652138940185     
   13.688428717072046        1.4134035863531836E-003   1.6597321147153954        105.66124193971861     
   13.688910645956168        1.4132200231631489E-003   1.6605425624651109        105.76602913469574     
   13.689573982780455        1.4130365307303656E-003   1.6613491217173870        105.87088298188689     
   13.689437714429515        1.4128531657817476E-003   1.6621418883656696        105.97580348872368     
   13.690344157485756        1.4126698604271445E-003   1.6629642346899973        106.08079066251730     
   13.690976322237576        1.4124866135175205E-003   1.6637664594982626        106.18584451045942     
   13.691520479763200        1.4123034674342941E-003   1.6645814727376902        106.29096503962347     
   13.692027757703752        1.4121203881848580E-003   1.6653790033056630        106.39615225696585     
   13.692337652745236        1.4119373799365848E-003   1.6661803502172750        106.50140616932740     
   13.693174842237637        1.4117544649311167E-003   1.6669858334179557        106.60672678343444     
   13.693979595065404        1.4115716024727305E-003   1.6677874908718162        106.71211410590078     
   13.694295741909587        1.4113888244995589E-003   1.6685937962660182        106.81756814322721     
   13.694609455008658        1.4112061263407763E-003   1.6693859716720747        106.92308890180415     
   13.694984462690984        1.4110234794278906E-003   1.6701819993655831        107.02867638791281     
   13.695536541570466        1.4108409121832482E-003   1.6709861368285035        107.13433060772557     
   13.696445586854516        1.4106584439795395E-003   1.6717977110286812        107.24005156730712     
   13.696783045946027        1.4104760115164943E-003   1.6725937706774756        107.34583927261649     
   13.697521074944868        1.4102936835217351E-003   1.6733908730393356        107.45169372950718     
   13.697786224731457        1.4101114404067533E-003   1.6741845274740641        107.55761494372884     
   13.698433305538055        1.4099292725080342E-003   1.6749866086995884        107.66360292092801     
   13.698983886831924        1.4097471488677244E-003   1.6757808204552014        107.76965766664955     
   13.699640256394295        1.4095650995564919E-003   1.6765769980606338        107.87577918633698     
   13.700002367566597        1.4093831982107583E-003   1.6773673317286617        107.98196748533418     
   13.700421824799733        1.4092012722579290E-003   1.6781573685943025        108.08822256888666     
   13.701042589257279        1.4090195106413116E-003   1.6789525039363149        108.19454444214102     
   13.701546884406534        1.4088377440096074E-003   1.6797429812650799        108.30093311014807     
   13.702057885907379        1.4086560784064663E-003   1.6805314342706803        108.40738857786206     
   13.702438509835758        1.4084745038219430E-003   1.6813228958942876        108.51391085014251     
   13.703308076478356        1.4082930039438434E-003   1.6821113495043833        108.62049993175455     
   13.703562514314331        1.4081115341921251E-003   1.6829032146459910        108.72715582737089     
   13.704121827228184        1.4079302281629381E-003   1.6836950498639289        108.83387854157229     
   13.704553471134814        1.4077489016093854E-003   1.6844820850317859        108.94066807884684     
   13.704994517781126        1.4075676940104192E-003   1.6852669824996325        109.04752444359360     
   13.705419092321584        1.4073865438446174E-003   1.6860511952996666        109.15444764012187     
   13.706134188717661        1.4072054734729287E-003   1.6868394135787219        109.26143767265194     
   13.706384702637326        1.4070245190509450E-003   1.6876175233051818        109.36849454531689     
   13.707016486364875        1.4068435858960752E-003   1.6883977828965302        109.47561826216260     
   13.707503969757717        1.4066627565796411E-003   1.6891811143212365        109.58280882714898     
   13.708031677829860        1.4064819838408712E-003   1.6899659641162266        109.69006624415067     
   13.708616657336123        1.4063013210499145E-003   1.6907425732447403        109.79739051695761     
   13.709012082548361        1.4061206783574566E-003   1.6915202869831409        109.90478164927700     
   13.709012203075149        1.4059401094203630E-003   1.6922827335107855        110.01223964473223     
   13.710043379146377        1.4057596947755087E-003   1.6930771177390715        110.11976450686507     
   13.710683303593191        1.4055792615495562E-003   1.6938570020905033        110.22735623913634     
   13.710871783223695        1.4053989702197897E-003   1.6946294454442348        110.33501484492567     
   13.711226244087783        1.4052187119699903E-003   1.6954042421956226        110.44274032753371     
   13.711732958640045        1.4050385292736004E-003   1.6961775000186441        110.55053269018138     
   13.712265608387828        1.4048584187137758E-003   1.6969555835209937        110.65839193601168     
   13.713031725641368        1.4046784542120971E-003   1.6977299931830205        110.76631806809030     
   13.713587711222717        1.4044984636193128E-003   1.6985023978403704        110.87431108940579     
   13.713664890848360        1.4043186184839987E-003   1.6992731405932247        110.98237100287083     
   13.714374480392268        1.4041388254562787E-003   1.7000491293654119        111.09049781132254     
   13.714615803474121        1.4039590996820571E-003   1.7008188979354903        111.19869151752296     
   13.715273163782307        1.4037794330688008E-003   1.7015870812132805        111.30695212416094     
   13.715452611509413        1.4035998247960953E-003   1.7023547241634511        111.41527963385101     
   13.716057574275654        1.4034203775248658E-003   1.7031229385517686        111.52367404913596     
   13.716512218804406        1.4032409800134175E-003   1.7038919447415091        111.63213537248599     
   13.717051276390883        1.4030615520344736E-003   1.7046611481877973        111.74066360629969     
   13.717481684107605        1.4028822960704401E-003   1.7054306144402556        111.84925875290499     
   13.718102349055423        1.4027030567932300E-003   1.7061935208439269        111.95792081456082     
   13.718327787715875        1.4025239334510367E-003   1.7069621914979540        112.06664979345491     
   13.718786089101107        1.4023448400021395E-003   1.7077221491975239        112.17544569170713     
   13.718181980205825        1.4021659054645754E-003   1.7084452071711556        112.28430851136916     
   13.719723675955004        1.4019869736398120E-003   1.7092484079865518        112.39323825442442     
   13.720249828396767        1.4018081359838592E-003   1.7100147561296402        112.50223492278994     
   13.720535784219727        1.4016293644323690E-003   1.7107746755430682        112.61129851831552     
   13.720947806069365        1.4014506721181353E-003   1.7115369668800833        112.72042904278609     
   13.721491050314073        1.4012720146494091E-003   1.7122940281468852        112.82962649792016     
   13.722025384439101        1.4010935000366312E-003   1.7130531575610124        112.93889088537257     
   13.721347627992529        1.4009150327751608E-003   1.7137738448210431        113.04822220673326     
   13.722818393077389        1.4007365816682113E-003   1.7145712041768306        113.15762046352866     
   13.723479571612668        1.4005582848509905E-003   1.7153284084077185        113.26708565722269     
   13.723644460294883        1.4003800129522594E-003   1.7160792716585880        113.37661778921597     
   13.724436381736236        1.4002018255489634E-003   1.7168384522200719        113.48621686084790     
   13.724437017873010        1.4000237261285156E-003   1.7175920646115137        113.59588287339545     
   13.724861768635268        1.3998456509034891E-003   1.7183448409017801        113.70561582807618     
   13.725684048354605        1.3996677034483305E-003   1.7191039267573924        113.81541572604544     
   13.725873567617214        1.3994897951856143E-003   1.7198569680606404        113.92528256840023     
   13.726244849059071        1.3993119863405883E-003   1.7206046156803247        114.03521635617753     
   13.726273787486249        1.3991342202054194E-003   1.7213455236905613        114.14521709035533     
   13.726741825479969        1.3989565352285393E-003   1.7221049253753771        114.25528477185317     
   13.727727751855898        1.3987789674680259E-003   1.7228587279853975        114.36541940153342     
   13.728007777001139        1.3986014052680118E-003   1.7236061607545838        114.47562098020052     
   13.728113692460189        1.3984239711276980E-003   1.7243434714487447        114.58588950860177     
   13.728890888966079        1.3982465817184316E-003   1.7250994321175184        114.69622498742881     
   13.729358266611740        1.3980692728984088E-003   1.7258443462926261        114.80662741731641     
   13.729628444778276        1.3978920115701209E-003   1.7265901047645620        114.91709679884437     
   13.730063948766297        1.3977148629903062E-003   1.7273351483334511        115.02763313253770     
   13.730423015912319        1.3975377237714836E-003   1.7280782259676528        115.13823641886609     
   13.730284774947084        1.3973606970088756E-003   1.7288027960233132        115.24890665824579     
   13.731463708450741        1.3971837580295803E-003   1.7295658392709352        115.35964385103917     
   13.731854076548087        1.3970068560676542E-003   1.7303075465504776        115.47044799755510     
   13.732449533480564        1.3968300749991746E-003   1.7310490397945228        115.58131909804973     
   13.732002449587357        1.3966533230066150E-003   1.7317634510384396        115.69225715272714     
   13.733131495974767        1.3964766570384284E-003   1.7325279866210364        115.80326216173913     
   13.733416044991491        1.3963000837503630E-003   1.7332675120409000        115.91433412518627     
   13.733361225191979        1.3961235560058694E-003   1.7339865791518450        116.02547304311788     
   13.734525803052104        1.3959470979051547E-003   1.7347407365440506        116.13667891553250     
   13.734612364774929        1.3957707345146396E-003   1.7354778239599127        116.24795174237833     
   13.734958381603045        1.3955944204952298E-003   1.7362134108098932        116.35929152355433     
   13.735424938453679        1.3954181927957267E-003   1.7369480340333316        116.47069825890910     
   13.735554906484237        1.3952420297479880E-003   1.7376770623748545        116.58217194824286     
   13.736228737615896        1.3950659307227428E-003   1.7384212143308051        116.69371259130654     
   13.736227025578003        1.3948899011377743E-003   1.7391406513686631        116.80532018780350     
   13.736975536338376        1.3947139660791461E-003   1.7398929194145971        116.91699473738878     
   13.737700595912601        1.3945380939289775E-003   1.7406305785301741        117.02873623966968     
   13.737444645878346        1.3943622898105518E-003   1.7413594089130853        117.14054469420701     
   13.738201203043808        1.3941865604573708E-003   1.7421094982822118        117.25242010051407     
   13.738698687441644        1.3940108902550689E-003   1.7428361320294774        117.36436245805824     
   13.739103401964204        1.3938353051965761E-003   1.7435692339242064        117.47637176626078     
   13.739255953939221        1.3936597910622875E-003   1.7442904920551046        117.58844802449750     
   13.739589923913938        1.3934843412496439E-003   1.7450182299724184        117.70059123209823     
   13.739909477264117        1.3933089669496510E-003   1.7457381783211730        117.81280138834853     
   13.740524800532560        1.3931336647812758E-003   1.7464699071393424        117.92507849248881     
   13.740993597937948        1.3929584328407913E-003   1.7471938858027192        118.03742254371625     
   13.741200264898369        1.3927832719940643E-003   1.7479178592939917        118.14983354118270     
   13.741607839462153        1.3926081824190211E-003   1.7486482396559122        118.26231148399738     
   13.742248392567662        1.3924331652860908E-003   1.7493717668740218        118.37485637122589     
   13.742811607495041        1.3922582179932191E-003   1.7500876433991519        118.48746820189123     
   13.742368971053939        1.3920833227334620E-003   1.7508022726727017        118.60014697497385     
   13.743052694489515        1.3919085323985838E-003   1.7515349042972210        118.71289268941186     
   13.743413845785261        1.3917337965827375E-003   1.7522561875567204        118.82570534410138     
   13.743371395258700        1.3915591121439993E-003   1.7529689508226105        118.93858493789665     
   13.743738413101406        1.3913845329243067E-003   1.7536820326038896        119.05153146961162     
   13.744436476081628        1.3912099857063067E-003   1.7544094747957140        119.16454493801852     
   13.744875840975247        1.3910355602201701E-003   1.7551209070595963        119.27762534184868     
   13.745090164499947        1.3908611881117978E-003   1.7558374696229928        119.39077267979410     
   13.745610196869906        1.3906868511637696E-003   1.7565537101294417        119.50398695050615     
   13.745708608597266        1.3905126185739059E-003   1.7572725705531069        119.61726815259634     
   13.746463126023512        1.3903384460062880E-003   1.7579895164377253        119.73061628463743     
   13.746668375904120        1.3901643228006483E-003   1.7587007868168003        119.84403134516226     
   13.746916082968241        1.3899903238853339E-003   1.7594075397727067        119.95751333266519     
   13.747412686427637        1.3898163721295128E-003   1.7601216418186405        120.07106224560306     
   13.747678044348890        1.3896425001108518E-003   1.7608325189586167        120.18467808239248     
   13.748185707967187        1.3894686764412815E-003   1.7615419607912324        120.29836084141381     
   13.748419381216953        1.3892949059062434E-003   1.7622488931782327        120.41211052100873     
   13.748733043969189        1.3891212524793333E-003   1.7629623290717202        120.52592711948253     
   13.749151520554108        1.3889476644542448E-003   1.7636697718212153        120.63981063510263     
   13.749808011918388        1.3887740902471270E-003   1.7643771284878285        120.75376106610000     
   13.749871771133629        1.3886006614550021E-003   1.7650790857398708        120.86777841066889     
   13.750352063103229        1.3884272802663169E-003   1.7657821882080573        120.98186266696733     
   13.750382384028747        1.3882539523713832E-003   1.7664796841996480        121.09601383311750     
   13.750616184967596        1.3880807017421476E-003   1.7672099818832208        121.21023190720601     
   13.751142992300995        1.3879075208445932E-003   1.7678976659354964        121.32451688728331     
   13.751357816300208        1.3877343784860149E-003   1.7685992044115220        121.43886877136541     
   13.751576931153686        1.3875613492720152E-003   1.7693000012588813        121.55328755743336     
   13.752487640405704        1.3873884322017696E-003   1.7700123876668110        121.66777324343286     
   13.751889367893776        1.3872155132649024E-003   1.7706927624788473        121.78232582727591     
   13.751998621224171        1.3870426851865468E-003   1.7714038365199609        121.89694530683995     
   13.752875577674441        1.3868699766863865E-003   1.7721196175043645        122.01163167996881     
   13.753319607693356        1.3866972483558915E-003   1.7728240392520140        122.12638494447215     
   13.753743404252756        1.3865246611881304E-003   1.7735105940212461        122.24120509812695     
   13.754103866622966        1.3863521160302574E-003   1.7742089507574601        122.35609213867639     
   13.754418841809295        1.3861796417220728E-003   1.7749074223092642        122.47104606383138     
   13.754665698924423        1.3860072194164567E-003   1.7756020861851072        122.58606687126938     
   13.754178809992345        1.3858348868573862E-003   1.7762666517856640        122.70115455863576     
   13.755592264229774        1.3856626563374247E-003   1.7769938425905996        122.81630912354366     
   13.755607262400595        1.3854904720996309E-003   1.7776922165424611        122.93153056357481     
   13.755997874372820        1.3853183364558339E-003   1.7783828055446549        123.04681887627839     
   13.756281659960349        1.3851462868172567E-003   1.7790746873520713        123.16217405917223     
   13.756634177505310        1.3849743487373280E-003   1.7797641570277731        123.27759610974323     
   13.757157453755099        1.3848024276447994E-003   1.7804597440164993        123.39308502544716     
   13.757407202004650        1.3846305797193131E-003   1.7811526731081762        123.50864080370840     
   13.757590463336589        1.3844588181928083E-003   1.7818397838010249        123.62426344192181     
   13.758004032008030        1.3842871425835273E-003   1.7825326057671662        123.73995293745071     
   13.758364198999125        1.3841155068351140E-003   1.7832205010444748        123.85570928762941     
   13.758464625660769        1.3839439961561232E-003   1.7838989530250327        123.97153248976119     
   13.758910406487253        1.3837725092919950E-003   1.7845957636544509        124.08742254111999     
   13.759226983664670        1.3836011375199953E-003   1.7852803687700494        124.20337943895053     
   13.759141924475825        1.3834297542361009E-003   1.7859703877483890        124.31940318046850     
   13.759797900960617        1.3832584502764284E-003   1.7866570833648594        124.43549376285945     
   13.759938947825887        1.3830872767083280E-003   1.7873347528399870        124.55165118328094     
   13.760385855122131        1.3829161408747217E-003   1.7880412228073364        124.66787543886147     
   13.760766534771014        1.3827450795866720E-003   1.7887208193914967        124.78416652670107     
   13.760888718392728        1.3825741092059675E-003   1.7893998396651225        124.90052444387200     
   13.761368480363322        1.3824031789867134E-003   1.7900841667255740        125.01694918741755     
   13.761761015276788        1.3822323451482812E-003   1.7907651433332983        125.13344075435427     
   13.761862356678249        1.3820615912393495E-003   1.7914451996880421        125.24999914166976     
   13.762085804043185        1.3818908313116085E-003   1.7921247724038900        125.36662434632532     
   13.762540637977326        1.3817202080712505E-003   1.7928085627130170        125.48331636525477     
   13.762667592822783        1.3815496592172278E-003   1.7934947407537460        125.60007519536410     
   13.762981885054286        1.3813791640098845E-003   1.7941630232442618        125.71690083353312     
   13.763190376174135        1.3812087303529991E-003   1.7948551881439601        125.83379327661486     
   13.763570622932999        1.3810383767356405E-003   1.7955219626143630        125.95075252143526     
   13.763256395711327        1.3808680843843621E-003   1.7961754963701400        126.06777856479529     
   13.764165740765284        1.3806978805818585E-003   1.7968692183747730        126.18487140346836     
   13.764451315373881        1.3805277468341350E-003   1.7975433803288419        126.30203103420259     
   13.764831408863030        1.3803576660900273E-003   1.7982188807408985        126.41925745372043     
   13.764898584103095        1.3801876387233834E-003   1.7988856699297928        126.53655065871865     
   13.764926936897430        1.3800177295848893E-003   1.7995578868983888        126.65391064586819     
   13.765497040078913        1.3798478603359390E-003   1.8002216647853047        126.77133741181552     
   13.766003107047789        1.3796780607871326E-003   1.8009251899181942        126.88883095318195     
   13.766102252733541        1.3795083329218637E-003   1.8016095189720778        127.00639126656309     
   13.766530705578379        1.3793386809778409E-003   1.8022696303343277        127.12401834853073     
   13.766614703940341        1.3791691058668784E-003   1.8029446041616464        127.24171219563237     
   13.767144668874378        1.3789995801883467E-003   1.8036264732791480        127.35947280439011     
   13.767378771520042        1.3788301360536587E-003   1.8042554727067495        127.47730017130297     
   13.767379827773301        1.3786607667236018E-003   1.8049423721132427        127.59519429284479     
   13.767714171512424        1.3784914492061490E-003   1.8055867491756441        127.71315516546714     
   13.767835022496810        1.3783222243237009E-003   1.8062617169139972        127.83118278559643     
   13.768136893340230        1.3781530442714346E-003   1.8069180379613470        127.94927714963633     
   13.768533539942663        1.3779839541893670E-003   1.8075943240801224        128.06743825396748     
   13.768833094684393        1.3778149256766829E-003   1.8082765564344809        128.18566609494636     
   13.768722324275513        1.3776459704378775E-003   1.8088990242875718        128.30396066890748     
   13.763893335827976        1.3774770669868334E-003   1.8094208799630325        128.42232197216168     
   13.769359623399255        1.3773082583497188E-003   1.8102600237072062        128.54075000099763     
   13.769995551602932        1.3771395100817744E-003   1.8109330333783884        128.65924475168171     
   13.769906480801490        1.3769708278618890E-003   1.8115430756737929        128.77780622045697     
   13.770082894528406        1.3768022143958107E-003   1.8121949616170656        128.89643440354510     
   13.770431220692466        1.3766336748208907E-003   1.8128588479910737        129.01512929714562     
   13.770732626402038        1.3764652028389905E-003   1.8135219150554196        129.13389089743569     
   13.770905347431770        1.3762968002976907E-003   1.8141783646266549        129.25271920057116     
   13.770932919492946        1.3761284676248183E-003   1.8148235288797072        129.37161420268635     
   13.771448800930949        1.3759602039703489E-003   1.8154855527438500        129.49057589989380     
   13.771741144726706        1.3757920102759769E-003   1.8161426186361200        129.60960428828488     
   13.771861974598465        1.3756238854241781E-003   1.8167972403565071        129.72869936392965     
   13.772142815976217        1.3754558293189172E-003   1.8174540331905484        129.84786112287765     
   13.772251376078016        1.3752878410857497E-003   1.8181065297604928        129.96708956115705     
   13.772881610346394        1.3751199236010426E-003   1.8187644636452487        130.08638467477542     
   13.773042778223004        1.3749520745668280E-003   1.8194174511902603        130.20574645972044     
   13.773197478636625        1.3747842958009408E-003   1.8200663663178791        130.32517491195810     
   13.773334847474123        1.3746165857472048E-003   1.8207160644091751        130.44467002743511     
   13.773526417026147        1.3744489452467777E-003   1.8213648253410033        130.56423180207753     
   13.773654120122325        1.3742813779456591E-003   1.8220090907406037        130.68386023179229     
   13.774147988699156        1.3741138646041449E-003   1.8226689808382175        130.80355531246491     
   13.774229344291177        1.3739464315267267E-003   1.8233161380021166        130.92331703996265     
   13.774497826081445        1.3737790626423257E-003   1.8239626436388809        131.04314541013227     
   13.774716396645912        1.3736117629624836E-003   1.8246100869537933        131.16304041880139     
   13.775282688033347        1.3734445366703019E-003   1.8252563593157896        131.28300206177866     
   13.775222573672158        1.3732773814391190E-003   1.8259017624834379        131.40303033485293     
   13.775502639838889        1.3731102839691994E-003   1.8265590505089051        131.52312523379470     
   13.775700499179440        1.3729432635951444E-003   1.8272077333610732        131.64328675435445     
   13.775954322597869        1.3727763110943582E-003   1.8278585904966820        131.76351489226505     
   13.776134451999024        1.3726094272908521E-003   1.8285083918657095        131.88380964324008     
   13.776307639792547        1.3724426100631933E-003   1.8291453687376142        132.00417100297511     
   13.776509871949234        1.3722758549365717E-003   1.8297785147995440        132.12459896714643     
   13.776711109104326        1.3721091738224389E-003   1.8304181692194164        132.24509353141318     
   13.777145049144350        1.3719425665587534E-003   1.8310689243087146        132.36565469141522     
   13.776786422698098        1.3717760228659321E-003   1.8316991258276245        132.48628244277526     
   13.777151111286615        1.3716095427313271E-003   1.8323457584423608        132.60697678109759     
   13.777609312429574        1.3714431503213677E-003   1.8329948873438180        132.72773770196926     
   13.777458096057462        1.3712767990165734E-003   1.8336308137769424        132.84856520095906     
   13.778769231558673        1.3711105308540589E-003   1.8342966789015087        132.96945927361838     
   13.778108513409190        1.3709443170111743E-003   1.8349267732261951        133.09041991548224     
   13.778646139135271        1.3707781942865040E-003   1.8355692106973887        133.21144712206615     
   13.778822954254245        1.3706121268553084E-003   1.8362043713535015        133.33254088887125     
   13.779014280182857        1.3704461323773118E-003   1.8368379112649800        133.45370121137941     
   13.779004594173218        1.3702801926260436E-003   1.8374682568518608        133.57492808505677     
   13.779477958965440        1.3701143378268522E-003   1.8381050078701835        133.69622150535190     
   13.779664621747298        1.3699485353618748E-003   1.8387348937142165        133.81758146769764     
   13.779744291449633        1.3697828000146682E-003   1.8393596658029718        133.93900796750901     
   13.779861199207032        1.3696171675497131E-003   1.8399808956893380        134.06050100018570     
   13.780374087711117        1.3694515717429610E-003   1.8406156616221767        134.18206056111066     
   13.780485217755182        1.3692860490587546E-003   1.8412461269562557        134.30368664565020     
   13.780412646400027        1.3691205972809269E-003   1.8418706674580825        134.42537924915541     
   13.780599194265651        1.3689552147710573E-003   1.8424896617583808        134.54713836696024     
   13.780831795520800        1.3687899153471824E-003   1.8431160648982743        134.66896399438386     
   13.781021709543822        1.3686246702059063E-003   1.8437342667372045        134.79085612672873     
   13.780494175701412        1.3684594836780874E-003   1.8443424196884854        134.91281475928230     
   13.778261132089479        1.3682943791852138E-003   1.8448864081377403        135.03483988731583     
   13.781603458668283        1.3681293344584987E-003   1.8456244953633192        135.15693150608627     
   13.781802340458563        1.3679643605093094E-003   1.8462305092657600        135.27908961083344     
   13.781589565907188        1.3677994360970201E-003   1.8468460085504990        135.40131419678403     
   13.781467693846153        1.3676346109269286E-003   1.8474588379763175        135.52360525914756     
   13.782186043343826        1.3674698194417851E-003   1.8480957503516775        135.64596279312013     
   13.781630715883864        1.3673051160253836E-003   1.8486927342407917        135.76838679388149     
   13.782724556000128        1.3671404783503558E-003   1.8493412307792660        135.89087725659800     
   13.782936187306920        1.3669759347038676E-003   1.8499610309651251        136.01343417642036     
   13.782900331598997        1.3668114305341447E-003   1.8505772492868569        136.13605754848493     
   13.783175894607600        1.3666469754189095E-003   1.8511997281490478        136.25874736791332     
   13.783310112403990        1.3664826370618575E-003   1.8518193203400610        136.38150362981312     
   13.783564654998028        1.3663183071982176E-003   1.8524381909562115        136.50432632927772     
   13.783473194689130        1.3661540854207994E-003   1.8530466850149641        136.62721546138550     
   13.783829222303517        1.3659899251596084E-003   1.8536689749160606        136.75017102120148     
   13.783977105138813        1.3658258419473107E-003   1.8542910989661314        136.87319300377644     
   13.784162252827015        1.3656617881334736E-003   1.8549093678093906        136.99628140414723     
   13.784327974356385        1.3654978548368947E-003   1.8555231400524943        137.11943621733684     
   13.784555640500681        1.3653339273567531E-003   1.8561289172000759        137.24265743835454     
   13.784561518655117        1.3651701151730226E-003   1.8567409381362285        137.36594506219581     
   13.784799394131364        1.3650063645974824E-003   1.8573470041434907        137.48929908384338     
   13.785067767537329        1.3648426453256777E-003   1.8579645121100652        137.61271949826576     
   13.785248747836539        1.3646790412251476E-003   1.8585779500365340        137.73620630041805     
   13.785101891641222        1.3645154781124454E-003   1.8591814756685805        137.85975948524248     
   13.785599679571185        1.3643519660301211E-003   1.8598022382714934        137.98337904766777     
   13.785715362332311        1.3641885366762834E-003   1.8604079297398826        138.10706498261038     
   13.785738034669970        1.3640251968732738E-003   1.8610209637633537        138.23081728497314     
   13.785979243282707        1.3638619015440292E-003   1.8616308765646130        138.35463594964597     
   13.786100541123492        1.3636986464889962E-003   1.8622348481246342        138.47852097150619     
   13.786045967696408        1.3635355078306249E-003   1.8628346410612697        138.60247234541816     
   13.786359703579601        1.3633724235337051E-003   1.8634543073737324        138.72649006623442     
   13.786582422339869        1.3632094084491742E-003   1.8640637431228719        138.85057412879377     
   13.786636522812406        1.3630464285111772E-003   1.8646656087222770        138.97472452792394     
   13.786832375450215        1.3628835494041052E-003   1.8652679686095754        139.09894125843874     
   13.787255302267605        1.3627207326128161E-003   1.8658763662017386        139.22322431514158     
   13.787020702786293        1.3625579634277758E-003   1.8664761913915759        139.34757369282201     
   13.787244932447344        1.3623952909611701E-003   1.8670822398130875        139.47198938625868     
   13.786508679687609        1.3622326465834427E-003   1.8676570607499601        139.59647139021735     
   13.787424984062348        1.3620700967189911E-003   1.8682855705299712        139.72101969945254     
   13.788049385167147        1.3619075939260256E-003   1.8688877977570262        139.84563430870676     
   13.787921099936790        1.3617451687491353E-003   1.8694999840182578        139.97031521271043     
   13.787918122043685        1.3615828434958297E-003   1.8700944838042264        140.09506240618305     
   13.788412128467217        1.3614205181274269E-003   1.8706858376495881        140.21987588383220     
   13.788225106366580        1.3612583013337934E-003   1.8712793842191286        140.34475564035301     
   13.788358103587843        1.3610961194872586E-003   1.8718728374980511        140.46970167043091     
   13.788337282413039        1.3609340862040557E-003   1.8724657908757230        140.59471396873866     
   13.788598812758657        1.3607720150516291E-003   1.8730677525089487        140.71979252993873     
   13.788733866788995        1.3606100959739590E-003   1.8736680657767195        140.84493734868204     
   13.789172367264126        1.3604482166550175E-003   1.8742653841301466        140.97014841960720     
   13.789277912995628        1.3602863786526301E-003   1.8748658142111558        141.09542573734424     
   13.788862249497422        1.3601246047970595E-003   1.8754866002104396        141.22076929651050     
   13.789407258805864        1.3599629423899902E-003   1.8760846075484370        141.34617909171291     
   13.789667708162845        1.3598012895786916E-003   1.8766944951543287        141.47165511754764     
   13.789420264861757        1.3596397542122954E-003   1.8772652156331042        141.59719736860060     
   13.789729591877599        1.3594782523391913E-003   1.8778092959553185        141.72280583944595     
   13.789666142181781        1.3593168520212087E-003   1.8784076958194074        141.84848052464878     
   13.790408233281971        1.3591554797129908E-003   1.8790434146387034        141.97422141876288     
   13.789835472042290        1.3589941987801851E-003   1.8796316568569156        142.10002851633109     
   13.789741474946494        1.3588329586564541E-003   1.8802108687302785        142.22590181188727     
   13.790402522749471        1.3586717715683007E-003   1.8807644468386828        142.35184129995420     
   13.790343221738182        1.3585106599227944E-003   1.8813383999651130        142.47784697504429     
   13.790351947898845        1.3583496788802352E-003   1.8819068583370246        142.60391883166105     
   13.790673015300893        1.3581886799917632E-003   1.8824995839041905        142.73005686429659     
   13.790833923924593        1.3580278322270661E-003   1.8830802388476129        142.85626106743345     
   13.790894938874692        1.3578669972793614E-003   1.8836602631146870        142.98253143554504     
   13.791052358275218        1.3577061616347500E-003   1.8842452494119926        143.10886796309472     
   13.790947014241940        1.3575454964006326E-003   1.8848259842729786        143.23527064453458     
   13.791118899073988        1.3573848830005157E-003   1.8854087924094287        143.36173947430979     
   13.791372520037394        1.3572243225779572E-003   1.8859895673942368        143.48827444685318     
   13.791182302330490        1.3570637979749261E-003   1.8865708406821813        143.61487555659022     
   13.791463943988317        1.3569033828707720E-003   1.8871511835812675        143.74154279793569     
   13.791458777788934        1.3567430183596607E-003   1.8877346717087198        143.86827616529581     
   13.791392124498678        1.3565826534989369E-003   1.8883175265515657        143.99507565306675     
   13.791574148409254        1.3564224493583050E-003   1.8888987692964725        144.12194125563553     
   13.791727903092269        1.3562622890197806E-003   1.8894810188967912        144.24887296738055     
   13.792069978465577        1.3561021696096563E-003   1.8900650135138257        144.37587078267080     
   13.791842149282715        1.3559420858530126E-003   1.8906356198158574        144.50293469586586     
   13.792119876383186        1.3557821325470047E-003   1.8912160959770761        144.63006470131737     
   13.792178267549014        1.3556222467248566E-003   1.8917905658614098        144.75726079336692     
   13.792191159747018        1.3554623793427267E-003   1.8923639160511094        144.88452296634810     
   13.792577762492295        1.3553026127379865E-003   1.8929368157606252        145.01185121458485     
   13.792976974577345        1.3551428601769149E-003   1.8935127280167041        145.13924553239357     
   13.792606203100208        1.3549832221232108E-003   1.8940836140259225        145.26670591408120     
   13.792805994787781        1.3548236041603112E-003   1.8946541138810564        145.39423235394625     
   13.792679606158531        1.3546641165622069E-003   1.8952238554660761        145.52182484627946     
   13.793043004957040        1.3545046417378223E-003   1.8957951090683094        145.64948338536101     
   13.792842486892386        1.3543452362833001E-003   1.8963605622720026        145.77720796546575     
   13.792991061713813        1.3541859135569490E-003   1.8969244334425936        145.90499858085806     
   13.793112214210501        1.3540266514735322E-003   1.8974893811866433        146.03285522579449     
   13.793088950211825        1.3538674811920269E-003   1.8980490615737147        146.16077789452328     
   13.793167505774971        1.3537083195796530E-003   1.8986089713173833        146.28876658128590     
   13.793474812895559        1.3535492612678616E-003   1.8991733910236108        146.41682128031323     
   13.793410524467946        1.3533902450995716E-003   1.8997448794272180        146.54494198583086     
   13.793372195246521        1.3532313439591453E-003   1.9003040236575730        146.67312869205475     
   13.793368383822413        1.3530724538426094E-003   1.9008674388262123        146.80138139319305     
   13.793082306585857        1.3529136489333516E-003   1.9014339979791208        146.92970008344719     
   13.793571961676278        1.3527549081522297E-003   1.9020087487583817        147.05808475700962     
   13.793777512094636        1.3525962040111187E-003   1.9026250227975843        147.18653540806554     
   13.793837566122763        1.3524376086733649E-003   1.9031387239477378        147.31505203079269     
   13.793767584602193        1.3522790381024078E-003   1.9036938811642996        147.44363461936109     
   13.793512004051037        1.3521205477154156E-003   1.9042525798350902        147.57228316793311     
   13.793721253866904        1.3519621274548416E-003   1.9048273632577550        147.70099767066398     
   13.793941046130426        1.3518037702553297E-003   1.9053718700682087        147.82977812170105     
   13.794024267186472        1.3516454809936046E-003   1.9059190373209494        147.95862451518497     
   13.793961572686547        1.3514872402963249E-003   1.9064774628876888        148.08753684524865     
   13.794234673123904        1.3513290834039221E-003   1.9070416948010716        148.21651510601743     
   13.794370089117249        1.3511709792215477E-003   1.9075867629773213        148.34555929161019     
   13.794392702662856        1.3510129533953052E-003   1.9081684803678400        148.47466939613827     
   13.794229401728723        1.3508549845986952E-003   1.9086765743888745        148.60384541370638     
   13.794565567751544        1.3506970728227130E-003   1.9092395149593133        148.73308733841134     
   13.794662917404107        1.3505392255029355E-003   1.9098064710000719        148.86239516434409     
   13.794498109350368        1.3503814418062948E-003   1.9103644495717624        148.99176888558796     
   13.794595725751137        1.3502237309678837E-003   1.9109027882696763        149.12120849621962     
   13.794636901746697        1.3500660699864876E-003   1.9114496679216850        149.25071399030858     
   13.794720692442054        1.3499084876157743E-003   1.9120027289685613        149.38028536191911     
   13.794876826335710        1.3497509682382672E-003   1.9125528665657892        149.50992260510648     
   13.794937942402427        1.3495935065025813E-003   1.9131025354979447        149.63962571392136     
   13.794852915094012        1.3494361145701358E-003   1.9136526684902431        149.76939468240630     
   13.794912269215562        1.3492787804715858E-003   1.9141988438125932        149.89922950459859     
   13.794999954513795        1.3491215134333265E-003   1.9147497019765209        150.02913017452838     
   13.794951470548616        1.3489643087351100E-003   1.9152952156851257        150.15909668621961     
   13.795139893980089        1.3488071688217528E-003   1.9158428699813737        150.28912903368973     
   13.795099782413629        1.3486500925190105E-003   1.9163888460366010        150.41922721094974     
   13.795034315896196        1.3484930802441992E-003   1.9169350122066040        150.54939121200491     
   13.794957896972914        1.3483361306460093E-003   1.9174772960019684        150.67962103085364     
   13.795148130641994        1.3481792429781577E-003   1.9180290585351505        150.80991666148864     
   13.795009351698546        1.3480224256067811E-003   1.9185651606952245        150.94027809789645     
   13.795208921183965        1.3478656683403752E-003   1.9191141240437106        151.07070533405738     
   13.795098595994897        1.3477089743843462E-003   1.9196503294725502        151.20119836394596     
   13.795358910250833        1.3475523381241443E-003   1.9201998828827462        151.33175718153026     
   13.795386331503149        1.3473957704866930E-003   1.9207402327281629        151.46238178077311     
   13.795491648222027        1.3472392692589444E-003   1.9212806467208916        151.59307215563123     
   13.795630581199765        1.3470828289149132E-003   1.9218204905507579        151.72382830005520     
   13.795666586256104        1.3469264520455881E-003   1.9223614392499964        151.85465020799023     
   13.795619796786591        1.3467701386271791E-003   1.9228987801064148        151.98553787337579     
   13.795523575565769        1.3466138897067130E-003   1.9234379367248198        152.11649129014572     
   13.795567415917072        1.3464577023528258E-003   1.9239767506581145        152.24751045222763     
   13.795597052227908        1.3463015603479003E-003   1.9245140307122588        152.37859535354448     
   13.795655951921622        1.3461454975176414E-003   1.9250535868243321        152.50974598801270     
   13.795381920728616        1.3459895088615776E-003   1.9255854712697207        152.64096234954457     
   13.788007303997835        1.3458335633737661E-003   1.9258995621252630        152.77224443204594     
   13.795673728381137        1.3456776971754666E-003   1.9266715709841595        152.90359222941748     
   13.795588265597083        1.3455218706558629E-003   1.9272115263079157        153.03500573555425     
   13.795699455422387        1.3453661255420429E-003   1.9277201241121400        153.16648494434685     
   13.795953207109724        1.3452104473123487E-003   1.9282509485804415        153.29802984967964     
   13.795833183762589        1.3450548065647632E-003   1.9288057674592849        153.42964044543254     
   13.795798392075111        1.3448992957678281E-003   1.9293134160348802        153.56131672548020     
   13.795649705610550        1.3447437854783959E-003   1.9298429559086410        153.69305868369173     
   13.796105286394658        1.3445883372124744E-003   1.9303767025318554        153.82486631393149     
   13.796256404555152        1.3444329951803331E-003   1.9309092636936731        153.95673961005878     
   13.795883296378740        1.3442776572706323E-003   1.9314323063999690        154.08867856592775     
   13.795925512489733        1.3441224333362205E-003   1.9319876802742113        154.22068317538859     
   13.795875135119916        1.3439672664475005E-003   1.9324928816913878        154.35275343228466     
   13.795855847686660        1.3438121480093301E-003   1.9330155799599247        154.48488933045664     
   13.795746940031590        1.3436571047813848E-003   1.9335404784379662        154.61709086373827     
   13.795807645590720        1.3435020893519138E-003   1.9340716773303772        154.74935802596090     
   13.795787075433998        1.3433471693676743E-003   1.9345898605137588        154.88169081094929     
   13.795916529572198        1.3431922958668848E-003   1.9351185404085121        155.01408921252363     
   13.796085728650816        1.3430374879653555E-003   1.9356786041162128        155.14655322450122     
   13.795850200538212        1.3428827429495329E-003   1.9361674484566449        155.27908284069241     
   13.795841774874948        1.3427280579701186E-003   1.9366934476518156        155.41167805490485     
   13.795855768084314        1.3425734686064990E-003   1.9372148667058773        155.54433886094054     
   13.796126813600164        1.3424189134095751E-003   1.9377414557808186        155.67706525259794     
   13.795787620237222        1.3422644170728243E-003   1.9382611311911753        155.80985722367055     
   13.796073638148613        1.3421099963430807E-003   1.9388079405374423        155.94271476794711     
   13.795829922135244        1.3419556256891786E-003   1.9393059311618752        156.07563787921268     
   13.795717629013215        1.3418013277712425E-003   1.9398039583758278        156.20862655124776     
   13.795787907017356        1.3416471501143373E-003   1.9403307839743675        156.34168077782880     
   13.795800357873681        1.3414929035740432E-003   1.9408462021054480        156.47480055272734     
   13.795994154250669        1.3413388037152169E-003   1.9413938075006754        156.60798586971242     
   13.795997348466191        1.3411847695649585E-003   1.9419466750949208        156.74123672254677     
   13.796035082583785        1.3410308021996116E-003   1.9424940523877492        156.87455310499021     
   13.796299679988879        1.3408768638477708E-003   1.9429999480593820        157.00793501079835     
   13.795978306985983        1.3407229898464094E-003   1.9435168016890494        157.14138243372295     
   13.796169274097945        1.3405692155700169E-003   1.9440565250886055        157.27489536751125     
   13.796127991851634        1.3404154723896441E-003   1.9445704771597752        157.40847380590705     
   13.795987861010572        1.3402617764583765E-003   1.9450791994256853        157.54211774264999     
   13.795686222139867        1.3401081658156293E-003   1.9455820985671661        157.67582717147604     
   13.796040376719850        1.3399546116008099E-003   1.9460986906001918        157.80960208611742     
   13.796052531250490        1.3398011789257096E-003   1.9466034550475684        157.94344248030214     
   13.795927511157991        1.3396477550399236E-003   1.9471145459087267        158.07734834775394     
   13.795815586013621        1.3394943785386456E-003   1.9476250177057093        158.21131968219478     
   13.795926936103687        1.3393411005298880E-003   1.9481323212445687        158.34535647734123     
   13.795889633969999        1.3391878347917532E-003   1.9486422949039159        158.47945872690698     
   13.795843559501192        1.3390346480027019E-003   1.9491519693888295        158.61362642460099     
   13.795962345733937        1.3388815638465379E-003   1.9496613637657860        158.74785956413010     
   13.795870589966215        1.3387285147310926E-003   1.9501753538912474        158.88215813919737     
   13.795704173397191        1.3385755263333849E-003   1.9506900937480400        159.01652214350119     
   13.795693393122876        1.3384226098220008E-003   1.9511897465936232        159.15095157073787     
   13.795483367269091        1.3382697693633484E-003   1.9516838095244324        159.28544641459985     
   13.795835995431720        1.3381169694060395E-003   1.9521885523317553        159.42000666877576     
   13.795470397076304        1.3379642173639477E-003   1.9526861951541934        159.55463232695132     
   13.795646521375540        1.3378115522760178E-003   1.9531919161178322        159.68932338280848     
   13.795535018138867        1.3376589420916088E-003   1.9536955871860890        159.82407983002619     
   13.795554574952700        1.3375063807566942E-003   1.9542039359297427        159.95890166228048     
   13.795490382954638        1.3373538934035711E-003   1.9547118468631974        160.09378887324397     
   13.795283303024993        1.3372014780362552E-003   1.9552112258207957        160.22874145658554     
   13.795475974807884        1.3370491227465509E-003   1.9557238783727091        160.36375940597179     
   13.795522918395216        1.3368968148589502E-003   1.9562276489847086        160.49884271506536     
   13.795918112289698        1.3367445814470519E-003   1.9567223001935348        160.63399137752600     
   13.795260594907662        1.3365924157262375E-003   1.9572176758159896        160.76920538701143     
   13.795231301477356        1.3364403056783077E-003   1.9577092227927417        160.90448473717493     
   13.795301175405058        1.3362882336735240E-003   1.9582063824998273        161.03982942166786     
   13.795154178273208        1.3361362509797443E-003   1.9586994923674199        161.17523943413744     
   13.795135851191390        1.3359843030984161E-003   1.9591966350049301        161.31071476822962     
   13.785647955961107        1.3358324460857769E-003   1.9593900958747379        161.44625541758612     
   13.795086640975523        1.3356806302386726E-003   1.9601836483692794        161.58186137584590     
   13.794768076159361        1.3355289026896636E-003   1.9606707056664545        161.71753263664652     
   13.794871991229241        1.3353772166528107E-003   1.9611674524753335        161.85326919362043     
   13.794781738608119        1.3352255978329405E-003   1.9616579419151472        161.98907104039972     
   13.794827139591568        1.3350740408832535E-003   1.9621521093520293        162.12493817061224     
   13.794727751712662        1.3349225497627350E-003   1.9626386317171483        162.26087057788322     
   13.794650174162063        1.3347711099251792E-003   1.9631281405736480        162.39686825583561     
   13.794562185251802        1.3346197405105199E-003   1.9636143305178186        162.53293119809018     
   13.794528494661547        1.3344684272906858E-003   1.9641004448665726        162.66905939826424     
   13.794649905204915        1.3343171825813424E-003   1.9645848181805101        162.80525284997290     
   13.794542235871674        1.3341659868529344E-003   1.9650681951242945        162.94151154682879     
   13.794271393076095        1.3340148609026746E-003   1.9655484040398206        163.07783548244188     
   13.794194787537021        1.3338637940909803E-003   1.9660351066537149        163.21422465041977     
   13.794093247004380        1.3337127868408003E-003   1.9665222860806346        163.35067904436812     
   13.794209023428143        1.3335618485387276E-003   1.9670148095223241        163.48719865788888     
   13.794067735345646        1.3334109661690828E-003   1.9675026384769130        163.62378348458333     
   13.793996418569508        1.3332601458692910E-003   1.9679891296358636        163.76043351804896     
   13.793788564678346        1.3331093900026722E-003   1.9684732514368786        163.89714875188119     
   13.794061233780297        1.3329586888022724E-003   1.9689639699331434        164.03392917967361     
   13.793891635484863        1.3328080509303431E-003   1.9694455411847447        164.17077479501765     
   13.793810197262253        1.3326574727867031E-003   1.9699278397034421        164.30768559150133     
   13.793668765783135        1.3325069576352845E-003   1.9704099040486953        164.44466156271281     
   13.793696487435325        1.3323565059090894E-003   1.9708931909370078        164.58170270223573     
   13.793518002856892        1.3322061120781164E-003   1.9713770166340772        164.71880900365190     
   13.793317879411077        1.3320557814491382E-003   1.9718562965110760        164.85598046054278     
   13.793419297067880        1.3319055104042965E-003   1.9723393530183986        164.99321706648561     
   13.793195744853612        1.3317553011230878E-003   1.9728192030860203        165.13051881505709     
   13.793192171148675        1.3316051517294860E-003   1.9733009524057170        165.26788569983069     
   13.792922736600293        1.3314550634996535E-003   1.9737736454181076        165.40531771437887     
   13.792910298358381        1.3313050384574040E-003   1.9742594426916609        165.54281485227168     
   13.792943826478608        1.3311550737298177E-003   1.9747414704336874        165.68037710707702     
   13.792770405449746        1.3310051652853710E-003   1.9752134853207199        165.81800447236103     
   13.792798760804960        1.3308553202241035E-003   1.9756988621207086        165.95569694168836     
   13.792965135400706        1.3307055422175449E-003   1.9761793328436175        166.09345450862102     
   13.792668449963928        1.3305558152839976E-003   1.9766585591143560        166.23127716671976     
   13.792552009307142        1.3304061572873011E-003   1.9771327796557163        166.36916490954366     
   13.792691746462499        1.3302565484744355E-003   1.9776156667331173        166.50711773064933     
   13.792426018709738        1.3301070045516020E-003   1.9780910320275307        166.64513562359184     
   13.792420209737925        1.3299575301476644E-003   1.9785745949291389        166.78321858192538     
   13.792221886382146        1.3298081106825764E-003   1.9790503950406222        166.92136659920078     
   13.792230501799331        1.3296587475549490E-003   1.9795353319888469        167.05957966896915     
   13.792190451868978        1.3295094496735213E-003   1.9800164185159324        167.19785778477774     
   13.792220347952910        1.3293602123526605E-003   1.9805046723635518        167.33620094017479     
   13.791982057459279        1.3292110459563651E-003   1.9809807415576759        167.47460912870386     
   13.792022415930390        1.3290619111428704E-003   1.9814731668462353        167.61308234390964     
   13.792302718318524        1.3289128479785251E-003   1.9819646232402703        167.75162057933420     
   13.791827276027123        1.3287638676362915E-003   1.9824007182834336        167.89022382851766     
   13.792160334113671        1.3286149219499030E-003   1.9828726503295491        168.02889208499906     
   13.791618718019309        1.3284660419907853E-003   1.9833083185253930        168.16762534231620     
   13.791303734343003        1.3283172349172645E-003   1.9837497116813831        168.30642359400488     
   13.791186549514888        1.3281684737830237E-003   1.9842140082998301        168.44528683360002     
   13.790991315803753        1.3280197737257462E-003   1.9846760361603704        168.58421505463483     
   13.791229177692724        1.3278711312921070E-003   1.9851453872100722        168.72320825064136     
   13.791114609789231        1.3277225449804071E-003   1.9856309163195043        168.86226641514943     
   13.791003266627660        1.3275740382012694E-003   1.9861174927436454        169.00138954168850     
   13.790925411280181        1.3274255828162099E-003   1.9865927222573092        169.14057762378746     
   13.791033508024597        1.3272771942524797E-003   1.9870650497471696        169.27983065497159     
   13.790844992103990        1.3271288452496642E-003   1.9875327861951415        169.41914862876703     
   13.790754385193571        1.3269805653570678E-003   1.9880018576640199        169.55853153869754     
   13.790374646470173        1.3268323479971088E-003   1.9884252874561397        169.69797937828616     
   13.790271512990703        1.3266841902604659E-003   1.9888624291686881        169.83749214105435     
   13.790174539109248        1.3265360967182904E-003   1.9893157541050266        169.97706982052279     
   13.780517276571237        1.3263880600284973E-003   1.9894892769998807        170.11671241021105     
   13.790087888237707        1.3262400815941767E-003   1.9902379462090283        170.25641990363727     
   13.789805834462076        1.3260921627359186E-003   1.9907069102539996        170.39619229431850     
   13.789686018796612        1.3259442898055490E-003   1.9911505666589258        170.53602957577124     
   13.789632921694407        1.3257964884337272E-003   1.9916106262421918        170.67593174151014     
   13.789462102014904        1.3256487449227624E-003   1.9920804396307434        170.81589878504943     
   13.789515548632540        1.3255010767878736E-003   1.9925623877393603        170.95593069990198     
   13.789403505880342        1.3253534395357943E-003   1.9930252792811880        171.09602747958019     
   13.789317305250414        1.3252058888793203E-003   1.9934848951970447        171.23618911759476     
   13.789287017110182        1.3250583798777155E-003   1.9939336327710666        171.37641560745607     
   13.789272075213900        1.3249109436668947E-003   1.9943976820187825        171.51670694267364     
   13.788707535259986        1.3247635415045182E-003   1.9948467695980376        171.65706311675461     
   13.788732178242157        1.3246162415671569E-003   1.9953077403649089        171.79748412320777     
   13.788672002967630        1.3244689735845317E-003   1.9957611433525155        171.93796995553924     
   13.788316960942344        1.3243217991018217E-003   1.9962097951583737        172.07852060725489     
   13.788518855080493        1.3241746159712794E-003   1.9966670330179332        172.21913607185942     
   13.788321410907171        1.3240275336749558E-003   1.9971130209293808        172.35981634285741     
   13.787958132557270        1.3238804943029013E-003   1.9975538739040057        172.50056141375183     
   13.787745626439801        1.3237335627162704E-003   1.9980147584818622        172.64137127804571     
   13.787829403480353        1.3235866361351596E-003   1.9984437062114697        172.78224592924121     
   13.787004397565248        1.3234397764344899E-003   1.9988852949408222        172.92318536083880     
   13.787566410547331        1.3232929929461895E-003   1.9993597484558481        173.06418956633996     
   13.787448064109702        1.3231462848919005E-003   1.9998037893645182        173.20525853924380     
   13.787350575208171        1.3229995795994199E-003   2.0002616768920833        173.34639227305036     
   13.787234068302471        1.3228529927527550E-003   2.0007255736924860        173.48759076125776     
   13.787418042982830        1.3227064275201030E-003   2.0012192771881838        173.62885399736408     
   13.787008981433893        1.3225599621711193E-003   2.0015975015972769        173.77018197486711     
   13.787003686757494        1.3224135120053963E-003   2.0020425222774541        173.91157468726314     
   13.786452851510704        1.3222671078058424E-003   2.0024809597473201        174.05303212804964     
   13.786519811365036        1.3221208131523393E-003   2.0029293544509992        174.19455429072121     
   13.786210351471409        1.3219745512469099E-003   2.0033819846501739        174.33614116877393     
   13.786456458238911        1.3218283414478053E-003   2.0038311532881479        174.47779275570269     
   13.786383673535719        1.3216822350644599E-003   2.0043277854172272        174.61950904500142     
   13.786246633558788        1.3215361182504779E-003   2.0047466391531752        174.76129003016464     
   13.785827994514960        1.3213901060150047E-003   2.0051705701429312        174.90313570468501     
   13.785938565922969        1.3212441212282358E-003   2.0056047375188091        175.04504606205705     
   13.785706141373677        1.3210982286528308E-003   2.0060792869182800        175.18702109577222     
   13.785915674635442        1.3209524106652729E-003   2.0065259138508376        175.32906079932394     
   13.785590601786197        1.3208065980678399E-003   2.0069653211154317        175.47116516620318     
   13.785525083190100        1.3206608433140973E-003   2.0074075344925477        175.61333418990267     
   13.785321250713638        1.3205152073694547E-003   2.0078499775434659        175.75556786391329     
   13.785173948768117        1.3203695693310348E-003   2.0082946807556703        175.89786618172641     
   13.784967880870724        1.3202240253277638E-003   2.0087357026193993        176.04022913683269     
   13.784838962493728        1.3200785300015257E-003   2.0091768499024831        176.18265672272261     
   13.784556855715365        1.3199330727789208E-003   2.0096147572342766        176.32514893288644     
   13.784553894388763        1.3197876976999675E-003   2.0100496258938119        176.46770576081477     
   13.784258728360642        1.3196423990954301E-003   2.0104827691766598        176.61032719999741     
   13.784142061258256        1.3194970748831958E-003   2.0109039754506424        176.75301324392399     
   13.783953872652376        1.3193519285203757E-003   2.0112952508248916        176.89576388608447     
   13.783774946433530        1.3192067533797413E-003   2.0117554285584838        177.03857911996727     
   13.783754360184489        1.3190616879311706E-003   2.0122158422488217        177.18145893906291     
   13.783633098594800        1.3189166226280781E-003   2.0126556470923931        177.32440333686009     
   13.783376927023996        1.3187716734953281E-003   2.0130857008699738        177.46741230684799     
   13.783035255923105        1.3186267265683145E-003   2.0135192980475161        177.61048584251563     
   13.783210480316129        1.3184819136070067E-003   2.0139588882412780        177.75362393735179     
   13.782933697990781        1.3183371062967554E-003   2.0143669590210389        177.89682658484540     
   13.782547288879037        1.3181923369481286E-003   2.0147986782935789        178.04009377848655     
   13.782642959385026        1.3180476844349498E-003   2.0152354896729596        178.18342551176244     
   13.782381681135586        1.3179030307767770E-003   2.0156681892240584        178.32682177816318     
   13.782249779715379        1.3177584536407036E-003   2.0160973163574805        178.47028257117714     
   13.782206506648066        1.3176139561267306E-003   2.0165241793517281        178.61380788429346     
   13.782024574550958        1.3174694921352782E-003   2.0169788205781880        178.75739771100129     
   13.781935215473665        1.3173251088636803E-003   2.0174054087970568        178.90105204478991     
   13.781893276650669        1.3171807539054923E-003   2.0178321590953829        179.04477087914788     
   13.781466135665536        1.3170364901182766E-003   2.0182562205009105        179.18855420756572     
   13.781359127678256        1.3168922814606140E-003   2.0186821493258975        179.33240202353201     
   13.781293967747484        1.3167481265099698E-003   2.0191078311719139        179.47631432053640     
   13.781261527664959        1.3166040490790040E-003   2.0195320042611136        179.62029109206861     
   13.780731363920784        1.3164599691448500E-003   2.0199523883290547        179.76433233161939     
   13.780557415028689        1.3163159730509213E-003   2.0203786091020777        179.90843803267765     
   13.780260849811572        1.3161719986553601E-003   2.0207951500427423        180.05260818873469     
   13.780250530829115        1.3160281506947376E-003   2.0212245512398970        180.19684279328087     
   13.780176369230778        1.3158843347851738E-003   2.0216504890483407        180.34114183980631     
   13.780028036072489        1.3157405604867149E-003   2.0220720816474143        180.48550532180295     
   13.779810475089690        1.3155968385050139E-003   2.0224861203464077        180.62993323276177     
   13.779536687417531        1.3154532343792138E-003   2.0229043920258549        180.77442556617436     
   13.779440335028605        1.3153096166249091E-003   2.0233304636558804        180.91898231553279     
   13.770952585169361        1.3151661281010194E-003   2.0235132113151155        181.06360347432860     
   13.779112915035640        1.3150226552324580E-003   2.0241782732566240        181.20828903605531     
   13.778975278316485        1.3148792053612455E-003   2.0246065954712238        181.35303899420506     
   13.778682943606871        1.3147358699817137E-003   2.0250236601051181        181.49785334227138     
   13.779040203535297        1.3145925869175652E-003   2.0254437361895432        181.64273207374822     
   13.778500931425119        1.3144493274125503E-003   2.0258640235970238        181.78767518212905     
   13.778239472346183        1.3143061515945309E-003   2.0262793275931545        181.93268266090885     
   13.778011389263392        1.3141630574756984E-003   2.0266932482758984        182.07775450358221     
   13.777759475980323        1.3140199419505653E-003   2.0271141691875361        182.22289070364366     
   13.777701034050143        1.3138769368262495E-003   2.0275366719117334        182.36809125458996     
   13.777724003019076        1.3137339882611045E-003   2.0279672082471123        182.51335614991675     
   13.777318779894157        1.3135910675114719E-003   2.0283767974021538        182.65868538312077     
   13.777374676486358        1.3134482223044479E-003   2.0288144392882468        182.80407894769928     
   13.777594764680170        1.3133054124488601E-003   2.0292222908836779        182.94953683714996     
   13.776911496867706        1.3131626918176009E-003   2.0296673754499981        183.09505904497112     
   13.776368474476032        1.3130200106939423E-003   2.0300548940288827        183.24064556466118     
   13.776515376539571        1.3128774093189204E-003   2.0304551970097853        183.38629638971935     
   13.776294826853666        1.3127348708725458E-003   2.0308626984282365        183.53201151364547     
   13.776253432760452        1.3125923228278873E-003   2.0312779712294291        183.67779092993987     
   13.775981913358471        1.3124499135816058E-003   2.0316881576657164        183.82363463210407     
   13.775791025831431        1.3123075271181141E-003   2.0320979083495194        183.96954261363874     
   13.775552854571933        1.3121651641021413E-003   2.0325098471828609        184.11551486804686     
   13.775442026074769        1.3120229124393831E-003   2.0329240412701406        184.26155138883075     
   13.775238009905015        1.3118806633058027E-003   2.0333349176803313        184.40765216949387     
   13.774938773744989        1.3117385064925836E-003   2.0337441349363377        184.55381720354097     
   13.774816148123998        1.3115963987877591E-003   2.0341560784756059        184.70004648447616     
   13.772720073462507        1.3114543683689129E-003   2.0345061225494985        184.84634000580516     
   13.774500640969324        1.3113123300020190E-003   2.0349760136902066        184.99269776103375     
   13.774238793050481        1.3111704164960312E-003   2.0353835077516544        185.13911974366931     
   13.774070534064691        1.3110285193535603E-003   2.0357884327861409        185.28560594721918     
   13.767009374207714        1.3108866882602234E-003   2.0359919211923598        185.43215636519187     
   13.773779546766969        1.3107449245841668E-003   2.0366100253880588        185.57877099109615     
   13.773329337146157        1.3106032376945806E-003   2.0370142313974604        185.72544981844214     
   13.773379824052832        1.3104615497420017E-003   2.0374250624434311        185.87219284073981     
   13.773116946660567        1.3103199699573936E-003   2.0378420134118036        186.01900005150125     
   13.772980623657959        1.3101784132834335E-003   2.0382603757728002        186.16587144423889     
   13.772439333146725        1.3100369369534114E-003   2.0386472831302958        186.31280701246462     
   13.772449002156868        1.3098954636075061E-003   2.0390546079244491        186.45980674969260     
   13.772371400794421        1.3097541195185906E-003   2.0394494585042993        186.60687064943849     
   13.772135533006045        1.3096127817374874E-003   2.0398479009543053        186.75399870521622     
   13.772122766836119        1.3094715227155902E-003   2.0402537710401063        186.90119091054328     
   13.771664363712871        1.3093302871662919E-003   2.0406556829127380        187.04844725893585     
   13.771539185807715        1.3091891534016329E-003   2.0410628868575915        187.19576774391311     
   13.771203182553537        1.3090480459183095E-003   2.0414645782326870        187.34315235899319     
   13.771207774515675        1.3089070159963115E-003   2.0418831702931493        187.49060109769644     
   13.770815836950545        1.3087660144084493E-003   2.0423273392073575        187.63811395354367     
   13.770792853624018        1.3086250874574034E-003   2.0427249543015327        187.78569092005665     
   13.770701400522780        1.3084842099645331E-003   2.0431174292531571        187.93333199075738     
   13.770343098931491        1.3083433991514769E-003   2.0435132530567057        188.08103715917042     
   13.770188739732541        1.3082026203720062E-003   2.0439073665992313        188.22880641881949     
   13.769914670068140        1.3080619262259324E-003   2.0443038915844727        188.37663976323117     
   13.769670183251250        1.3079212703941462E-003   2.0446996538931099        188.52453718593068     
   13.769431397190399        1.3077806797650035E-003   2.0450977152063241        188.67249868044667     
   13.768979944907944        1.3076401105644015E-003   2.0454891639737851        188.82052424030712     
   13.769105784271733        1.3074996353971877E-003   2.0458932050167893        188.96861385904194     
   13.768816378870698        1.3073592020635793E-003   2.0462892449802133        189.11676753018193     
   13.768504690098416        1.3072188163715925E-003   2.0466800575616539        189.26498524725767     
   13.768665667420938        1.3070785076838205E-003   2.0470822111594020        189.41326700380293     
   13.768181591084970        1.3069382530613235E-003   2.0474788994654420        189.56161279335129     
   13.768007313014193        1.3067980287133833E-003   2.0478753577911375        189.71002260943703     
   13.767704740828028        1.3066578751935777E-003   2.0482668541815903        189.85849644559624     
   13.767555549142740        1.3065177783388292E-003   2.0486646699997930        190.00703429536651     
   13.767260538640500        1.3063777285635145E-003   2.0490569979285356        190.15563615228578     
   13.767086317041375        1.3062377381067034E-003   2.0494546599594261        190.30430200989252     
   13.766860071724954        1.3060978060910999E-003   2.0498496472955781        190.45303186172831     
   13.766393124647564        1.3059579294043158E-003   2.0502558106056976        190.60182570133338     
   13.766447700762733        1.3058181062046651E-003   2.0505787006932747        190.75068352225162     
   13.765953801461361        1.3056783361120271E-003   2.0509631559090851        190.89960531802555     
   13.765927032753128        1.3055386220421448E-003   2.0513516690991440        191.04859108220128     
   13.765642822659427        1.3053989627641862E-003   2.0517442489617888        191.19764080832456     
   13.765543826716225        1.3052593579471611E-003   2.0521408112697879        191.34675448994264     
   13.764641069305203        1.3051198095794148E-003   2.0525223452512384        191.49593212060429     
   13.765122100274308        1.3049803153575676E-003   2.0529423738232442        191.64517369385885     
   13.765007389610624        1.3048408762007379E-003   2.0533389544243756        191.79447920325788     
   13.764737251384586        1.3047014914609812E-003   2.0537268206508621        191.94384864235280     
   13.764532235582733        1.3045621595232613E-003   2.0540890317325795        192.09328200469810     
   13.764079584158697        1.3044228834142469E-003   2.0544477610155916        192.24277928384768     
   13.763805460315975        1.3042836632976788E-003   2.0548148656019927        192.39234047335779     
   13.763320242491599        1.3041444960593034E-003   2.0551504530738631        192.54196556678568     
   13.763336568576802        1.3040053867639648E-003   2.0556190936395433        192.69165455768936     
   13.763356510502405        1.3038663310937588E-003   2.0559798174149884        192.84140743962928     
   13.763075609428945        1.3037273213744262E-003   2.0564194696347933        192.99122420616678     
   13.761926937501979        1.3035883806322825E-003   2.0567288640028281        193.14110485086331     
   13.762379952093548        1.3034494930541931E-003   2.0571255693601214        193.29104936728334     
   13.762236462811583        1.3033106441217638E-003   2.0575109215593796        193.44105774899143     
   13.761660529367974        1.3031718689326141E-003   2.0578269836981451        193.59112998955419     
   13.761402665367109        1.3030331412725268E-003   2.0582363034370270        193.74126608253903     
   13.761501027949160        1.3028944552127397E-003   2.0586516708820519        193.89146602151573     
   13.761281249035878        1.3027558284517361E-003   2.0590402626032080        194.04172980005384     
   13.761093970041376        1.3026172743823507E-003   2.0594188990090396        194.19205741172598     
   13.760911116745659        1.3024787582909417E-003   2.0598112387970682        194.34244885010486     
   13.760659082289505        1.3023403008702251E-003   2.0602075987944768        194.49290410876543     
   13.760465538286894        1.3022018907927419E-003   2.0606007501298045        194.64342318128323     
   13.760495342791121        1.3020635334832190E-003   2.0609855024967856        194.79400606123602     
   13.760174530122651        1.3019252493403268E-003   2.0613550092175204        194.94465274220207     
   13.759675990904466        1.3017870166645506E-003   2.0617190327644264        195.09536321776167     
   13.759005501030872        1.3016488325846510E-003   2.0620653396708213        195.24613748149710     
   13.759027878948253        1.3015106712163172E-003   2.0625186606086108        195.39697552699147     
   13.758822569582206        1.3013726195362245E-003   2.0628246518077096        195.54787734782866     
   13.758768329710511        1.3012346003356174E-003   2.0632520049065763        195.69884293759520     
   13.758475928672670        1.3010966259830450E-003   2.0636153079145552        195.84987228987742     
   13.758125267485692        1.3009586811922086E-003   2.0639643289670282        196.00096539826598     
   13.757878456119263        1.3008208219555512E-003   2.0643311258610302        196.15212225635054     
   13.757709449047800        1.3006830075295668E-003   2.0647034365407828        196.30334285772295     
   13.757270244149433        1.3005452469598121E-003   2.0650708665614310        196.45462719597666     
   13.757260716826567        1.3004075631333706E-003   2.0654536141381739        196.60597526470679     
   13.756976236324631        1.3002699191473480E-003   2.0658355448276513        196.75738705750985     
   13.756942263955423        1.3001323083395558E-003   2.0662160453422231        196.90886256798311     
   13.756524102773765        1.2999947721981495E-003   2.0666209197535563        197.06040178972702     
   13.756205795634418        1.2998573000963676E-003   2.0669529771715607        197.21200471634222     
   13.755877837599652        1.2997198276850500E-003   2.0672647380850164        197.36367134143143     
   13.755667139447997        1.2995824851666597E-003   2.0676647615822477        197.51540165859845     
   13.755331064342064        1.2994451481064485E-003   2.0680562731588932        197.66719566144974     
   13.755207353255656        1.2993078544644664E-003   2.0684421773340000        197.81905334359180     
   13.754282861807106        1.2991706611053886E-003   2.0687786257238963        197.97097469863388     
   13.754738530082289        1.2990334644210643E-003   2.0691731742486299        198.12295972018651     
   13.754367778329932        1.2988963788196275E-003   2.0695393842239791        198.27500840186173     
   13.754158843653132        1.2987593105410332E-003   2.0699060865201537        198.42712073727313     
   13.753628920649644        1.2986223405802959E-003   2.0702593964733089        198.57929672003579     
   13.753665443165374        1.2984853848076231E-003   2.0706381577813153        198.73153634376746     
   13.753525817688296        1.2983485081330824E-003   2.0709761260228441        198.88383960208563     
   13.753217742174336        1.2982116176522846E-003   2.0713644304363310        199.03620648861101     
   13.752734989364232        1.2980748704598214E-003   2.0717208194389789        199.18863699696576     
   13.752439911997543        1.2979381198249165E-003   2.0720963774347063        199.34113112077225     
   13.752503216915549        1.2978014536025994E-003   2.0724755430843307        199.49368885365647     
   13.752379221888766        1.2976648552186145E-003   2.0728647569581642        199.64631018924484     
   13.751736448632901        1.2975282367860741E-003   2.0731804234124436        199.79899512116648     
   13.744318115827930        1.2973917363265702E-003   2.0733914199439489        199.95174364305055     
   13.750604771228387        1.2972552617327325E-003   2.0738989755477033        200.10455574852890     
   13.751077245584487        1.2971188724808663E-003   2.0742742628718789        200.25743143123583     
   13.750913172950900        1.2969824549290147E-003   2.0746951474191095        200.41037068480594     
   13.750051032308049        1.2968461945053428E-003   2.0750110101760657        200.56337350287646     
   13.750317880412101        1.2967099210802852E-003   2.0754178547205040        200.71643987908561     
   13.750112925652429        1.2965737406674767E-003   2.0757762513505069        200.86956980707359     
   13.749626339062104        1.2964375485500952E-003   2.0760773448299519        201.02276328048353     
   13.749339121739682        1.2963014956656244E-003   2.0764415971415446        201.17602029295813     
   13.749487253568125        1.2961654360958000E-003   2.0769245135764343        201.32934083814314     
   13.748958434243495        1.2960294681352662E-003   2.0772528242371124        201.48272490968614     
   13.748841462355477        1.2958935158594669E-003   2.0776119715615602        201.63617250123630     
   13.748618721894205        1.2957576539909428E-003   2.0779755021808577        201.78968360644416     
   13.748068177137636        1.2956217981709337E-003   2.0782692432463925        201.94325821896200     
   13.748071342017743        1.2954860610232737E-003   2.0786413074440975        202.09689633244446     
   13.747750625182707        1.2953503594892368E-003   2.0789896789780227        202.25059794054755     
   13.747351395083550        1.2952146770940642E-003   2.0793094657785840        202.40436303692908     
   13.747419016041100        1.2950790572013428E-003   2.0796721164138838        202.55819161524889     
   13.746812178687998        1.2949435133305400E-003   2.0800271418769820        202.71208366916881     
   13.746463682981089        1.2948079892057952E-003   2.0803760650551344        202.86603919235179     
   13.746234288992429        1.2946725326743343E-003   2.0807338700462648        203.02005817846282     
   13.745906719234629        1.2945371399047726E-003   2.0810890737069574        203.17414062116885     
   13.745810442439266        1.2944017894886458E-003   2.0814826497185699        203.32828651413871     
   13.745644584922593        1.2942664958498439E-003   2.0818864455928843        203.48249585104307     
   13.745553537654393        1.2941312523724498E-003   2.0822732645813731        203.63676862555394     
   13.745360075063822        1.2939960674286293E-003   2.0826319293198043        203.79110483134627     
   13.744899180399518        1.2938609266654397E-003   2.0830011174730449        203.94550446209581     
   13.744645098281030        1.2937258506536045E-003   2.0833246685373608        204.09996751148043     
   13.744247225142804        1.2935908268380926E-003   2.0836446597004041        204.25449397318005     
   13.743821664006589        1.2934558535665826E-003   2.0839476766099572        204.40908384087587     
   13.743651410368363        1.2933209189528721E-003   2.0843041560345918        204.56373710825221     
   13.743204749807051        1.2931860619471382E-003   2.0846172538979957        204.71845376899404     
   13.743013611098466        1.2930512187081396E-003   2.0849912925163938        204.87323381678937     
   13.742639858806099        1.2929164608494873E-003   2.0853127696243035        205.02807724532670     
   13.742420708850156        1.2927817505810938E-003   2.0856615637542912        205.18298404829685     
   13.742003915296355        1.2926470913693995E-003   2.0860141300553940        205.33795421939325     
   13.741626879472152        1.2925124798961985E-003   2.0863628280373421        205.49298775231119     
   13.741547336116870        1.2923779256223511E-003   2.0867302636346272        205.64808464074687     
   13.741258919271715        1.2922434171611544E-003   2.0870936720000981        205.80324487839931     
   13.741114812005888        1.2921089781868960E-003   2.0874997690129833        205.95846845896932     
   13.740939791626065        1.2919745882443189E-003   2.0878904632602824        206.11375537615919     
   13.740815922222149        1.2918402437701465E-003   2.0882538466104252        206.26910562367360     
   13.740465470130559        1.2917059432341327E-003   2.0885922693374592        206.42451919521940     
   13.740083124301140        1.2915717080708823E-003   2.0889242941329873        206.57999608450382     
   13.739874896235795        1.2914375125706772E-003   2.0892606979798023        206.73553628523871     
   13.739240460487217        1.2913033792284069E-003   2.0895951350787376        206.89113979113512     
   13.739555563605316        1.2911692967962970E-003   2.0899429151138200        207.04680659590798     
   13.738898440076628        1.2910352698537930E-003   2.0902869435981266        207.20253669327374     
   13.738588565760402        1.2909012951122739E-003   2.0906843675969995        207.35833007695010     
   13.738482946051752        1.2907673617912308E-003   2.0910221164922591        207.51418674065727     
   13.738163049079480        1.2906334917945576E-003   2.0913552623510272        207.67010667811775     
   13.737891294135290        1.2904996718242673E-003   2.0916862077715295        207.82608988305560     
   13.737612050693496        1.2903658952420935E-003   2.0920120554845658        207.98213634919620     
   13.737080418009564        1.2902321826125359E-003   2.0923444911077085        208.13824607026942     
   13.736702979825020        1.2900985162488669E-003   2.0926768908618807        208.29441904000433     
   13.736517091368228        1.2899649055948112E-003   2.0930111138408956        208.45065525213269     
   13.736134499731959        1.2898313383866119E-003   2.0933337567822572        208.60695470038920     
   13.736057503207928        1.2896978314465321E-003   2.0936719862332995        208.76331737851024     
   13.735341897911448        1.2895643731676528E-003   2.0939657551326647        208.91974328023375     
   13.735072451390399        1.2894309654360567E-003   2.0943210564804442        209.07623239929976     
   13.734883414253833        1.2892976131908015E-003   2.0946639887051197        209.23278472945123     
   13.734557516332240        1.2891643117615890E-003   2.0950047901388436        209.38940026443149     
   13.734293297411879        1.2890310598428210E-003   2.0953495071025872        209.54607899798751     
   13.734361333985520        1.2888978613444775E-003   2.0956868895901586        209.70282092386776     
   13.733575056270585        1.2887647143526397E-003   2.0960201330979675        209.85962603582215     
   13.733533485965991        1.2886316202973147E-003   2.0963594998980501        210.01649432760399     
   13.732617707753814        1.2884985751022023E-003   2.0966830878241973        210.17342579296684     
   13.732682659447892        1.2883655828761502E-003   2.0970275976532560        210.33042042566791     
   13.724904174530847        1.2882326441464417E-003   2.0971596698261936        210.48747821946608     
   13.732129236353959        1.2880997543232161E-003   2.0977017965534808        210.64459916812157     
   13.731796229836492        1.2879669167032532E-003   2.0980377783063346        210.80178326539712     
   13.731497057135661        1.2878341325657755E-003   2.0983744189047719        210.95903050505876     
   13.731285055660560        1.2877014032321697E-003   2.0987096525699322        211.11634088087220     
   13.730805557967813        1.2875687153344141E-003   2.0990441285826238        211.27371438660742     
   13.730648661616012        1.2874360866254007E-003   2.0993804795816566        211.43115101603507     
   13.730542452580464        1.2873035012755071E-003   2.0997144133184094        211.58865076292852     
   13.729510115370152        1.2871709760600529E-003   2.1000352787866388        211.74621362106328     
   13.729621191533653        1.2870385032936690E-003   2.1003837854422871        211.90383958421685     
   13.729294172571347        1.2869060713728534E-003   2.1007177892705498        212.06152864616877     
   13.729037756180139        1.2867737012305120E-003   2.1010493908324421        212.21928080070131     
   13.728786566431198        1.2866413807435364E-003   2.1013843401631846        212.37709604159684     
   13.728498105495579        1.2865090989896237E-003   2.1017182706893540        212.53497436264311     
   13.728140027902198        1.2863768745606258E-003   2.1020512664377473        212.69291575762728     
   13.727894305327789        1.2862447251711338E-003   2.1023832010351255        212.85092022033962     
   13.727550453790929        1.2861125963362320E-003   2.1027160004093841        213.00898774457264     
   13.727324549263873        1.2859805260908022E-003   2.1030481855095138        213.16711832412116     
   13.726899161348740        1.2858485109267309E-003   2.1033776784625520        213.32531195278102     
   13.726572963191257        1.2857165592729857E-003   2.1037094417444204        213.48356862435227     
   13.726139735672696        1.2855846330316588E-003   2.1040378179340764        213.64188833263438     
   13.726017790792016        1.2854527783808384E-003   2.1043710979537291        213.80027107143169     
   13.725472012155208        1.2853209587515252E-003   2.1047040968196304        213.95871683454891     
   13.724973737850076        1.2851891918138373E-003   2.1050485753320083        214.11722561579373     
   13.724977681697434        1.2850574901088966E-003   2.1053612105563126        214.27579740897525     
   13.724618064850862        1.2849258263525191E-003   2.1056854368586722        214.43443220790604     
   13.724421789337635        1.2847942312353030E-003   2.1060169777794804        214.59313000639969     
   13.724051270586006        1.2846626628463277E-003   2.1063128323654499        214.75189079827217     
   13.723728770023117        1.2845311572770529E-003   2.1066333714507075        214.91071457734182     
   13.723332611744903        1.2843996958840623E-003   2.1069528003639051        215.06960133742911     
   13.722983423443122        1.2842683044632134E-003   2.1072710458462280        215.22855107235733     
   13.722761740455494        1.2841369444032741E-003   2.1075933650738548        215.38756377595101     
   13.722225960652811        1.2840056325573264E-003   2.1079095264898773        215.54663944203662     
   13.722151982870857        1.2838743846017957E-003   2.1082327941547914        215.70577806444447     
   13.721778249406325        1.2837431694564202E-003   2.1085512914208597        215.86497963700543     
   13.721393726295219        1.2836120178063369E-003   2.1088719491566796        216.02424415355401     
   13.711433997402565        1.2834809211388456E-003   2.1089204713150105        216.18357160792468     
   13.720732710351502        1.2833498732201100E-003   2.1095087049896319        216.34296199395698     
   13.720380778124225        1.2832188636638037E-003   2.1098272422590529        216.50241530549059     
   13.720001172504904        1.2830879139945240E-003   2.1101459432735563        216.66193153636826     
   13.719854819919554        1.2829570172005213E-003   2.1104665030818559        216.82151068043450     
   13.719505809427574        1.2828261631923393E-003   2.1107870068698538        216.98115273153707     
   13.719119494396873        1.2826953815799711E-003   2.1111055729496822        217.14085768352459     
   13.718184403596187        1.2825646111470699E-003   2.1114097779871006        217.30062553024840     
   13.718658269822830        1.2824339127214483E-003   2.1117580007322592        217.46045626556293     
   13.718265139413202        1.2823032621060322E-003   2.1120915472355359        217.62034988332368     
   13.717972299891835        1.2821726516390663E-003   2.1124311251391497        217.78030637738934     
   13.717802728601686        1.2820421036256460E-003   2.1127746221191108        217.94032574162034     
   13.717484789681947        1.2819116110197625E-003   2.1131105757254098        218.10040796987866     
   13.716922853336285        1.2817811661961162E-003   2.1134297864220244        218.26055305602978     
   13.716737224844444        1.2816507713037078E-003   2.1137386195903693        218.42076099394106     
   13.716291321791964        1.2815204104845066E-003   2.1140432441281787        218.58103177748220     
   13.716163417884834        1.2813900973384568E-003   2.1143455914922682        218.74136540052484     
   13.715678280336247        1.2812598762848013E-003   2.1146358898378983        218.90176185694276     
   13.715198713941065        1.2811296492998955E-003   2.1149355152768985        219.06222114061251     
   13.714959883497917        1.2809995067673329E-003   2.1152373624818761        219.22274324541218     
   13.714347526971931        1.2808694172370978E-003   2.1155293138164408        219.38332816522342     
   13.713980678077730        1.2807393528430013E-003   2.1158496024575979        219.54397589392934     
   13.713918463247582        1.2806093820374571E-003   2.1161743690069392        219.70468642541445     
   13.713679649730301        1.2804794144684211E-003   2.1164841118884565        219.86545975356756     
   13.713513060485662        1.2803495105172095E-003   2.1167920406862319        220.02629587227796     
   13.712537649526144        1.2802196589443426E-003   2.1170933079644012        220.18719477543851     
   13.712240818038378        1.2800898374391275E-003   2.1174194232233496        220.34815645694349     
   13.712054660857268        1.2799600998877195E-003   2.1177489478789755        220.50918091068971     
   13.711915091386677        1.2798304009037944E-003   2.1180830476189700        220.67026813057660     
   13.711802094403049        1.2797007929429794E-003   2.1184492253125948        220.83141811050550     
   13.711617396755786        1.2795711643280065E-003   2.1188268907689585        220.99263084438022     
   13.711260590357668        1.2794415934465420E-003   2.1191251810089362        221.15390632610709     
   13.710879682377179        1.2793121221951324E-003   2.1194194517267770        221.31524454959418     
   13.710369981228904        1.2791826333344496E-003   2.1197043879520745        221.47664550875282     
   13.710018920612985        1.2790532231368502E-003   2.1200080879106382        221.63810919749514     
   13.709592497512711        1.2789239137461384E-003   2.1202951335681997        221.79963560973749     
   13.709282493791390        1.2787946068203171E-003   2.1205956081765076        221.96122473939730     
   13.708892874441128        1.2786653320819978E-003   2.1208924151706219        222.12287658039429     
   13.708768335762693        1.2785361629397923E-003   2.1211492229896853        222.28459112665098     
   13.707956742112520        1.2784070216732290E-003   2.1214512570906643        222.44636837209225     
   13.699307785301766        1.2782778727730162E-003   2.1215446014055108        222.60820831064498     
   13.707372024894749        1.2781488300787533E-003   2.1220839219330605        222.77011093623858     
   13.707221265704923        1.2780198323533998E-003   2.1224194885906713        222.93207624280441     
   13.706277036827965        1.2778908924671196E-003   2.1227266472201465        223.09410422427749     
   13.706522518978122        1.2777619711874431E-003   2.1230550736156877        223.25619487459306     
   13.706223324472157        1.2776331211783194E-003   2.1233704942794804        223.41834818769033     
   13.705888308018469        1.2775043111884221E-003   2.1236813069673857        223.58056415751079     
   13.705400655466670        1.2773755415012961E-003   2.1239848136894466        223.74284277799714     
   13.705263748854389        1.2772468478521378E-003   2.1242909603349860        223.90518404309563     
   13.704847902488579        1.2771181985222328E-003   2.1245909343837237        224.06758794675446     
   13.704535972674929        1.2769895892058866E-003   2.1248947279350832        224.23005448292423     
   13.704036655434653        1.2768610114062683E-003   2.1251973068050125        224.39258364555718     
   13.703722547105990        1.2767324777060516E-003   2.1254972006685025        224.55517542860926     
   13.703490483814942        1.2766040244005089E-003   2.1258015540868520        224.71782982603744     
   13.703239381407782        1.2764755885381754E-003   2.1261031156709840        224.88054683180195     
   13.702767774483936        1.2763472103411581E-003   2.1264043016034004        225.04332643986564     
   13.702220490091880        1.2762189131024163E-003   2.1266996754837417        225.20616864419273     
   13.702043513342769        1.2760906554201354E-003   2.1270049460351652        225.36907343875018     
   13.701598905390663        1.2759624372941786E-003   2.1273055595552659        225.53204081750729     
   13.701160245343367        1.2758342637748570E-003   2.1275992722659622        225.69507077443700     
   13.700996130605223        1.2757061112431951E-003   2.1279072698472912        225.85816330351238     
   13.700616677136937        1.2755780487535629E-003   2.1282065378900845        226.02131839871089     
   13.700361975411035        1.2754499839465667E-003   2.1285084638001357        226.18453605401069     
   13.699769908417217        1.2753220095238216E-003   2.1288019289426026        226.34781626339361     
   13.699518955423018        1.2751941209892324E-003   2.1291044971201316        226.51115902084371     
   13.699203234407417        1.2750662113568017E-003   2.1294035900040482        226.67456432034695     
   13.698935886255946        1.2749383875255299E-003   2.1297032099510678        226.83803215589165     
   13.698583367258529        1.2748105935029201E-003   2.1300001805247950        227.00156252146934     
   13.698023114963563        1.2746828900097582E-003   2.1302933985229968        227.16515541107279     
   13.697730485765627        1.2745551931457300E-003   2.1305906558438470        227.32881081869826     
   13.697365979938374        1.2744275586537047E-003   2.1308866258038970        227.49252873834328     
   13.697071564192287        1.2742999303833559E-003   2.1311837745064994        227.65630916400940     
   13.696637313447283        1.2741724022562702E-003   2.1314764972262434        227.82015208969878     
   13.696335972664320        1.2740449176398697E-003   2.1317719336731895        227.98405750941728     
   13.695970653213953        1.2739174955613347E-003   2.1320657002609615        228.14802541717262     
   13.695834678309424        1.2737900843988546E-003   2.1323588039608161        228.31205580697500     
   13.695175637989816        1.2736627634131663E-003   2.1326145199272584        228.47614867283701     
   13.694949007000785        1.2735354443659213E-003   2.1329437368783672        228.64030400877397     
   13.694358713150738        1.2734081873723984E-003   2.1332335580703741        228.80452180880360     
   13.693987810857676        1.2732810242688808E-003   2.1334837877004764        228.96880206694459     
   13.693613210555947        1.2731538366707925E-003   2.1337734556576402        229.13314477722082     
   13.693214057995061        1.2730267242707569E-003   2.1340640498635759        229.29754993365603     
   13.692995357265351        1.2728996600710285E-003   2.1343575603820364        229.46201753027839     
   13.692512038252493        1.2727726578264272E-003   2.1346528579545070        229.62654756111613     
   13.692144743296620        1.2726456848331806E-003   2.1349468592024561        229.79114002020222     
   13.691756634085143        1.2725187838165302E-003   2.1352532298464251        229.95579490157144     
   13.691100864590720        1.2723919346932960E-003   2.1355183378812983        230.12051219926002     
   13.690655900621259        1.2722651063967968E-003   2.1358094134291052        230.28529190730785     
   13.690590664677464        1.2721383074727809E-003   2.1360996863125381        230.45013401975683     
   13.690085513989112        1.2720115980471996E-003   2.1363390953798613        230.61503853065020     
   13.689601630854602        1.2718849088196251E-003   2.1366305700268229        230.78000543403621     
   13.689517492033726        1.2717583132479484E-003   2.1369486204018968        230.94503472396275     
   13.689235356840108        1.2716317108695089E-003   2.1372487248168248        231.11012639448242     
   13.688859732883799        1.2715052080444294E-003   2.1375760142225646        231.27528043964827     
   13.688455554928749        1.2713787113739624E-003   2.1378460214457240        231.44049685351737     
   13.687692300494231        1.2712522620521520E-003   2.1381329631020631        231.60577563014920     
   13.687597948000542        1.2711259198493132E-003   2.1383896873091159        231.77111676360377     
   13.687177566582147        1.2709995216082161E-003   2.1386787167576342        231.93652024794639     
   13.686863752867719        1.2708732462901979E-003   2.1389611163904805        232.10198607724215     
   13.686457131458338        1.2707470416279071E-003   2.1392417660659810        232.26751424556087     
   13.686290455914481        1.2706208317120962E-003   2.1395420895387507        232.43310474697336     
   13.685617923295091        1.2704946833312250E-003   2.1398423588355269        232.59875757555358     
   13.684917755132991        1.2703686145269363E-003   2.1401352358211079        232.76447272537709     
   13.685041963662515        1.2702425479731660E-003   2.1404217264954837        232.93025019052317     
   13.684679326612939        1.2701165054859011E-003   2.1407074136115134        233.09608996507262     
   13.684550947532585        1.2699905475314899E-003   2.1410338135474558        233.26199204310936     
   13.684076723687948        1.2698646551706392E-003   2.1413163745055623        233.42795641871948     
   13.683770016731531        1.2697387871953199E-003   2.1416001234340851        233.59398308599111     
   13.683519291281700        1.2696129713030272E-003   2.1418840454203996        233.76007203901526     
   13.682976251912942        1.2694871897593702E-003   2.1421671564694158        233.92622327188556     
   13.682615944640240        1.2693614815056278E-003   2.1424465331920883        234.09243677869850     
   13.682283797021066        1.2692358075402004E-003   2.1427308998156986        234.25871255355182     
   13.681822418057481        1.2691101894570212E-003   2.1430142598542976        234.42505059054693     
   13.681558897926662        1.2689846295015506E-003   2.1432962629152863        234.59145088378708     
   13.681163042896250        1.2688591113771033E-003   2.1435792986706881        234.75791342737855     
   13.680720085240747        1.2687335629893136E-003   2.1438604357881377        234.92443821542918     
   13.680446763492693        1.2686081866765027E-003   2.1441417273451107        235.09102524205036     
   13.680020889235442        1.2684827702595383E-003   2.1444248243236519        235.25767450135487     
   13.679746681875079        1.2683574261220982E-003   2.1447055668644204        235.42438598745900     
   13.679308441628871        1.2682321214088250E-003   2.1449863621448064        235.59115969448101     
   13.678981895890081        1.2681068679230977E-003   2.1452640801800218        235.75799561654227     
   13.678333556617947        1.2679816758206384E-003   2.1455020798647770        235.92489374776497     
   13.677676641669095        1.2678565124631649E-003   2.1457904238529935        236.09185408227700     
   13.677146754282553        1.2677314168688543E-003   2.1460587883843258        236.25887661420472     
   13.676954694553155        1.2676063512975593E-003   2.1463370487979052        236.42596133767998     
   13.676535464013226        1.2674813418620061E-003   2.1466124669921465        236.59310824683604     
   13.676134390842693        1.2673563730746314E-003   2.1468885155948803        236.76031733580865     
   13.675696466021259        1.2672314357852056E-003   2.1471615980996637        236.92758859873615     
   13.675518713482319        1.2671065844915095E-003   2.1474450287085229        237.09492202975974     
   13.675318314782400        1.2669817475420247E-003   2.1477131673682939        237.26231762302257     
   13.674644043966341        1.2668569571923640E-003   2.1479797735575148        237.42977537267103     
   13.674504439072313        1.2667322283142989E-003   2.1482516251119312        237.59729527285330     
   13.674240579131100        1.2666075401312055E-003   2.1485221910023071        237.76487731772016     
   13.673649024676138        1.2664829035881086E-003   2.1487913998183839        237.93252150142561     
   13.673155039428750        1.2663582982813744E-003   2.1490568803923167        238.10022781812526     
   13.672656475668219        1.2662337393077436E-003   2.1493224325624887        238.26799626197712     
   13.672605581052718        1.2661092486004090E-003   2.1496442289881132        238.43582682714299     
   13.672329094764290        1.2659848031208298E-003   2.1499127420826962        238.60371950778648     
   13.671692844166300        1.2658604028878420E-003   2.1501816665056506        238.77167429807346     
   13.671579553526598        1.2657360342244327E-003   2.1504464077773973        238.93969119217218     
   13.670999041664190        1.2656117184204380E-003   2.1507122603566939        239.10777018425489     
   13.670571268457408        1.2654874386965013E-003   2.1509774037641720        239.27591126849453     
   13.670131140868692        1.2653632181026284E-003   2.1512460264979998        239.44411443906674     
   13.669823930774825        1.2652390398931123E-003   2.1515696085275340        239.61237969015127     
   13.669407306364235        1.2651149177042096E-003   2.1518455510055037        239.78070701592887     
   13.668831380796988        1.2649908405598710E-003   2.1521495111284801        239.94909641058356     
   13.668801114741290        1.2648667928438870E-003   2.1524238763994297        240.11754786830184     
   13.668414593488023        1.2647428068367132E-003   2.1526911419749526        240.28606138327260     
   13.667957430049333        1.2646188632635779E-003   2.1529540519243322        240.45463694968649     
   13.667566571292365        1.2644949707508318E-003   2.1532225777684926        240.62327456173861     
   13.667156270773129        1.2643711117997284E-003   2.1534931957794266        240.79197421362500     
   13.666802328882675        1.2642473013190607E-003   2.1537697770604507        240.96073589954463     
   13.666121915570004        1.2641235424299419E-003   2.1540404648482139        241.12955961369934     
   13.665789796206585        1.2639998318073650E-003   2.1542524898044939        241.29844535029315     
   13.665984033411769        1.2638761555198298E-003   2.1545792740127188        241.46739310353303     
   13.665043490203969        1.2637525422788906E-003   2.1548413012122891        241.63640286762751     
   13.664839127004740        1.2636289660767075E-003   2.1550945373159096        241.80547463678980     
   13.664509461674418        1.2635054358701059E-003   2.1553529378487610        241.97460840523303     
   13.663872875056173        1.2633819460583420E-003   2.1556104654761947        242.14380416717464     
   13.663492511223492        1.2632585154675607E-003   2.1558774565684655        242.31306191683373     
   13.663153241868516        1.2631351226975124E-003   2.1561522626600111        242.48238164843349     
   13.662435526440193        1.2630117758136183E-003   2.1564567549672824        242.65176335619694     
   13.654375544357157        1.2628884740941496E-003   2.1565008824344254        242.82120703435262     
   13.662036841319008        1.2627652193702645E-003   2.1569748456349402        242.99071267712930     
   13.661632522008004        1.2626420061789346E-003   2.1572376819005110        243.16028027875990     
   13.661535981654927        1.2625188464162576E-003   2.1574994946515931        243.32990983347926     
   13.660865920155143        1.2623957284693601E-003   2.1577687124754141        243.49960133552474     
   13.660609648699486        1.2622726574901466E-003   2.1580326062023940        243.66935477913614     
   13.660011428790435        1.2621496319158206E-003   2.1583015483097392        243.83917015855675     
   13.659643375968919        1.2620266502292689E-003   2.1585716705525684        244.00904746803076     
   13.659328992725611        1.2619037135607682E-003   2.1588492560489390        244.17898670180645     
   13.659165168055258        1.2617808239158204E-003   2.1591137987382645        244.34898785413432     
   13.657953240278031        1.2616579858780873E-003   2.1593208784933724        244.51905091926699     
   13.657750541384326        1.2615351838024935E-003   2.1595782743971719        244.68917589145957     
   13.657726964266256        1.2614124353796982E-003   2.1598518059039575        244.85936276497128     
   13.657181544612444        1.2612897229795173E-003   2.1601100998624587        245.02961153406204     
   13.656900356954409        1.2611670657812872E-003   2.1604102745543510        245.19992219299485     
   13.656400614320647        1.2610444458090388E-003   2.1606457787206645        245.37029473603596     
   13.655908045858201        1.2609218773631319E-003   2.1609112926640868        245.54072915745354     
   13.655461812751772        1.2607993573466789E-003   2.1611520846720573        245.71122545151846     
   13.655387707831586        1.2606768680517926E-003   2.1614739067576667        245.88178361250542     
   13.655045148604563        1.2605544331956075E-003   2.1617388227775596        246.05240363468889     
   13.654674719999861        1.2604320371325008E-003   2.1619912817278406        246.22308551234863     
   13.654094014489969        1.2603096925681383E-003   2.1622443331523882        246.39382923976601     
   13.653496526888759        1.2601874004380140E-003   2.1624868511950903        246.56463481122506     
   13.653161943406076        1.2600651521029226E-003   2.1627376460472720        246.73550222101204     
   13.652672744631204        1.2599429266459293E-003   2.1629915169914580        246.90643146341611     
   13.652330514444733        1.2598207808091168E-003   2.1632407581049655        247.07742253272957     
   13.651757089108006        1.2596986593376817E-003   2.1634946849630579        247.24847542324642     
   13.651491464053390        1.2595765779532038E-003   2.1637525288758934        247.41959012926418     
   13.651095757710079        1.2594545385497991E-003   2.1640110094152987        247.59076664508132     
   13.650695554322112        1.2593325692726802E-003   2.1642662737108398        247.76200496500158     
   13.650200307317407        1.2592106315896562E-003   2.1645251000818315        247.93330508332841     
   13.649894463531263        1.2590887484675030E-003   2.1648021710069862        248.10466699437006     
   13.649503098616144        1.2589668989795779E-003   2.1650255692201230        248.27609069243607     
   13.648871867783374        1.2588450943868883E-003   2.1652753056018175        248.44757617184030     
   13.648655986556196        1.2587233158575897E-003   2.1655494860129267        248.61912342689638     
   13.647867582922393        1.2586016326877655E-003   2.1657485682045623        248.79073245192308     
   13.647535369868885        1.2584799488558189E-003   2.1660661333559172        248.96240324124156     
   13.647185170070054        1.2583583502680375E-003   2.1663306392235713        249.13413578917388     
   13.646933118413484        1.2582367571543505E-003   2.1665892419636736        249.30593009004684     
   13.646405713960029        1.2581152357407865E-003   2.1668394457042015        249.47778613818775     
   13.646013562446560        1.2579937287235800E-003   2.1670754805687347        249.64970392792887     
   13.645843089822394        1.2578722668963689E-003   2.1673905176389296        249.82168345360301     
   13.645146056929747        1.2577508901239428E-003   2.1676055869461313        249.99372470954717     
   13.644935310364078        1.2576295339210262E-003   2.1678549404285041        250.16582769009926     
   13.644354179492050        1.2575082154943570E-003   2.1682631911430210        250.33799238960256     
   13.644615530000179        1.2573869612491544E-003   2.1685316766546170        250.51021880240020     
   13.644337925216837        1.2572657401988827E-003   2.1687917399888974        250.68250692283891     
   13.643761848703850        1.2571445638163386E-003   2.1690215611699761        250.85485674526842     
   13.643260210839166        1.2570234320604659E-003   2.1692600872411556        251.02726826404157     
   13.642890093369552        1.2569023251003330E-003   2.1695070348975221        251.19974147351314     
   13.642555845559739        1.2567813060028231E-003   2.1697676158489392        251.37227636803888     
   13.642198410526222        1.2566602969807312E-003   2.1700195768602319        251.54487294198134     
   13.641603375500361        1.2565393179276348E-003   2.1702719310044305        251.71753118970238     
   13.641413108670280        1.2564184384344032E-003   2.1705245674110647        251.89025110556645     
   13.640718950855261        1.2562975572991038E-003   2.1707708942431649        252.06303268394285     
   13.640420235389520        1.2561767505604544E-003   2.1710216623034624        252.23587591920210     
   13.640199224312147        1.2560559752851689E-003   2.1712705091866487        252.40878080571716     
   13.639602001608443        1.2559352406531568E-003   2.1715164072213571        252.58174733786441     
   13.639122559513618        1.2558145543268202E-003   2.1717605783753156        252.75477551002336     
   13.638885128936513        1.2556939029951257E-003   2.1720033270431536        252.92786531657453     
   13.638384055256868        1.2555732845365665E-003   2.1723051147510795        253.10101675190231     
   13.638265777469144        1.2554527756546594E-003   2.1725554460666623        253.27422981039365     
   13.629736803163205        1.2553322188882147E-003   2.1725969972645287        253.44750448643777     
   13.637226911093711        1.2552117795737812E-003   2.1730502394050997        253.62084077442685     
   13.636703070556818        1.2550913347165636E-003   2.1732949348239878        253.79423866875578     
   13.636378523348286        1.2549709514104580E-003   2.1735335549808110        253.96769816382172     
   13.635928745501051        1.2548506761164032E-003   2.1737530042992361        254.14121925402569     
   13.635003613781397        1.2547303371532913E-003   2.1739111621739236        254.31480193376939     
   13.634640106664847        1.2546100983880511E-003   2.1741589924068436        254.48844619745987     
   13.634191370395971        1.2544899130828230E-003   2.1744008478296966        254.66215203950452     
   13.633873313098361        1.2543697344681479E-003   2.1746478498943986        254.83591945431408     
   13.633532414602762        1.2542496451308422E-003   2.1748900685464427        255.00974843630280     
   13.633083319192018        1.2541295831928513E-003   2.1751320973322601        255.18363897988655     
   13.632831721827706        1.2540095449919100E-003   2.1753832677890741        255.35759107948434     
   13.631910834413606        1.2538895803975644E-003   2.1756222510256760        255.53160472951831     
   13.631557830462082        1.2537696564158967E-003   2.1758291296683190        255.70567992441323     
   13.631087356289500        1.2536497746600762E-003   2.1760756187524679        255.87981665859539     
   13.630790275738148        1.2535298896320605E-003   2.1763437830058203        256.05401492649548     
   13.630339705145328        1.2534101246521330E-003   2.1766082176274737        256.22827472254562     
   13.629836855579480        1.2532903356354294E-003   2.1768584672115785        256.40259604118137     
   13.629624845994556        1.2531706473829006E-003   2.1771302063134574        256.57697887684094     
   13.629298347894261        1.2530509855461737E-003   2.1774028392579332        256.75142322396482     
   13.629054733193062        1.2529313295244282E-003   2.1776604019679660        256.92592907699662     
   13.628140339101899        1.2528117570049116E-003   2.1778034363208456        257.10049643038241     
   13.620918536669244        1.2526922201323322E-003   2.1778223958647938        257.27512527857152     
   13.627365343455738        1.2525727544878706E-003   2.1782862419016316        257.44981561601566     
   13.627028040777093        1.2524532639529779E-003   2.1785310897408490        257.62456743716842     
   13.626475516924604        1.2523338590392104E-003   2.1787667200324687        257.79938073648805     
   13.626231719307279        1.2522145117596394E-003   2.1789989657063247        257.97425550843411     
   13.625466917448238        1.2520951912647789E-003   2.1792321813814834        258.14919174746888     
   13.625249900680695        1.2519759016591840E-003   2.1794730030499316        258.32418944805829     
   13.617855381336845        1.2518566682962701E-003   2.1795273353601465        258.49924860467064     
   13.624374702585284        1.2517375183993195E-003   2.1799474906602136        258.67436921177625     
   13.624090633719415        1.2516183597740475E-003   2.1801867506003978        258.84955126384898     
   13.623504283780287        1.2514992521582434E-003   2.1804224622065149        259.02479475536541     
   13.623279342940696        1.2513801952251098E-003   2.1806580171947139        259.20009968080495     
   13.622590887687664        1.2512611959518550E-003   2.1808909658167246        259.37546603464949     
   13.622165101777380        1.2511422352644056E-003   2.1811285833922565        259.55089381138396     
   13.621710998801490        1.2510233140720930E-003   2.1813631720385263        259.72638300549471     
   13.621239048494440        1.2509044364106461E-003   2.1815981756267324        259.90193361147374     
   13.620871896841713        1.2507855888327622E-003   2.1818377749865987        260.07754562381325     
   13.620426340364574        1.2506668019331211E-003   2.1820913426270758        260.25321903700888     
   13.620026381242898        1.2505480548273263E-003   2.1823349149826683        260.42895384555999     
   13.619396522331114        1.2504293488942301E-003   2.1825722166855410        260.60475004396773     
   13.619209252389968        1.2503106710185210E-003   2.1828128702455287        260.78060762673618     
   13.618753462623840        1.2501920544752217E-003   2.1830510073128031        260.95652658837230     
   13.618393460731520        1.2500734974821006E-003   2.1833041916585061        261.13250692338653     
   13.617895643018230        1.2499549632432163E-003   2.1835435382580424        261.30854862629081     
   13.617474386544311        1.2498364676889646E-003   2.1837818715659023        261.48465169160158     
   13.609940437673604        1.2497180226011546E-003   2.1838380006233833        261.66081611383555     
   13.616643782879681        1.2495996151575350E-003   2.1842572040343415        261.83704188751506     
   13.616356792748038        1.2494812570436524E-003   2.1844990407482014        262.01332900716386     
   13.615917894725424        1.2493629515744546E-003   2.1847375690003914        262.18967746730863     
   13.614803184424829        1.2492446617584235E-003   2.1849755968332820        262.36608726247897     
   13.614956292198855        1.2491264400651140E-003   2.1852072493864272        262.54255838720644     
   13.614363290098570        1.2490082581890188E-003   2.1854495620236127        262.71909083602799     
   13.613728175875801        1.2488901105875373E-003   2.1857000218911184        262.89568460347976     
   13.613652129842441        1.2487720110068478E-003   2.1859107940564102        263.07233968410469     
   13.613411602621756        1.2486539588541510E-003   2.1861582843942045        263.24905607244438     
   13.612648341507812        1.2485359459374359E-003   2.1862904985463150        263.42583376304691     
   13.612299778901727        1.2484179769642987E-003   2.1865385726743249        263.60267275046181     
   13.611794533330725        1.2483000517089489E-003   2.1867702157137465        263.77957302924068     
   13.611343495626050        1.2481821704588411E-003   2.1870659687041312        263.95653459393884     
   13.610946296009880        1.2480643263004336E-003   2.1872361827362949        264.13355743911444     
   13.610574895620774        1.2479465319118347E-003   2.1874889238764763        264.31064155932904     
   13.610216806384823        1.2478287791240059E-003   2.1877321263880471        264.48778694914546     
   13.609596124268347        1.2477110664963940E-003   2.1879585681345137        264.66499360313122     
   13.609247047551712        1.2475933980996615E-003   2.1881900850981353        264.84226151585540     
   13.608941752737056        1.2474757741127273E-003   2.1884252867210416        265.01959068189103     
   13.608336754982663        1.2473581912229466E-003   2.1886544398462502        265.19698109581299     
   13.601014078520024        1.2472406510064681E-003   2.1886738179309559        265.37443275219960     
   13.607172042919764        1.2471231540468507E-003   2.1890183952332634        265.55194564563226     
   13.606798138998693        1.2470056999475960E-003   2.1892627801578985        265.72951977069482     
   13.606429704033166        1.2468882885984700E-003   2.1894996607997137        265.90715512197420     
   13.606193881744135        1.2467709202614128E-003   2.1898049442076308        266.08485169406094     
   13.605621517010997        1.2466535948202650E-003   2.1900198344454989        266.26260948154794     
   13.604880196999872        1.2465363122750009E-003   2.1902223131864833        266.44042847902961     
   13.604854140474419        1.2464190687949727E-003   2.1904784308704484        266.61830868110587     
   13.604451537549753        1.2463018702066407E-003   2.1907138779912163        266.79625008237849     
   13.603330218640401        1.2461847163208804E-003   2.1908994446012526        266.97425267745160     
   13.603295571505219        1.2460676015216149E-003   2.1911375501729777        267.15231646093332     
   13.602443408643856        1.2459505310266740E-003   2.1913511033886621        267.33044142743324     
   13.602380357170613        1.2458335041715533E-003   2.1915701234342349        267.50862757156523     
   13.601935567857039        1.2457165194639087E-003   2.1917953173498539        267.68687488794615     
   13.601527014827608        1.2455995790064439E-003   2.1920215310502469        267.86518337119509     
   13.601054511693484        1.2454826776946988E-003   2.1922460457785031        268.04355301593438     
   13.600587953580925        1.2453658200727565E-003   2.1924691399522773        268.22198381678959     
   13.600156441926991        1.2452489980978088E-003   2.1926931129461553        268.40047576838867     
   13.599906161345737        1.2451322277904316E-003   2.1929150239457762        268.57902886536385     
   13.599318074398123        1.2450154963017099E-003   2.1931417137819729        268.75764310234848     
   13.598809722155652        1.2448988007236407E-003   2.1933639450753932        268.93631847398058     
   13.598517022830640        1.2447821608901970E-003   2.1935883074220599        269.11505497490049     
   13.597880334927623        1.2446655489490085E-003   2.1938101444003628        269.29385259975157     
   13.597487454269995        1.2445489896120694E-003   2.1940333667445668        269.47271134318038     
   13.597077438065536        1.2444324690481640E-003   2.1942561102008522        269.65163119983538     
   13.590204806347659        1.2443159985229821E-003   2.1943173067693409        269.83061216437068     
   13.596148975631468        1.2441995657642014E-003   2.1947019176086466        270.00965423144095     
   13.595525883437904        1.2440831610131286E-003   2.1949193120340182        270.18875739570444     
   13.595097714458641        1.2439668195527373E-003   2.1951406511201177        270.36792165182351     
   13.594859684702715        1.2438505089934712E-003   2.1953665458056517        270.54714699446316     
   13.594005890502634        1.2437342336316286E-003   2.1955742022299547        270.72643341828950     
   13.593951392965272        1.2436180179164671E-003   2.1958076998783254        270.90578091797516     
   13.593617369679771        1.2435018323208476E-003   2.1960278850923669        271.08518948819363     
   13.592921858568111        1.2433856881630748E-003   2.1962459548916633        271.26465912362198     
   13.592528980328149        1.2432695956971702E-003   2.1964676056251808        271.44418981893978     
   13.592209973297765        1.2431535341643964E-003   2.1966878668994645        271.62378156883091     
   13.591773382679092        1.2430375045870362E-003   2.1969058550230205        271.80343436798182     
   13.591334061016729        1.2429215416832153E-003   2.1971254688803392        271.98314821108113     
   13.590777495893581        1.2428056053927351E-003   2.1973418420337087        272.16292309282233     
   13.590022564210024        1.2426897307700495E-003   2.1975542927152416        272.34275900790101     
   13.589627120389533        1.2425738650105502E-003   2.1977753215493130        272.52265595101585     
   13.589323502856228        1.2424580614772739E-003   2.1979971101987519        272.70261391686853     
   13.589185750204868        1.2423423011834144E-003   2.1982180281543204        272.88263290016528     
   13.588610875842493        1.2422265779400824E-003   2.1984349507306815        273.06271289561397     
   13.587983779745967        1.2421108914851590E-003   2.1986506158749535        273.24285389792595     
   13.587614571690784        1.2419952564028268E-003   2.1988692026870895        273.42305590181553     
   13.587152045204407        1.2418796445798274E-003   2.1990852735077953        273.60331890200183     
   13.586598388163052        1.2417641012807102E-003   2.1993018099949606        273.78364289320490     
   13.586167632472293        1.2416486061484107E-003   2.1995192566872421        273.96402787014927     
   13.585787677967899        1.2415330983613292E-003   2.1997344717934988        274.14447382756344     
   13.585359385732987        1.2414176893011035E-003   2.1999509315702217        274.32498076017708     
   13.584999158182017        1.2413022952802724E-003   2.2001664122934685        274.50554866272478     
   13.584325823701329        1.2411869555693645E-003   2.2003783831888177        274.68617752994254     
   13.583927273568923        1.2410716457963811E-003   2.2005954970891630        274.86686735657281     
   13.583479572116634        1.2409563662434313E-003   2.2008100615499311        275.04761813735814     
   13.583069275407574        1.2408411372006574E-003   2.2010261650450698        275.22842986704558     
   13.582154971306103        1.2407259829184897E-003   2.2012291991220168        275.40930254038534     
   13.582107858904038        1.2406108129869886E-003   2.2014535325979674        275.59023615213169     
   13.581691649274827        1.2404957196775312E-003   2.2016676560363493        275.77123069704112     
   13.581137202001713        1.2403806742343438E-003   2.2018815223998063        275.95228616987362     
   13.580812753561426        1.2402656354225481E-003   2.2020951881667434        276.13340256539277     
   13.580412540842648        1.2401506866319464E-003   2.2023086180010836        276.31457987836552     
   13.579813169814887        1.2400357239299119E-003   2.2025203217447737        276.49581810356250     
   13.579739885139855        1.2399208624795694E-003   2.2027340861868412        276.67711723575593     
   13.578867328365614        1.2398059750266506E-003   2.2029438066284195        276.85847726972372     
   13.578501020214615        1.2396911810350062E-003   2.2031583466524154        277.03989820024645     
   13.577990032180447        1.2395764010925412E-003   2.2033680618553086        277.22138002210630     
   13.577409036842075        1.2394616749335720E-003   2.2035762864843238        277.40292273009135     
   13.576886029682681        1.2393469725390754E-003   2.2037874859125437        277.58452631899212     
   13.576824193869628        1.2392323302290629E-003   2.2040050005789746        277.76619078360187     
   13.569894408762282        1.2391177356378946E-003   2.2040835965531951        277.94791611871744     
   13.575782549198410        1.2390031497774656E-003   2.2044595240436160        278.12970231914045     
   13.575283864697854        1.2388886371501213E-003   2.2046629679181797        278.31154937967466     
   13.574608335423534        1.2387741524236128E-003   2.2048608200867155        278.49345729512731     
   13.574326601994832        1.2386596932259023E-003   2.2050808015443915        278.67542606030963     
   13.573996248680116        1.2385453142853393E-003   2.2052866362083541        278.85745567003653     
   13.573596602328443        1.2384309480335512E-003   2.2054947767236244        279.03954611912451     
   13.573044095212307        1.2383166133962294E-003   2.2057065350393112        279.22169740239730     
   13.572359061575808        1.2382023328568565E-003   2.2059089750986001        279.40390951467816     
   13.571782665529030        1.2380881264493966E-003   2.2061384577480312        279.58618245079560     
   13.571547272224526        1.2379738851594168E-003   2.2063257108112095        279.76851620558318     
   13.571060526401757        1.2378597469734378E-003   2.2065256915535474        279.95091077387559     
   13.570734864955135        1.2377456518138051E-003   2.2067550510504397        280.13336615051105     
   13.569909155407940        1.2376315590899615E-003   2.2069834740110941        280.31588233033398     
   13.569394025354159        1.2375175073537881E-003   2.2071740461675757        280.49845930818924     
   13.569377081158903        1.2374035344153086E-003   2.2073864283983333        280.68109707892813     
   13.568827103915524        1.2372895567747237E-003   2.2076150021369365        280.86379563740280     
   13.568393402205999        1.2371756446957587E-003   2.2077801104231227        281.04655497847187     
   13.568032929906069        1.2370617799963926E-003   2.2080096184660318        281.22937509699489     
   13.567439653385700        1.2369479261033287E-003   2.2081861803151996        281.41225598783757     
   13.567714247548290        1.2368341540393603E-003   2.2085586411377736        281.59519764586673     
   13.566630022287432        1.2367203787571350E-003   2.2086087716040543        281.77820006595499     
   13.566192075777211        1.2366066948348705E-003   2.2089605563544277        281.96126324297757     
   13.565654516205241        1.2364929979441970E-003   2.2090592058407599        282.14438717181434     
   13.565565456512532        1.2363793693758000E-003   2.2093778564076096        282.32757184734743     
   13.565246837719915        1.2362657978661671E-003   2.2095854133349015        282.51081726446444     
   13.564841523484024        1.2361522607140269E-003   2.2097985056053275        282.69412341805452     
   13.564324761641137        1.2360387705501153E-003   2.2100008473692894        282.87749030301279     
   13.563879953964150        1.2359252981817509E-003   2.2102097143730157        283.06091791423773     
   13.563401732259651        1.2358118491514250E-003   2.2104084553340710        283.24440624663072     
   13.561264806609650        1.2356985034818399E-003   2.2105734588884736        283.42795529509664     
   13.562309986428644        1.2355851049633863E-003   2.2108132131895690        283.61156505454602     
   13.561939068140173        1.2354718300717326E-003   2.2110261454476303        283.79523551989217     
   13.561836437296398        1.2353585721602009E-003   2.2112285494878772        283.97896668605188     
   13.561076737429053        1.2352453510761281E-003   2.2114341005363536        284.16275854794662     
   13.560429923225536        1.2351321431383071E-003   2.2116349667732407        284.34661110050092     
   13.560190287021982        1.2350190023528692E-003   2.2118388178246455        284.53052433864411     
   13.559505727857482        1.2349059152480892E-003   2.2120384774973565        284.71449825730883     
   13.559284115903811        1.2347928513633648E-003   2.2122457466542573        284.89853285143244     
   13.559126861868789        1.2346798478458487E-003   2.2124487484818669        285.08262811595512     
   13.558165172835055        1.2345668369448471E-003   2.2126467335884858        285.26678404582179     
   13.557902013455097        1.2344538899394506E-003   2.2128510640748398        285.45100063598125     
   13.557372871097586        1.2343410033614100E-003   2.2130537486223192        285.63527788138646     
   13.556833748161919        1.2342281566280523E-003   2.2132525376309435        285.81961577699445     
   13.556455369933003        1.2341153329409082E-003   2.2134562389865686        286.00401431776567     
   13.555998185508134        1.2340025184975137E-003   2.2136563263558426        286.18847349866587     
   13.555511366326041        1.2338898019150653E-003   2.2138572369029266        286.37299331466380     
   13.555007535462222        1.2337770844636066E-003   2.2140549481450429        286.55757376073223     
   13.554806668857191        1.2336644506945795E-003   2.2142580680103250        286.74221483184976     
   13.554186090063368        1.2335517858466755E-003   2.2144560562508699        286.92691652299692     
   13.553612392704288        1.2334391874110416E-003   2.2146535810594408        287.11167882915942     
   13.553141486746508        1.2333266534392292E-003   2.2148546160905216        287.29650174532804     
   13.552531627972652        1.2332141520751312E-003   2.2150506797477090        287.48138526649677     
   13.552199922496964        1.2331017247161767E-003   2.2152542900135823        287.66632938766372     
   13.551715356676869        1.2329892617237899E-003   2.2154507303557303        287.85133410383185     
   13.551266610168215        1.2328768933772250E-003   2.2156474181217853        288.03639941000802     
   13.550841395270860        1.2327645474644404E-003   2.2158493066887344        288.22152530120343     
   13.550174069461670        1.2326522412143448E-003   2.2160437047832540        288.40671177243388     
   13.549880145937538        1.2325399289447115E-003   2.2162395384833613        288.59195881871983     
   13.549541432927349        1.2324277578403574E-003   2.2164435191210199        288.77726643508498     
   13.549027914498163        1.2323155498319366E-003   2.2166388376423978        288.96263461655911     
   13.548548541680530        1.2322033917370780E-003   2.2168352041072281        289.14806335817440     
   13.548002586975830        1.2320912937319260E-003   2.2170327082352506        289.33355265496914     
   13.547467440718737        1.2319792421410620E-003   2.2172297635507747        289.51910250198534     
   13.546927666365361        1.2318671991338509E-003   2.2174195873037466        289.70471289426985     
   13.546607854110146        1.2317552093714002E-003   2.2176215741571439        289.89038382687346     
   13.546068284623789        1.2316432382583414E-003   2.2178158676379902        290.07611529485308     
   13.545631963851228        1.2315313448252158E-003   2.2180136199145180        290.26190729326805     
   13.545347054812559        1.2314195071918262E-003   2.2182097326712769        290.44775981718237     
   13.544503607591682        1.2313076307278422E-003   2.2183998640977487        290.63367286166806     
   13.544135878032792        1.2311958657035089E-003   2.2185983096668926        290.81964642179804     
   13.543670336815035        1.2310841054274902E-003   2.2187904539743006        291.00568049265087     
   13.543195627798708        1.2309723983575823E-003   2.2189882198448618        291.19177506931106     
   13.542916790304401        1.2308607100576462E-003   2.2191782126494997        291.37793014686599     
   13.542263212485032        1.2307490640987935E-003   2.2193751515080100        291.56414572040990     
   13.541874820877888        1.2306374987341056E-003   2.2195699067074752        291.75042178504032     
   13.541300454057859        1.2305259249846487E-003   2.2197621728578660        291.93675833585968     
   13.541002627108785        1.2304144172067127E-003   2.2199578266592166        292.12315536797632     
   13.540450548389611        1.2303029521334810E-003   2.2201499806131317        292.30961287650223     
   13.539776551607966        1.2301914895458271E-003   2.2203406471570890        292.49613085655523     
   13.537951779084660        1.2300800648100600E-003   2.2204952783060459        292.68270930325747     
   13.538988206175588        1.2299687250888205E-003   2.2207292234408729        292.86934821173628     
   13.538519923172698        1.2298574097603261E-003   2.2209202467336442        293.05604757712399     
   13.538057162254926        1.2297461165422432E-003   2.2211128533053675        293.24280739455850     
   13.537412908907585        1.2296348896371117E-003   2.2213029877657733        293.42962765918173     
   13.537144775363068        1.2295236948543572E-003   2.2214973443739892        293.61650836614132     
   13.536524693951703        1.2294125449742674E-003   2.2216875220635939        293.80344951059089     
   13.536089738783957        1.2293014055015903E-003   2.2218791412134662        293.99045108768678     
   13.535670390577646        1.2291902848449007E-003   2.2220690602558051        294.17751309259341     
   13.535073935632409        1.2290792719675695E-003   2.2222610848648849        294.36463552047843     
   13.534726138990662        1.2289682428695344E-003   2.2224521737887861        294.55181836651599     
   13.534263241552932        1.2288572879042997E-003   2.2226428141385299        294.73906162588474     
   13.533756538389319        1.2287463889464497E-003   2.2228318718183311        294.92636529376858     
   13.533262866577303        1.2286354366115285E-003   2.2230225533170218        295.11372936535787     
   13.532920559013681        1.2285246015415177E-003   2.2232121594835390        295.30115383584763     
   13.532207051758780        1.2284137924262069E-003   2.2234009915097435        295.48863870043721     
   13.531788896828539        1.2283030181444719E-003   2.2235907955464533        295.67618395433419     
   13.531296047745423        1.2281922552490722E-003   2.2237803743710702        295.86378959274941     
   13.530661473787097        1.2280815874971523E-003   2.2239626905869607        296.05145561090006     
   13.530336998125032        1.2279709315370035E-003   2.2241560572098491        296.23918200400902     
   13.530165603970609        1.2278602944900293E-003   2.2243456644494342        296.42696876730486     
   13.529651678989387        1.2277497095553585E-003   2.2245337811758508        296.61481589602079     
   13.529051256556579        1.2276391560527460E-003   2.2247217994410593        296.80272338539726     
   13.528449506197468        1.2275286844732911E-003   2.2249076726260055        296.99069123067994     
   13.527961956318238        1.2274181994763708E-003   2.2250966294759253        297.17871942712014     
   13.527597186889219        1.2273077910151223E-003   2.2252821938179728        297.36680796997496     
   13.526955868191422        1.2271974050689840E-003   2.2254674473921465        297.55495685450757     
   13.526603121230602        1.2270870546687602E-003   2.2256546610622454        297.74316607598752     
   13.526123729101350        1.2269767427697015E-003   2.2258402237546435        297.93143562968976     
   13.525487054260612        1.2268664693481212E-003   2.2260245764026982        298.11976551089441     
   13.525155488954949        1.2267562399433992E-003   2.2262127989022540        298.30815571489001     
   13.524419483453755        1.2266460378426471E-003   2.2263942005424777        298.49660623696923     
   13.524109981030616        1.2265358652470931E-003   2.2265861154936646        298.68511707243277     
   13.523659792221418        1.2264257599613744E-003   2.2267683063901629        298.87368821658367     
   13.523055809351336        1.2263156524715503E-003   2.2269558070524611        299.06231966473609     
   13.522918340576087        1.2262056512236409E-003   2.2271345444186048        299.25101141220881     
   13.522118389953084        1.2260956276154606E-003   2.2273208964267530        299.43976345432492     
   13.521653508257979        1.2259856473177269E-003   2.2275083589362756        299.62857578641621     
   13.520926112466991        1.2258757305105964E-003   2.2276823697967543        299.81744840382055     
   13.520929313887818        1.2257658406306417E-003   2.2278726549438055        300.00638130188258     
   13.520277548576876        1.2256560088695484E-003   2.2280495124363187        300.19537447595087     
   13.519765832743040        1.2255462225634452E-003   2.2282178265041193        300.38442792138534     
   13.519443398481416        1.2254364025440457E-003   2.2284186160911732        300.57354163354802     
   13.518896034654446        1.2253266606453697E-003   2.2286015434146536        300.76271560781129     
   13.518306676133124        1.2252169887116767E-003   2.2287714552889799        300.95194983955082     
   13.517929671548272        1.2251073187303349E-003   2.2289574917336661        301.14124432415235     
   13.517423738385045        1.2249976703597152E-003   2.2291482026457108        301.33059905700765     
   13.516810118166628        1.2248881037419718E-003   2.2293203416114835        301.52001403351380     
   13.516299760293490        1.2247785731217395E-003   2.2294932319920302        301.70948924907731     
   13.515812767981545        1.2246690502712386E-003   2.2296794148999810        301.89902469910902     
   13.515279413614730        1.2245595848817154E-003   2.2298563136553398        302.08862037902981     
   13.514862855402146        1.2244501379815383E-003   2.2300422332393772        302.27827628426581     
   13.514313826417673        1.2243407509992465E-003   2.2302170381588367        302.46799241025184     
   13.513716354288803        1.2242313990411462E-003   2.2303893919406241        302.65776875242869     
   13.513190052943642        1.2241220864064809E-003   2.2305654370565420        302.84760530624521     
   13.512902026126428        1.2240127794678965E-003   2.2307590936585080        303.03750206715677     
   13.512416970003471        1.2239035558503730E-003   2.2309261187442107        303.22745903062969     
   13.512355096158409        1.2237943399463682E-003   2.2311104480263553        303.41747619213260     
   13.511335143699542        1.2236851891707918E-003   2.2312810534940200        303.60755354714621     
   13.510937920701684        1.2235760485395358E-003   2.2314619356853354        303.79769109115739     
   13.510428264820131        1.2234669444763670E-003   2.2316450384955524        303.98788881965947     
   13.509914377611437        1.2233579053931535E-003   2.2318182625261085        304.17814672815649     
   13.509211627889538        1.2232488934420798E-003   2.2319891827242500        304.36846481215844     
   13.508652892220862        1.2231398992373882E-003   2.2321691920657711        304.55884306718286     
   13.508251171889702        1.2230309604571591E-003   2.2323472804954019        304.74928148875790     
   13.507872471062122        1.2229220565927669E-003   2.2325281346741210        304.93978007241748     
   13.507664113762822        1.2228132029249311E-003   2.2327056135232168        305.13033881370518     
   13.507050178448150        1.2227043774286908E-003   2.2328809122126847        305.32095770817205     
   13.506386432871935        1.2225955774150478E-003   2.2330595143801832        305.51163675137786     
   13.505889209246103        1.2224868162073251E-003   2.2332350895679540        305.70237593889135     
   13.505446349308828        1.2223781075243250E-003   2.2334122689887215        305.89317526628952     
   13.504958502150066        1.2222694297222372E-003   2.2335876170459379        306.08403472915728     
   13.504409871782801        1.2221607840528636E-003   2.2337631962164233        306.27495432308996     
   13.503940533559867        1.2220521830534127E-003   2.2339384590772680        306.46593404368957     
   13.503485076264253        1.2219436120597320E-003   2.2341142256991136        306.65697388656940     
   13.503054212893179        1.2218350824563956E-003   2.2342883209916002        306.84807384734972     
   13.501807203939364        1.2217265949134200E-003   2.2344450200803569        307.03923392166206     
   13.495339478164992        1.2216181438740679E-003   2.2344754754774363        307.23045410514447     
   13.501518625390101        1.2215097248087458E-003   2.2348128362983903        307.42173439344600     
   13.501087206509638        1.2214013485500371E-003   2.2349856985830541        307.61307478222540     
   13.500778561850881        1.2212930046247167E-003   2.2351583681310134        307.80447526715000     
   13.500160341868217        1.2211847006390955E-003   2.2353319340717617        307.99593584389714     
   13.499538775170308        1.2210764351634909E-003   2.2355052844292191        308.18745650815333     
   13.498964079875060        1.2209682057359686E-003   2.2356765836246786        308.37903725561563     
   13.498465405655185        1.2208600100258970E-003   2.2358503038945279        308.57067808199025     
   13.497910961254604        1.2207518564139065E-003   2.2360158896659437        308.76237898299428     
   13.497579753766900        1.2206437375844887E-003   2.2361943832850768        308.95413995435393     
   13.497254933797775        1.2205356533654327E-003   2.2364268538170955        309.14596099180676     
   13.496641161000543        1.2204276120210784E-003   2.2365988842145681        309.33784209109876     
   13.496142334553756        1.2203196041153230E-003   2.2367720432268041        309.52978324798858     
   13.495904725990533        1.2202116335694405E-003   2.2369455934109124        309.72178445824437     
   13.495188460051402        1.2201037021444074E-003   2.2371195900468592        309.91384571764473     
   13.494651488417835        1.2199958067747373E-003   2.2372908292402602        310.10596702197819     
   13.494457251489091        1.2198879488273455E-003   2.2374680866502650        310.29814836704753     
   13.493825606168404        1.2197801247515502E-003   2.2376393719694478        310.49038974866244     
   13.493205413275419        1.2196723398408848E-003   2.2378123883161600        310.68269116264543     
   13.492713639976515        1.2195645941875588E-003   2.2379851000496798        310.87505260483158     
   13.492187274315050        1.2194568798053244E-003   2.2381550966770076        311.06747407106576     
   13.491803426780645        1.2193491994507532E-003   2.2383282446114849        311.25995555720448     
   13.491372274587395        1.2192415660397245E-003   2.2385006918721060        311.45249705911641     
   13.490916042720814        1.2191339773590531E-003   2.2387376244992514        311.64509857268160     
   13.490422535902082        1.2190264091230260E-003   2.2389084459656416        311.83776009379284     
   13.489699998440875        1.2189188771479557E-003   2.2390153575821210        312.03048161835301     
   13.489065698213100        1.2188113842125858E-003   2.2391830166808897        312.22326314227985     
   13.489126091698335        1.2187039300026647E-003   2.2394236616693965        312.41610466150195     
   13.511275914066470        1.2185965230771024E-003   2.2397281333161456        312.60900617196029     
   13.488029250426649        1.2184891438626565E-003   2.2397581573754826        312.80196766960853     
   13.487485335824841        1.2183817885631255E-003   2.2399288855192228        312.99498915041352     
   13.487086850336606        1.2182744909513832E-003   2.2400974331050083        313.18807061035557     
   13.486636789327674        1.2181672126597423E-003   2.2402663446815421        313.38121204542608     
   13.486047523834371        1.2180600061489732E-003   2.2404304135405821        313.57441345163210     
   13.485514631908174        1.2179527848696322E-003   2.2406019174654994        313.76767482499241     
   13.484603245508939        1.2178456313180460E-003   2.2407570357299207        313.96099616154021     
   13.484536949369920        1.2177385043589102E-003   2.2409372656318887        314.15437745732299     
   13.484054600794096        1.2176314209916877E-003   2.2411049543709858        314.34781870839987     
   13.483685206870643        1.2175243743254333E-003   2.2412713332255016        314.54131991084699     
   13.482997651735849        1.2174173727036916E-003   2.2414361063517125        314.73488106075223     
   13.482654409844772        1.2173103714919621E-003   2.2416043417717537        314.92850215422004     
   13.481876368326761        1.2172034571127617E-003   2.2417659433435131        315.12218318736802     
   13.481516891919599        1.2170965682935981E-003   2.2419331737879951        315.31592415632934     
   13.481015741593007        1.2169896804502458E-003   2.2421012917445151        315.50972505725127     
   13.480518815909230        1.2168828485385134E-003   2.2422690373865932        315.70358588629847     
   13.480107435442862        1.2167760512907340E-003   2.2424359150559612        315.89750663964759     
   13.479378070794983        1.2166692989748408E-003   2.2425954515628468        316.09148731349416     
   13.479192258847476        1.2165625744927986E-003   2.2427650128339591        316.28552790404751     
   13.478782441917049        1.2164558880463127E-003   2.2429313909918127        316.47962840753371     
   13.477989292866015        1.2163492434215004E-003   2.2430952100102002        316.67378882019500     
   13.477460949986071        1.2162426278243944E-003   2.2432574725351695        316.86800913829040     
   13.476461383403397        1.2161360326859950E-003   2.2434124605858559        317.06228935809435     
   13.476524758423109        1.2160295217377081E-003   2.2435866763812418        317.25662947590041     
   13.476134768778202        1.2159229878338817E-003   2.2437523153159429        317.45102948801605     
   13.475653987839896        1.2158165187662272E-003   2.2439198497933326        317.64548939076974     
   13.474995874668073        1.2157101016720148E-003   2.2440814973790659        317.84000918050498     
   13.474493627542858        1.2156037073913000E-003   2.2442458757165160        318.03458885358344     
   13.473989955803125        1.2154973514778725E-003   2.2444079302111217        318.22922840638529     
   13.473488258255815        1.2153910090756388E-003   2.2445712624472915        318.42392783531022     
   13.473110811900396        1.2152847353623206E-003   2.2447347549670624        318.61868713677433     
   13.472512803599960        1.2151784979752584E-003   2.2448964563392950        318.81350630721363     
   13.472055657215710        1.2150722791886422E-003   2.2450592423588085        319.00838534308321     
   13.471326268291339        1.2149661142540063E-003   2.2452166170127921        319.20332424085734     
   13.470816919132055        1.2148599622686157E-003   2.2453810581511462        319.39832299703045     
   13.470473960643099        1.2147538413736509E-003   2.2455480605579035        319.59338160811689     
   13.469932956642692        1.2146477781481179E-003   2.2457090607309604        319.78850007065006     
   13.469470479435387        1.2145417603745593E-003   2.2458686596885720        319.98367838118531     
   13.468827521315015        1.2144357508880430E-003   2.2460287754826838        320.17891653629823     
   13.468149523287458        1.2143298114340804E-003   2.2461996803886399        320.37421453258503     
   13.467819259210293        1.2142238807667505E-003   2.2463620027546325        320.56957236666466     
   13.467174879229828        1.2141179897969395E-003   2.2465226418205142        320.76499003517705     
   13.466811445755235        1.2140121698676330E-003   2.2466795017062262        320.96046753478396     
   13.466169509688653        1.2139063009500865E-003   2.2468457263564554        321.15600486217045     
   13.465628718801046        1.2138005183356412E-003   2.2470030196007373        321.35160201404335     
   13.465120254261951        1.2136948005543209E-003   2.2471626929675121        321.54725898713281     
   13.464776783073003        1.2135890636706249E-003   2.2473257338849755        321.74297577819317     
   13.464123500612496        1.2134834228850818E-003   2.2474816649765139        321.93875238400176     
   13.463490099088432        1.2133777732583856E-003   2.2476413747926207        322.13458880136142     
   13.462990853007593        1.2132721729393287E-003   2.2478012436850374        322.33048502709767     
   13.462530587792310        1.2131666055815932E-003   2.2479614474715506        322.52644105806212     
   13.461913007115111        1.2130610711341902E-003   2.2481194835633951        322.72245689113214     
   13.461437811181838        1.2129555724456717E-003   2.2482786337362195        322.91853252320999     
   13.460992129554455        1.2128500825954944E-003   2.2484401094635329        323.11466795122453     
   13.460473128246322        1.2127446658147948E-003   2.2485980603877680        323.31086317213067     
   13.460283299254506        1.2126393132886114E-003   2.2487371387125537        323.50711818291097     
   13.459455094995169        1.2125339271661273E-003   2.2489132539170331        323.70343298057514     
   13.459218391844260        1.2124286206840671E-003   2.2490557144030099        323.89980756216181     
   13.458723092294688        1.2123233341913130E-003   2.2492129448185296        324.09624192473643     
   13.458276108344682        1.2122180854014098E-003   2.2493716918434936        324.29273606539454     
   13.457489195307462        1.2121128373952178E-003   2.2495483020450191        324.48928998125911     
   13.457221755324955        1.2120076890546263E-003   2.2496880289441243        324.68590366948587     
   13.456796583841943        1.2119025750406646E-003   2.2498367941496156        324.88257712725806     
   13.456321923596594        1.2117974686941893E-003   2.2499945981383740        325.07931035179178     
   13.455864456791897        1.2116923844481707E-003   2.2501539789794394        325.27610334033290     
   13.455285807160339        1.2115873418492059E-003   2.2503110390374017        325.47295609016010     
   13.454845724033270        1.2114823497194102E-003   2.2504654884608568        325.66986859858520     
   13.454218351414928        1.2113773856852683E-003   2.2506211317273030        325.86684086295134     
   13.453614198660690        1.2112724627166419E-003   2.2507730122065563        326.06387288063638     
   13.453272218507834        1.2111675779954622E-003   2.2509294640291353        326.26096464905100     
   13.452758324036516        1.2110627307720858E-003   2.2510826290559036        326.45811616564407     
   13.452301890702676        1.2109579140931464E-003   2.2512417906555875        326.65532742789600     
   13.451926906388286        1.2108530991263068E-003   2.2513986370411350        326.85259843332454     
   13.451128600137860        1.2107483685296692E-003   2.2515440485870064        327.04992917948482     
   13.450838012919757        1.2106436325609309E-003   2.2517089957596133        327.24731966396877     
   13.450235981710890        1.2105389723380358E-003   2.2518572824107457        327.44476988440721     
   13.449751362061425        1.2104343325871165E-003   2.2520122426798297        327.64227983846797     
   13.449267085678137        1.2103297203992591E-003   2.2521653204574426        327.83984952385993     
   13.448659588728876        1.2102251687523742E-003   2.2522413389450961        328.03747893833201     
   13.447901556490118        1.2101206448800294E-003   2.2523509410111431        328.23516807967280     
   13.447929332899026        1.2100161138008181E-003   2.2526474846034912        328.43291694571445     
   13.446694359385225        1.2099116598251463E-003   2.2526896074258080        328.63072553432937     
   13.446379731260119        1.2098072086102250E-003   2.2528477608416306        328.82859384343629     
   13.445469842796921        1.2097028244910256E-003   2.2529663530545996        329.02652187099562     
   13.445136294454626        1.2095984709605003E-003   2.2530935418876452        329.22450961501403     
   13.444682130949051        1.2094941575913915E-003   2.2532459188246250        329.42255707354332     
   13.444219102010027        1.2093898428671152E-003   2.2534026206659776        329.62066424468316     
   13.443618229269903        1.2092856013756379E-003   2.2535758121317246        329.81883112658056     
   13.443180911337802        1.2091813840791777E-003   2.2537122466635688        330.01705771743002     
   13.442388552642914        1.2090771869956228E-003   2.2538481900943954        330.21534401547814     
   13.442120500391470        1.2089730337179068E-003   2.2540173273863218        330.41369001902029     
   13.441845766125367        1.2088689296400851E-003   2.2541766582908997        330.61209572640468     
   13.441417694941311        1.2087648263247759E-003   2.2544301264345603        330.81056113603125     
   13.440648603866039        1.2086608009316145E-003   2.2544799126994053        331.00908624635503     
   13.440024774000630        1.2085567883836355E-003   2.2547446743986779        331.20767105588544     
   13.440178179130884        1.2084528112360905E-003   2.2549516113898522        331.40631556318806     
   13.438954145024693        1.2083488664835587E-003   2.2549026198720261        331.60501976688630     
   13.438373044672081        1.2082449663477590E-003   2.2550466499308586        331.80378366566157     
   13.438014231364640        1.2081410864271153E-003   2.2552010949163388        332.00260725825615     
   13.437529657325646        1.2080372685434409E-003   2.2553734863561625        332.20149054347200     
   13.437102288285439        1.2079334682848495E-003   2.2555295079354543        332.40043352017517     
   13.436527979636629        1.2078297030595445E-003   2.2557000110476468        332.59943618729449     
   13.436023463939579        1.2077259917397068E-003   2.2558050065376190        332.79849854382434     
   13.435819220771508        1.2076222868421815E-003   2.2560845418124811        332.99762058882646     
   13.433960474791236        1.2075186141419624E-003   2.2562121579983239        333.19680232143060     
   13.434515647732802        1.2074150041771602E-003   2.2563909843585663        333.39604374083598     
   13.434520869155968        1.2073114072309653E-003   2.2565790148291156        333.59534484631337     
   13.433524674336764        1.2072078445927855E-003   2.2566091459548443        333.79470563720707     
   13.433086217096584        1.2071043314819654E-003   2.2567581772923484        333.99412611293587     
   13.432559226219089        1.2070008482785034E-003   2.2569099030347739        334.19360627299460     
   13.432178121414987        1.2068974058503821E-003   2.2570599085403815        334.39314611695829     
   13.431558665894595        1.2067939792011939E-003   2.2572032428543873        334.59274564447969     
   13.430853256925875        1.2066905989471942E-003   2.2572957710625285        334.79240485529539     
   13.430429148162617        1.2065872517554835E-003   2.2574656201575714        334.99212374922575     
   13.429015898305126        1.2064839399866590E-003   2.2576197487177381        335.19190232617797     
   13.429243022615053        1.2063806683971284E-003   2.2577866153424506        335.39174058614680     
   13.429403398761478        1.2062774202439800E-003   2.2580543440761618        335.59163852921847     
   13.428516961176294        1.2061742150072476E-003   2.2580940407401036        335.79159615557040     
   13.427764421000045        1.2060710392179535E-003   2.2582245899969782        335.99161346547760     
   13.427520875213487        1.2059678974111940E-003   2.2584040681031654        336.19169045931159     
   13.427092663890571        1.2058647949337714E-003   2.2585745468375071        336.39182713754337     
   13.426687941573402        1.2057617266556827E-003   2.2587564491134544        336.59202350074827     
   13.425679352541952        1.2056586892075670E-003   2.2588981179954262        336.79227954960589     
   13.425237105590764        1.2055556895434610E-003   2.2590394834370922        336.99259528490654     
   13.425050250008992        1.2054527225951398E-003   2.2591772795808671        337.19297070754897     
   13.424577594747795        1.2053497912544123E-003   2.2593255199658793        337.39340581854799     
   13.424262528650488        1.2052468930467380E-003   2.2595263487720727        337.59390061903503     
   13.423880020291493        1.2051440277288513E-003   2.2596767990677433        337.79445511026381     
   13.423263767502174        1.2050411982211394E-003   2.2598081723932908        337.99506929361007     
   13.422556023989468        1.2049384042852951E-003   2.2599299155232311        338.19574317057902     
   13.422109557830758        1.2048356427106360E-003   2.2600681205069599        338.39647674280644     
   13.421330212109748        1.2047329161884140E-003   2.2602038973263632        338.59727001206255     
   13.421028316651853        1.2046302220869213E-003   2.2603450019476337        338.79812298025848     
   13.418860343209655        1.2045275651517574E-003   2.2604436721668519        338.99903564944640     
   13.419973603494361        1.2044249419740868E-003   2.2606286827974351        339.20000802182784     
   13.419349301100439        1.2043223520787748E-003   2.2607693092702226        339.40104009975471     
   13.418857612404878        1.2042197954889046E-003   2.2609143538574883        339.60213188573630     
   13.418216012822738        1.2041172753826234E-003   2.2610487457154198        339.80328338244328     
   13.417488798331149        1.2040147902300695E-003   2.2612070326185991        340.00449459271232     
   13.417003623921952        1.2039123281456052E-003   2.2613499920190390        340.20576551955259     
   13.416539258853744        1.2038099177048883E-003   2.2615119375893462        340.40709616614947     
   13.416244601371430        1.2037075285291797E-003   2.2616256036655891        340.60848653587169     
   13.415730943911555        1.2036051790995223E-003   2.2617266333889128        340.80993663227673     
   13.415229681174552        1.2035028558195530E-003   2.2618631602999955        341.01144645911791     
   13.414203142279353        1.2034005809325467E-003   2.2620124077073935        341.21301602034845     
   13.413638181661495        1.2032983173150295E-003   2.2621568647141790        341.41464532013345     
   13.413136933965728        1.2031961074145823E-003   2.2622984698232180        341.61633436285001     
   13.412961937054327        1.2030939220850020E-003   2.2624312037029264        341.81808315310002     
   13.412648020162663        1.2029917752607395E-003   2.2625774132996974        342.01989169571840     
   13.412426595902668        1.2028896624722519E-003   2.2628077979055621        342.22175999577604     
   13.411795664979923        1.2027875780595046E-003   2.2629270121585963        342.42368805859502     
   13.411093806104127        1.2026855344263354E-003   2.2630369927189418        342.62567588975219     
   13.410479451107697        1.2025835163847645E-003   2.2631631394721059        342.82772349509241     
   13.409898267133707        1.2024815524680375E-003   2.2632775985543727        343.02983088073864     
   13.409446257635381        1.2023795919196903E-003   2.2634176383782600        343.23199805309889     
   13.408980896506705        1.2022776806941431E-003   2.2635440691860893        343.43422501888239     
   13.408368044958507        1.2021757984598200E-003   2.2636754356908106        343.63651178510577     
   13.407835522517724        1.2020739453775799E-003   2.2637907899834828        343.83885835911207     
   13.407237772176531        1.2019721373230700E-003   2.2639444101988233        344.04126474857867     
   13.406896494079225        1.2018703735388562E-003   2.2641027879991276        344.24373096153226     
   13.406417326975408        1.2017686208436250E-003   2.2642427278922952        344.44625700636658     
   13.405801309016553        1.2016669078926659E-003   2.2643765942071772        344.64884289185329     
   13.405325013572099        1.2015652427429207E-003   2.2644934456956132        344.85148862716221     
   13.404696453010569        1.2014635842952140E-003   2.2646353003724995        345.05419422187776     
   13.404248971614049        1.2013619736728888E-003   2.2647829130376662        345.25695968601565     
   13.403907152157931        1.2012603886587900E-003   2.2649303924260340        345.45978503004523     
   13.425029500623106        1.2011588456823422E-003   2.2652102529995859        345.66267026491050     
   13.402869940141439        1.2010573227389839E-003   2.2652342954489422        345.86561540204900     
   13.396240033932795        1.2009558710067052E-003   2.2652479702621156        346.06862045342154     
   13.401955830427228        1.2008544088114889E-003   2.2655308934334051        346.27168543153130     
   13.401409313775442        1.2007530051542205E-003   2.2656681293342973        346.47481034945594     
   13.400816262922588        1.2006516201054204E-003   2.2658088892936821        346.67799522087449     
   13.400300323222643        1.2005502793872524E-003   2.2659298974446336        346.88124006009986     
   13.399792785620752        1.2004489706638919E-003   2.2660659672954941        347.08454488211117     
   13.399168555040074        1.2003476912378370E-003   2.2662011894650900        347.28790970259143     
   13.398560694062020        1.2002464422507077E-003   2.2663349231964531        347.49133453796463     
   13.398211555069972        1.2001452315545224E-003   2.2664748203681224        347.69481940543790     
   13.397687956269476        1.2000440513579528E-003   2.2666381019501229        347.89836432305015     
   13.397139123657858        1.1999428865446648E-003   2.2667724633155744        348.10196930971574     
   13.396754825068486        1.1998418017600185E-003   2.2669088673419231        348.30563438528230     
   13.396080692790578        1.1997407210906036E-003   2.2670441564163308        348.50935957058601     
   13.395592774308030        1.1996396516286705E-003   2.2671813186949130        348.71314488751347     
   13.395204990597982        1.1995386488440191E-003   2.2673161902631493        348.91699035907391     
   13.394611341904771        1.1994376619711110E-003   2.2674525091119051        349.12089600947047     
   13.394138501067461        1.1993367141031599E-003   2.2675861272533271        349.32486186418453     
   13.393102186944452        1.1992358006186704E-003   2.2677107528020692        349.52888795006226     
   13.393184693370829        1.1991349069878799E-003   2.2678575991772187        349.73297429541924     
   13.392700596671059        1.1990340572526216E-003   2.2679920435966494        349.93712093014403     
   13.392177589990000        1.1989332585967390E-003   2.2681882188555957        350.14132788582526     
   13.391833504348481        1.1988324525816639E-003   2.2682615946584384        350.34559519587833     
   13.391322307357125        1.1987317211340849E-003   2.2684943794448924        350.54992289570350     
   13.390687639463918        1.1986309951092175E-003   2.2686231456975903        350.75431102284716     
   13.390074287739672        1.1985303121306691E-003   2.2687345311885099        350.95875961719310     
   13.389470680394149        1.1984296545892498E-003   2.2688619823611607        351.16326872117065     
   13.383225536917671        1.1983290207095508E-003   2.2688645914445038        351.36783837999826     
   13.388443056437236        1.1982284437001510E-003   2.2691169201560712        351.57246864195025     
   13.388111314384908        1.1981278549008400E-003   2.2692723049038843        351.77715955866961     
   13.387385329275055        1.1980273316477589E-003   2.2693948835085442        351.98191118552427     
   13.386948257933216        1.1979268356383755E-003   2.2695322045605093        352.18672358201542     
   13.386124548502453        1.1978263825152650E-003   2.2696964581588106        352.39159681225425     
   13.385382347486232        1.1977259634103478E-003   2.2697461733747386        352.59653094551942     
   13.384747885104742        1.1976255563686130E-003   2.2698784719657534        352.80152605691217     
   13.385132090733851        1.1975252014939358E-003   2.2700627879624307        353.00658222813291     
   13.384483365300589        1.1974248582902591E-003   2.2702051011340605        353.21169954841309     
   13.383354495757509        1.1973245730448870E-003   2.2702430766479273        353.41687811563963     
   13.383132168993017        1.1972242841838661E-003   2.2704012492299857        353.62211803772948     
   13.382479757779151        1.1971240456418377E-003   2.2705179200456294        353.82741943433155     
   13.382050865396598        1.1970238441273587E-003   2.2706254572040119        354.03278243895875     
   13.381570446848578        1.1969236633886595E-003   2.2707636690379127        354.23820720170795     
   13.380989354937570        1.1968235176769949E-003   2.2709039786759320        354.44369389279007     
   13.380356516011366        1.1967234219259506E-003   2.2710208339165399        354.64924270720650     
   13.372866282582114        1.1966233520061826E-003   2.2710349116340964        354.85485387110833     
   13.379458779161666        1.1965232770379823E-003   2.2713000323988957        355.06052765070638     
   13.379295115066718        1.1964232745956132E-003   2.2714703896511925        355.26626436520775     
   13.378478050233380        1.1963232858603554E-003   2.2715999496483636        355.47206440651138     
   13.371811057071884        1.1962233008177248E-003   2.2715839622087928        355.67792827098339     
   13.377599820667641        1.1961233858922026E-003   2.2718637029194766        355.88385661501593     
   13.376897810450293        1.1960234872389610E-003   2.2719900235703503        356.08985036388754     
   13.376485613233596        1.1959236156419144E-003   2.2721227706345322        356.29591096727938     
   13.375822262966013        1.1958237867887641E-003   2.2722548907734144        356.50204125229942     
   13.375511808947172        1.1957239769509985E-003   2.2723847333437641        356.70825097049942     
   13.374983981360645        1.1956241769924508E-003   2.2725146144190265        356.91452697661657     
   13.374385970364242        1.1955243986839803E-003   2.2726455766568900        357.12086043694393     
   13.373894671593218        1.1954246885932563E-003   2.2727741554161773        357.32725134437419     
   13.373519939439699        1.1953250233813139E-003   2.2729007314363976        357.53369969179516     
   13.372661867332965        1.1952253334670667E-003   2.2730267938906130        357.74020547208352     
   13.372296037742951        1.1951257117251903E-003   2.2731600538326484        357.94676867811148     
   13.371703907881129        1.1950261526720535E-003   2.2732831716806130        358.15338930274044     
   13.371204804011150        1.1949265707126341E-003   2.2734125288867966        358.36006733882624     
   13.370891100112765        1.1948270586076128E-003   2.2735400298629136        358.56680277921271     
   13.370174199661498        1.1947275700009737E-003   2.2736690658343575        358.77359561673848     
   13.369955962745474        1.1946281127736831E-003   2.2737965793078811        358.98044584423297     
   13.363128807948344        1.1945286789899854E-003   2.2737858073473687        359.18735345451637     
   13.368746539413799        1.1944292997939211E-003   2.2740519672626829        359.39431844040138     
   13.367960573418998        1.1943299518072346E-003   2.2741721036742071        359.60134079469128     
   13.367506193413558        1.1942306291881466E-003   2.2743045698977045        359.80842051018061     
   13.367047195282128        1.1941313165879544E-003   2.2744340231587983        360.01555757965633     
   13.366534969647521        1.1940320833638246E-003   2.2745585257222136        360.22275199589541     
   13.365862293396997        1.1939328351457934E-003   2.2746844283409260        360.43000375166650     
   13.365021929424991        1.1938339615214558E-003   2.2748045071428775        360.63731283972953     
   13.362786045034138        1.1933014389662279E-003   2.2753944327790001        361.75287116979973     
   13.359992531830761        1.1926345139590326E-003   2.2760664027808848        363.15539290632682     
   13.357090617505078        1.1919691534243700E-003   2.2767530493854853        364.55896412213167     
   13.354593882167727        1.1913060245449590E-003   2.2774479199004927        365.96358310817163     
   13.344793442392781        1.1906460631324770E-003   2.2779890561014806        367.36924816267287     
   13.348708006773590        1.1899861506015261E-003   2.2787733738049067        368.77595759108237     
   13.345893986268912        1.1893308222884417E-003   2.2794703702415680        370.18370970601177     
   13.342949723919110        1.1886766815240792E-003   2.2800884908998524        371.59250282719347     
   13.340256797639242        1.1880246132985677E-003   2.2807679083795249        373.00233528142763     
   13.337339012445934        1.1873742316168847E-003   2.2814109066976265        374.41320540253406     
   13.334534829282690        1.1867264654044718E-003   2.2820316562529559        375.82511153130383     
   13.331908613565053        1.1860810899791902E-003   2.2827055095941016        377.23805201545247     
   13.328866927469040        1.1854378936305802E-003   2.2832751394291226        378.65202520956916     
   13.326416633831426        1.1847957986679675E-003   2.2839969465789136        380.06702947507506     
   13.323332796898271        1.1841565886687114E-003   2.2845347216235918        381.48306318017063     
   13.320327662518903        1.1835191437480175E-003   2.2850960436662633        382.90012469979354     
   13.317726678518730        1.1828837859736482E-003   2.2857362845710596        384.31821241557140     
   13.314840986957813        1.1822514336984691E-003   2.2863496471204492        385.73732471577705     
   13.312225941915990        1.1816202112874753E-003   2.2869396002585431        387.15745999528303     
   13.309328002737377        1.1809911869313007E-003   2.2874939131564975        388.57861665551820     
   13.306488260688415        1.1803633083372264E-003   2.2881069513057692        390.00079310442266     
   13.304216880191563        1.1797383231539661E-003   2.2888236071209813        391.42398775640333     
   13.300905433986280        1.1791147615547194E-003   2.2892556537984343        392.84819903229368     
   13.298301398659127        1.1784929325203421E-003   2.2898878499782991        394.27342535930774     
   13.294242617611406        1.1778733758709603E-003   2.2903751156303702        395.69966517099920     
   13.292952319759243        1.1772555334071274E-003   2.2909433653600688        397.12691690722124     
   13.290119382560700        1.1766413904837486E-003   2.2915578623065582        398.55517901407859     
   13.287069030503778        1.1760277780407122E-003   2.2920848845212056        399.98444994389524     
   13.284258833232311        1.1754158071980380E-003   2.2926077594361529        401.41472815516602     
   13.281710487561419        1.1748058412785767E-003   2.2931390787360972        402.84601211252010     
   13.279606190838887        1.1741971920589944E-003   2.2938934276343725        404.27830028667944     
   13.276613901018715        1.1735910319929086E-003   2.2943345855677699        405.71159115441930     
   13.273929495743250        1.1729877005183110E-003   2.2948382693478537        407.14588319852965     
   13.271320344233265        1.1723854088965936E-003   2.2954299871346633        408.58117490777363     
   13.267598044214177        1.1717838804762646E-003   2.2958308056320114        410.01746477685219     
   13.265954239989249        1.1711851658080324E-003   2.2964536584450030        411.45475130636436     
   13.262750812644102        1.1705886129131714E-003   2.2968834214826361        412.89303300276720     
   13.260073953645527        1.1699931459479747E-003   2.2973393687639190        414.33230837834242     
   13.257315446713459        1.1693994062187529E-003   2.2978389281887823        415.77257595115469     
   13.254427829189465        1.1688069222074557E-003   2.2983650032195722        417.21383424501806     
   13.252299135194662        1.1682184199809289E-003   2.2989318222502932        418.65608178945689     
   13.249489142852743        1.1676302875133456E-003   2.2994052871004023        420.09931711967215     
   13.246282535507708        1.1670441412777264E-003   2.2997483521548210        421.54353877650124     
   13.244064014445476        1.1664596590635103E-003   2.3003666176830651        422.98874530638795     
   13.241121890133764        1.1658761025089815E-003   2.3007725598479287        424.43493526134125     
   13.238776198914181        1.1652947572945050E-003   2.3013247291091576        425.88210719890446     
   13.236053187667784        1.1647159693955749E-003   2.3017065383557593        427.33025968212007     
   13.233684160447021        1.1641375478694961E-003   2.3023418129208175        428.77939127949145     
   13.230365870512468        1.1635622787355456E-003   2.3025930839832935        430.22950056495472     
   13.222155361536624        1.1629873016987284E-003   2.3029019800113271        431.68058611783948     
   13.230798551785695        1.1624142787219135E-003   2.3036896469540156        433.13264652283897     
   13.222348213556003        1.1618436106001126E-003   2.3039364726702787        434.58568036997434     
   13.213134450996192        1.1612745861644877E-003   2.3042306133437083        436.03968625456366     
   13.217598964866525        1.1607049276202487E-003   2.3049609184197086        437.49466277718847     
   13.215137029005124        1.1601403612069813E-003   2.3054349381052490        438.95060854366017     
   13.211688376532633        1.1595759624995336E-003   2.3057707402181378        440.40752216498964     
   13.209192473425004        1.1590128916306684E-003   2.3062239070169825        441.86540225735428     
   13.207368739477761        1.1584513058511786E-003   2.3067145950993533        443.32424744206781     
   13.201316298955131        1.1578910853042607E-003   2.3071376618976349        444.78405634554741     
   13.201310581813189        1.1573337010109810E-003   2.3074136341853979        446.24482759928281     
   13.199356864080023        1.1567769043238597E-003   2.3079906951135296        447.70655983980794     
   13.196814489324979        1.1562218105766468E-003   2.3083625146881035        449.16925170866540     
   13.193565940597052        1.1556687225317346E-003   2.3086612637961692        450.63290185238230     
   13.191026807979284        1.1551168956289313E-003   2.3090766461428793        452.09750892243591     
   13.188613134810426        1.1545662500297745E-003   2.3095356963643834        453.56307157522548     
   13.186298980896753        1.1540166161240026E-003   2.3099922240535360        455.02958847204184     
   13.183949164260545        1.1534699488426332E-003   2.3104604601623793        456.49705827904029     
   13.181477543917767        1.1529247931812957E-003   2.3108765959319193        457.96547966720908     
   13.178183220678884        1.1523800597687667E-003   2.3110890066348007        459.43485131234138     
   13.175429235816820        1.1518371795170008E-003   2.3115545046259398        460.90517189500872     
   13.173741435293740        1.1512957705768251E-003   2.3120290052632142        462.37644010052975     
   13.170434546143156        1.1507549598840164E-003   2.3122111166860910        463.84865461894327     
   13.168049976337770        1.1502172709423539E-003   2.3126092081027427        465.32181414498177     
   13.165805563597194        1.1496810921699625E-003   2.3130729409792727        466.79591737804225     
   13.162337676106684        1.1491449357666677E-003   2.3133927652602142        468.27096302215898     
   13.160344457314437        1.1486109176478947E-003   2.3137246477362203        469.74694978597705     
   13.157950330720571        1.1480791420612928E-003   2.3141335550723987        471.22387638272534     
   13.155353741790984        1.1475484323636564E-003   2.3144744019116374        472.70174153018905     
   13.152858338785126        1.1470187579569336E-003   2.3148486402849913        474.18054395068299     
   13.150114456649792        1.1464905580752761E-003   2.3151767909921808        475.66028237102819     
   13.147636390999592        1.1459630613965292E-003   2.3155046563893986        477.14095552252246     
   13.145366096922039        1.1454379518756066E-003   2.3159122250943978        478.62256214091593     
   13.143053784759967        1.1449144149113701E-003   2.3163205160462956        480.10510096638524     
   13.139582746175382        1.1443916441588773E-003   2.3166016991829523        481.58857074350760     
   13.138184704641720        1.1438699861446803E-003   2.3170248038896988        483.07297022123771     
   13.135227137714253        1.1433508617527070E-003   2.3172524401154364        484.55829815287916     
   13.132868346052968        1.1428323340254029E-003   2.3176100392901255        486.04455329606321     
   13.130670198193148        1.1423154171181040E-003   2.3180034844372424        487.53173441272145     
   13.127754642734622        1.1417992498343292E-003   2.3182692089747827        489.01984026906490     
   13.125217438089328        1.1412850514368749E-003   2.3185804738597069        490.50886963555240     
   13.123315702859726        1.1407718467117199E-003   2.3190607706968454        491.99882128687671     
   13.120674248727731        1.1402600469879356E-003   2.3192902657984908        493.48969400193295     
   13.117748878418093        1.1397498218797665E-003   2.3196085777252766        494.98148656379647     
   13.115597120929770        1.1392410284020763E-003   2.3199426572583794        496.47419775970337     
   13.113350863446538        1.1387330528428027E-003   2.3202614932401535        497.96782638102229     
   13.110546630496728        1.1382263545360377E-003   2.3205377418471653        499.46237122323225     
   13.108388880994594        1.1377207719498708E-003   2.3208915716281933        500.95783108590223     
   13.105590023466872        1.1372170704757097E-003   2.3211246642702030        502.45420477266651     
   13.103033116543388        1.1367149100630822E-003   2.3214032287750705        503.95149109120263     
   13.100432272131297        1.1362134208506118E-003   2.3216339755264253        505.44968885320708     
   13.098617775077349        1.1357136251112052E-003   2.3221122965320817        506.94879687437799     
   13.095874017956051        1.1352148399903486E-003   2.3222580841618230        508.44881397438638     
   13.093497585085515        1.1347171563534195E-003   2.3225797326128634        509.94973897686123     
   13.091271453158058        1.1342215501416936E-003   2.3229582675674987        511.45157070936023     
   13.088439959830907        1.1337258320660030E-003   2.3231435107568239        512.95430800335498     
   13.086491904237990        1.1332328873038156E-003   2.3235433931595622        514.45794969420774     
   13.083678145399311        1.1327403061227250E-003   2.3237083311534574        515.96249462114633     
   13.081872289066078        1.1322492204652171E-003   2.3240954501753417        517.46794162724882     
   13.079340593497809        1.1317593561586071E-003   2.3244196963978214        518.97428955941768     
   13.076685980549225        1.1312704145772809E-003   2.3246550951983118        520.48153726836324     
   13.073958404619518        1.1307827066659130E-003   2.3248314390324007        521.98968360858078     
   13.072327027517970        1.1302968288878109E-003   2.3251891732795276        523.49872743832861     
   13.069916946636180        1.1298113470378903E-003   2.3255210170839873        525.00866761961299     
   13.066946992292193        1.1293274687302552E-003   2.3256465927421686        526.51950301816089     
   13.064679223151314        1.1288445355577717E-003   2.3259012445591991        528.03123250340627     
   13.062480271890150        1.1283636051743651E-003   2.3262524804557785        529.54385494846758     
   13.060013327822748        1.1278827921557843E-003   2.3264701302871975        531.05736923012739     
   13.058332134620500        1.1274026804411867E-003   2.3268546530120031        532.57177422881341     
   13.055320153447465        1.1269255562512143E-003   2.3269995123892757        534.08706882858178     
   13.053088334237330        1.1264475018177029E-003   2.3272930185086689        535.60325191709182     
   13.050772362720775        1.1259718248565497E-003   2.3275438922316023        537.12032238559527     
   13.048342246980017        1.1254975013249527E-003   2.3277391311871778        538.63827912890815     
   13.045872589222011        1.1250238717951330E-003   2.3279828216607701        540.15712104539921     
   13.044030911434538        1.1245515133827268E-003   2.3283462049597135        541.67684703696852     
   13.041307601182119        1.1240804257384987E-003   2.3284766779262989        543.19745600902638     
   13.039057604164910        1.1236104475691854E-003   2.3287332440605963        544.71894687048041     
   13.036861171041041        1.1231417725263717E-003   2.3290530540225740        546.24131853371364     
   13.034573631989343        1.1226740612561516E-003   2.3292556017632631        547.76456991456541     
   13.031432012823958        1.1222072991316590E-003   2.3293800253444412        549.28869993231785     
   13.029531322260150        1.1217418219714689E-003   2.3296521438058360        550.81370750967176     
   13.027081009471258        1.1212776099467179E-003   2.3298872920272702        552.33959157273603     
   13.025537185867607        1.1208142612502145E-003   2.3302354512339201        553.86635105100333     
   13.023174409557573        1.1203520838643506E-003   2.3304682632306544        555.39398487733706     
   13.020396451214193        1.1198913169189989E-003   2.3305885365271974        556.92249198795241     
   13.018319241070509        1.1194313796599961E-003   2.3308562013037832        558.45187132239857     
   13.016166979886620        1.1189721422969327E-003   2.3310955575829886        559.98212182354303     
   13.014089421586172        1.1185135589088979E-003   2.3313566028294548        561.51324243755289     
   13.011431961422533        1.1180572296969078E-003   2.3315205526710714        563.04523211388164     
   13.009555513584543        1.1176011037265867E-003   2.3317968236347606        564.57808980524544     
   13.006867330652030        1.1171464744213471E-003   2.3319811378016260        566.11181446761452     
   13.004869519576692        1.1166930107873107E-003   2.3321730851466382        567.64640506019077     
   13.002544404910442        1.1162404645594444E-003   2.3323927967827092        569.18186054539490     
   13.000366917131307        1.1157890378639709E-003   2.3326051994853620        570.71817988884789     
   12.998181093446963        1.1153387052634110E-003   2.3328335704206125        572.25536205935589     
   12.995762011047599        1.1148893400362587E-003   2.3330255892586140        573.79340602889340     
   12.993881088960869        1.1144410107485627E-003   2.3332852503727857        575.33231077259063     
   12.991350438358632        1.1139936781235607E-003   2.3333441602424227        576.87207526871214     
   12.988929359686015        1.1135471414843528E-003   2.3336306904757400        578.41269849864386     
   12.986572979793618        1.1131018961549853E-003   2.3337586328672102        579.95417944687972     
   12.984410934246803        1.1126575646369882E-003   2.3339624635681693        581.49651710100215     
   12.982179178315057        1.1122144733556666E-003   2.3341612402186875        583.03971045167054     
   12.980003924658234        1.1117719284914622E-003   2.3343784545296757        584.58375849260142     
   12.977713890209785        1.1113309050456530E-003   2.3345322395769856        586.12866022055846     
   12.975856437031467        1.1108905044089970E-003   2.3348229062438230        587.67441463533305     
   12.973374553889171        1.1104513184648800E-003   2.3349348753774959        589.22102073973258     
   12.971055200460810        1.1100129990625181E-003   2.3350969534736739        590.76847753956372     
   12.968809856997490        1.1095757620248991E-003   2.3352947768405472        592.31678404361594     
   12.966862501607904        1.1091394854896837E-003   2.3354938290548355        593.86593926365231     
   12.964568611813478        1.1087041021509093E-003   2.3356605154398435        595.41594221438982     
   12.962144907703713        1.1082696589565857E-003   2.3359495039419595        596.96679191348551     
   12.960206164375423        1.1078361794025361E-003   2.3360282224987650        598.51848738152739     
   12.957952492219674        1.1074036536959490E-003   2.3361750126258012        600.07102764201113     
   12.956063186064839        1.1069722914459229E-003   2.3364378058211717        601.62441172133504     
   12.953667012991616        1.1065417015696489E-003   2.3365644188346515        603.17863864877927     
   12.951813125092572        1.1061121796166293E-003   2.3368335302591978        604.73370745649584     
   12.949276127432118        1.1056835247385231E-003   2.3369963919783636        606.28961717949221     
   12.947006747352471        1.1052559044730371E-003   2.3370418026752140        607.84636685561861     
   12.945097822765382        1.1048291963396486E-003   2.3372633445620670        609.40395552555719     
   12.944211318051781        1.1044032619027836E-003   2.3374209381232092        610.96238223280079     
   12.939739481216778        1.1039784514886048E-003   2.3375389926078767        612.52164602364996     
   12.938187089186107        1.1035544628019776E-003   2.3378242430848242        614.08174594718753     
   12.936692216538665        1.1031313275846075E-003   2.3379772843181343        615.64268105527799     
   12.934489272115613        1.1027093105824561E-003   2.3381735640991055        617.20445040254322     
   12.931699751672118        1.1022880445918169E-003   2.3383391087564172        618.76705304635470     
   12.930209295116656        1.1018678039634263E-003   2.3384100930982958        620.33048804682164     
   12.928085680024559        1.1014483795736771E-003   2.3385717317569292        621.89475446677591     
   12.925773356383006        1.1010299166658206E-003   2.3387045101862869        623.45985137175796     
   12.923972835262360        1.1006123497789104E-003   2.3388985318271365        625.02577783000413     
   12.921767373619096        1.1001956608183837E-003   2.3390427250483241        626.59253291243942     
   12.919622603113407        1.0997799301642140E-003   2.3391797695517291        628.16011569265754     
   12.917616018475508        1.0993649751008243E-003   2.3393845985398132        629.72852524691234     
   12.915368050346808        1.0989509195130850E-003   2.3394714909922789        631.29776065410397     
   12.913497219647180        1.0985378260288971E-003   2.3396325685262447        632.86782099576737     
   12.911196252432061        1.0981255251122431E-003   2.3398278470829399        634.43870535606015     
   12.909128807117460        1.0977141284104093E-003   2.3399259228224301        636.01041282174879     
   12.906699034588858        1.0973036221883672E-003   2.3401460897868436        637.58294248219715     
   12.904767912011794        1.0968939586745231E-003   2.3402017496169316        639.15629342935722     
   12.902930992901435        1.0964851643995150E-003   2.3403673730042676        640.73046475775300     
   12.901527556384417        1.0960772306422917E-003   2.3406736179975960        642.30545556446714     
   12.898633958113702        1.0956701717910488E-003   2.3406340079364019        643.88126494913888     
   12.897002888988283        1.0952639470665508E-003   2.3408640969448484        645.45789201394155     
   12.894846449141230        1.0948585801209959E-003   2.3409870834919233        647.03533586357435     
   12.893254160019254        1.0944540574012603E-003   2.3412337226473832        648.61359560525284     
   12.891024290650684        1.0940503667453297E-003   2.3413223977694062        650.19267034869540     
   12.889180068169479        1.0936475462548782E-003   2.3415004498495526        651.77255920611378     
   12.886739077095800        1.0932455068922216E-003   2.3415261565817933        653.35326129219754     
   12.884523287892362        1.0928443448490657E-003   2.3416845111262385        654.93477572410723     
   12.882336246747681        1.0924440173840800E-003   2.3417259819731835        656.51710162146128     
   12.880775568899587        1.0920445083761072E-003   2.3419519379847351        658.10023810632492     
   12.878659435963224        1.0916458019856550E-003   2.3420840561305551        659.68418430319764     
   12.876465937802921        1.0912479178619391E-003   2.3421488439941491        661.26893933900521     
   12.874668719331655        1.0908508488330238E-003   2.3423456190233121        662.85450234308701     
   12.872692475391940        1.0904546190853698E-003   2.3424806181977975        664.44087244718378     
   12.870551866469858        1.0900591711960881E-003   2.3425684697599505        666.02804878543054     
   12.864407065766601        1.0896645547739810E-003   2.3426551866806364        667.61603049434132     
   12.866424158948641        1.0892707466850910E-003   2.3427819497088649        669.20481671280118     
   12.864958273179603        1.0888777403653975E-003   2.3429906416853012        670.79440658205738     
   12.862614251825793        1.0884855227825559E-003   2.3430654494059162        672.38479924570402     
   12.860728381543513        1.0880941028603664E-003   2.3432056234526706        673.97599384967305     
   12.858788388454165        1.0877034848900571E-003   2.3433320999807701        675.56798954222859     
   12.856755509947428        1.0873136429520645E-003   2.3434427767783261        677.16078547394932     
   12.854272301994227        1.0869245644232878E-003   2.3434374558056925        678.75438079772448     
   12.852384003798104        1.0865362896252185E-003   2.3435747378331615        680.34877466873922     
   12.850578495415986        1.0861488001259665E-003   2.3436997759385667        681.94396624446745     
   12.848490018052798        1.0857620906545888E-003   2.3438228164330397        683.53995468465916     
   12.846389857540144        1.0853761466287633E-003   2.3440152504834648        685.13673915133029     
   12.844528170407482        1.0849909957632751E-003   2.3440106670628285        686.73431880875876     
   12.842323403148558        1.0846066013778474E-003   2.3440711376951771        688.33269282346407     
   12.840946316667692        1.0842229661905613E-003   2.3443160977227295        689.93186036420821     
   12.838867078873882        1.0838401097107554E-003   2.3444015014193438        691.53182060197787     
   12.837100297197136        1.0834580119146551E-003   2.3445406082640834        693.13257270997849     
   12.834606823422146        1.0830766725512015E-003   2.3446549033926418        694.73411586362477     
   12.832173054757183        1.0826960870494243E-003   2.3445027827634117        696.33644924052885     
   12.831152507007186        1.0823162573808808E-003   2.3448527308740852        697.93957202049182     
   12.828772572186365        1.0819371732405721E-003   2.3448069790283541        699.54348338549710     
   12.826842574644521        1.0815588533831691E-003   2.3449391345911872        701.14818251969473     
   12.825067979238787        1.0811812742094744E-003   2.3451196339461520        702.75366860939744     
   12.819038591887640        1.0808044081450621E-003   2.3450824278859654        704.35994084306878     
   12.821036810124733        1.0804282819267277E-003   2.3452449476177213        705.96699841131544     
   12.819149988495951        1.0800529250751538E-003   2.3453273474478160        707.57484050687617     
   12.817136801352623        1.0796782854173119E-003   2.3453993275210965        709.18346632461464     
   12.815366350575120        1.0793043454015931E-003   2.3455320547630922        710.79287506150649     
   12.812629180685267        1.0789311990375974E-003   2.3456370706337926        712.40306591663671     
   12.811512975574868        1.0785587018278973E-003   2.3457132706479484        714.01403809118597     
   12.809424068059466        1.0781869727985998E-003   2.3457586160347677        715.62579078841986     
   12.806393356329998        1.0778159569270025E-003   2.3458759837214873        717.23832321368764     
   12.806082667974872        1.0774456296102929E-003   2.3460364158139195        718.85163457440308     
   12.804206841576631        1.0770760255042196E-003   2.3461422116623609        720.46572408004567     
   12.802363750090517        1.0767071301039318E-003   2.3462511465827860        722.08059094214366     
   12.799997588091388        1.0763389427089804E-003   2.3462263646019457        723.69623437427344     
   12.798485164948675        1.0759714449973656E-003   2.3464022612384490        725.31265359204212     
   12.796538195803453        1.0756046582614460E-003   2.3464637281732079        726.92984781308633     
   12.794877822829365        1.0752385636002900E-003   2.3465767647413167        728.54781625705959     
   12.787749998110691        1.0748731730160519E-003   2.3464887534333374        730.16655814562637     
   12.791188693880779        1.0745084995324628E-003   2.3467709556822909        731.78607270244868     
   12.789181910101133        1.0741444755634926E-003   2.3468194184736952        733.40635915318489     
   12.787487339259885        1.0737811591058409E-003   2.3469336464567294        735.02741672547756     
   12.785500888462421        1.0734185493627819E-003   2.3469939957601302        736.64924464894318     
   12.783635968110080        1.0730565847639944E-003   2.3470731478977700        738.27184215516661     
   12.781887523832372        1.0726953045409196E-003   2.3471657943179882        739.89520847769461     
   12.779909980686664        1.0723347282940146E-003   2.3472278029778124        741.51934285202356     
   12.777666988945894        1.0719748146653634E-003   2.3472184261130620        743.14424451559398     
   12.776202580979021        1.0716155729555618E-003   2.3473741175934455        744.76991270778080     
   12.774058142684211        1.0712569943231900E-003   2.3473940822583916        746.39634666988832     
   12.768278111674192        1.0708990914912754E-003   2.3474383744872078        748.02354564513621     
   12.770374636614369        1.0705418576102167E-003   2.3475282340434296        749.65150887866344     
   12.768894877244891        1.0701853100108466E-003   2.3476876490064540        751.28023561750490     
   12.766744757138159        1.0698293794027182E-003   2.3476855396967782        752.90972511059465     
   12.765185785464821        1.0694741202369031E-003   2.3478090244539098        754.53997660875473     
   12.763360469754089        1.0691195373421860E-003   2.3478321212499709        756.17098936468710     
   12.761063395513425        1.0687655805613071E-003   2.3478417996814609        757.80276263296719     
   12.759441139189949        1.0684123233521857E-003   2.3479135327199465        759.43529567003509     
   12.757564086390685        1.0680596772214875E-003   2.3480160388643578        761.06858773418776     
   12.755528677939608        1.0677076820521582E-003   2.3480227616221434        762.70263808557343     
   12.753999895886100        1.0673563495917499E-003   2.3481536133752425        764.33744598618034     
   12.752029979824272        1.0670056744856403E-003   2.3481663625494185        765.97301069983405     
   12.750053020870316        1.0666555933592336E-003   2.3482147689878516        767.60933149218829     
   12.747277343629396        1.0663061761071761E-003   2.3482727171638604        769.24640763071193     
   12.746488400119075        1.0659573964763214E-003   2.3483508545590754        770.88423838469259     
   12.744870379820609        1.0656092380366398E-003   2.3484267534484009        772.52282302521951     
   12.743521624017550        1.0652617198173200E-003   2.3485878905006943        774.16216082518247     
   12.741398065883027        1.0649148492088492E-003   2.3486063897251381        775.80225105926024     
   12.739462751101552        1.0645685733811079E-003   2.3486415067382356        777.44309300391831     
   12.737595027441925        1.0642229346723676E-003   2.3486611653475786        779.08468593739292     
   12.737068294835403        1.0638779253157253E-003   2.3487826264071865        780.72702913969783     
   12.734187455522616        1.0635335199224469E-003   2.3488147331059848        782.37012189260270     
   12.732407456287866        1.0631897484367030E-003   2.3488762161340202        784.01396347963635     
   12.730819748287095        1.0628465725737240E-003   2.3489548199877306        785.65855318607521     
   12.728965087443237        1.0625040377808250E-003   2.3489887709990152        787.30389029893695     
   12.727393934437165        1.0621621094909614E-003   2.3491055049507485        788.94997410697260     
   12.725654136894336        1.0618207825325563E-003   2.3491577491162534        790.59680390066546     
   12.723356010476069        1.0614800652767088E-003   2.3491782256215328        792.24437897221412     
   12.721899242752814        1.0611399572336320E-003   2.3492326163406458        793.89269861553498     
   12.720312765336919        1.0608004492605762E-003   2.3492898712191739        795.54176212625123     
   12.718192829226961        1.0604615413498197E-003   2.3493018085536397        797.19156880168589     
   12.716638122131425        1.0601232348187949E-003   2.3494152489664093        798.84211794085616     
   12.715170857227021        1.0597855245590843E-003   2.3494861226581034        800.49340884446565     
   12.712373446962021        1.0594484097897665E-003   2.3495034999891704        802.14544081490453     
   12.711676894695787        1.0591118893956183E-003   2.3495824802243641        803.79821315622746     
   12.709233294820431        1.0587759591038611E-003   2.3496116006829535        805.45172517416518     
   12.708247944715005        1.0584406148387031E-003   2.3496666405695001        807.10597617610551     
   12.706488929880816        1.0581058609558107E-003   2.3497249619380183        808.76096547109285     
   12.703831134211232        1.0577716905015180E-003   2.3496014896869366        810.41669236981659     
   12.702897405038806        1.0574381052982826E-003   2.3498142373076023        812.07315618461223     
   12.700962749751703        1.0571050982363457E-003   2.3497744530985227        813.73035622944838     
   12.698871807503046        1.0567726650798550E-003   2.3497163967430290        815.38829181992344     
   12.698036703591866        1.0564408234216742E-003   2.3499896250960965        817.04696227325746     
   12.695728274919045        1.0561095433578762E-003   2.3498807136675990        818.70636690829008     
   12.694617782568583        1.0557788583802144E-003   2.3500823828163542        820.36650504546981     
   12.692136082728231        1.0554487248429032E-003   2.3499494725128374        822.02737600684623     
   12.690576432064109        1.0551191562905167E-003   2.3500023038019568        823.68897911607121     
   12.688899458800906        1.0547901767655916E-003   2.3500674993484996        825.35131369838859     
   12.687349116107073        1.0544617537534809E-003   2.3501222853602508        827.01437908062690     
   12.685997505002893        1.0541338967569554E-003   2.3502262827165348        828.67817459119181     
   12.683619947818050        1.0538065876526535E-003   2.3501453365390610        830.34269956006654     
   12.681987282176426        1.0534798659788411E-003   2.3501953110290494        832.00795331880056     
   12.680416286904924        1.0531536991462683E-003   2.3502586079276786        833.67393520050655     
   12.678636433587261        1.0528280736968746E-003   2.3502951141878810        835.34064453985070     
   12.675974973178047        1.0525029700092733E-003   2.3503328812240678        837.00808067305059     
   12.675382719515774        1.0521784865231132E-003   2.3503758703235755        838.67624293786855     
   12.673696929064150        1.0518545286406515E-003   2.3503845077707912        840.34513067360126     
   12.672217987337991        1.0515311268175366E-003   2.3504961812940190        842.01474322108447     
   12.670419594417886        1.0512082687523865E-003   2.3504865020655492        843.68507992267575     
   12.668680603357735        1.0508859633133021E-003   2.3505213298346472        845.35614012225528     
   12.667570238698341        1.0505642108727033E-003   2.3506497180841133        847.02792316521845     
   12.665675293782922        1.0502429620180560E-003   2.3505928101008657        848.70042839846838     
   12.664084353175641        1.0499223093626063E-003   2.3506644163820130        850.37365517041462     
   12.662611548792508        1.0496021629615856E-003   2.3507228359947852        852.04760283096334     
   12.660698759917764        1.0492825908358784E-003   2.3507352455399415        853.72227073151385     
   12.659131726798160        1.0489634984178623E-003   2.3507914816227529        855.39765822495360     
   12.657244605651444        1.0486449975142236E-003   2.3507700223091139        857.07376466564983     
   12.655113075983968        1.0483269833003893E-003   2.3507992266870383        858.75058940944643     
   12.653319350623912        1.0480095341860460E-003   2.3508251876684692        860.42813181365943     
   12.652216244668244        1.0476926057022358E-003   2.3508274296115070        862.10639123706687     
   12.647381459753682        1.0467449943631531E-003   2.3509558967940292        867.14546523211936     
   12.645722237247687        1.0464301879070503E-003   2.3509365279235657        868.82658634921813     
   12.642241722202908        1.0458020980040074E-003   2.3509581615890762        872.19096945551405     
   12.640753309550918        1.0454888440799422E-003   2.3509892038913343        873.87423018105585     
   12.638993430286726        1.0451760907432463E-003   2.3510024245129562        875.55820284812785     
   12.634638270911310        1.0442409657539723E-003   2.3511965670986763        880.61438622283515     
   12.632667133725210        1.0439302783245769E-003   2.3511303851599883        882.30120038737471     
   12.631037988987037        1.0436201042443069E-003   2.3511448588175403        883.98872336613817     
   12.628558706150590        1.0433104403321531E-003   2.3511711129759285        885.67695453786007     
   12.628374427363662        1.0430012832354711E-003   2.3512698013022875        887.36589328265961     
   12.626098551855925        1.0426926499751993E-003   2.3512024043874193        889.05553898204107     
   12.624502038140893        1.0423844978592297E-003   2.3512059296213499        890.74589101888216     
   12.623185522421739        1.0420768428672099E-003   2.3512633848590667        892.43694877743155     
   12.619945407849416        1.0414630454548125E-003   2.3513436953264888        895.82117900348601     
   12.618373177661448        1.0411569318126606E-003   2.3513611084131747        897.51435024630598     
   12.614800297436876        1.0405461011192053E-003   2.3513280954107882        900.90280193995739     
   12.609144538466921        1.0393303820396722E-003   2.3514835376721988        907.68812515515117     
   12.607263894809495        1.0390276712352378E-003   2.3514031155850361        909.38620656278465     
   12.596479187149113        1.0369221430006020E-003   2.3515303187819598        921.29231597845569     
   12.593375955528460        1.0363248698963860E-003   2.3515676066258746        924.70032423615237     
   12.591829470787621        1.0360269389974991E-003   2.3515916423967549        926.40536919060673     
   12.589872290428172        1.0357294527201591E-003   2.3515225011463254        928.11110724430273     
   12.588599390953988        1.0354324217978653E-003   2.3515637199657307        929.81753781045495     
   12.587187308221134        1.0351358831923302E-003   2.3515837027257365        931.52466030354321     
   12.584230628513339        1.0345441715327020E-003   2.3516214186833357        934.94097873473265     
   12.582213429907245        1.0342490458352220E-003   2.3515697679855272        936.65017350807113     
   12.581212248972237        1.0339543664401225E-003   2.3516422879245122        938.36005787880811     
   12.579642795009573        1.0336601373905421E-003   2.3516778524975712        940.07063126767753     
   12.576782460652243        1.0330730281393589E-003   2.3517173720715365        943.49384278891625     
   12.574655240005628        1.0327801951472146E-003   2.3516176495036771        945.20647976892360     
   12.573559875537269        1.0324877723250985E-003   2.3516979534663367        946.91980346231935     
   12.565829179261909        1.0310324968363944E-003   2.3516968020680875        955.49670261332687     
   12.559397214616997        1.0298762982284117E-003   2.3516580568837839        962.37052463957434     
   12.555224979140228        1.0290138060697071E-003   2.3516695025529084        967.53304401986918     
   12.553618739384657        1.0287271914788552E-003   2.3516629238299593        969.25524327171172     
   12.552181920923788        1.0284409983562237E-003   2.3516665375875836        970.97812132240097     
   12.549250116426133        1.0278699321131825E-003   2.3516714602960156        974.42591159559970     
   12.547934842318254        1.0275850531335140E-003   2.3517009456300255        976.15082270864741     
   12.544914403817346        1.0270165484734181E-003   2.3516743589105298        979.60267412262522     
   12.542066560236794        1.0264497739052932E-003   2.3516920862194528        983.05722744713523     
   12.541034407627345        1.0261670274088169E-003   2.3518023000810597        984.78551595262502     
   12.539044391750803        1.0258846880666758E-003   2.3516980064744799        986.51447829015547     
   
#
#	two-fluid TOV output - pressure ratio=1.2x10^8
#
#	R_NM (km)		R_DM (km)		M_T (M_sun)		P_NM (MeV/fm^3)
   19.967071011618298        9.0424465221859316E-004  0.14102365148754642        125.71690083353312     
   19.845997815903132        9.0410518115394893E-004  0.14169130072853714        125.83379327661486     
   19.728370137415663        9.0396581996354298E-004  0.14235938685062205        125.95075252143526     
   19.619556162646504        9.0382652870826352E-004  0.14303746685222965        126.06777856479529     
   19.496100852768347        9.0368727391210949E-004  0.14371319844990543        126.18487140346836     
   19.390351627672370        9.0354809781961266E-004  0.14439337660013893        126.30203103420259     
   19.284757534309154        9.0340896660894390E-004  0.14507248049559940        126.41925745372043     
   19.175213239180966        9.0326990625064045E-004  0.14576840303826719        126.53655065871865     
   19.069287471754915        9.0313091923764632E-004  0.14645663557016061        126.65391064586819     
   18.969743187888678        9.0299198942821711E-004  0.14714130693279209        126.77133741181552     
   18.871993469982087        9.0285308441588857E-004  0.14783257785303688        126.88883095318195     
   18.772336198873852        9.0271431154578287E-004  0.14852625763877531        127.00639126656309     
   18.685750850627059        9.0257556924505395E-004  0.14922111447186423        127.12401834853073     
   18.593430909623223        9.0243687449567287E-004  0.14992002627323786        127.24171219563237     
   18.497834663470886        9.0229827923513724E-004  0.15057900857112053        127.35947280439011     
   18.406368742639295        9.0215969932513592E-004  0.15133575712379424        127.47730017130297     
   18.334976655296526        9.0202118529126283E-004  0.15204114326301083        127.59519429284479     
   18.243822192402835        9.0188278831048786E-004  0.15275655769205146        127.71315516546714     
   18.154057956679303        9.0174442397974877E-004  0.15344901587023010        127.83118278559643     
   18.069586730477770        9.0160608259286083E-004  0.15416382190978054        127.94927714963633     
   17.982762607230804        9.0146789933985051E-004  0.15489059194258747        128.06743825396748     
   17.907909623670832        9.0132968450331327E-004  0.15559967767906338        128.18566609494636     
   17.823214232864220        9.0119157912651494E-004  0.15632465837230911        128.30396066890748     
   17.746952905425644        9.0105352394634613E-004  0.15706438141787987        128.42232197216168     
   17.674028575898088        9.0091551185967906E-004  0.15775826421783584        128.54075000099763     
   17.601884322350184        9.0077760607847870E-004  0.15848130347813466        128.65924475168171     
   17.526807470344092        9.0063974004228001E-004  0.15921213327111988        128.77780622045697     
   17.463464880332772        9.0050190681367759E-004  0.15993593183804475        128.89643440354510     
   17.391565475590127        9.0036418445792188E-004  0.16067121170753179        129.01512929714562     
   17.322776659398922        9.0022650855417377E-004  0.16139504476029654        129.13389089743569     
   17.260585743422240        9.0008888257796054E-004  0.16209166414806220        129.25271920057116     
   17.184109046324160        8.9995135140152611E-004  0.16286269511053852        129.37161420268635     
   17.126610204229166        8.9981384117207661E-004  0.16358259900982233        129.49057589989380     
   17.060075720437499        8.9967642291394450E-004  0.16433274991716418        129.60960428828488     
   16.994641468626202        8.9953905088505353E-004  0.16507884731589081        129.72869936392965     
   16.935239256315533        8.9940175034952435E-004  0.16581273500501348        129.84786112287765     
   16.875738326560040        8.9926451564338193E-004  0.16655289725985714        129.96708956115705     
   16.816263241461677        8.9912733987682688E-004  0.16729893400271537        130.08638467477542     
   16.760656121900013        8.9899022336598045E-004  0.16803674636609306        130.20574645972044     
   16.701283783701051        8.9885318039295678E-004  0.16879641966175402        130.32517491195810     
   16.643512665411428        8.9871619008187822E-004  0.16954692243185976        130.44467002743511     
   16.590677236259669        8.9857924851072159E-004  0.17028979467027111        130.56423180207753     
   16.533313300716095        8.9844238422707491E-004  0.17103856809509724        130.68386023179229     
   16.479584010209059        8.9830558228795598E-004  0.17179397964707796        130.80355531246491     
   16.427168012551711        8.9816883108704334E-004  0.17254092700913154        130.92331703996265     
   16.374935237658299        8.9803216369630488E-004  0.17329573459854652        131.04314541013227     
   16.324318294538447        8.9789554772638390E-004  0.17404179868980546        131.16304041880139     
   16.276187324273373        8.9775898660020140E-004  0.17481609630099390        131.28300206177866     
   16.230361909450799        8.9762251005395669E-004  0.17556713970177731        131.40303033485293     
   16.178577667472258        8.9748608110775470E-004  0.17633373036061295        131.52312523379470     
   16.128270767497952        8.9734972362160716E-004  0.17708862046791549        131.64328675435445     
   16.087692102731364        8.9721340998966895E-004  0.17784067651501007        131.76351489226505     
   16.039559538289314        8.9707716778256825E-004  0.17858779521876303        131.88380964324008     
   15.991274468129674        8.9694099448304793E-004  0.17938253101289867        132.00417100297511     
   15.947452967611222        8.9680487054412806E-004  0.18011178320982479        132.12459896714643     
   15.905194159032650        8.9666881212772085E-004  0.18092415449564520        132.24509353141318     
   15.861034588425726        8.9653282317538443E-004  0.18168432213547100        132.36565469141522     
   15.819542638077369        8.9639688968085811E-004  0.18245683557521697        132.48628244277526     
   15.774850964212719        8.9626101881789080E-004  0.18318997808455814        132.60697678109759     
   15.735956110758462        8.9612521240439366E-004  0.18401226290579589        132.72773770196926     
   15.695691580225686        8.9598946901980523E-004  0.18478240586610428        132.84856520095906     
   15.654497317787314        8.9585378498694085E-004  0.18555613203682850        132.96945927361838     
   15.614207867427098        8.9571816374487312E-004  0.18632952423609128        133.09041991548224     
   15.575002425412862        8.9558260404973343E-004  0.18711159287538770        133.21144712206615     
   15.540799886750998        8.9544711242763660E-004  0.18788894187373534        133.33254088887125     
   15.503037654451681        8.9531167318886563E-004  0.18866854463511895        133.45370121137941     
   15.462256766026519        8.9517629520780310E-004  0.18945141950237060        133.57492808505677     
   15.432246208635695        8.9504099189761975E-004  0.19023181363509933        133.69622150535190     
   15.391820474310219        8.9490573691523607E-004  0.19101017182004421        133.81758146769764     
   15.355411174994330        8.9477054548369904E-004  0.19179822165415605        133.93900796750901     
   15.320106095190965        8.9463542981061610E-004  0.19255374630369040        134.06050100018570     
   15.285135587110585        8.9450035750587734E-004  0.19336160938254213        134.18206056111066     
   15.253621439274621        8.9436535966829378E-004  0.19415013687173399        134.30368664565020     
   15.217904957697471        8.9423040907580479E-004  0.19493371540535184        134.42537924915541     
   15.186967494244296        8.9409555071058339E-004  0.19572569279413110        134.54713836696024     
   15.153319003244368        8.9396071586690445E-004  0.19650422427152298        134.66896399438386     
   15.126458492588597        8.9382594327618199E-004  0.19730030352857642        134.79085612672873     
   15.087823759006397        8.9369124333222346E-004  0.19809585206230249        134.91281475928230     
   15.060434410554322        8.9355663134834025E-004  0.19888115539505899        135.03483988731583     
   15.033010222759785        8.9342205976759587E-004  0.19967066633642316        135.15693150608627     
   14.998679063062792        8.9328754827179124E-004  0.20046685006440820        135.27908961083344     
   14.970970207711551        8.9315310909673571E-004  0.20127655722621537        135.40131419678403     
   15.008097552918516        8.9301871538635560E-004  0.20204820570515805        135.52360525914756     
   14.910048514006219        8.9288439766426972E-004  0.20285254066195274        135.64596279312013     
   14.882042678888112        8.9275012103140754E-004  0.20364699594258653        135.76838679388149     
   14.859296704272404        8.9261591116908672E-004  0.20444258606584040        135.89087725659800     
   14.823839800867564        8.9248178655811777E-004  0.20523756322297873        136.01343417642036     
   14.799005428516859        8.9234768443906623E-004  0.20603577900006972        136.13605754848493     
   14.769680706008657        8.9221369888152545E-004  0.20683482158543715        136.25874736791332     
   14.750362143210754        8.9207972720272159E-004  0.20764798029194084        136.38150362981312     
   14.725074210679249        8.9194581832878115E-004  0.20844102585579954        136.50432632927772     
   14.694270893159370        8.9181196223148270E-004  0.20923639447181272        136.62721546138550     
   14.667665703181425        8.9167820840300061E-004  0.21004570082495533        136.75017102120148     
   14.641485487563390        8.9154450752606672E-004  0.21085174894791489        136.87319300377644     
   14.618288243933584        8.9141087591370672E-004  0.21163893019903449        136.99628140414723     
   14.594271803278696        8.9127726208490846E-004  0.21247999301449128        137.11943621733684     
   14.567536602104814        8.9114369156331925E-004  0.21325703839826041        137.24265743835454     
   14.546278949168054        8.9101026138819540E-004  0.21407786529470951        137.36594506219581     
   14.521273871755747        8.9087683692377852E-004  0.21487743080895280        137.48929908384338     
   14.498357456887009        8.9074347649994252E-004  0.21568981587234393        137.61271949826576     
   14.475824630861208        8.9061019819797497E-004  0.21647143459541235        137.73620630041805     
   14.452504495867036        8.9047697358950802E-004  0.21717218877564792        137.85975948524248     
   14.431647615290943        8.9034379118566260E-004  0.21822316194486113        137.98337904766777     
   14.408646648518745        8.9021068652605465E-004  0.21892332126740136        138.10706498261038     
   14.386015577677112        8.9007767115577264E-004  0.21970944651612062        138.23081728497314     
   14.363893637067296        8.8994465957940600E-004  0.22058871663924154        138.35463594964597     
   14.344352118664816        8.8981172015110662E-004  0.22136194945224141        138.47852097150619     
   14.323137780769557        8.8967884225428203E-004  0.22218855419154471        138.60247234541816     
   14.303329591186905        8.8954606761710230E-004  0.22297186599285398        138.72649006623442     
   14.284327717781276        8.8941337818212031E-004  0.22382478675773393        138.85057412879377     
   14.266680487343470        8.8928064765655544E-004  0.22461094515058547        138.97472452792394     
   14.241984974987169        8.8914800977324773E-004  0.22544455060828530        139.09894125843874     
   14.222994552252903        8.8901553368209000E-004  0.22624753183506477        139.22322431514158     
   14.202757958062888        8.8888298630777733E-004  0.22711250357922935        139.34757369282201     
   14.185723990291336        8.8875054732512023E-004  0.22788002480917763        139.47198938625868     
   14.164342583123362        8.8861816695195962E-004  0.22870270981726995        139.59647139021735     
   14.146572438126086        8.8848584810325110E-004  0.22955754537710782        139.72101969945254     
   14.127065022845352        8.8835360366345845E-004  0.23037071875112095        139.84563430870676     
   14.108986969190251        8.8822140459328099E-004  0.23117599605241038        139.97031521271043     
   14.093622063513346        8.8808926117362873E-004  0.23199874930173489        140.09506240618305     
   14.074034290700254        8.8795715355581421E-004  0.23276089330818611        140.21987588383220     
   14.053016826374225        8.8782513161955441E-004  0.23364850193265260        140.34475564035301     
   14.039588452476789        8.8769317231862513E-004  0.23431691720747685        140.46970167043091     
   14.032824148121829        8.8756126404216241E-004  0.23530592768816413        140.59471396873866     
   14.007536463953587        8.8742946612187256E-004  0.23613230600365223        140.71979252993873     
   13.992385614684933        8.8729763623293840E-004  0.23697457254159193        140.84493734868204     
   13.971900997705232        8.8716591726097603E-004  0.23777452640296023        140.97014841960720     
   13.958756806990827        8.8703424276135960E-004  0.23861660607573290        141.09542573734424     
   13.939656967538550        8.8690267097934865E-004  0.23942579169883998        141.22076929651050     
   13.922252619322848        8.8677112662689209E-004  0.24024844501089648        141.34617909171291     
   13.907692365094265        8.8663966918471973E-004  0.24093761206077444        141.47165511754764     
   13.893679446153312        8.8650823546225011E-004  0.24192847964903916        141.59719736860060     
   13.879310255182007        8.8637687273820411E-004  0.24274692513088006        141.72280583944595     
   13.862621256985445        8.8624558926008942E-004  0.24359212758158985        141.84848052464878     
   13.849183129552594        8.8611429757672283E-004  0.24441599696229158        141.97422141876288     
   13.832899170845971        8.8598314645365066E-004  0.24525972725065789        142.10002851633109     
   13.819776918973080        8.8585198666235382E-004  0.24607391584538996        142.22590181188727     
   13.804241557816278        8.8572091910625594E-004  0.24691721689261195        142.35184129995420     
   13.790988732981468        8.8558995243616628E-004  0.24775024440961724        142.47784697504429     
   13.774486531385270        8.8545897456420494E-004  0.24857489760308166        142.60391883166105     
   13.762200112858267        8.8532808351443311E-004  0.24943293749200235        142.73005686429659     
   13.748340749609270        8.8519727141785542E-004  0.25024797488299849        142.85626106743345     
   13.734794090459795        8.8506650060511346E-004  0.25093930081808008        142.98253143554504     
   13.719518859195867        8.8493578810270961E-004  0.25192182210812808        143.10886796309472     
   13.708327678351070        8.8480511795815595E-004  0.25275132584348692        143.23527064453458     
   13.697060559406424        8.8467451471518476E-004  0.25359942521496248        143.36173947430979     
   13.686288951829143        8.8454401082759546E-004  0.25442346341588035        143.48827444685318     
   13.669222604981298        8.8441352095462494E-004  0.25527301969531507        143.61487555659022     
   13.656848641303105        8.8428311090049542E-004  0.25611334813150821        143.74154279793569     
   13.645647828501103        8.8415274546632422E-004  0.25694644687074591        143.86827616529581     
   13.632481844671444        8.8402245385302823E-004  0.25779447434626462        143.99507565306675     
   13.642538122083952        8.8389219943241703E-004  0.25863767922147202        144.12194125563553     
   13.610609251231674        8.8376203147771579E-004  0.25943981487545270        144.24887296738055     
   13.595679744960668        8.8363189617112696E-004  0.26031051884122669        144.37587078267080     
   13.590694899267413        8.8350182763050587E-004  0.26113483299888129        144.50293469586586     
   13.571726700916836        8.8337182419830865E-004  0.26202666538069541        144.63006470131737     
   13.560693311629175        8.8324188901442305E-004  0.26283096396917438        144.75726079336692     
   13.550101211239115        8.8311200215118279E-004  0.26368612699083643        144.88452296634810     
   13.537517454850489        8.8298217332523951E-004  0.26452056763121984        145.01185121458485     
   13.527068146067545        8.8285240803062561E-004  0.26537172385762031        145.13924553239357     
   13.518301768917478        8.8272268547818177E-004  0.26621685638900439        145.26670591408120     
   13.505454921683677        8.8259303796319117E-004  0.26706217998738957        145.39423235394625     
   13.501384367312674        8.8246344874148548E-004  0.26787148085541029        145.52182484627946     
   13.482695922610773        8.8233391097035439E-004  0.26872690466109361        145.64948338536101     
   13.472510007289211        8.8220444136113008E-004  0.26954578020317815        145.77720796546575     
   13.467518644052342        8.8207501889651994E-004  0.27046014183619688        145.90499858085806     
   13.452229662965014        8.8194566567165059E-004  0.27128689254631266        146.03285522579449     
   13.442755231415514        8.8181637030117796E-004  0.27208259804304608        146.16077789452328     
   13.432721455586657        8.8168711321747677E-004  0.27293638794186537        146.28876658128590     
   13.422513135612148        8.8155794679584381E-004  0.27383005568156443        146.41682128031323     
   13.412609897023575        8.8142882171806530E-004  0.27463358917299902        146.54494198583086     
   13.403579142756497        8.8129975142235998E-004  0.27548882040267175        146.67312869205475     
   13.392511887119692        8.8117074727601312E-004  0.27636711176074652        146.80138139319305     
   13.383494698682609        8.8104180246493353E-004  0.27716456996718747        146.92970008344719     
   13.378389706764645        8.8091291071340505E-004  0.27804516845642935        147.05808475700962     
   13.366681236928617        8.8078408051019184E-004  0.27892615472308735        147.18653540806554     
   13.356668942977949        8.8065530758661757E-004  0.27978314070418298        147.31505203079269     
   13.345495609010600        8.8052659139595940E-004  0.28049047966822532        147.44363461936109     
   13.338504155274677        8.8039793941559143E-004  0.28146008546821044        147.57228316793311     
   13.329645750432986        8.8026933673935692E-004  0.28230863191242639        147.70099767066398     
   13.321230660800538        8.8014080109808236E-004  0.28315017553465482        147.82977812170105     
   13.312169491290465        8.8001231911290939E-004  0.28402159919088082        147.95862451518497     
   13.303855375674059        8.7988389655876921E-004  0.28490674066622862        148.08753684524865     
   13.295013717800799        8.7975553445160295E-004  0.28574083416507956        148.21651510601743     
   13.286383011879337        8.7962722806610562E-004  0.28659969710194583        148.34555929161019     
   13.277985716142995        8.7949897923353794E-004  0.28745178717642156        148.47466939613827     
   13.269051901750490        8.7937078924607375E-004  0.28826449420347011        148.60384541370638     
   13.262441766946786        8.7924265607105590E-004  0.28916916580540125        148.73308733841134     
   13.253496913018060        8.7911458342342433E-004  0.28996602849277220        148.86239516434409     
   13.246648484880302        8.7898656752176038E-004  0.29086035091557488        148.99176888558796     
   13.241860910671841        8.7885860944657431E-004  0.29170174638877427        149.12120849621962     
   13.229147008893904        8.7873070997099420E-004  0.29256108186031582        149.25071399030858     
   13.223389403018793        8.7860286822197546E-004  0.29340022755797668        149.38028536191911     
   13.216016152338605        8.7847508202658884E-004  0.29427952010910818        149.50992260510648     
   13.207515078200744        8.7834735756166140E-004  0.29513102630211968        149.63962571392136     
   13.199071998174858        8.7821968828163727E-004  0.29588975457260824        149.76939468240630     
   13.193188260915836        8.7809207865574286E-004  0.29685947678380653        149.89922950459859     
   13.186139445491362        8.7796452583072246E-004  0.29772594402097102        150.02913017452838     
   13.179621850416982        8.7783703228666858E-004  0.29855773796661511        150.15909668621961     
   13.171939523756176        8.7770959335580130E-004  0.29943854008701154        150.28912903368973     
   13.162676111648997        8.7758221547551158E-004  0.30016369850672292        150.41922721094974     
   13.157492613970755        8.7745488914212544E-004  0.30115592267003211        150.54939121200491     
   13.150493164553682        8.7732763187048227E-004  0.30199945040945902        150.67962103085364     
   13.144013442174568        8.7720041823839776E-004  0.30286239594740866        150.80991666148864     
   13.139039072567584        8.7707327413450700E-004  0.30374621244332028        150.94027809789645     
   13.130624857974924        8.7694617968030761E-004  0.30459969756790295        151.07070533405738     
   13.123995491791199        8.7681914897200382E-004  0.30543310202436674        151.20119836394596     
   13.117571934786577        8.7669217281347760E-004  0.30622633959541590        151.33175718153026     
   13.109382887393593        8.7656525038096059E-004  0.30714059822850998        151.46238178077311     
   13.105100474007742        8.7643838517600394E-004  0.30799633610716853        151.59307215563123     
   13.094526586442555        8.7631158450397772E-004  0.30881798209099171        151.72382830005520     
   13.094655664879538        8.7618483734521998E-004  0.30974781882354130        151.85465020799023     
   13.087525457978705        8.7605814825035425E-004  0.31063236028697605        151.98553787337579     
   13.078442649769134        8.7593152542114142E-004  0.31135896174879324        152.11649129014572     
   13.073991895640798        8.7580494597217352E-004  0.31233302751040243        152.24751045222763     
   13.066956822461167        8.7567841483042540E-004  0.31310721003451975        152.37859535354448     
   13.062174632468752        8.7555196373990127E-004  0.31406243691000968        152.50974598801270     
   13.057820583983920        8.7542556546322387E-004  0.31492503749992518        152.64096234954457     
   13.049783579256875        8.7529921147183100E-004  0.31578310316886438        152.77224443204594     
   13.044129547501209        8.7517291578751658E-004  0.31662976324614722        152.90359222941748     
   13.039085582039016        8.7504670157925680E-004  0.31752785765640851        153.03500573555425     
   13.032212132439977        8.7492051011830193E-004  0.31835504610008353        153.16648494434685     
   13.026294058965684        8.7479440426556680E-004  0.31915323394608486        153.29802984967964     
   13.020722578071636        8.7466833242546833E-004  0.32005110221147959        153.42964044543254     
   13.017492759251882        8.7454234227555010E-004  0.32098065574582491        153.56131672548020     
   13.011755932468567        8.7441641476005338E-004  0.32184849612022931        153.69305868369173     
   13.005923906375802        8.7429051383782267E-004  0.32270677716689561        153.82486631393149     
   13.000758407577067        8.7416468255008923E-004  0.32359283804620753        153.95673961005878     
   12.996989288920513        8.7403889422028186E-004  0.32444739132990180        154.08867856592775     
   12.987825311579414        8.7391318347199783E-004  0.32514434878958948        154.22068317538859     
   12.986196292910398        8.7378753555710138E-004  0.32617391169394144        154.35275343228466     
   12.981748831603863        8.7366191677999206E-004  0.32703962453035473        154.48488933045664     
   12.976683676691755        8.7353636925583181E-004  0.32789428692486677        154.61709086373827     
   12.972037659598888        8.7341087170219917E-004  0.32872948820779146        154.74935802596090     
   12.964916434052411        8.7328543828079253E-004  0.32958894269434180        154.88169081094929     
   12.962588296701567        8.7316006100786618E-004  0.33051381494813270        155.01408921252363     
   12.954456993957789        8.7303473268089975E-004  0.33128744703440732        155.14655322450122     
   12.951537794924564        8.7290947663691706E-004  0.33226287204078547        155.27908284069241     
   12.946801695257536        8.7278427013736889E-004  0.33307344971661806        155.41167805490485     
   12.942344439986480        8.7265913511307808E-004  0.33396923689822638        155.54433886094054     
   12.939612097594454        8.7253403394326129E-004  0.33482878225960577        155.67706525259794     
   12.935137611758631        8.7240898920453260E-004  0.33573022401722369        155.80985722367055     
   12.929079328360322        8.7228400920776679E-004  0.33657149867314518        155.94271476794711     
   12.924358918501989        8.7215907462134161E-004  0.33745443082669702        156.07563787921268     
   12.920020417860146        8.7203422529977888E-004  0.33832778459063428        156.20862655124776     
   12.916525587122404        8.7190941496194179E-004  0.33920483563497095        156.34168077782880     
   12.912459083731656        8.7178464241836526E-004  0.34006884215589456        156.47480055272734     
   12.905005579163243        8.7165996159848313E-004  0.34092971925344345        156.60798586971242     
   12.903092795385845        8.7153531107250456E-004  0.34180889057299108        156.74123672254677     
   12.899462623150521        8.7141073527992135E-004  0.34267361241379063        156.87455310499021     
   12.894682858892853        8.7128622434561617E-004  0.34351832927074144        157.00793501079835     
   12.890757360040196        8.7116171638215918E-004  0.34438765911882396        157.14138243372295     
   12.887088381292811        8.7103732651921029E-004  0.34529682883357216        157.27489536751125     
   12.884462398164553        8.7091295877537902E-004  0.34612545869742128        157.40847380590705     
   12.878906233483148        8.7078865277446420E-004  0.34702382105703056        157.54211774264999     
   12.876640765549617        8.7066439658524050E-004  0.34790725751179558        157.67582717147604     
   12.871410950081666        8.7054022325052771E-004  0.34876509922167148        157.80960208611742     
   12.867940214503681        8.7041607057019178E-004  0.34964884227040294        157.94344248030214     
   12.864362003693682        8.7029201056349891E-004  0.35049928314575807        158.07734834775394     
   12.861134948329372        8.7016796757512747E-004  0.35137964302435998        158.21131968219478     
   12.857202948441339        8.7004401107315199E-004  0.35226222209837083        158.34535647734123     
   12.854578407981219        8.6992011993201706E-004  0.35313893253310491        158.47945872690698     
   12.851505352973511        8.6979623707833899E-004  0.35402327068504641        158.61362642460099     
   12.846584487610745        8.6967246504253718E-004  0.35488469610408918        158.74785956413010     
   12.842478454280512        8.6954870207547040E-004  0.35574411958775498        158.88215813919737     
   12.839980595531692        8.6942502844163073E-004  0.35662330210455601        159.01652214350119     
   12.836276554917477        8.6930139749464023E-004  0.35750900232414889        159.15095157073787     
   12.833694868186242        8.6917779092333014E-004  0.35837966961750373        159.28544641459985     
   12.830001734413335        8.6905427153223600E-004  0.35925190778052685        159.42000666877576     
   12.827236769593741        8.6893083985235570E-004  0.36012719727018472        159.55463232695132     
   12.821782409319502        8.6880740027998763E-004  0.36095070271952684        159.68932338280848     
   12.819701540006418        8.6868406997672905E-004  0.36186945309672491        159.82407983002619     
   12.816301654830552        8.6856080678454769E-004  0.36274126492138226        159.95890166228048     
   12.812970176018286        8.6843752474462656E-004  0.36360489728784579        160.09378887324397     
   12.810519320808799        8.6831435968645859E-004  0.36446206813957077        160.22874145658554     
   12.806716034376933        8.6819123082107204E-004  0.36532694169741370        160.36375940597179     
   12.799313986182048        8.6806816929944431E-004  0.36621038317467958        160.49884271506536     
   12.800517482672900        8.6794512930891878E-004  0.36709499821073005        160.63399137752600     
   12.799726267793670        8.6782216734309357E-004  0.36797177829356914        160.76920538701143     
   12.795420992986807        8.6769926262541403E-004  0.36884222457005539        160.90448473717493     
   12.791590012794337        8.6757639108095148E-004  0.36970122314622572        161.03982942166786     
   12.789066045718322        8.6745361580887353E-004  0.37059976463262628        161.17523943413744     
   12.786904742340566        8.6733087868593936E-004  0.37149060256886407        161.31071476822962     
   12.785031468316234        8.6720820275140156E-004  0.37236904390394548        161.44625541758612     
   12.781079650414876        8.6708555421904758E-004  0.37324904783528678        161.58186137584590     
   12.778854819392286        8.6696300266043036E-004  0.37412985558578549        161.71753263664652     
   12.775856571557220        8.6684047536190719E-004  0.37497305806142595        161.85326919362043     
   12.774727436044602        8.6671800144744833E-004  0.37586573025438769        161.98907104039972     
   12.770178666250297        8.6659562714393851E-004  0.37674149013954700        162.12493817061224     
   12.767535412671290        8.6647327556786430E-004  0.37759881879140605        162.26087057788322     
   12.767984808008155        8.6635094071628872E-004  0.37849293513417653        162.39686825583561     
   12.760641301539783        8.6622871875329714E-004  0.37925599628177281        162.53293119809018     
   12.762407487839937        8.6610652358017244E-004  0.38026128821245325        162.66905939826424     
   12.757332836435438        8.6598440090530937E-004  0.38114314771980984        162.80525284997290     
   12.755307650978569        8.6586230886434080E-004  0.38194624590573673        162.94151154682879     
   12.752628030495281        8.6574029854271197E-004  0.38288430213877600        163.07783548244188     
   12.751506614530259        8.6561835228952412E-004  0.38376737501467045        163.21422465041977     
   12.746080660958230        8.6549644441444014E-004  0.38453377454675852        163.35067904436812     
   12.744275997331119        8.6537459027205110E-004  0.38543919948002742        163.48719865788888     
   12.742986400984490        8.6525275692814045E-004  0.38632989125872613        163.62378348458333     
   12.740877102190748        8.6513104813763764E-004  0.38726260864350481        163.76043351804896     
   12.740122378350092        8.6500935063107607E-004  0.38813485660522862        163.89714875188119     
   12.736842742383812        8.6488771590731851E-004  0.38901089614610262        164.03392917967361     
   12.733856283708308        8.6476615535332709E-004  0.38985665758455051        164.17077479501765     
   12.731347905818794        8.6464461490821291E-004  0.39077469395711861        164.30768559150133     
   12.731440281051894        8.6452315467200867E-004  0.39166105484172692        164.44466156271281     
   12.728526872780076        8.6440174065489928E-004  0.39254500625312355        164.58170270223573     
   12.726172583837879        8.6428039078653306E-004  0.39340751925945988        164.71880900365190     
   12.722431435090773        8.6415906604255866E-004  0.39421813270329642        164.85598046054278     
   12.720835975894472        8.6403781199759255E-004  0.39511382849866045        164.99321706648561     
   12.720448181270024        8.6391662477514107E-004  0.39606370981137612        165.13051881505709     
   12.717910014843159        8.6379548652046508E-004  0.39692203382391783        165.26788569983069     
   12.716399155209126        8.6367441574220275E-004  0.39782135655527417        165.40531771437887     
   12.714786604342102        8.6355339390204323E-004  0.39864749038145786        165.54281485227168     
   12.711071147434899        8.6343240143121175E-004  0.39953237188441715        165.68037710707702     
   12.708810336203445        8.6331148220443812E-004  0.40039320512390664        165.81800447236103     
   12.709054554910026        8.6319062245873712E-004  0.40133221839201272        165.95569694168836     
   12.705924559204206        8.6306981852196359E-004  0.40219810339667511        166.09345450862102     
   12.705385686095678        8.6294906881869110E-004  0.40308019006978618        166.23127716671976     
   12.700626001875728        8.6282835862848092E-004  0.40396575835275311        166.36916490954366     
   12.701258239205597        8.6270771425818720E-004  0.40484538925290475        166.50711773064933     
   12.700366019546790        8.6258711646788357E-004  0.40574247290366855        166.64513562359184     
   12.697816877736125        8.6246658446448765E-004  0.40660365427799444        166.78321858192538     
   12.694704304390365        8.6234610967244121E-004  0.40743301070568766        166.92136659920078     
   12.693953305876276        8.6222568211172853E-004  0.40836191592058668        167.05957966896915     
   12.692784401427934        8.6210530989438495E-004  0.40923667879074971        167.19785778477774     
   12.690130623779748        8.6198499492994159E-004  0.41010742472577216        167.33620094017479     
   12.689414707005222        8.6186472340558440E-004  0.41098562467190808        167.47460912870386     
   12.687935213567409        8.6174452243372422E-004  0.41187754164745050        167.61308234390964     
   12.686901573072843        8.6162436242764645E-004  0.41276069409620353        167.75162057933420     
   12.682670869743960        8.6150426437050652E-004  0.41357636915259188        167.89022382851766     
   12.682355043095500        8.6138421935173901E-004  0.41450782535201985        168.02889208499906     
   12.681023952282564        8.6126422868631591E-004  0.41533959573369489        168.16762534231620     
   12.678642792018978        8.6114429243004437E-004  0.41621109799356615        168.30642359400488     
   12.678009964686323        8.6102441112597967E-004  0.41715972093590142        168.44528683360002     
   12.675601123701693        8.6090458275966031E-004  0.41797530125933158        168.58421505463483     
   12.676369006002002        8.6078481084162005E-004  0.41891980550147162        168.72320825064136     
   12.675121316955883        8.6066508921524613E-004  0.41979698425398654        168.86226641514943     
   12.672898845662854        8.6054542810592733E-004  0.42067795829134974        169.00138954168850     
   12.672252793254914        8.6042581154275731E-004  0.42155609781274822        169.14057762378746     
   12.668453641354937        8.6030625681885343E-004  0.42237110228651026        169.27983065497159     
   12.667696351815088        8.6018675668717666E-004  0.42332075164297256        169.41914862876703     
   12.666676101509307        8.6006731263271719E-004  0.42417729691190836        169.55853153869754     
   12.666963871628489        8.5994791499348648E-004  0.42509002690000602        169.69797937828616     
   12.663651027517444        8.5982857964908576E-004  0.42591951268468808        169.83749214105435     
   12.660312846804461        8.5970928525970741E-004  0.42684103214643360        169.97706982052279     
   12.661173723410112        8.5959005730374077E-004  0.42769133368233053        170.11671241021105     
   12.659863527160338        8.5947087988150846E-004  0.42855792489790345        170.25641990363727     
   12.660055656007302        8.5935174575227011E-004  0.42948180332466113        170.39619229431850     
   12.657864704754139        8.5923268540446954E-004  0.43034947463203499        170.53602957577124     
   12.657855475340055        8.5911367559100458E-004  0.43123029876485791        170.67593174151014     
   12.656007963612518        8.5899470024177534E-004  0.43210569945536337        170.81589878504943     
   12.654341061109372        8.5887578755558113E-004  0.43298335119438036        170.95593069990198     
   12.654208493103724        8.5875693719233341E-004  0.43386412471819241        171.09602747958019     
   12.649646866075138        8.5863813665603046E-004  0.43473566680278253        171.23618911759476     
   12.651333092973433        8.5851938992792152E-004  0.43563418834746392        171.37641560745607     
   12.650611540685897        8.5840069697476723E-004  0.43652387600288550        171.51670694267364     
   12.648461901761873        8.5828205603309844E-004  0.43740598030703221        171.65706311675461     
   12.648251195263333        8.5816346985542670E-004  0.43827759721253839        171.79748412320777     
   12.647992389642260        8.5804494751926322E-004  0.43918536011481790        171.93796995553924     
   12.645631466279040        8.5792646757848891E-004  0.44004824458518887        172.07852060725489     
   12.644650858639846        8.5780801347129358E-004  0.44092639228259461        172.21913607185942     
   12.645027604642632        8.5768965903018201E-004  0.44181127877112142        172.35981634285741     
   12.643363006862643        8.5757133211694181E-004  0.44269260900177998        172.50056141375183     
   12.642635052467645        8.5745306896654026E-004  0.44357875159710353        172.64137127804571     
   12.641935798604992        8.5733487541393249E-004  0.44442719143166970        172.78224592924121     
   12.641520915469346        8.5721671908192568E-004  0.44534501031402990        172.92318536083880     
   12.639239528662667        8.5709860179054354E-004  0.44620189195392357        173.06418956633996     
   12.638490462684237        8.5698053980146072E-004  0.44706618429830347        173.20525853924380     
   12.637211348067463        8.5686256368524476E-004  0.44797163805773615        173.34639227305036     
   12.637934645188786        8.5674463173336559E-004  0.44885127868857677        173.48759076125776     
   12.634919711816439        8.5662673773294069E-004  0.44968451847309149        173.62885399736408     
   12.634927326029722        8.5650889946936115E-004  0.45061652084538278        173.77018197486711     
   12.633012461392926        8.5639109287314989E-004  0.45142683993474925        173.91157468726314     
   12.634708255033257        8.5627338404066576E-004  0.45235925555723161        174.05303212804964     
   12.632750211569988        8.5615570132750707E-004  0.45323650489491174        174.19455429072121     
   12.632563449144255        8.5603805304848243E-004  0.45413020159744377        174.33614116877393     
   12.628365205166666        8.5592050585599699E-004  0.45490053039764661        174.47779275570269     
   12.631346059519286        8.5580294511236577E-004  0.45589814506329690        174.61950904500142     
   12.629360364131442        8.5568547654542055E-004  0.45674442244593927        174.76129003016464     
   12.630266169103525        8.5556807712979465E-004  0.45763785794474393        174.90313570468501     
   12.627762167051921        8.5545071249764476E-004  0.45852172588749346        175.04504606205705     
   12.628282208401730        8.5533341895815832E-004  0.45942030941464518        175.18702109577222     
   12.628399162954848        8.5521615003067788E-004  0.46030273062974092        175.32906079932394     
   12.627720824813077        8.5509895925726096E-004  0.46123094364044342        175.47116516620318     
   12.627937960959823        8.5498180843989640E-004  0.46215562756838963        175.61333418990267     
   12.621709420923766        8.5486472203137522E-004  0.46293621039207328        175.75556786391329     
   12.627953870087802        8.5474765081400977E-004  0.46389627463843791        175.89786618172641     
   12.625515726580558        8.5463065874722983E-004  0.46471585499254664        176.04022913683269     
   12.627090894633790        8.5451370509484871E-004  0.46568033071026799        176.18265672272261     
   12.621700692019656        8.5439681516371214E-004  0.46642155461051099        176.32514893288644     
   12.620751747652923        8.5428003433572232E-004  0.46735059225734532        176.46770576081477     
   12.622486635808267        8.5416324933681477E-004  0.46822565200375643        176.61032719999741     
   12.618822305403015        8.5404649122757599E-004  0.46909911320364323        176.75301324392399     
   12.621174523542091        8.5392982769508827E-004  0.46997635154076256        176.89576388608447     
   12.620715036265832        8.5381317487229680E-004  0.47086243141295497        177.03857911996727     
   12.621282880970586        8.5369662696945458E-004  0.47174105027886204        177.18145893906291     
   12.620674529657924        8.5358009463849555E-004  0.47263413317545944        177.32440333686009     
   12.617401288477993        8.5346360957489495E-004  0.47349886576022454        177.46741230684799     
   12.619015348658625        8.5334720634403188E-004  0.47437830499762812        177.61048584251563     
   12.618409947293879        8.5323082856129159E-004  0.47526498944800849        177.75362393735179     
   12.617129822217350        8.5311454600870318E-004  0.47613970200899874        177.89682658484540     
   12.617714147060697        8.5299824111624263E-004  0.47702214745680155        178.04009377848655     
   12.616337229942172        8.5288210398962259E-004  0.47789927050255793        178.18342551176244     
   12.617456774415091        8.5276587464396133E-004  0.47877741286764081        178.32682177816318     
   12.616182670178807        8.5264978811608718E-004  0.47967988380504401        178.47028257117714     
   12.618411086489223        8.5253375158260154E-004  0.48054559538589509        178.61380788429346     
   12.615075303941152        8.5241773547682480E-004  0.48142328778749871        178.75739771100129     
   12.611873561252233        8.5230180264754801E-004  0.48231101879145738        178.90105204478991     
   12.612722786516764        8.5218589346373874E-004  0.48317916248307763        179.04477087914788     
   12.613671081952036        8.5207007545749151E-004  0.48405939876057752        179.18855420756572     
   12.613464308543872        8.5195425403094215E-004  0.48490141771137640        179.33240202353201     
   12.616537758662430        8.5183851136343884E-004  0.48582141903675852        179.47631432053640     
   12.612135837130650        8.5172282303224095E-004  0.48666429817159473        179.62029109206861     
   12.610875733238849        8.5160721092895940E-004  0.48758248627585149        179.76433233161939     
   12.612055804385346        8.5149162482782122E-004  0.48842642105622969        179.90843803267765     
   12.612484425140046        8.5137607638276225E-004  0.48933271436185105        180.05260818873469     
   12.612118108224266        8.5126055589488162E-004  0.49021937772349811        180.19684279328087     
   12.614013886067466        8.5114514990220381E-004  0.49109702887251189        180.34114183980631     
   12.607143285925879        8.5102975854909279E-004  0.49174062018897025        180.48550532180295     
   12.611638113640732        8.5091445064128528E-004  0.49285668754195361        180.62993323276177     
   12.610863367792970        8.5079918131436170E-004  0.49373500884951571        180.77442556617436     
   12.610250148715611        8.5068396210463302E-004  0.49458800630947941        180.91898231553279     
   12.609807486521319        8.5056876886538976E-004  0.49546066471797801        181.06360347432860     
   12.610110650380562        8.5045364371650126E-004  0.49635552450706205        181.20828903605531     
   12.609960463316197        8.5033856214967920E-004  0.49723720506521774        181.35303899420506     
   12.609749662748346        8.5022355616463604E-004  0.49813706289199322        181.49785334227138     
   12.609433211730801        8.5010856963620032E-004  0.49898273907468421        181.64273207374822     
   12.609273565417245        8.4999364230192698E-004  0.49987721782132538        181.78767518212905     
   12.609058905575077        8.4987878897913342E-004  0.50077020338542488        181.93268266090885     
   12.609238848233737        8.4976397074330216E-004  0.50164808537091721        182.07775450358221     
   12.609584923946427        8.4964920979754290E-004  0.50253001670495823        182.22289070364366     
   12.608895999258603        8.4953447408205496E-004  0.50339821572610677        182.36809125458996     
   12.610322872781294        8.4941981797552392E-004  0.50430376197623417        182.51335614991675     
   12.608073233790170        8.4930520983511843E-004  0.50513852648959046        182.65868538312077     
   12.609125262565536        8.4919064203191428E-004  0.50605275451912191        182.80407894769928     
   12.608037584035035        8.4907611848714039E-004  0.50690874562297306        182.94953683714996     
   12.607030370598345        8.4896167392625472E-004  0.50771642306536469        183.09505904497112     
   12.608485225946223        8.4884726827563360E-004  0.50868037544197553        183.24064556466118     
   12.608784957389071        8.4873289647546791E-004  0.50956545400247744        183.38629638971935     
   12.608686823852358        8.4861860109119449E-004  0.51043606808600117        183.53201151364547     
   12.607800159046141        8.4850434742808536E-004  0.51131242495166607        183.67779092993987     
   12.609254755606001        8.4839012992078851E-004  0.51219783615046044        183.82363463210407     
   12.608964178167829        8.4827597042398781E-004  0.51305751486425777        183.96954261363874     
   12.607941173494211        8.4816186651671824E-004  0.51395163197016325        184.11551486804686     
   12.606379155116521        8.4804782257919052E-004  0.51483189864260426        184.26155138883075     
   12.606354054345147        8.4793381082445547E-004  0.51569369724874170        184.40765216949387     
   12.607503710063046        8.4781985858217712E-004  0.51658770546786370        184.55381720354097     
   12.608633747143807        8.4770596855136761E-004  0.51741222250170327        184.70004648447616     
   12.609225230667624        8.4759211138999303E-004  0.51833713754311217        184.84634000580516     
   12.609080786583268        8.4747831113837920E-004  0.51921369399094930        184.99269776103375     
   12.608457631745367        8.4736456304852379E-004  0.52009990272353168        185.13911974366931     
   12.603685109937663        8.4725085811652187E-004  0.52074716242007668        185.28560594721918     
   12.608839064707388        8.4713721172353506E-004  0.52184525273812099        185.43215636519187     
   12.608768866527901        8.4702361665403428E-004  0.52270871780737960        185.57877099109615     
   12.608038961821867        8.4691006788089045E-004  0.52359865408118522        185.72544981844214     
   12.605255246034675        8.4679656969016768E-004  0.52446861709557768        185.87219284073981     
   12.608148444861063        8.4668312415840262E-004  0.52534530725820039        186.01900005150125     
   12.608830629359176        8.4656972800818784E-004  0.52623848456392752        186.16587144423889     
   12.608109537655238        8.4645638338134836E-004  0.52708955743534336        186.31280701246462     
   12.608549222478871        8.4634308780928659E-004  0.52796348981187036        186.45980674969260     
   12.607395685156879        8.4622984254373518E-004  0.52887077299792673        186.60687064943849     
   12.608617282729664        8.4611664768839408E-004  0.52975319236073659        186.75399870521622     
   12.609172082872936        8.4600350322469478E-004  0.53061195780148041        186.90119091054328     
   12.605941547613401        8.4589040910348131E-004  0.53149499715880932        187.04844725893585     
   12.609168844899877        8.4577736578430121E-004  0.53235655293606854        187.19576774391311     
   12.609100431706178        8.4566437244737523E-004  0.53321688887274021        187.34315235899319     
   12.609667690284741        8.4555142933660462E-004  0.53412215683054054        187.49060109769644     
   12.610779718758144        8.4543853642177289E-004  0.53499620157383942        187.63811395354367     
   12.609816972258281        8.4532569120127695E-004  0.53582612230396354        187.78569092005665     
   12.610119478085286        8.4521290014195243E-004  0.53675001638063913        187.93333199075738     
   12.611221623239208        8.4510015827252247E-004  0.53759733558266609        188.08103715917042     
   12.610454875979528        8.4498746665650419E-004  0.53849445971544330        188.22880641881949     
   12.612046043351059        8.4487482221020694E-004  0.53937658662274535        188.37663976323117     
   12.606878132308058        8.4476223199804771E-004  0.54004187702422490        188.52453718593068     
   12.611187698349235        8.4464968674702594E-004  0.54112142631267490        188.67249868044667     
   12.609195915359006        8.4453719708692970E-004  0.54199693336407206        188.82052424030712     
   12.611759357852248        8.4442475328372791E-004  0.54288498350864023        188.96861385904194     
   12.613142639250297        8.4431235119894563E-004  0.54376307093294329        189.11676753018193     
   12.612064756554991        8.4420002146493066E-004  0.54462399483952018        189.26498524725767     
   12.611882481167065        8.4408771996016471E-004  0.54548176927799064        189.41326700380293     
   12.613728355793580        8.4397547582689726E-004  0.54637787906072788        189.56161279335129     
   12.610671371849744        8.4386329210872331E-004  0.54724682896701560        189.71002260943703     
   12.613461122844342        8.4375114378804875E-004  0.54812865093117458        189.85849644559624     
   12.613851990059741        8.4363905270216509E-004  0.54901001964261353        190.00703429536651     
   12.613696628473047        8.4352700574447798E-004  0.54987310644470477        190.15563615228578     
   12.613419950023097        8.4341501397736758E-004  0.55073643387965943        190.30430200989252     
   12.614528586466138        8.4330306252506336E-004  0.55161395655223522        190.45303186172831     
   12.614251253210266        8.4319116668059464E-004  0.55249756729967292        190.60182570133338     
   12.610198370940106        8.4307932467827900E-004  0.55326414504765820        190.75068352225162     
   12.612313155831625        8.4296753234671198E-004  0.55412378443520061        190.89960531802555     
   12.615282022708985        8.4285578207779087E-004  0.55511438220747245        191.04859108220128     
   12.615267499847986        8.4274408455436664E-004  0.55596402099702646        191.19764080832456     
   12.616773382689514        8.4263244070433420E-004  0.55686576502914942        191.34675448994264     
   12.616099842428001        8.4252083333802188E-004  0.55773940489976370        191.49593212060429     
   12.616387770900634        8.4240929425972912E-004  0.55856271673968816        191.64517369385885     
   12.616039099274580        8.4229777530647190E-004  0.55943359572063267        191.79447920325788     
   12.616173986507466        8.4218633025164469E-004  0.56029778450596757        191.94384864235280     
   12.617022040353390        8.4207491897070742E-004  0.56121113312404869        192.09328200469810     
   12.618065250960024        8.4196358144705147E-004  0.56210297657227226        192.24277928384768     
   12.618497723968936        8.4185229059366158E-004  0.56297635650031708        192.39234047335779     
   12.619259352042011        8.4174102746676098E-004  0.56384978592199797        192.54196556678568     
   12.618846463537350        8.4162981771656849E-004  0.56469755141648259        192.69165455768936     
   12.617294811066673        8.4151865685025884E-004  0.56556597256399432        192.84140743962928     
   12.620769497096488        8.4140757419103051E-004  0.56643976820785547        192.99122420616678     
   12.619969238140529        8.4129651277735547E-004  0.56733505266085726        193.14110485086331     
   12.617914549421602        8.4118549946573010E-004  0.56821785314260442        193.29104936728334     
   12.620769297588238        8.4107454268964781E-004  0.56907592156294218        193.44105774899143     
   12.619961704047036        8.4096364580375197E-004  0.56993686443970759        193.59112998955419     
   12.622193213253867        8.4085277411439314E-004  0.57082809560695014        193.74126608253903     
   12.620401114576261        8.4074197573759618E-004  0.57169896487021832        193.89146602151573     
   12.622569838184173        8.4063119430734105E-004  0.57257394784551408        194.04172980005384     
   12.622708218500300        8.4052048190236966E-004  0.57343534880723757        194.19205741172598     
   12.623192799764446        8.4040981760966625E-004  0.57430688748756631        194.34244885010486     
   12.623032854853836        8.4029920994184914E-004  0.57515098765294814        194.49290410876543     
   12.623467894443442        8.4018863663550783E-004  0.57602894356623380        194.64342318128323     
   12.624799666358289        8.4007814002471271E-004  0.57692071998149785        194.79400606123602     
   12.625186507190833        8.3996765916515611E-004  0.57780138622158883        194.94465274220207     
   12.621857901298746        8.3985724022080392E-004  0.57864205715288486        195.09536321776167     
   12.622657868509952        8.3974687731119130E-004  0.57951183712254994        195.24613748149710     
   12.624298322525648        8.3963653857617817E-004  0.58039454542702362        195.39697552699147     
   12.626399490012544        8.3952626678510003E-004  0.58126203507418062        195.54787734782866     
   12.624576736082874        8.3941605691248802E-004  0.58214815001785436        195.69884293759520     
   12.627381394676915        8.3930586556494517E-004  0.58300666141761737        195.84987228987742     
   12.627925636483688        8.3919573890778483E-004  0.58386819954022384        196.00096539826598     
   12.628424660657037        8.3908565212905632E-004  0.58473812461015151        196.15212225635054     
   12.628264088081577        8.3897563050121791E-004  0.58557931438475230        196.30334285772295     
   12.629092275285082        8.3886563184768263E-004  0.58646544675741952        196.45462719597666     
   12.630821754356498        8.3875574043757004E-004  0.58735515252452586        196.60597526470679     
   12.630143198749076        8.3864584072341792E-004  0.58821521166963076        196.75738705750985     
   12.630277762804477        8.3853599640981843E-004  0.58905582648731958        196.90886256798311     
   12.630893574348441        8.3842624253524175E-004  0.58993372472451633        197.06040178972702     
   12.633545236620316        8.3831646311806850E-004  0.59082953171734742        197.21200471634222     
   12.632788602883164        8.3820678666908011E-004  0.59170128087453888        197.36367134143143     
   12.632628752354911        8.3809714623345936E-004  0.59257058560997800        197.51540165859845     
   12.633442468468342        8.3798752696700096E-004  0.59343089379843839        197.66719566144974     
   12.633655329715864        8.3787801794795900E-004  0.59430126128429039        197.81905334359180     
   12.633925380545492        8.3776851092068664E-004  0.59514523409964304        197.97097469863388     
   12.634150246141056        8.3765907904544536E-004  0.59601584981132127        198.12295972018651     
   12.635449593651682        8.3754968803755861E-004  0.59689663632989920        198.27500840186173     
   12.635658165411567        8.3744029178089193E-004  0.59775813808767020        198.42712073727313     
   12.636923064802021        8.3733101441348513E-004  0.59864299032869883        198.57929672003579     
   12.637103759921182        8.3722175033279283E-004  0.59951731980372380        198.73153634376746     
   12.636484333729333        8.3711254104145338E-004  0.60033209735575621        198.88383960208563     
   12.638686683513328        8.3700339095872016E-004  0.60124381104850466        199.03620648861101     
   12.638867776966164        8.3689429019963475E-004  0.60209863598142843        199.18863699696576     
   12.639306269633726        8.3678519038810810E-004  0.60298707856115141        199.34113112077225     
   12.640553001824605        8.3667618331330872E-004  0.60386259593671299        199.49368885365647     
   12.639770976107870        8.3656722331459888E-004  0.60468504456796657        199.64631018924484     
   12.640044604138980        8.3645830448614961E-004  0.60554339088558917        199.79899512116648     
   12.642760701876917        8.3634944393940511E-004  0.60646728430978658        199.95174364305055     
   12.641564910511939        8.3624060037600480E-004  0.60728259690791631        200.10455574852890     
   12.644581230541275        8.3613184495733050E-004  0.60814249852105640        200.25743143123583     
   12.643901053007198        8.3602310849982954E-004  0.60906010574856029        200.41037068480594     
   12.644125691154770        8.3591444583321767E-004  0.60993254502880023        200.56337350287646     
   12.644715662855265        8.3580579545326447E-004  0.61079774186613578        200.71643987908561     
   12.645578846589830        8.3569722125301075E-004  0.61165604814441743        200.86956980707359     
   12.645983566125373        8.3558869386270618E-004  0.61253139443872351        201.02276328048353     
   12.645836779910383        8.3548018651369879E-004  0.61336897170952176        201.17602029295813     
   12.646335871267340        8.3537174375755609E-004  0.61423269879946041        201.32934083814314     
   12.647727373656705        8.3526335328575443E-004  0.61508969822509785        201.48272490968614     
   12.647470693179132        8.3515502307781697E-004  0.61596202941988010        201.63617250123630     
   12.649702558394669        8.3504669768785865E-004  0.61684417902108712        201.78968360644416     
   12.649641574280642        8.3493844668518257E-004  0.61771785181318550        201.94325821896200     
   12.649918191366337        8.3483022830677491E-004  0.61858684242304440        202.09689633244446     
   12.649892437122523        8.3472211030508709E-004  0.61941812869068003        202.25059794054755     
   12.651058130278175        8.3461399116448295E-004  0.62030187918304791        202.40436303692908     
   12.651718201200365        8.3450593173992418E-004  0.62116868356425270        202.55819161524889     
   12.651447497117914        8.3439793798692312E-004  0.62198243734444125        202.71208366916881     
   12.654377874296218        8.3428994386401689E-004  0.62289599298340770        202.86603919235179     
   12.650723037577412        8.3418202693179256E-004  0.62374810679679515        203.02005817846282     
   12.653810766267476        8.3407417611327834E-004  0.62459013849916656        203.17414062116885     
   12.653808806089932        8.3396634456989660E-004  0.62547442293425304        203.32828651413871     
   12.654649589545057        8.3385856656651900E-004  0.62631251883345562        203.48249585104307     
   12.655738583049500        8.3375084962556063E-004  0.62718034451085336        203.63676862555394     
   12.657217309818003        8.3364319756698438E-004  0.62806268629904083        203.79110483134627     
   12.658114543042894        8.3353551860813066E-004  0.62893625343384563        203.94550446209581     
   12.657866708025720        8.3342797915970240E-004  0.62978507409806217        204.09996751148043     
   12.658436526870160        8.3332039306858877E-004  0.63064526960222445        204.25449397318005     
   12.659658190852534        8.3321291903559139E-004  0.63149322345262537        204.40908384087587     
   12.660553065702988        8.3310548452235410E-004  0.63236579066262255        204.56373710825221     
   12.660428360612030        8.3299808897870640E-004  0.63322215993669950        204.71845376899404     
   12.662175065714653        8.3289073846891566E-004  0.63410353329034985        204.87323381678937     
   12.662218262557438        8.3278343510591476E-004  0.63495482044328266        205.02807724532670     
   12.662191940747878        8.3267614457054376E-004  0.63579205342186362        205.18298404829685     
   12.661888910279769        8.3256895224481848E-004  0.63660714044468547        205.33795421939325     
   12.661710134642009        8.3246178304879068E-004  0.63753754900964554        205.49298775231119     
   12.662729856242001        8.3235467842945063E-004  0.63828028644955259        205.64808464074687     
   12.665212736364115        8.3224760246439341E-004  0.63924816694052444        205.80324487839931     
   12.666407686988769        8.3214058079957530E-004  0.64010405730741071        205.95846845896932     
   12.666941889279069        8.3203362312696835E-004  0.64096686401732439        206.11375537615919     
   12.667482698031392        8.3192666113943256E-004  0.64182995716615054        206.26910562367360     
   12.667235789295745        8.3181982621161478E-004  0.64266582011124573        206.42451919521940     
   12.669124897350752        8.3171296936311839E-004  0.64355982351722230        206.57999608450382     
   12.669130975139453        8.3160617013172851E-004  0.64439210198425301        206.73553628523871     
   12.669836506373693        8.3149946090303490E-004  0.64525843619731216        206.89113979113512     
   12.670589136224185        8.3139277007491011E-004  0.64611328943699475        207.04680659590798     
   12.671437553913488        8.3128610893389780E-004  0.64697760209270128        207.20253669327374     
   12.670321195010311        8.3117954075328344E-004  0.64775024514330370        207.35833007695010     
   12.672880962095515        8.3107297307011946E-004  0.64869335056596100        207.51418674065727     
   12.673924123962728        8.3096646761448211E-004  0.64956235544287455        207.67010667811775     
   12.674448755313330        8.3086000889534138E-004  0.65041623863137021        207.82608988305560     
   12.675071081273781        8.3075358466391759E-004  0.65126091448996348        207.98213634919620     
   12.675756388347470        8.3064723993022456E-004  0.65210270692605932        208.13824607026942     
   12.677047453814435        8.3054091514065439E-004  0.65298411105974785        208.29441904000433     
   12.677001243012947        8.3043464235851708E-004  0.65383092212025662        208.45065525213269     
   12.678157783479890        8.3032841095527412E-004  0.65470729426873131        208.60695470038920     
   12.680007171122433        8.3022222287971559E-004  0.65557164845689841        208.76331737851024     
   12.680621927738637        8.3011609678168194E-004  0.65642147899780923        208.91974328023375     
   12.680339232261018        8.3001002660018544E-004  0.65728493077552474        209.07623239929976     
   12.681289622574333        8.2990398223846667E-004  0.65813399342705381        209.23278472945123     
   12.681714840724032        8.2979799012769507E-004  0.65897966981339207        209.38940026443149     
   12.682958920544028        8.2969205538120975E-004  0.65984691024700870        209.54607899798751     
   12.683302767978294        8.2958614045944919E-004  0.66070347020420661        209.70282092386776     
   12.684637856231452        8.2948029615253409E-004  0.66155625409135976        209.85962603582215     
   12.684185773237022        8.2937448536538104E-004  0.66237827494066426        210.01649432760399     
   12.685472408869913        8.2926872023390396E-004  0.66325790164552567        210.17342579296684     
   12.686480044815259        8.2916301102316920E-004  0.66412460183419308        210.33042042566791     
   12.687218487984810        8.2905733585752345E-004  0.66497805608055049        210.48747821946608     
   12.687589889385253        8.2895172538206710E-004  0.66582336124889996        210.64459916812157     
   12.688759683119063        8.2884614322242117E-004  0.66669412699604746        210.80178326539712     
   12.689254822128902        8.2874062108864656E-004  0.66753634432982256        210.95903050505876     
   12.689805711640540        8.2863513848793508E-004  0.66839128963650263        211.11634088087220     
   12.690552352380264        8.2852969921244580E-004  0.66924422063621458        211.27371438660742     
   12.691759046763291        8.2842430672293169E-004  0.67009591986898853        211.43115101603507     
   12.692488941361230        8.2831896311036195E-004  0.67095612065539345        211.58865076292852     
   12.693116083829430        8.2821366545164274E-004  0.67181149243836491        211.74621362106328     
   12.693274189160030        8.2810841714670306E-004  0.67263972879279288        211.90383958421685     
   12.692306916130654        8.2800321120871806E-004  0.67350631586883580        212.06152864616877     
   12.695599620234338        8.2789805016453310E-004  0.67437280486610418        212.21928080070131     
   12.696266061353208        8.2779293688291613E-004  0.67522447699151655        212.37709604159684     
   12.696378792182612        8.2768786937754838E-004  0.67605074231054407        212.53497436264311     
   12.697821708581973        8.2758284801190212E-004  0.67692747949003140        212.69291575762728     
   12.698871715538747        8.2747787262158899E-004  0.67777836288015969        212.85092022033962     
   12.699485923701069        8.2737196054924152E-004  0.67862669413369991        213.00898774457264     
   12.700159796169372        8.2726707316290642E-004  0.67945338850453574        213.16711832412116     
   12.701268066432643        8.2716222848745573E-004  0.68034205806795500        213.32531195278102     
   12.701720840479576        8.2705743812194689E-004  0.68119599867227654        213.48356862435227     
   12.702722427456360        8.2695267411664992E-004  0.68204291992930710        213.64188833263438     
   12.703315367897062        8.2684797433393636E-004  0.68288583247729573        213.80027107143169     
   12.704394996492651        8.2674332033722420E-004  0.68373211871481576        213.95871683454891     
   12.705675944423049        8.2663871718984905E-004  0.68458484136263542        214.11722561579373     
   12.705453669119368        8.2653413778597791E-004  0.68542846014006598        214.27579740897525     
   12.706102887349893        8.2642961462972900E-004  0.68627512148915482        214.43443220790604     
   12.706361030348988        8.2632513869239940E-004  0.68708303312301633        214.59313000639969     
   12.708490545264693        8.2622070470875805E-004  0.68798569243941543        214.75189079827217     
   12.709475614386090        8.2611632259351679E-004  0.68884575985820307        214.91071457734182     
   12.709620872851755        8.2601198165402790E-004  0.68969239532347570        215.06960133742911     
   12.710731712431015        8.2590768890262707E-004  0.69053841305126673        215.22855107235733     
   12.711177587378399        8.2580344465176751E-004  0.69138745503886501        215.38756377595101     
   12.710872010544181        8.2569924032312094E-004  0.69218850419509270        215.54663944203662     
   12.713263824419828        8.2559508421856554E-004  0.69309097553739685        215.70577806444447     
   12.712884715850036        8.2549097432043674E-004  0.69389342740199567        215.86497963700543     
   12.714635563631177        8.2538691292063536E-004  0.69476208512742166        216.02424415355401     
   12.715325998698763        8.2528289450936447E-004  0.69564144085509638        216.18357160792468     
   12.715872118081723        8.2517892118520329E-004  0.69646329815444019        216.34296199395698     
   12.716780806264975        8.2507499373246933E-004  0.69729684953689053        216.50241530549059     
   12.717922781924003        8.2497110120080379E-004  0.69818153603484634        216.66193153636826     
   12.718894527466810        8.2486727075724146E-004  0.69902960887543986        216.82151068043450     
   12.719155513782237        8.2476348603714624E-004  0.69985034398617196        216.98115273153707     
   12.720153692545772        8.2465974043755322E-004  0.70069766215769880        217.14085768352459     
   12.721166638109759        8.2455604018781396E-004  0.70153836787327650        217.30062553024840     
   12.721845282268406        8.2445237886985068E-004  0.70240732109342263        217.46045626556293     
   12.722818460268854        8.2434878483051679E-004  0.70326262163414988        217.62034988332368     
   12.724139442214055        8.2424521313549551E-004  0.70410938228452846        217.78030637738934     
   12.724406419413304        8.2414167063371059E-004  0.70495504344834126        217.94032574162034     
   12.725782438106636        8.2403821205584025E-004  0.70580727025400314        218.10040796987866     
   12.725016107289200        8.2393476626915893E-004  0.70658424019789978        218.26055305602978     
   12.727319157342832        8.2383140923121035E-004  0.70749465520001509        218.42076099394106     
   12.727772798141334        8.2372806026133967E-004  0.70833865103359328        218.58103177748220     
   12.728675554242495        8.2362477011011512E-004  0.70917845292256443        218.74136540052484     
   12.729628262289982        8.2352154688550934E-004  0.71003419269595280        218.90176185694276     
   12.730411738072002        8.2341831940407960E-004  0.71087402993886561        219.06222114061251     
   12.730448121650364        8.2331516230338463E-004  0.71168972864604629        219.22274324541218     
   12.732829474826032        8.2321200276480274E-004  0.71256571822481451        219.38332816522342     
   12.732784812411582        8.2310898324044481E-004  0.71340254497403865        219.54397589392934     
   12.734139197429499        8.2300594331013782E-004  0.71424224074788489        219.70468642541445     
   12.732103668814393        8.2290297952609828E-004  0.71497274294750912        219.86545975356756     
   12.735094716015849        8.2280006195544289E-004  0.71591945776715682        220.02629587227796     
   12.736633613338096        8.2269712916110743E-004  0.71677894330070691        220.18719477543851     
   12.737101379641253        8.2259428567766854E-004  0.71761191274034286        220.34815645694349     
   12.737741956616757        8.2249151951250892E-004  0.71841448132286823        220.50918091068971     
   12.738815049805419        8.2238879401544548E-004  0.71931461401096941        220.67026813057660     
   12.739734743513157        8.2228606962085225E-004  0.72015179028537890        220.83141811050550     
   12.740419557067305        8.2218339127003155E-004  0.72097890049026547        220.99263084438022     
   12.739963761891742        8.2208076688499029E-004  0.72177163116132437        221.15390632610709     
   12.743141383273155        8.2197819447794558E-004  0.72272220709685053        221.31524454959418     
   12.743432285432256        8.2187566486602683E-004  0.72352472374605126        221.47664550875282     
   12.743816986321187        8.2177317595276661E-004  0.72435636620570198        221.63810919749514     
   12.744395219196155        8.2167071896720200E-004  0.72516943808446255        221.79963560973749     
   12.745630860392023        8.2156836054040933E-004  0.72602737728798905        221.96122473939730     
   12.746324479161739        8.2146597093597220E-004  0.72687790261261720        222.12287658039429     
   12.747527211229695        8.2136370071333726E-004  0.72772405482775160        222.28459112665098     
   12.748266976575607        8.2126133864428427E-004  0.72855327238051815        222.44636837209225     
   12.748395643616732        8.2115919834019173E-004  0.72937408752856425        222.60820831064498     
   12.750139130033123        8.2105702676465769E-004  0.73022710277308089        222.77011093623858     
   12.751049016733047        8.2095489299226557E-004  0.73108567628847554        222.93207624280441     
   12.750662795769388        8.2085280343194213E-004  0.73188464307784973        223.09410422427749     
   12.751737261314251        8.2075074365923128E-004  0.73271517191535029        223.25619487459306     
   12.753161479989762        8.2064879195053141E-004  0.73358809746165532        223.41834818769033     
   12.755136048678706        8.2054683517043662E-004  0.73442804108212079        223.58056415751079     
   12.756206958696533        8.2044490295786010E-004  0.73526648574815068        223.74284277799714     
   12.755805628824335        8.2034301675358080E-004  0.73610337657341995        223.90518404309563     
   12.756047034966166        8.2024117190310491E-004  0.73691894393663870        224.06758794675446     
   12.757948239663584        8.2013939781911196E-004  0.73778208687130420        224.23005448292423     
   12.758769923454315        8.2003766084195095E-004  0.73862975634526218        224.39258364555718     
   12.759422858016025        8.1993599551766249E-004  0.73946082574130834        224.55517542860926     
   12.760736089473303        8.1983437459028606E-004  0.74030136924005596        224.71782982603744     
   12.761165162567229        8.1973272547316428E-004  0.74112831632354614        224.88054683180195     
   12.762083795488831        8.1963121615095177E-004  0.74197254578831839        225.04332643986564     
   12.762983879998183        8.1952975349316797E-004  0.74280758720270967        225.20616864419273     
   12.764387439496133        8.1942825683768131E-004  0.74364880065074168        225.36907343875018     
   12.761798366358729        8.1932678463700402E-004  0.74447298589413913        225.53204081750729     
   12.764589445003768        8.1922537699215768E-004  0.74526374588955990        225.69507077443700     
   12.764982400769584        8.1912408827193930E-004  0.74605802016797207        225.85816330351238     
   12.767323173167652        8.1902274609082864E-004  0.74698198085161804        226.02131839871089     
   12.768491575610167        8.1892149117666934E-004  0.74782103011130840        226.18453605401069     
   12.769736100592969        8.1882028491573201E-004  0.74865876177019353        226.34781626339361     
   12.769574555756082        8.1871914451260325E-004  0.74947989421825345        226.51115902084371     
   12.771412256861403        8.1861804751686286E-004  0.75032871548242408        226.67456432034695     
   12.771705542840195        8.1851697461817006E-004  0.75114536851349012        226.83803215589165     
   12.772370581493684        8.1841599070780384E-004  0.75198678354008130        227.00156252146934     
   12.774100608334621        8.1831495153581271E-004  0.75283435603177373        227.16515541107279     
   12.774543364448977        8.1821395434893899E-004  0.75366263362182406        227.32881081869826     
   12.775002116984274        8.1811312609728732E-004  0.75446782735669782        227.49252873834328     
   12.775599915832300        8.1801224351039730E-004  0.75529540605586487        227.65630916400940     
   12.777721404667385        8.1791140390887211E-004  0.75617596101624562        227.82015208969878     
   12.777432037685772        8.1781074495515765E-004  0.75697533233701231        227.98405750941728     
   12.779466321893828        8.1770994868499147E-004  0.75783319129562610        228.14802541717262     
   12.779261787804094        8.1760921285639479E-004  0.75863901657359845        228.31205580697500     
   12.780962847646226        8.1750863808594258E-004  0.75949104394887645        228.47614867283701     
   12.781990331549894        8.1740796393784136E-004  0.76032963399497056        228.64030400877397     
   12.782922882131308        8.1730746311642875E-004  0.76115574897318561        228.80452180880360     
   12.783250537746323        8.1720692392011111E-004  0.76197694101355751        228.96880206694459     
   12.784509324077447        8.1710647713210689E-004  0.76281782576851664        229.13314477722082     
   12.785351728285693        8.1700605111460680E-004  0.76364834739014775        229.29754993365603     
   12.785914231276324        8.1690564398117539E-004  0.76447234357951199        229.46201753027839     
   12.787199601315443        8.1680529651396842E-004  0.76531341653735385        229.62654756111613     
   12.787497710611058        8.1670504822153487E-004  0.76613042418520294        229.79114002020222     
   12.788373264703329        8.1660474513053233E-004  0.76694895558674048        229.95579490157144     
   12.789655610506935        8.1650458119365333E-004  0.76779286070424035        230.12051219926002     
   12.790983958496657        8.1640436482395930E-004  0.76864026127845453        230.28529190730785     
   12.792070959775891        8.1630428285062520E-004  0.76945968956348543        230.45013401975683     
   12.792712859519977        8.1620413253074458E-004  0.77028426923320825        230.61503853065020     
   12.793364584986895        8.1610411238472360E-004  0.77111949400524005        230.78000543403621     
   12.794489187724141        8.1600411655940476E-004  0.77194659347633987        230.94503472396275     
   12.796707595995528        8.1590417576159235E-004  0.77284469183842242        231.11012639448242     
   12.796369006737333        8.1580421990715872E-004  0.77361090175421232        231.27528043964827     
   12.797380883974391        8.1570439413751559E-004  0.77446031311368990        231.44049685351737     
   12.797443586141583        8.1560454364212908E-004  0.77524641549767215        231.60577563014920     
   12.798718192326843        8.1550478039168713E-004  0.77611843518239243        231.77111676360377     
   12.799706474637311        8.1540499309932948E-004  0.77693033050869498        231.93652024794639     
   12.800674870224650        8.1530533062086066E-004  0.77777481508367563        232.10198607724215     
   12.801079027164597        8.1520567238574880E-004  0.77858264898109519        232.26751424556087     
   12.803462346417740        8.1510608974001870E-004  0.77943379481457353        232.43310474697336     
   12.802626044270776        8.1500642572525156E-004  0.78021698608997148        232.59875757555358     
   12.804338723950723        8.1490693388827867E-004  0.78109562044876324        232.76447272537709     
   12.803707732964638        8.1480744354456541E-004  0.78185130975849648        232.93025019052317     
   12.805971626508397        8.1470801453715992E-004  0.78274015786337059        233.09608996507262     
   12.807236278303574        8.1460859335115139E-004  0.78357440247101762        233.26199204310936     
   12.809153024244281        8.1450919082322164E-004  0.78440429010152313        233.42795641871948     
   12.808614123770855        8.1440993879192114E-004  0.78520401724259337        233.59398308599111     
   12.809581054081011        8.1431061314357156E-004  0.78603672278737902        233.76007203901526     
   12.810785625453349        8.1421137842371144E-004  0.78685870065207619        233.92622327188556     
   12.811510152796693        8.1411224210584945E-004  0.78768354244740013        234.09243677869850     
   12.812474385686977        8.1401306267680855E-004  0.78851105222429663        234.25871255355182     
   12.813171304069776        8.1391396736469029E-004  0.78932898035527133        234.42505059054693     
   12.814264185735979        8.1381484346728251E-004  0.79014577527572250        234.59145088378708     
   12.814924665430580        8.1371583185674940E-004  0.79097661802356833        234.75791342737855     
   12.816221703030871        8.1361684966021368E-004  0.79180144991405543        234.92443821542918     
   12.816761180279928        8.1351789486174832E-004  0.79262178535229399        235.09102524205036     
   12.817958765531166        8.1341900983734785E-004  0.79344834922212826        235.25767450135487     
   12.818937146720193        8.1332015356710378E-004  0.79427233332146641        235.42438598745900     
   12.820032010085070        8.1322136167561040E-004  0.79509942692318147        235.59115969448101     
   12.820695542533700        8.1312257796375292E-004  0.79590903088896559        235.75799561654227     
   12.822030534290940        8.1302382080830344E-004  0.79673520477375026        235.92489374776497     
   12.821984135076535        8.1292514621902066E-004  0.79753509914715293        236.09185408227700     
   12.823403939269387        8.1282649817166007E-004  0.79837970724282892        236.25887661420472     
   12.824112514839282        8.1272788013577238E-004  0.79919343424167877        236.42596133767998     
   12.825049505791739        8.1262930501600132E-004  0.80001225603582349        236.59310824683604     
   12.826327343976343        8.1253081661929367E-004  0.80083999386512927        236.76031733580865     
   12.827015877677418        8.1243229293891486E-004  0.80165817206179490        236.92758859873615     
   12.828238462522259        8.1233388835868061E-004  0.80247946259053837        237.09492202975974     
   12.828837007313409        8.1223549197753566E-004  0.80329896711469340        237.26231762302257     
   12.829939877362701        8.1213716076472032E-004  0.80411593089230859        237.42977537267103     
   12.830548540957004        8.1203883113771026E-004  0.80494006174328980        237.59729527285330     
   12.831863411850552        8.1194056633255608E-004  0.80576156780753960        237.76487731772016     
   12.832351120411937        8.1184232029278037E-004  0.80655811335278171        237.93252150142561     
   12.833777344323543        8.1174413203654835E-004  0.80739703296465981        238.10022781812526     
   12.834626419262239        8.1164599937780962E-004  0.80822003481310123        238.26799626197712     
   12.835698837489508        8.1154788576992835E-004  0.80903613951891995        238.43582682714299     
   12.835207249724483        8.1144982174336682E-004  0.80978418708285060        238.60371950778648     
   12.837377295595742        8.1135179279546196E-004  0.81066281075615398        238.77167429807346     
   12.839012391337814        8.1125381690778323E-004  0.81148281033371183        238.93969119217218     
   12.839461393836764        8.1115587830273722E-004  0.81230597371945035        239.10777018425489     
   12.839798514488315        8.1105797946529339E-004  0.81311481485525472        239.27591126849453     
   12.841259283223598        8.1096011704571167E-004  0.81393641612213108        239.44411443906674     
   12.841997503398641        8.1086231006832060E-004  0.81475120012667734        239.61237969015127     
   12.842651877239025        8.1076453178651170E-004  0.81556185320966013        239.78070701592887     
   12.844006872185851        8.1066678982338327E-004  0.81638292093183484        239.94909641058356     
   12.844842063615491        8.1056910645670415E-004  0.81719762753643010        240.11754786830184     
   12.845423282849440        8.1047146092880977E-004  0.81801384011629419        240.28606138327260     
   12.846791546750095        8.1037384076500490E-004  0.81883415485778743        240.45463694968649     
   12.852651842002743        8.1027627630247663E-004  0.81963709784247607        240.62327456173861     
   12.848925322982540        8.1017875188216487E-004  0.82046815700226694        240.79197421362500     
   12.849319948199902        8.1008125871356266E-004  0.82127730860019832        240.96073589954463     
   12.850406013726033        8.0998382143312011E-004  0.82209325314582304        241.12955961369934     
   12.851247873046921        8.0988641777701340E-004  0.82290913052224579        241.29844535029315     
   12.851488480050111        8.0978905474686210E-004  0.82370614788944585        241.46739310353303     
   12.852809406348131        8.0969173249803312E-004  0.82452793896190468        241.63640286762751     
   12.854181708370376        8.0959444656346737E-004  0.82534909625739694        241.80547463678980     
   12.854101515271511        8.0949721274966354E-004  0.82613521926725886        241.97460840523303     
   12.855411099000150        8.0940001653490099E-004  0.82695975455749093        242.14380416717464     
   12.855564820094374        8.0930286011351765E-004  0.82774802898834743        242.31306191683373     
   12.857422688957280        8.0920574149489924E-004  0.82860043523436511        242.48238164843349     
   12.858441120012293        8.0910866809248325E-004  0.82941067637451771        242.65176335619694     
   12.859535548567283        8.0901163387876382E-004  0.83022529386340871        242.82120703435262     
   12.860090783254140        8.0891463719348752E-004  0.83102555965164338        242.99071267712930     
   12.862032168083063        8.0881768436174921E-004  0.83185403515303336        243.16028027875990     
   12.862075542303190        8.0872076348925074E-004  0.83266286842349424        243.32990983347926     
   12.863208389402434        8.0862391115466047E-004  0.83347289165198590        243.49960133552474     
   12.864128161227471        8.0852706510134073E-004  0.83429042044522073        243.66935477913614     
   12.864780091249473        8.0843027519235898E-004  0.83506624604734958        243.83917015855675     
   12.865951018028406        8.0833353114080457E-004  0.83590879936185669        244.00904746803076     
   12.866375988765565        8.0823681586443639E-004  0.83671109519161713        244.17898670180645     
   12.866166959388751        8.0814014877525855E-004  0.83744022007134600        244.34898785413432     
   12.868978784462204        8.0804351395812523E-004  0.83833521797559740        244.51905091926699     
   12.869484061065593        8.0794694179259197E-004  0.83914532653519214        244.68917589145957     
   12.871354304360480        8.0785038841933005E-004  0.83996766760346520        244.85936276497128     
   12.871304191973037        8.0775389819510307E-004  0.84075459648062667        245.02961153406204     
   12.871910320319818        8.0765744010502115E-004  0.84155570179263983        245.19992219299485     
   12.872816090913735        8.0756100188525480E-004  0.84238930668858425        245.37029473603596     
   12.874375418258039        8.0746461891448014E-004  0.84320894493042620        245.54072915745354     
   12.875199290725771        8.0736826681612869E-004  0.84400387350395867        245.71122545151846     
   12.876113085227345        8.0727198254178852E-004  0.84481791341537760        245.88178361250542     
   12.876741760755296        8.0717573004426238E-004  0.84562286138653975        246.05240363468889     
   12.877880495420664        8.0707950891273535E-004  0.84643246682312046        246.22308551234863     
   12.879137589145715        8.0698331982569083E-004  0.84724098331719089        246.39382923976601     
   12.879929299351545        8.0688715714044026E-004  0.84803550800595517        246.56463481122506     
   12.881633586678541        8.0679107898706576E-004  0.84889310137215579        246.73550222101204     
   12.881529612091018        8.0669500966311836E-004  0.84965286944454355        246.90643146341611     
   12.883223125455157        8.0659900906120672E-004  0.85046261458375583        247.07742253272957     
   12.883466654421001        8.0650301041291269E-004  0.85126793430275371        247.24847542324642     
   12.884451034846279        8.0640707232279617E-004  0.85206610683741324        247.41959012926418     
   12.885428229805058        8.0631117346904933E-004  0.85286903055485752        247.59076664508132     
   12.888774913730355        8.0621537221054536E-004  0.85376779285099236        247.76200496500158     
   12.887130245800259        8.0611950959083535E-004  0.85447396657517249        247.93330508332841     
   12.888061242047536        8.0602370719898286E-004  0.85528452351912809        248.10466699437006     
   12.889279732536320        8.0592799634220818E-004  0.85609838365112356        248.27609069243607     
   12.889428144244150        8.0583224769916937E-004  0.85686755730665665        248.44757617184030     
   12.890758421107419        8.0573664044115382E-004  0.85769587980911288        248.61912342689638     
   12.896396574873405        8.0564099579412385E-004  0.85848648759981205        248.79073245192308     
   12.892283703194108        8.0554543545789973E-004  0.85929309070250404        248.96240324124156     
   12.893729569484570        8.0544989832727993E-004  0.86010946043356695        249.13413578917388     
   12.894316662363018        8.0535435989835893E-004  0.86090444547893241        249.30593009004684     
   12.896159545236710        8.0525897418338413E-004  0.86171579025064471        249.47778613818775     
   12.896869434317466        8.0516357009473597E-004  0.86251416194063257        249.64970392792887     
   12.897568906591179        8.0506818112716354E-004  0.86331974507852605        249.82168345360301     
   12.898615735237696        8.0497280309231730E-004  0.86412573853008279        249.99372470954717     
   12.899207821484465        8.0487753493443210E-004  0.86492638734202765        250.16582769009926     
   12.900316269455681        8.0478227678294431E-004  0.86571627893063241        250.33799238960256     
   12.901191372981515        8.0468706122790513E-004  0.86652751966499564        250.51021880240020     
   12.903087647841215        8.0459182578903666E-004  0.86733270537992602        250.68250692283891     
   12.903722541471311        8.0449673201898604E-004  0.86813782231897940        250.85485674526842     
   12.901618369813734        8.0440162077275433E-004  0.86882915948867001        251.02726826404157     
   12.904880108463699        8.0430659526060228E-004  0.86972765076385095        251.19974147351314     
   12.906264322121718        8.0421156360046078E-004  0.87053135268444470        251.37227636803888     
   12.907110403792158        8.0411656858955739E-004  0.87133286034581270        251.54487294198134     
   12.908529478239556        8.0402166187818576E-004  0.87212456837000252        251.71753118970238     
   12.908428671271624        8.0392674913958722E-004  0.87292847433734100        251.89025110556645     
   12.909337707888946        8.0383190506645231E-004  0.87373348111772953        252.06303268394285     
   12.910187451526884        8.0373708916605009E-004  0.87452408570942552        252.23587591920210     
   12.911816446638104        8.0364224492917040E-004  0.87532930902868178        252.40878080571716     
   12.911904547916340        8.0354753781197317E-004  0.87612076247579784        252.58174733786441     
   12.913082529810509        8.0345283774895307E-004  0.87692158622441374        252.75477551002336     
   12.914279091423142        8.0335817843026525E-004  0.87772807141933362        252.92786531657453     
   12.915229216711795        8.0326362509050445E-004  0.87852386131846794        253.10101675190231     
   12.916037651848594        8.0316901187725098E-004  0.87932283022900615        253.27422981039365     
   12.909568816519162        8.0307445395007380E-004  0.87978525090088566        253.44750448643777     
   12.917745874989553        8.0297995302523685E-004  0.88091623753059667        253.62084077442685     
   12.919491398241378        8.0288547227166658E-004  0.88170575412213303        253.79423866875578     
   12.919428797366228        8.0279106481005648E-004  0.88250195949684762        253.96769816382172     
   12.920396368811014        8.0269674164637841E-004  0.88330133987973991        254.14121925402569     
   12.921297471720662        8.0260230362835306E-004  0.88408350928419888        254.31480193376939     
   12.922232155921728        8.0250799830283834E-004  0.88489173206097482        254.48844619745987     
   12.922643297420301        8.0241382370402857E-004  0.88566723849785178        254.66215203950452     
   12.924064236826553        8.0231952550145541E-004  0.88648493798159000        254.83591945431408     
   12.924883349671921        8.0222535661558900E-004  0.88727809252819612        255.00974843630280     
   12.926409282097408        8.0213122739572463E-004  0.88805551624503065        255.18363897988655     
   12.927442533715968        8.0203712076798840E-004  0.88886408668350603        255.35759107948434     
   12.927824107726996        8.0194298258879292E-004  0.88966247814226929        255.53160472951831     
   12.928032072983003        8.0184902543708829E-004  0.89041419088125640        255.70567992441323     
   12.929679467372468        8.0175501644625996E-004  0.89124485695472788        255.87981665859539     
   12.930439489036855        8.0166104697158977E-004  0.89202720597139062        256.05401492649548     
   12.931284760222269        8.0156713671223245E-004  0.89281629019769493        256.22827472254562     
   12.932632610534274        8.0147328229953079E-004  0.89362269322592580        256.40259604118137     
   12.933553817713596        8.0137943219558581E-004  0.89441802694809458        256.57697887684094     
   12.934332359957750        8.0128563790563489E-004  0.89520359061541688        256.75142322396482     
   12.935508731590794        8.0119188114410574E-004  0.89599015339208776        256.92592907699662     
   12.936265944908905        8.0109814903602449E-004  0.89678717304438926        257.10049643038241     
   12.936291417191255        8.0100454547655695E-004  0.89755123135077552        257.27512527857152     
   12.938239024576806        8.0091085559793945E-004  0.89836720476470089        257.44981561601566     
   12.939118956644210        8.0081729178036278E-004  0.89916433234458037        257.62456743716842     
   12.939590725053950        8.0072371542964070E-004  0.89994023524600519        257.79938073648805     
   12.940992208035402        8.0063019327847708E-004  0.90073648799261374        257.97425550843411     
   12.942003224115684        8.0053675190345976E-004  0.90153313061007012        258.14919174746888     
   12.942854380403420        8.0044325640278731E-004  0.90232836999775368        258.32418944805829     
   12.944051950930838        8.0034983106775683E-004  0.90311079833797026        258.49924860467064     
   12.944523649876349        8.0025648701729883E-004  0.90389770531913016        258.67436921177625     
   12.945231540738082        8.0016320013276312E-004  0.90468181426120353        258.84955126384898     
   12.946507165549933        8.0006987509399709E-004  0.90547155803808155        259.02479475536541     
   12.946974154677797        7.9997663061284361E-004  0.90625630818919334        259.20009968080495     
   12.947774257697441        7.9988344064923459E-004  0.90704262077702702        259.37546603464949     
   12.949135934866023        7.9979025365358434E-004  0.90784194329687684        259.55089381138396     
   12.949988292019496        7.9969712270690609E-004  0.90863214760420630        259.72638300549471     
   12.951001572630103        7.9960406625809502E-004  0.90941974229554223        259.90193361147374     
   12.952122187969863        7.9951101270780284E-004  0.91020478509869096        260.07754562381325     
   12.953140856211215        7.9941800098647607E-004  0.91099714439174018        260.25321903700888     
   12.953713982902862        7.9932502346909758E-004  0.91177987592686882        260.42895384555999     
   12.954188793975424        7.9923205311983154E-004  0.91253581712215648        260.60475004396773     
   12.955561537715905        7.9913917250998777E-004  0.91335039357245140        260.78060762673618     
   12.956301773266802        7.9904632937939125E-004  0.91414020763625081        260.95652658837230     
   12.957480113598089        7.9895349188878711E-004  0.91492660295569128        261.13250692338653     
   12.958074692995316        7.9886072581721111E-004  0.91570929165822101        261.30854862629081     
   12.959115366698752        7.9876796738382184E-004  0.91649345861626796        261.48465169160158     
   12.960534709775567        7.9867524840635581E-004  0.91727466170458627        261.66081611383555     
   12.961914761870425        7.9858256630692002E-004  0.91806253987491737        261.83704188751506     
   12.962163988839542        7.9848997096805920E-004  0.91885071315578881        262.01332900716386     
   12.963011029252007        7.9839742819782990E-004  0.91963671609910669        262.18967746730863     
   12.965036761578196        7.9830487839462787E-004  0.92042196707434221        262.36608726247897     
   12.964450397546084        7.9821233403033938E-004  0.92119983504384317        262.54255838720644     
   12.966582950866878        7.9811987694049561E-004  0.92199165577422681        262.71909083602799     
   12.966428431738859        7.9802739793027367E-004  0.92276757257036235        262.89568460347976     
   12.967137611002482        7.9793501654976139E-004  0.92354812587596380        263.07233968410469     
   12.968066496185289        7.9784268725574255E-004  0.92433658908637828        263.24905607244438     
   12.968958890885979        7.9775035396590602E-004  0.92511812939653137        263.42583376304691     
   12.970094229510032        7.9765808555685178E-004  0.92590353609708165        263.60267275046181     
   12.971211398552564        7.9756582726617968E-004  0.92668524676010533        263.77957302924068     
   12.971658122693427        7.9747360071745997E-004  0.92745134219532066        263.95653459393884     
   12.973323230788125        7.9738146228880641E-004  0.92824881144125926        264.13355743911444     
   12.973871501853354        7.9728933221995908E-004  0.92903381220653569        264.31064155932904     
   12.974677216024057        7.9719720814549599E-004  0.92981228886084788        264.48778694914546     
   12.975068052968366        7.9710517978018173E-004  0.93057546968565030        264.66499360313122     
   12.976617735461812        7.9701319011483800E-004  0.93137372375438243        264.84226151585540     
   12.977292293088329        7.9692119602894494E-004  0.93215965587992822        265.01959068189103     
   12.978056408798171        7.9682925915132495E-004  0.93292713860002363        265.19698109581299     
   12.979286860013168        7.9673736151183484E-004  0.93371801744467064        265.37443275219960     
   12.980170729928307        7.9664551160616142E-004  0.93448714118667342        265.55194564563226     
   12.981071306999429        7.9655367321724115E-004  0.93527151397398733        265.72951977069482     
   12.981787299514552        7.9646189970101859E-004  0.93604483991357157        265.90715512197420     
   12.982908733434098        7.9637016438415789E-004  0.93682429222976171        266.08485169406094     
   12.983913369483892        7.9627843990621528E-004  0.93760016505900801        266.26260948154794     
   12.984537747440161        7.9618677251226233E-004  0.93836107896779775        266.44042847902961     
   12.985221291113236        7.9609516871716603E-004  0.93913291930808718        266.61830868110587     
   12.986346488382139        7.9600354455778189E-004  0.93992781563941574        266.79625008237849     
   12.987145884649943        7.9591201176699836E-004  0.94069817231170438        266.97425267745160     
   12.988314982657572        7.9582048926738630E-004  0.94148703473158080        267.15231646093332     
   12.989249097365994        7.9572901069663836E-004  0.94225987803464328        267.33044142743324     
   12.990245935158734        7.9563757744231356E-004  0.94304225548186460        267.50862757156523     
   12.991238266648894        7.9554616992684858E-004  0.94381816591548817        267.68687488794615     
   12.992084306384315        7.9545480024259616E-004  0.94458651545622652        267.86518337119509     
   12.992849321416248        7.9536347511974693E-004  0.94535351233946896        268.04355301593438     
   12.993453217219880        7.9527218754805106E-004  0.94612544013884803        268.22198381678959     
   12.994077122637192        7.9518093506180147E-004  0.94690501831376594        268.40047576838867     
   12.995336368363754        7.9508973068588876E-004  0.94768702940578442        268.57902886536385     
   12.996499242625404        7.9499856495717956E-004  0.94846567654498948        268.75764310234848     
   12.997852705546057        7.9490742382683070E-004  0.94923532231407926        268.93631847398058     
   12.998663105922908        7.9481632146719255E-004  0.95000681341912085        269.11505497490049     
   12.999178470268451        7.9472525767718366E-004  0.95078215105950170        269.29385259975157     
   13.000169668915497        7.9463423710706240E-004  0.95155108011609135        269.47271134318038     
   13.000770312385461        7.9454325367449860E-004  0.95232229991679995        269.65163119983538     
   13.001633845648190        7.9445230655477567E-004  0.95309632003453126        269.83061216437068     
   13.002679946611986        7.9436139729294306E-004  0.95387389725803284        270.00965423144095     
   13.003730101356046        7.9427052573045095E-004  0.95464099858533691        270.18875739570444     
   13.004837766566945        7.9417969219685843E-004  0.95542230577762988        270.36792165182351     
   13.005392128550220        7.9408889558179642E-004  0.95618738183908147        270.54714699446316     
   13.006449390209902        7.9399813717553251E-004  0.95696488313457329        270.72643341828950     
   13.007056598733355        7.9390741536711305E-004  0.95771998948699866        270.90578091797516     
   13.008240804570747        7.9381673183626154E-004  0.95850268560945528        271.08518948819363     
   13.008853664698959        7.9372609331049477E-004  0.95927024435399444        271.26465912362198     
   13.010641183662681        7.9363547997545738E-004  0.96004526181799132        271.44418981893978     
   13.010869359700212        7.9354490948594996E-004  0.96081659230207572        271.62378156883091     
   13.011944303718472        7.9345437332394042E-004  0.96159177583773880        271.80343436798182     
   13.012642616155091        7.9336388136106394E-004  0.96232313494842392        271.98314821108113     
   13.013636484791629        7.9327342338198577E-004  0.96311867840511989        272.16292309282233     
   13.015536386647666        7.9318300795603171E-004  0.96389366245680419        272.34275900790101     
   13.015290972062649        7.9309262675493584E-004  0.96465612752246155        272.52265595101585     
   13.016323162979681        7.9300227499048243E-004  0.96542691236837064        272.70261391686853     
   13.016638703945135        7.9291196724714619E-004  0.96616190948627190        272.88263290016528     
   13.017930907330030        7.9282169582679850E-004  0.96696607103661814        273.06271289561397     
   13.017809653265397        7.9273145670411655E-004  0.96768713911269733        273.24285389792595     
   13.019862073588632        7.9264126124533750E-004  0.96849327657483708        273.42305590181553     
   13.020484413638302        7.9255111707029710E-004  0.96926571199915790        273.60331890200183     
   13.021361610948086        7.9246098002461727E-004  0.97002757892171343        273.78364289320490     
   13.022638948286449        7.9237090439625161E-004  0.97077692907184110        273.96402787014927     
   13.023112391878909        7.9228084846242057E-004  0.97156374200371254        274.14447382756344     
   13.024275041145343        7.9219083816250957E-004  0.97233504017669503        274.32498076017708     
   13.024920395962257        7.9210087708465047E-004  0.97309275658171657        274.50554866272478     
   13.025060944568105        7.9201095122362895E-004  0.97382150616558916        274.68617752994254     
   13.025869349773748        7.9192105313600299E-004  0.97458719239157243        274.86686735657281     
   13.027128396814810        7.9183119407379816E-004  0.97534664764860135        275.04761813735814     
   13.027052295692554        7.9174138222550428E-004  0.97607703011683500        275.22842986704558     
   13.029522797589328        7.9165157135797058E-004  0.97692398123505586        275.40930254038534     
   13.030926068484963        7.9156179869881106E-004  0.97768915608028639        275.59023615213169     
   13.031188584685655        7.9147211009420002E-004  0.97844441701368967        275.77123069704112     
   13.032622433524049        7.9138243607484754E-004  0.97921010253386298        275.95228616987362     
   13.033049571364790        7.9129278381841867E-004  0.97997236456725056        276.13340256539277     
   13.033911093506095        7.9120318124669699E-004  0.98072782885410204        276.31457987836552     
   13.034548463680959        7.9111361777991270E-004  0.98148332878635347        276.49581810356250     
   13.035805027345299        7.9102408788364576E-004  0.98225701167349089        276.67711723575593     
   13.036969131720284        7.9093456927520160E-004  0.98302903009678455        276.85847726972372     
   13.037310066243190        7.9084515790145741E-004  0.98377832256943143        277.03989820024645     
   13.037465245583585        7.9075575514600495E-004  0.98451665966986013        277.22138002210630     
   13.039293247666919        7.9066632952659631E-004  0.98530990437894328        277.40292273009135     
   13.039759750619362        7.9057698691679728E-004  0.98605455545240128        277.58452631899212     
   13.040909733867437        7.9048770895584583E-004  0.98683019908852088        277.76619078360187     
   13.042296750070092        7.9039842433043970E-004  0.98759462190911707        277.94791611871744     
   13.042755062041262        7.9030922141570511E-004  0.98835655673023848        278.12970231914045     
   13.043854359981902        7.9022002669918757E-004  0.98912274088518926        278.31154937967466     
   13.044406156826277        7.9013083169670662E-004  0.98985839369460726        278.49345729512731     
   13.045188586131658        7.9004170831214571E-004  0.99063541608704020        278.67542606030963     
   13.041300114513380        7.8995262293546961E-004  0.99118411305340093        278.85745567003653     
   13.046798483456367        7.8986356989985888E-004  0.99214220543750176        279.03954611912451     
   13.048146792626072        7.8977455478316790E-004  0.99291925543432358        279.22169740239730     
   13.048731224090020        7.8968561253799476E-004  0.99366837430863353        279.40390951467816     
   13.050054634671309        7.8959665686796588E-004  0.99443469881937985        279.58618245079560     
   13.050195824464360        7.8950771418182083E-004  0.99517422094167030        279.76851620558318     
   13.051740617998783        7.8941890282572418E-004  0.99595272047131433        279.95091077387559     
   13.052606450809217        7.8933003370358016E-004  0.99671306540531823        280.13336615051105     
   13.053322409364242        7.8924127428806317E-004  0.99745795879825316        280.31588233033398     
   13.054240507051002        7.8915247715241751E-004  0.99821994780806067        280.49845930818924     
   13.055026743349751        7.8906379274028618E-004  0.99897782990714468        280.68109707892813     
   13.055999602542641        7.8897508737516670E-004  0.99973668021025486        280.86379563740280     
   13.056566372659338        7.8888643637328238E-004   1.0004851216034152        281.04655497847187     
   13.057751613414869        7.8879782326495191E-004   1.0012421857858724        281.22937509699489     
   13.058570397885720        7.8870926683814963E-004   1.0019895530739846        281.41225598783757     
   13.057887976062615        7.8862072639691275E-004   1.0026839452297747        281.59519764586673     
   13.060237253332053        7.8853222045720381E-004   1.0035037300880754        281.77820006595499     
   13.061135248994511        7.8844372807144276E-004   1.0042625057612751        281.96126324297757     
   13.062230469566870        7.8835534147582149E-004   1.0050067477877134        282.14438717181434     
   13.063378351078782        7.8826692294804701E-004   1.0057700064160120        282.32757184734743     
   13.064084314653504        7.8817854360239698E-004   1.0065231130097965        282.51081726446444     
   13.064330093859278        7.8809019821015182E-004   1.0072561754820528        282.69412341805452     
   13.064615975366920        7.8800190864601702E-004   1.0079821052255251        282.87749030301279     
   13.066763626326662        7.8791365510277509E-004   1.0087786262893723        283.06091791423773     
   13.067109553917629        7.8782544105291590E-004   1.0095343031488673        283.24440624663072     
   13.068036165083461        7.8773730186979701E-004   1.0102845272105074        283.42795529509664     
   13.067158521735296        7.8764918191549847E-004   1.0109558354974588        283.61156505454602     
   13.069573426386437        7.8756104690808168E-004   1.0117837721708969        283.79523551989217     
   13.070780085393668        7.8747295460683119E-004   1.0125414115956628        283.97896668605188     
   13.071453991253490        7.8738492033772294E-004   1.0132932926131029        284.16275854794662     
   13.072562231390721        7.8729696460848417E-004   1.0140469026142129        284.34661110050092     
   13.072664667174735        7.8720892940927194E-004   1.0147693456500013        284.53052433864411     
   13.074085659892843        7.8712100250835962E-004   1.0155451467622472        284.71449825730883     
   13.074984851139863        7.8703313055185245E-004   1.0162922352813379        284.89853285143244     
   13.075679881169981        7.8694527337270831E-004   1.0170400498245735        285.08262811595512     
   13.076802177645410        7.8685747256041264E-004   1.0178009804900581        285.26678404582179     
   13.077594676205118        7.8676966424156246E-004   1.0185528265328516        285.45100063598125     
   13.078445654590267        7.8668193467426378E-004   1.0193010249979786        285.63527788138646     
   13.079349727143162        7.8659422002287638E-004   1.0200596799491433        285.81961577699445     
   13.080542183983340        7.8650656284521311E-004   1.0207905658574550        286.00401431776567     
   13.081424940848850        7.8641882742274457E-004   1.0215603236974065        286.18847349866587     
   13.081919470587271        7.8633126530740889E-004   1.0222911491539268        286.37299331466380     
   13.083024816295664        7.8624367020781020E-004   1.0230444716815812        286.55757376073223     
   13.083572091658352        7.8615613324172396E-004   1.0237870249050374        286.74221483184976     
   13.084419574684294        7.8606865063486956E-004   1.0245357812011215        286.92691652299692     
   13.085514933510202        7.8598120803129699E-004   1.0252805368666198        287.11167882915942     
   13.086293808801521        7.8589379826306369E-004   1.0260284072842103        287.29650174532804     
   13.086819231468628        7.8580635814063575E-004   1.0267643764681376        287.48138526649677     
   13.088316770223527        7.8571899626214529E-004   1.0275248167021369        287.66632938766372     
   13.089036860978547        7.8563166969260873E-004   1.0282657939408446        287.85133410383185     
   13.087365505132343        7.8554440458875703E-004   1.0289107595235849        288.03639941000802     
   13.089833214345358        7.8545714835713098E-004   1.0297346561876182        288.22152530120343     
   13.091237022880080        7.8536988348387065E-004   1.0305015307823286        288.40671177243388     
   13.091084887836454        7.8528270468021370E-004   1.0312004293728845        288.59195881871983     
   13.092378161373629        7.8519557044120993E-004   1.0319545864775130        288.77726643508498     
   13.093672355956189        7.8510841607012049E-004   1.0327316911445890        288.96263461655911     
   13.095040729655270        7.8502134113214413E-004   1.0334837301604090        289.14806335817440     
   13.095490145008108        7.8493437319389629E-004   1.0342216001209115        289.33355265496914     
   13.095944165261519        7.8484730583173003E-004   1.0349484286327899        289.51910250198534     
   13.097223763422939        7.8476035543626507E-004   1.0357175536950931        289.70471289426985     
   13.097995241581403        7.8467341532535099E-004   1.0364555891922800        289.89038382687346     
   13.098992874614893        7.8458650872965279E-004   1.0372008626122764        290.07611529485308     
   13.100229616590322        7.8449962096387149E-004   1.0379399874933326        290.26190729326805     
   13.100826473694246        7.8441276793203812E-004   1.0386846529821523        290.44775981718237     
   13.101396348718014        7.8432596962461053E-004   1.0394211313809436        290.63367286166806     
   13.102451966772147        7.8423924353129176E-004   1.0401660106342918        290.81964642179804     
   13.103284344870060        7.8415252904825007E-004   1.0409089197237085        291.00568049265087     
   13.104036934580343        7.8406581739693130E-004   1.0416440963708213        291.19177506931106     
   13.105174592724367        7.8397915927883261E-004   1.0423794702824520        291.37793014686599     
   13.106253227263323        7.8389254856464706E-004   1.0431317339052379        291.56414572040990     
   13.106242118770576        7.8380590870437612E-004   1.0438532638785250        291.75042178504032     
   13.107430901857525        7.8371941717158449E-004   1.0446121887607163        291.93675833585968     
   13.108767210730976        7.8363288230244327E-004   1.0453440899672890        292.12315536797632     
   13.109361738731216        7.8354642533160770E-004   1.0460972644776059        292.30961287650223     
   13.110292941997296        7.8345989476602193E-004   1.0468307532431365        292.49613085655523     
   13.110950107570158        7.8337352490795377E-004   1.0475639345701022        292.68270930325747     
   13.111634290134836        7.8328712938106307E-004   1.0483027313553783        292.86934821173628     
   13.112902183734469        7.8320076721024267E-004   1.0490326819047000        293.05604757712399     
   13.113610520409027        7.8311443951253402E-004   1.0497792802520851        293.24280739455850     
   13.113897890942907        7.8302821806234516E-004   1.0504902427590537        293.42962765918173     
   13.115131096831490        7.8294194864444945E-004   1.0512466099146935        293.61650836614132     
   13.115950544651893        7.8285575216617564E-004   1.0519891658713953        293.80344951059089     
   13.116550107968868        7.8276956353759734E-004   1.0527195185875518        293.99045108768678     
   13.117667665179974        7.8268342482653154E-004   1.0534609775361978        294.17751309259341     
   13.117364949737153        7.8259730435543886E-004   1.0541417744898107        294.36463552047843     
   13.119452835862214        7.8251124779924830E-004   1.0549361178687957        294.55181836651599     
   13.119948353669486        7.8242518653791728E-004   1.0556646420357199        294.73906162588474     
   13.120903136694464        7.8233920861517543E-004   1.0564023728705942        294.92636529376858     
   13.122249619871507        7.8225326396832084E-004   1.0571412384617822        295.11372936535787     
   13.122422289178576        7.8216730533841022E-004   1.0578718792711825        295.30115383584763     
   13.123464222094755        7.8208140663854164E-004   1.0586063161604762        295.48863870043721     
   13.124426275760188        7.8199554275628258E-004   1.0593396367725059        295.67618395433419     
   13.125014698917630        7.8190970141956383E-004   1.0600749160520977        295.86378959274941     
   13.126535936551765        7.8182392874826423E-004   1.0608163697678499        296.05145561090006     
   13.126582106341910        7.8173815694865863E-004   1.0615323596911175        296.23918200400902     
   13.127897850453673        7.8165243016824551E-004   1.0622805976896224        296.42696876730486     
   13.128696413161853        7.8156671504013922E-004   1.0630145631612773        296.61481589602079     
   13.129573267811162        7.8148109822626934E-004   1.0637471056058010        296.80272338539726     
   13.130316555447637        7.8139545429275559E-004   1.0644823949974809        296.99069123067994     
   13.130913809167010        7.8130985470186820E-004   1.0652069265797781        297.17871942712014     
   13.131635260955857        7.8122430700639899E-004   1.0659401275164182        297.36680796997496     
   13.132789166652085        7.8113877628149884E-004   1.0666699564902782        297.55495685450757     
   13.133279603854032        7.8105328896056661E-004   1.0674007511894874        297.74316607598752     
   13.134512459024167        7.8096784464296129E-004   1.0681355541637583        297.93143562968976     
   13.134701432564041        7.8088242509034866E-004   1.0688557433300827        298.11976551089441     
   13.135951224291228        7.8079703074363091E-004   1.0695960328554077        298.30815571489001     
   13.136609399433606        7.8071167155239769E-004   1.0703180058859152        298.49660623696923     
   13.137527013626544        7.8062637640963868E-004   1.0710501279362334        298.68511707243277     
   13.138282845460910        7.8054107877464278E-004   1.0717766192772822        298.87368821658367     
   13.139233305749249        7.8045584224283753E-004   1.0725092995144527        299.06231966473609     
   13.140199496210949        7.8037061479456667E-004   1.0732437437747357        299.25101141220881     
   13.140836908562870        7.8028544775123911E-004   1.0739752692081248        299.43976345432492     
   13.141394321167864        7.8020029965102653E-004   1.0746751981832519        299.62857578641621     
   13.141170546037074        7.8011517630001458E-004   1.0753754995450733        299.81744840382055     
   13.143358745109323        7.8003009217203077E-004   1.0761530740170859        300.00638130188258     
   13.144257888713666        7.7994504554924936E-004   1.0768863534700204        300.19537447595087     
   13.144765920019752        7.7986003382590936E-004   1.0776025846556028        300.38442792138534     
   13.146067613191926        7.7977505880564028E-004   1.0783248442814668        300.57354163354802     
   13.146394876095068        7.7969011044618267E-004   1.0790583062360652        300.76271560781129     
   13.147486571443688        7.7960520291747715E-004   1.0797855506767333        300.95194983955082     
   13.147933969051460        7.7952032537925708E-004   1.0804962088171572        301.14124432415235     
   13.149261127511700        7.7943548192754451E-004   1.0812444855370005        301.33059905700765     
   13.150081609360793        7.7935067331262316E-004   1.0819697524513534        301.52001403351380     
   13.150686485770146        7.7926589568042459E-004   1.0826959544876691        301.70948924907731     
   13.151482308611488        7.7918115379731027E-004   1.0833950147070492        301.89902469910902     
   13.152489221772640        7.7909644452910912E-004   1.0841446720528092        302.08862037902981     
   13.153104385605195        7.7901176439633857E-004   1.0848709816740600        302.27827628426581     
   13.154315861509717        7.7892712632020051E-004   1.0855981991169990        302.46799241025184     
   13.154628988059672        7.7884251837479065E-004   1.0863084573312860        302.65776875242869     
   13.155698922022443        7.7875794314387630E-004   1.0870366061938881        302.84760530624521     
   13.156372121026475        7.7867340280528600E-004   1.0877614080795548        303.03750206715677     
   13.156460970741765        7.7858889633111066E-004   1.0884618936681874        303.22745903062969     
   13.158291438265685        7.7850442129138542E-004   1.0892108824376510        303.41747619213260     
   13.158926018491586        7.7841998041742674E-004   1.0899304268707370        303.60755354714621     
   13.159793688294151        7.7833557110280752E-004   1.0906614098637684        303.79769109115739     
   13.160483114927898        7.7825120214821005E-004   1.0913734455651687        303.98788881965947     
   13.161389689785626        7.7816686221271936E-004   1.0921055447844372        304.17814672815649     
   13.162005154926803        7.7808255793069658E-004   1.0928159662327626        304.36846481215844     
   13.163318258279231        7.7799827549983054E-004   1.0935401877814941        304.55884306718286     
   13.163695306824575        7.7791403563233388E-004   1.0942673512864673        304.74928148875790     
   13.164424820629495        7.7782982815707597E-004   1.0949796625809161        304.93978007241748     
   13.165190473147209        7.7774564991804553E-004   1.0956926558869235        305.13033881370518     
   13.165852079244472        7.7766151852352232E-004   1.0964218731729451        305.32095770817205     
   13.166850438103410        7.7757740658221895E-004   1.0971404654475521        305.51163675137786     
   13.167567550273109        7.7749334354801575E-004   1.0978451907715279        305.70237593889135     
   13.168870403639396        7.7740930386406451E-004   1.0985828838657778        305.89317526628952     
   13.169102489569324        7.7732529785356380E-004   1.0992967680519912        306.08403472915728     
   13.170463893077704        7.7724131781575713E-004   1.1000239475572091        306.27495432308996     
   13.170809663685201        7.7715738943322829E-004   1.1007403378180280        306.46593404368957     
   13.172031396563312        7.7707348382224711E-004   1.1014587605433657        306.65697388656940     
   13.171619896347854        7.7698960281818584E-004   1.1021431158834194        306.84807384734972     
   13.173472859295924        7.7690576148575763E-004   1.1029023753828215        307.03923392166206     
   13.174214923101614        7.7682193094716009E-004   1.1036180679836969        307.23045410514447     
   13.174969263999875        7.7673819491704541E-004   1.1043383141707048        307.42173439344600     
   13.175945771104036        7.7665444588920858E-004   1.1050545141052657        307.61307478222540     
   13.176878521246062        7.7657071446661215E-004   1.1057665436528494        307.80447526715000     
   13.177314354090207        7.7648705582662042E-004   1.1064877786441565        307.99593584389714     
   13.178454939512980        7.7640341424718945E-004   1.1072058967071525        308.18745650815333     
   13.177124452558893        7.7631977712258268E-004   1.1078294038658394        308.37903725561563     
   13.179836852584737        7.7623621064076885E-004   1.1086177244259825        308.57067808199025     
   13.180550737337262        7.7615266712279690E-004   1.1093413426060439        308.76237898299428     
   13.180974138923450        7.7606915661078575E-004   1.1100532596899713        308.95413995435393     
   13.182371716263589        7.7598567047334392E-004   1.1107824414286125        309.14596099180676     
   13.182803626085972        7.7590224539700998E-004   1.1114972473504168        309.33784209109876     
   13.183875854137167        7.7581881244447449E-004   1.1122095588290233        309.52978324798858     
   13.184499426896526        7.7573545479899984E-004   1.1129285753750662        309.72178445824437     
   13.184854558350720        7.7565209013217965E-004   1.1136263857055384        309.91384571764473     
   13.186345630630713        7.7556881926008048E-004   1.1143550466862520        310.10596702197819     
   13.187032695966451        7.7548551997323051E-004   1.1150651562539267        310.29814836704753     
   13.187509855602700        7.7540227152454136E-004   1.1157791502186030        310.49038974866244     
   13.188520111841152        7.7531905911417092E-004   1.1164977256737747        310.68269116264543     
   13.189216559476645        7.7523585319846803E-004   1.1172029859740946        310.87505260483158     
   13.191028205424312        7.7515271796700571E-004   1.1179205288262615        311.06747407106576     
   13.191097349809173        7.7506960138724315E-004   1.1186316624113486        311.25995555720448     
   13.191363489976066        7.7498654305372847E-004   1.1193268078110876        311.45249705911641     
   13.192397715861841        7.7490348121498883E-004   1.1200569940812408        311.64509857268160     
   13.193114005792692        7.7482044123480744E-004   1.1207642322645983        311.83776009379284     
   13.194100444217206        7.7473745641700700E-004   1.1214808651052697        312.03048161835301     
   13.194773300535600        7.7465454171484285E-004   1.1221886641767806        312.22326314227985     
   13.195346741963874        7.7457161018174242E-004   1.1228922330022875        312.41610466150195     
   13.196264627663968        7.7448871188696815E-004   1.1236130818752066        312.60900617196029     
   13.197316022260425        7.7440589460655857E-004   1.1243166462964489        312.80196766960853     
   13.198181884691031        7.7432310098518597E-004   1.1250279989751706        312.99498915041352     
   13.199119704184685        7.7424026014786488E-004   1.1257376854878316        313.18807061035557     
   13.199482511640314        7.7415751927319577E-004   1.1264416539802693        313.38121204542608     
   13.200058778964681        7.7407478174363242E-004   1.1271481815219551        313.57441345163210     
   13.201249951942296        7.7399210440834128E-004   1.1278552337427499        313.76767482499241     
   13.200376699495738        7.7390946077531236E-004   1.1285105585956099        313.96099616154021     
   13.202481762335553        7.7382680765898583E-004   1.1292741262306809        314.15437745732299     
   13.203270538197181        7.7374424325456367E-004   1.1299401602597148        314.34781870839987     
   13.203247047318484        7.7366166853870500E-004   1.1306329283243308        314.54131991084699     
   13.204947145798185        7.7357913915019878E-004   1.1313926803637138        314.73488106075223     
   13.206057669977167        7.7349660170446884E-004   1.1320937299159219        314.92850215422004     
   13.206671647668303        7.7341415351491502E-004   1.1328024913117163        315.12218318736802     
   13.207204824176872        7.7333172222585143E-004   1.1335084997215881        315.31592415632934     
   13.207927867926498        7.7324934023989891E-004   1.1342172934052457        315.50972505725127     
   13.209135935176448        7.7316698460631449E-004   1.1349225012343158        315.70358588629847     
   13.209408670373540        7.7308465274386878E-004   1.1356267589408642        315.89750663964759     
   13.210435867518441        7.7300233600160562E-004   1.1363379021285294        316.09148731349416     
   13.211482541276858        7.7292009716671247E-004   1.1370414433107181        316.28552790404751     
   13.211851059815691        7.7283781761782410E-004   1.1377403250962506        316.47962840753371     
   13.212651852924614        7.7275558152796865E-004   1.1384462812850626        316.67378882019500     
   13.213619283172905        7.7267343699986401E-004   1.1391475410472056        316.86800913829040     
   13.214531524100774        7.7259131322332108E-004   1.1398504180146694        317.06228935809435     
   13.215250819334862        7.7250920634134549E-004   1.1405556832668580        317.25662947590041     
   13.215179123675419        7.7242712950543785E-004   1.1412341780024891        317.45102948801605     
   13.216767251387923        7.7234511863497187E-004   1.1419637493137433        317.64548939076974     
   13.218047542042481        7.7226314068700016E-004   1.1426624733847057        317.84000918050498     
   13.218550582743228        7.7218106534108501E-004   1.1433623673959814        318.03458885358344     
   13.218541090920390        7.7209913600127908E-004   1.1440550349073180        318.22922840638529     
   13.219733994982329        7.7201725165628593E-004   1.1447615463589673        318.42392783531022     
   13.220076395156578        7.7193535405976194E-004   1.1454612847098531        318.61868713677433     
   13.221123724412960        7.7185350449798264E-004   1.1461708269469346        318.81350630721363     
   13.221331419691754        7.7177168479375174E-004   1.1468496287287173        319.00838534308321     
   13.222859053653121        7.7168991547440005E-004   1.1475721030649493        319.20332424085734     
   13.224290737466898        7.7160814600757009E-004   1.1482673349475443        319.39832299703045     
   13.224212810224412        7.7152642466700677E-004   1.1489670665970322        319.59338160811689     
   13.224408451198702        7.7144473086374391E-004   1.1496449965655631        319.78850007065006     
   13.225700198816298        7.7136305864097929E-004   1.1503712807013862        319.98367838118531     
   13.226602603374912        7.7128141749706358E-004   1.1510682724538535        320.17891653629823     
   13.226956413115841        7.7119987212039519E-004   1.1517637939542233        320.37421453258503     
   13.228406782470264        7.7111829215202176E-004   1.1524700653243545        320.56957236666466     
   13.228784652659586        7.7103676260690829E-004   1.1531667688098672        320.76499003517705     
   13.229582266210436        7.7095524672633818E-004   1.1538692634611150        320.96046753478396     
   13.230231247533727        7.7087383093535084E-004   1.1545672202567570        321.15600486217045     
   13.233410323502898        7.7079236199618147E-004   1.1553489035139284        321.35160201404335     
   13.231913255788648        7.7071099167132879E-004   1.1559495595427061        321.54725898713281     
   13.232666676135022        7.7062957385577865E-004   1.1566381730431328        321.74297577819317     
   13.233722128886923        7.7054825033042536E-004   1.1573418634281625        321.93875238400176     
   13.234223358165186        7.7046695776020169E-004   1.1580445477346246        322.13458880136142     
   13.234554940002774        7.7038563438002210E-004   1.1587255784829469        322.33048502709767     
   13.235984812660936        7.7030442271342012E-004   1.1594315046180201        322.52644105806212     
   13.236536207326678        7.7022322757556170E-004   1.1601259554006274        322.72245689113214     
   13.237386329546560        7.7014201410982878E-004   1.1608200056075280        322.91853252320999     
   13.236986366362736        7.7006091328212596E-004   1.1614809037518594        323.11466795122453     
   13.238477023751662        7.6997978081425067E-004   1.1622127019084727        323.31086317213067     
   13.239204936787898        7.6989869529499788E-004   1.1629036945066731        323.50711818291097     
   13.240025182369132        7.6981764037024176E-004   1.1635922927955789        323.70343298057514     
   13.241119273706508        7.6973658710937547E-004   1.1642909247610747        323.89980756216181     
   13.241849058466846        7.6965561515839845E-004   1.1649919863983604        324.09624192473643     
   13.241965203151588        7.6957468794070774E-004   1.1656662113589171        324.29273606539454     
   13.243555353382382        7.6949373010331710E-004   1.1663688072093565        324.48928998125911     
   13.243984230882136        7.6941284780000004E-004   1.1670644240162442        324.68590366948587     
   13.244584380879790        7.6933194089432453E-004   1.1677483670214091        324.88257712725806     
   13.245069217326845        7.6925113784851243E-004   1.1684397586856525        325.07931035179178     
   13.246185043021427        7.6917035101990120E-004   1.1691329106897335        325.27610334033290     
   13.246827596318337        7.6908956743224999E-004   1.1698308172123395        325.47295609016010     
   13.248207761548684        7.6900883050375307E-004   1.1705236117334716        325.66986859858520     
   13.248515134772433        7.6892813791974571E-004   1.1712178930834984        325.86684086295134     
   13.249324041820350        7.6884747906640278E-004   1.1718989421477379        326.06387288063638     
   13.249772183013592        7.6876683634224540E-004   1.1725951646710988        326.26096464905100     
   13.250963773941633        7.6868617852657837E-004   1.1732849418919771        326.45811616564407     
   13.251025088572476        7.6860559992014189E-004   1.1739666796205497        326.65532742789600     
   13.252703454686470        7.6852506368041396E-004   1.1746644436907228        326.85259843332454     
   13.252775931563797        7.6844457655307185E-004   1.1753542651872002        327.04992917948482     
   13.254066545376821        7.6836404684492605E-004   1.1760483567146820        327.24731966396877     
   13.254290253158279        7.6828361912458496E-004   1.1767305243186070        327.44476988440721     
   13.254963696706668        7.6820317011773161E-004   1.1774062279201154        327.64227983846797     
   13.255913974018121        7.6812277698077506E-004   1.1781071308538444        327.83984952385993     
   13.256527820179887        7.6804241691990076E-004   1.1787951125833596        328.03747893833201     
   13.257144118482739        7.6796209914912008E-004   1.1794688501229296        328.23516807967280     
   13.258188766439428        7.6788181548347219E-004   1.1801777167827174        328.43291694571445     
   13.258422603276847        7.6780153425283243E-004   1.1808402556332700        328.63072553432937     
   13.259899098682443        7.6772131012980797E-004   1.1815499338845166        328.82859384343629     
   13.260223089284505        7.6764110603971358E-004   1.1822324843722567        329.02652187099562     
   13.260795415796750        7.6756093230276215E-004   1.1829124689886628        329.22450961501403     
   13.262016675502764        7.6748079058526356E-004   1.1836046995985803        329.42255707354332     
   13.262175747714039        7.6740069345978331E-004   1.1842850705707413        329.62066424468316     
   13.263038635320326        7.6732058874310900E-004   1.1849703208723632        329.81883112658056     
   13.263831334941603        7.6724052730383231E-004   1.1856536527847676        330.01705771743002     
   13.264794272155363        7.6716053276460253E-004   1.1863454930661761        330.21534401547814     
   13.265460699660325        7.6708051401574073E-004   1.1870336946181026        330.41369001902029     
   13.266062817547168        7.6700057847611325E-004   1.1877120916542758        330.61209572640468     
   13.266831245904035        7.6692063492045219E-004   1.1883927096239244        330.81056113603125     
   13.267737470336829        7.6684078305119417E-004   1.1890649509485549        331.00908624635503     
   13.268181823273590        7.6676091074093016E-004   1.1897598199098613        331.20767105588544     
   13.269151051218010        7.6668105045637667E-004   1.1904460734025286        331.40631556318806     
   13.269636031407922        7.6660125936300449E-004   1.1911269930587545        331.60501976688630     
   13.270781711329478        7.6652149999343320E-004   1.1918116524345130        331.80378366566157     
   13.271373196761859        7.6644176223827215E-004   1.1924930311362250        332.00260725825615     
   13.272018073548988        7.6636206283625902E-004   1.1931781685958960        332.20149054347200     
   13.272837156480804        7.6628238736323130E-004   1.1938593523983196        332.40043352017517     
   13.273296296370187        7.6620273279115112E-004   1.1945357683844888        332.59943618729449     
   13.274763677242561        7.6612313581604066E-004   1.1952146847232936        332.79849854382434     
   13.274267995498676        7.6604352624108499E-004   1.1958838753913783        332.99762058882646     
   13.275372658751305        7.6596398901848542E-004   1.1965749371632974        333.19680232143060     
   13.276263983609269        7.6588447566275592E-004   1.1972567831179299        333.39604374083598     
   13.277118938708105        7.6580495518052542E-004   1.1979379831602046        333.59534484631337     
   13.277083927337728        7.6572549577505293E-004   1.1985922520440446        333.79470563720707     
   13.278429040103809        7.6564607258399538E-004   1.1993008949629613        333.99412611293587     
   13.279084613540698        7.6556668022427802E-004   1.1999718585928112        334.19360627299460     
   13.280089488732523        7.6548730182679926E-004   1.2006626522330488        334.39314611695829     
   13.280503423599257        7.6540796512875107E-004   1.2013357799757569        334.59274564447969     
   13.281268734232389        7.6532865415594091E-004   1.2020147237548744        334.79240485529539     
   13.281970666529210        7.6524940504870179E-004   1.2026893290981004        334.99212374922575     
   13.282926973326132        7.6517014844788671E-004   1.2033705487283441        335.19190232617797     
   13.283721170187190        7.6509093374577130E-004   1.2040466479703957        335.39174058614680     
   13.284321282364466        7.6501176056226357E-004   1.2047285498730582        335.59163852921847     
   13.284899728523406        7.6493259361742471E-004   1.2054033130428086        335.79159615557040     
   13.285602363187305        7.6485348935958607E-004   1.2060767682872557        335.99161346547760     
   13.286456119836016        7.6477437737767953E-004   1.2067515901404653        336.19169045931159     
   13.287006967105761        7.6469532209707603E-004   1.2074339525259581        336.39182713754337     
   13.287017115017964        7.6461628661381512E-004   1.2080801724140962        336.59202350074827     
   13.288484427502290        7.6453729142871355E-004   1.2087882426006096        336.79227954960589     
   13.289389452326787        7.6445832008474666E-004   1.2094614766636211        336.99259528490654     
   13.290117186811690        7.6437939199474518E-004   1.2101354288584012        337.19297070754897     
   13.291547141777855        7.6430047675149558E-004   1.2108087041209510        337.39340581854799     
   13.291329200081730        7.6422159559730437E-004   1.2114948866087776        337.59390061903503     
   13.291944968895496        7.6414274843274860E-004   1.2121678884772615        337.79445511026381     
   13.292939115696331        7.6406393172179915E-004   1.2128431652953846        337.99506929361007     
   13.292930294649558        7.6398514549484773E-004   1.2134881057366009        338.19574317057902     
   13.294055416616608        7.6390638960242667E-004   1.2141912078333577        338.39647674280644     
   13.294897859517075        7.6382766383107400E-004   1.2148584052697795        338.59727001206255     
   13.295617472152305        7.6374897053763742E-004   1.2155317633762757        338.79812298025848     
   13.296033432310173        7.6367030321768310E-004   1.2161995589538479        338.99903564944640     
   13.296037184556141        7.6359166881782761E-004   1.2168394047853381        339.20000802182784     
   13.297645647751866        7.6351306471040105E-004   1.2175465815404936        339.40104009975471     
   13.298426855038306        7.6343449054316990E-004   1.2182235195597833        339.60213188573630     
   13.299229343246031        7.6335594686991858E-004   1.2189026662257079        339.80328338244328     
   13.300008754023114        7.6327743332241693E-004   1.2195667550525231        340.00449459271232     
   13.300350389355380        7.6319894999768727E-004   1.2202380978881844        340.20576551955259     
   13.301176493118220        7.6312050066799583E-004   1.2209045011461270        340.40709616614947     
   13.301483479875294        7.6304207504863009E-004   1.2215607013557346        340.60848653587169     
   13.302677725316530        7.6296368591979272E-004   1.2222463075788303        340.80993663227673     
   13.303241097677564        7.6288531550635448E-004   1.2229130626685356        341.01144645911791     
   13.304084492196928        7.6280698349047947E-004   1.2235855727086793        341.21301602034845     
   13.303956141483994        7.6272868512315900E-004   1.2242204218779302        341.41464532013345     
   13.305505191293843        7.6265041857210875E-004   1.2249214113238500        341.61633436285001     
   13.306120381720540        7.6257217672314435E-004   1.2255930605204344        341.81808315310002     
   13.306822100000128        7.6249395971033284E-004   1.2262640956636255        342.01989169571840     
   13.307774254473992        7.6241578439342284E-004   1.2269352005855574        342.22175999577604     
   13.308257820550153        7.6233764069290224E-004   1.2276035284274549        342.42368805859502     
   13.308312257989352        7.6225951089238400E-004   1.2282512390220872        342.62567588975219     
   13.309528190407555        7.6218142775286320E-004   1.2289340661909127        342.82772349509241     
   13.310412636397325        7.6210334396498755E-004   1.2296057360140928        343.02983088073864     
   13.311124720976522        7.6202531941857779E-004   1.2302682553901294        343.23199805309889     
   13.311624268005165        7.6194731662654715E-004   1.2309320784844791        343.43422501888239     
   13.312423817531132        7.6186935375071587E-004   1.2316019875846684        343.63651178510577     
   13.313239758221714        7.6179141205277151E-004   1.2322759310674571        343.83885835911207     
   13.313675358371288        7.6171349053157848E-004   1.2329341510483436        344.04126474857867     
   13.314454666004529        7.6163559920261708E-004   1.2336037438854839        344.24373096153226     
   13.315078530050313        7.6155774695225802E-004   1.2342703235780916        344.44625700636658     
   13.315954667478442        7.6147994359574420E-004   1.2349272367617785        344.64884289185329     
   13.316201728692686        7.6140215027627395E-004   1.2355800040405742        344.85148862716221     
   13.316979974209621        7.6132437614427411E-004   1.2362488216730227        345.05419422187776     
   13.318386444450731        7.6124664398427827E-004   1.2369290310591734        345.25695968601565     
   13.317784813161664        7.6116894989380663E-004   1.2375647587327707        345.45978503004523     
   13.322182257263895        7.6109125293689212E-004   1.2382397835315333        345.66267026491050     
   13.319752849496400        7.6101362089108524E-004   1.2389108619384803        345.86561540204900     
   13.320631364066461        7.6093598304698444E-004   1.2395852645432084        346.06862045342154     
   13.321185137897540        7.6085840883631636E-004   1.2402410848066734        346.27168543153130     
   13.322277765887110        7.6078086350271439E-004   1.2409100073066879        346.47481034945594     
   13.322789748802897        7.6070330027351249E-004   1.2415685776854040        346.67799522087449     
   13.323245102273946        7.6062583983581235E-004   1.2422252770907836        346.88124006009986     
   13.323761722146898        7.6054838490360877E-004   1.2428808136019536        347.08454488211117     
   13.324288628925105        7.6047093490711382E-004   1.2435146796568934        347.28790970259143     
   13.325560357185330        7.6039350005820702E-004   1.2442184819396607        347.49133453796463     
   13.326192221173288        7.6031613493580290E-004   1.2448776374443415        347.69481940543790     
   13.326782973498217        7.6023878265914257E-004   1.2455365012792314        347.89836432305015     
   13.327684445231688        7.6016149047471811E-004   1.2462006189076769        348.10196930971574     
   13.328060875323224        7.6008418543506916E-004   1.2468535395989746        348.30563438528230     
   13.328901127024997        7.6000693939008962E-004   1.2475226016554040        348.50935957058601     
   13.329571335989167        7.5992969157370413E-004   1.2481787012254570        348.71314488751347     
   13.330033332931757        7.5985248944329350E-004   1.2488319444217020        348.91699035907391     
   13.330924141709094        7.5977531465019313E-004   1.2494964777492021        349.12089600947047     
   13.331551559681374        7.5969815563114811E-004   1.2501545981011128        349.32486186418453     
   13.332393592275931        7.5962105249768408E-004   1.2508106664160878        349.52888795006226     
   13.332870105009563        7.5954396899030477E-004   1.2514591948898928        349.73297429541924     
   13.333207097984607        7.5946692557477588E-004   1.2521121455258875        349.93712093014403     
   13.334342242479853        7.5938988139777255E-004   1.2527837463913500        350.14132788582526     
   13.335275775894274        7.5931289733812150E-004   1.2534465129620178        350.34559519587833     
   13.335025642325752        7.5923594257775459E-004   1.2540852421038551        350.54992289570350     
   13.336211742213223        7.5915896949142747E-004   1.2547609714855752        350.75431102284716     
   13.337384778898810        7.5908209159766880E-004   1.2554146868966523        350.95875961719310     
   13.337566776480170        7.5900517459706520E-004   1.2560744966310791        351.16326872117065     
   13.338015478220331        7.5892833591544625E-004   1.2567186592731692        351.36783837999826     
   13.338987143064049        7.5885149087966098E-004   1.2573878343229938        351.57246864195025     
   13.340111564684623        7.5877466016161736E-004   1.2580451061208153        351.77715955866961     
   13.340074420007623        7.5869796141081578E-004   1.2586850629978605        351.98191118552427     
   13.341368647006618        7.5862122090219943E-004   1.2593523055662827        352.18672358201542     
   13.341575803498266        7.5854447359819267E-004   1.2600056154361621        352.39159681225425     
   13.342302743827041        7.5846779337896450E-004   1.2606611155088032        352.59653094551942     
   13.343024166867240        7.5839110221845665E-004   1.2613106150068090        352.80152605691217     
   13.343862474680998        7.5831451304555683E-004   1.2619732937894246        353.00658222813291     
   13.344538054333679        7.5823787939510441E-004   1.2626245110525056        353.21169954841309     
   13.345061507046344        7.5816134649670549E-004   1.2632734385350024        353.41687811563963     
   13.345929990999517        7.5808482480437466E-004   1.2639322610594279        353.62211803772948     
   13.346373428059822        7.5800827572046535E-004   1.2645805138223143        353.82741943433155     
   13.346794592267573        7.5793182709218087E-004   1.2652252918612881        354.03278243895875     
   13.347855891328026        7.5785533509014822E-004   1.2658885822373860        354.23820720170795     
   13.348521343677431        7.5777890861759183E-004   1.2665399992568707        354.44369389279007     
   13.349316605680121        7.5770252574395300E-004   1.2671909058090627        354.64924270720650     
   13.350146950606344        7.5762617425219109E-004   1.2678447942156683        354.85485387110833     
   13.350073190832594        7.5754981240699491E-004   1.2684938361947624        355.06052765070638     
   13.351446399124537        7.5747353187904356E-004   1.2691401958357489        355.26626436520775     
   13.351188302819230        7.5739722519638990E-004   1.2697723527525930        355.47206440651138     
   13.352265889948598        7.5732090381711015E-004   1.2704461562987563        355.67792827098339     
   13.353023001163898        7.5724469110098429E-004   1.2710929222296667        355.88385661501593     
   13.353632627537786        7.5716849902363200E-004   1.2717416438259856        356.08985036388754     
   13.354274948930826        7.5709231697704304E-004   1.2723930428194055        356.29591096727938     
   13.354952405571417        7.5701614137942705E-004   1.2730457657234451        356.50204125229942     
   13.355600056928987        7.5694004380339158E-004   1.2736953129790236        356.70825097049942     
   13.356183656621369        7.5686387376499762E-004   1.2743415837270744        356.91452697661657     
   13.357254407126513        7.5678781506507563E-004   1.2749875619978881        357.12086043694393     
   13.357895582500557        7.5671182319575264E-004   1.2756444097202115        357.32725134437419     
   13.358185705772042        7.5663572329257825E-004   1.2762875099079216        357.53369969179516     
   13.358912360264696        7.5655973041737477E-004   1.2769384877649081        357.74020547208352     
   13.359374218599049        7.5648378834530772E-004   1.2775667724898676        357.94676867811148     
   13.360316059794478        7.5640785665008546E-004   1.2782339127230558        358.15338930274044     
   13.361106873687728        7.5633192933411320E-004   1.2788791094874037        358.36006733882624     
   13.361561863678146        7.5625607534091544E-004   1.2795259221558570        358.56680277921271     
   13.362391804227968        7.5618023046675989E-004   1.2801764235167565        358.77359561673848     
   13.362824601983784        7.5610445523170396E-004   1.2808202358362140        358.98044584423297     
   13.363545407007090        7.5602866884910106E-004   1.2814652395334523        359.18735345451637     
   13.363855582584415        7.5595290937456724E-004   1.2821011453557545        359.39431844040138     
   13.364937223948205        7.5587714375601963E-004   1.2827602889610359        359.60134079469128     
   13.365012330864923        7.5580148393305775E-004   1.2833815483400941        359.80842051018061     
   13.366258905317698        7.5572579763888545E-004   1.2840482191459284        360.01555757965633     
   13.366427511764677        7.5565015388096392E-004   1.2846797294375214        360.22275199589541     
   13.367485027006387        7.5557439106577911E-004   1.2853399491614375        360.43000375166650     
   13.368220431760054        7.5549854265796388E-004   1.2859900015465953        360.63731283972953     
   13.371044194323924        7.5509349444457608E-004   1.2890029732323576        361.75287116979973     
   13.374090825347016        7.5458517710258054E-004   1.2920688230657953        363.15539290632682     
   13.377636227829084        7.5407887866549967E-004   1.2952530103065298        364.55896412213167     
   13.380727247166099        7.5357380425617924E-004   1.2983936842929111        365.96358310817163     
   13.383613472969300        7.5307151127928205E-004   1.3015218925498122        367.36924816267287     
   13.386493723357185        7.5257013417813024E-004   1.3046255877541166        368.77595759108237     
   13.389673691753426        7.5207176333962761E-004   1.3077364252382515        370.18370970601177     
   13.392746513260574        7.5157417279193123E-004   1.3108304391052634        371.59250282719347     
   13.395788502439959        7.5107841511718853E-004   1.3139045469852579        373.00233528142763     
   13.398444124333349        7.5058466686839839E-004   1.3169445924753729        374.41320540253406     
   13.402074088008758        7.5009353562156714E-004   1.3200150195227887        375.82511153130383     
   13.404577098018992        7.4960285205124156E-004   1.3230518198919505        377.23805201545247     
   13.407916444933191        7.4911404455629469E-004   1.3260796089274058        378.65202520956916     
   13.410577466283295        7.4862872621867655E-004   1.3290773863343628        380.06702947507506     
   13.413757317530337        7.4814349893735676E-004   1.3320934106088249        381.48306318017063     
   13.416638889263441        7.4766065565719502E-004   1.3350850467800599        382.90012469979354     
   13.419370650614391        7.4717913668900977E-004   1.3380453263703864        384.31821241557140     
   13.422379510684149        7.4669960472157585E-004   1.3410169875628559        385.73732471577705     
   13.424964587005089        7.4622180820746605E-004   1.3439512108719134        387.15745999528303     
   13.427993971367979        7.4574549690583974E-004   1.3469009702740558        388.57861665551820     
   13.429908879201827        7.4527091903599458E-004   1.3498154868927894        390.00079310442266     
   13.433399008956119        7.4479754091270477E-004   1.3527372520195438        391.42398775640333     
   13.436609881253260        7.4432633155287003E-004   1.3556442093458516        392.84819903229368     
   13.439220565584483        7.4385683508034839E-004   1.3585312839579451        394.27342535930774     
   13.441676592154771        7.4338885140647266E-004   1.3614277194602216        395.69966517099920     
   13.444542671119182        7.4292228892102862E-004   1.3642737107231111        397.12691690722124     
   13.447301878543890        7.4245657181417507E-004   1.3671353010701028        398.55517901407859     
   13.449987372169582        7.4199393645855874E-004   1.3699861656280312        399.98444994389524     
   13.452660081545725        7.4153270958606540E-004   1.3728094945486971        401.41472815516602     
   13.456205740740915        7.4107262377042806E-004   1.3756296376720334        402.84601211252010     
   13.457669542513239        7.4061302843369506E-004   1.3784357493009067        404.27830028667944     
   13.461172546783265        7.4015717374478068E-004   1.3812291118316335        405.71159115441930     
   13.463008548396092        7.3970166733673584E-004   1.3840091622403965        407.14588319852965     
   13.465907237115493        7.3924774532299273E-004   1.3868063817809548        408.58117490777363     
   13.468192443013518        7.3879524798591857E-004   1.3895473258399025        410.01746477685219     
   13.470904475603311        7.3834465033247281E-004   1.3923061490899318        411.45475130636436     
   13.473398483771089        7.3789551819281702E-004   1.3950465294337437        412.89303300276720     
   13.475872994008373        7.3744694544109108E-004   1.3977737326603790        414.33230837834242     
   13.478314557282436        7.3700133537556829E-004   1.4004927775492380        415.77257595115469     
   13.480225317252073        7.3655600677940351E-004   1.4032014311574563        417.21383424501806     
   13.483309103699067        7.3611235185564827E-004   1.4058884180394886        418.65608178945689     
   13.485820286693755        7.3567107528739169E-004   1.4085829785690731        420.09931711967215     
   13.487934183271003        7.3523082333922483E-004   1.4112408260030078        421.54353877650124     
   13.491009270863492        7.3479194078087415E-004   1.4139239546557831        422.98874530638795     
   13.492833229572545        7.3435360498960332E-004   1.4165708205200402        424.43493526134125      
   13.497738984598151        7.3348298728903062E-004   1.4218572560086742        427.33025968212007     
   13.500072579642715        7.3304924630312508E-004   1.4244815153642552        428.77939127949145     
   13.502445721211121        7.3261847465605739E-004   1.4270753966768954        430.22950056495472     
   13.504797232688890        7.3218735276567575E-004   1.4296877974878011        431.68058611783948     
   13.507379917085370        7.3175886888039135E-004   1.4322824122292110        433.13264652283897     
   13.509586239054297        7.3133145084571590E-004   1.4348565749961852        434.58568036997434     
   13.512251189656222        7.3090503142696586E-004   1.4374268648524844        436.03968625456366     
   13.514063962184320        7.3047905995265408E-004   1.4399858796769411        437.49466277718847     
   13.516157093863054        7.3005647307659730E-004   1.4425323842759208        438.95060854366017     
   13.518762934226707        7.2963336246735717E-004   1.4450790921742003        440.40752216498964     
   13.520938784410559        7.2921352983700753E-004   1.4476087223630068        441.86540225735428     
   13.523258642896069        7.2879412303517412E-004   1.4501196987790510        443.32424744206781     
   13.525200433811516        7.2837594361853484E-004   1.4526297089434017        444.78405634554741     
   13.527451287733284        7.2795898070532555E-004   1.4551428644784712        446.24482759928281     
   13.529713504968823        7.2754350345200424E-004   1.4576315961109831        447.70655983980794     
   13.531627056842412        7.2712926416861707E-004   1.4601252467944650        449.16925170866540     
   13.534021719014833        7.2671608806567777E-004   1.4625974640209365        450.63290185238230     
   13.535704714320076        7.2630455828323289E-004   1.4650336449474397        452.09750892243591     
   13.538135587722055        7.2589325114836016E-004   1.4675114730751331        453.56307157522548     
   13.540284714630712        7.2548516380269840E-004   1.4699723103774240        455.02958847204184     
   13.541717859938462        7.2507714869687369E-004   1.4723660956388835        456.49705827904029     
   13.544603899055534        7.2467034082522521E-004   1.4748217069339611        457.96547966720908     
   13.543286065587766        7.2426443242462049E-004   1.4771051024477275        459.43485131234138     
   13.548382091172215        7.2386101642990595E-004   1.4796344057998674        460.90517189500872     
   13.550865612329051        7.2345819635991570E-004   1.4820483191642757        462.37644010052975     
   13.553034533920913        7.2305629785484314E-004   1.4844323021694146        463.84865461894327     
   13.554951486640176        7.2265556625266292E-004   1.4868120934713942        465.32181414498177     
   13.556915129883162        7.2225662570661923E-004   1.4891743945122953        466.79591737804225     
   13.558914328829351        7.2185967950764052E-004   1.4915476814184689        468.27096302215898     
   13.560897806932692        7.2146261638965229E-004   1.4938921423468827        469.74694978597705     
   13.562850925747970        7.2106684807674362E-004   1.4962388964335667        471.22387638272534     
   13.564711569052868        7.2067297867317223E-004   1.4985615842796274        472.70174153018905     
   13.566908720243044        7.2027930493386092E-004   1.5009022658041058        474.18054395068299     
   13.568689326644691        7.1988778733771683E-004   1.5032198536237027        475.66028237102819     
   13.570427029486657        7.1949729591882215E-004   1.5055257750198390        477.14095552252246     
   13.572609091781604        7.1910755918852044E-004   1.5078391345433046        478.62256214091593     
   13.574159020206599        7.1871895319628896E-004   1.5101106888232503        480.10510096638524     
   13.575906633038198        7.1833076353706093E-004   1.5123985416478896        481.58857074350760     
   13.578317170397771        7.1794479658097933E-004   1.5146869049286658        483.07297022123771     
   13.580188352604399        7.1755975484385180E-004   1.5169531910993779        484.55829815287916     
   13.582180519082826        7.1717636446859629E-004   1.5192004557330814        486.04455329606321     
   13.583872938234606        7.1679341212565789E-004   1.5214607969398020        487.53173441272145     
   13.585759685282538        7.1641234224900619E-004   1.5236899624046369        489.01984026906490     
   13.587442996690205        7.1603178682964213E-004   1.5259327378231224        490.50886963555240     
   13.589418420958522        7.1565253246560774E-004   1.5281596372107582        491.99882128687671     
   13.591209165542116        7.1527398979292893E-004   1.5303754437334212        493.48969400193295     
   13.592991122302449        7.1489688236284980E-004   1.5325848611593982        494.98148656379647     
   13.594579769068492        7.1452107389032677E-004   1.5347641859875791        496.47419775970337     
   13.596547128154148        7.1414556755989417E-004   1.5369774195483428        497.96782638102229     
   13.598259013190159        7.1377172666951816E-004   1.5391638837475516        499.46237122323225     
   13.600062422662933        7.1339917599771963E-004   1.5413443528201038        500.95783108590223     
   13.601779637314143        7.1302778428012389E-004   1.5435072174068942        502.45420477266651     
   13.603474982837371        7.1265682991701639E-004   1.5456637780090554        503.95149109120263     
   13.605462255325170        7.1228780332754482E-004   1.5478228247291277        505.44968885320708     
   13.606919125007982        7.1191907377472232E-004   1.5499549863115114        506.94879687437799     
   13.608697837112432        7.1155162858445027E-004   1.5521067967128541        508.44881397438638     
   13.610750428045126        7.1118540231652864E-004   1.5542430259243027        509.94973897686123     
   13.611894696411564        7.1081999193517312E-004   1.5563454809076589        511.45157070936023     
   13.613612928623144        7.1045578876531177E-004   1.5584734877996487        512.95430800335498     
   13.615245812534795        7.1009235475007313E-004   1.5605774747671586        514.45794969420774     
   13.616870196471334        7.0973015013623699E-004   1.5626660404506600        515.96249462114633     
   13.618325409368316        7.0936894852754713E-004   1.5647802806017528        517.46794162724882     
   13.619866176119219        7.0900856536173791E-004   1.5668436901770177        518.97428955941768     
   13.621779760162017        7.0864846108953839E-004   1.5689297438125487        520.48153726836324     
   13.623386992827117        7.0829051001800849E-004   1.5709960251261661        521.98968360858078     
   13.624750666932053        7.0793397097090502E-004   1.5730727326381919        523.49872743832861     
   13.626576828775470        7.0757782440123904E-004   1.5751222094632458        525.00866761961299     
   13.627957251736847        7.0722251620468010E-004   1.5771684024315140        526.51950301816089     
   13.629744977593825        7.0686787293431773E-004   1.5792113569654449        528.03123250340627     
   13.631419723077677        7.0651422349132017E-004   1.5812306486883236        529.54385494846758     
   13.632940908254566        7.0616189624500862E-004   1.5832510950564345        531.05736923012739     
   13.634463277092125        7.0581154236273424E-004   1.5852533313053545        532.57177422881341     
   13.636008819190497        7.0546071399841615E-004   1.5872700749090256        534.08706882858178 


==> anc/Fig3-left_top_panel-critical_points.dat <==
#data used for left top panel of fig.3 - y=10^-1 - m_D=100 GeV
#
#
#	critical  points
#
#	R_NM (km)		R_DM (km)		M_T (M_sun)		P_NM (MeV/fm^3)
#
# pressure ratio= 1x10^4
12.550862915967075	  2.5949982111851096E-003   2.3517437704442634        360.63731283972953		
#
# pressure ratio= 7x10^6
13.365021929424991        1.1938339615214558E-003   2.2748045071428775        360.63731283972953
#
# pressure ratio= 1.2x10^8
13.368220431760054        7.5549854265796388E-004   1.2859900015465953        360.63731283972953


==> anc/Fig3-right_bottom_panel-critical_points.dat <==
#data used for right bottom panel of fig.3 - y=10^3 - m_D=5 GeV
#
#
#	critical  points
#
#	R_NM (km)		R_DM (km)		M_T (M_sun)		P_NM (MeV/fm^3)
#
# pressure ratio=1x10^-1 
11.909381467654937        22.779678554488601        2.3606759356281408        360.52267602292397
#
# pressure ratio=1x10^1
4.1252084665144988        51.322151002774731        6.7324325085790990        360.52267602292397
#
# pressure ratio=1x10^3
0.44570888312322610        52.330741612897263        7.1018396120867076        360.52267602292397 


==> anc/Fig3-right_top_panel-TOV_output.dat <==
#data used for left top panel of fig.3 - y=10^3 - m_D=100 GeV
#
#
#	single-fluid TOV output/no DM
#
#	R_NM (km)		M_T (M_sun)		P_NM (MeV/fm^3)
   19.889697257410095       0.14157419651280614        2.0876767131453047     
   19.745637419449448       0.14235793051546594        2.1016440005768526     
   19.609283782723846       0.14312059241737526        2.1156759149938238     
   19.482878159692969       0.14388772989569878        2.1297725995119703     
   19.359304723764733       0.14466630847958237        2.1439341975026434     
   19.249177889608205       0.14543854605614465        2.1581608525960658     
   19.116163452180960       0.14623714513098393        2.1724527086837595     
   19.004643075571977       0.14702646463380961        2.1868099099208331     
   18.882663229870047       0.14783082164333194        2.2012326007294267     
   18.774781632759932       0.14857235370476987        2.2157209258001944     
   18.662482697339360       0.14943297138155687        2.2302750300956502     
   18.559250998659227       0.15022832634990943        2.2448950588524870     
   18.453653412477856       0.15106773018455377        2.2595811575839377     
   18.350137104197103       0.15189517078474765        2.2743334720824429     
   18.244903154799971       0.15271443092644893        2.2891521484221147     
   18.146600572961663       0.15354597319300300        2.3040373329611858     
   18.049601571573184       0.15438508559963263        2.3189891723445695     
   17.960927293546991       0.15523217496919237        2.3340078135059334     
   17.863309112511217       0.15607885168151212        2.3490934036706625     
   17.769736014366813       0.15693902012341687        2.3642460903576850     
   17.680272150964992       0.15778808806608458        2.3794660213824375     
   17.596743973811911       0.15864790710424448        2.3947533448586529     
   17.507076307332561       0.15953049701024385        2.4101082092011135     
   17.421822193084711       0.16040929428987771        2.4255307631278940     
   17.341245499855596       0.16129188141774653        2.4410211556623596     
   17.259568750287560       0.16216553741736811        2.4565795361361316     
   17.164940556951379       0.16306103216094117        2.4722060541904947     
   17.098887765858734       0.16394086231256003        2.4879008597794110     
   17.023812295010863       0.16484507690260258        2.5036641031712206     
   16.949132062507324       0.16575310812001118        2.5194959349512889     
   16.876439026618812       0.16667173621054152        2.5353965060237384     
   16.800769744335337       0.16757724199784374        2.5513659676142031     
   16.728187567954844       0.16849331693017988        2.5674044712712494     
   16.664039486008811       0.16941900141731078        2.5835121688693428     
   16.592055708283006       0.17034124481076898        2.5996892126103952     
   16.513482988637755       0.17126203313348337        2.6159357550258986     
   16.459980227635381       0.17220905427961933        2.6322519489793028     
   16.391635267365537       0.17317476142914873        2.6486379476678756     
   16.328981997274351       0.17408808096664749        2.6650939046247122     
   16.264703659388768       0.17506095573986513        2.6816199737210820     
   16.204884161161342       0.17600287635990131        2.6982163091680476     
   16.153566199647429       0.17696329512176920        2.7148830655184244     
   16.093854319484990       0.17792786008913078        2.7316203976692357     
   16.027122396804369       0.17891512607724000        2.7484284608631642     
   15.971734154307757       0.17986861292535866        2.7653074106907365     
   15.912121987418674       0.18085530519659340        2.7822574030921143     
   15.856331427097366       0.18181879076668661        2.7992785943591345     
   15.801182724313980       0.18282559460669434        2.8163711411369463     
   15.754508130810986       0.18381561584784825        2.8335352004261409     
   15.705492873561278       0.18479010831474613        2.8507709295842218     
   15.644861484209343       0.18580511887071721        2.8680784863279176     
   15.595010831597897       0.18681888458773360        2.8854580287344369     
   15.544298633617180       0.18782613531265641        2.9029097152435472     
   15.496238173083345       0.18885531938661537        2.9204337046593181     
   15.450128804180768       0.18985291524646569        2.9380301561517896     
   15.402585608239974       0.19079019303422842        2.9556992292586530     
   15.359782683700459       0.19188988471430002        2.9734410838868226     
   15.309461791985202       0.19292791943726798        2.9912558803146130     
   15.262966577432184       0.19393328436305587        3.0091437791925384     
   15.225324416967441       0.19501227928526821        3.0271049415459066     
   15.176227770100022       0.19605024594874262        3.0451395287755925     
   15.132727538234207       0.19709830087590771        3.0632477026600200     
   15.091791471104001       0.19815590255770296        3.0814296253569164     
   15.051038090724182       0.19922143791855637        3.0996854594043382     
   15.009758185118548       0.20028044608410217        3.1180153677225544     
   14.970965048614692       0.20133287610964412        3.1364195136155018     
   14.931081980906262       0.20237733660297250        3.1548980607721120     
   14.891527653986479       0.20347951642997575        3.1734511732680346     
   14.855603929462557       0.20456762194812469        3.1920790155669230     
   14.815035696987630       0.20565350055221357        3.2107817525215880     
   14.779321274207218       0.20673522612171535        3.2295595493758849     
   14.741244453335980       0.20780882328766806        3.2484125717657855     
   14.707010404653010       0.20889957125915162        3.2673409857208751     
   14.677098815424454       0.21002534678755760        3.2863449576652974     
   14.640320495216352       0.21112404528048873        3.3054246544198680     
   14.604667695094596       0.21224228063352607        3.3245802432023361     
   14.570985158897956       0.21334820105292826        3.3438118916294628     
   14.538170230665189       0.21447753133792039        3.3631197677178215     
   14.505739021866336       0.21559202900140695        3.3825040398852209     
   14.472728373588343       0.21671560860890340        3.4019648769519479     
   14.444372852504577       0.21784172362482948        3.4215024481417284     
   14.410068981475090       0.21899761193762365        3.4411169230828178     
   14.380100960419384       0.22008852239261237        3.4608084718097216     
   14.348913719621351       0.22125322825997926        3.4805772647633488     
   14.320823315705345       0.22216548109431891        3.5004234727931181     
   14.297077211620818       0.22354577010915694        3.5203472671571849     
   14.265052090620875       0.22471493608741833        3.5403488195239943     
   14.235374846005868       0.22579987226620218        3.5604283019730714     
   14.208807736377063       0.22704041766080008        3.5805858869961553     
   14.182827648420824       0.22812746690487493        3.6008217474980704     
   14.153210141113179       0.22938730201560312        3.6211360567974809     
   14.127535580510754       0.23054881120306511        3.6415289886283593     
   14.102663093321896       0.23173615459972458        3.6620007171404003     
   14.076280467230614       0.23291375381428966        3.6825514169000195     
   14.049328230806958       0.23412414310646815        3.7031812628912508     
   14.026575603105863       0.23527980466398782        3.7238904305167191     
   14.002169731763303       0.23649379231502488        3.7446790955981637     
   13.978207654233330       0.23767797930396706        3.7655474343775266     
   13.953649244586492       0.23889107308364316        3.7864956235173550     
   13.929341629076195       0.24009967628413670        3.8075238401018385     
   13.908863227993512       0.24131974784764929        3.8286322616375044     
   13.884800523512286       0.24253664341026440        3.8498210660537810     
   13.863638279973754       0.24373920201316210        3.8710904317036112     
   13.841223816019015       0.24496128527310237        3.8924405373643811     
   13.819139041233415       0.24618363014068589        3.9138715622383997     
   13.798597246813561       0.24742911520594033        3.9353836859531097     
   13.777991306985800       0.24868846389791074        3.9569770885624069     
   13.756517156413402       0.24991562733191583        3.9786519505466651     
   13.736969667934840       0.25117067789442649        4.0004084528133061     
   13.716284284725869       0.25240905676521708        4.0222467766973740     
   13.696564818383962       0.25363207884725586        4.0441671039621312     
   13.676695930613038       0.25491832309717483        4.0661696167994608     
   13.658315120160134       0.25615505181815967        4.0882544978299755     
   13.640435324986880       0.25745084192994477        4.1104219301037173     
   13.623614424381353       0.25873054841864856        4.1326720971006692     
   13.602750136446707       0.26000590301753140        4.1550051827308874     
   13.584249857778282       0.26125329189710528        4.1774213713346029     
   13.566640102215082       0.26253760807268950        4.1999208476832113     
   13.550720671572094       0.26382522074140685        4.2225037969787458     
   13.532375400965574       0.26510412305607273        4.2451704048547469     
   13.515844622972772       0.26639604862532396        4.2679208573760956     
   13.499865980387055       0.26768949077723114        4.2907553410395796     
   13.483848705153603       0.26900286816904512        4.3136740427736155     
   13.466438790395284       0.27029365605319744        4.3366771499388355     
   13.450807308746365       0.27158568713228887        4.3597648503279443     
   13.436000797297403       0.27293461437469851        4.3829373321660263     
   13.419615319259842       0.27422348609282793        4.4061947841102196     
   13.405679948370215       0.27554726419814407        4.4295373952504180     
   13.390482674922263       0.27688047461531168        4.4529653551086366     
   13.377161890728253       0.27821760374963289        4.4764788536393860     
   13.360513293612465       0.27950342590154315        4.5000780812297263     
   13.345484746459105       0.28084475209814375        4.5237632286987246     
   13.333231085448999       0.28223654375663226        4.5475344872979244     
   13.318430186327527       0.28354242816011815        4.5713920487110435     
   13.305732942884511       0.28491615812494336        4.5953361050536881     
   13.291889140544718       0.28625445236858116        4.6193668488733017     
   13.277992293253870       0.28759365134324250        4.6434844731491012     
   13.268086720462438       0.28896597947012503        4.6676891712918174     
   13.252702183387800       0.29031852739979980        4.6919811371433511     
   13.237602824756774       0.29170217040953600        4.7163605649764309     
   13.225126331434039       0.29306955218156150        4.7408276494946753     
   13.214934600263573       0.29443929704858990        4.7653825858321950     
   13.204615948892659       0.29581487170434917        4.7900255695525731     
   13.192083296389152       0.29720738075070308        4.8147567966497178     
   13.181050835740951       0.29859873229094269        4.8395764635463392     
   13.169168561239305       0.30000141696956967        4.8644847670942060     
   13.156610460409469       0.30137702527538052        4.8894819045734357     
   13.149382073336261       0.30276780075489057        4.9145680736920863     
   13.135510098205488       0.30416627820437347        4.9397434725856337     
   13.123761277939970       0.30556289727895025        4.9650082998163585     
   13.113557450221657       0.30694927967820612        4.9903627543730211     
   13.103095170053434       0.30840306530779765        5.0158070356700541     
   13.092018264202119       0.30975622735099728        5.0413413435471526     
   13.083800179457061       0.31123406989432778        5.0669658782681779     
   13.073943966688754       0.31265111976914872        5.0926808405212523     
   13.063474898909847       0.31405548045038945        5.1184864314174607     
   13.054173785293806       0.31553285761541450        5.1443828524903736     
   13.044422667827138       0.31695927645691252        5.1703703056951440     
   13.034387671504504       0.31833957089829684        5.1964489934078797     
   13.024001903228966       0.31985349579935174        5.2226191184249844     
   13.017776174032907       0.32127762582757252        5.2488808839618040     
   13.006866177207840       0.32265786221722836        5.2752344936524320     
   12.998959730647545       0.32420557818252016        5.3016801515484548     
   12.987903638074906       0.32562900773740078        5.3282180621177790     
   12.982988430129909       0.32710659057674379        5.3548484302443704     
   12.975399549403928       0.32855922863795345        5.3815714612267200     
   12.965584220546054       0.32998545605705787        5.4083873607772608     
   12.955436674374177       0.33136799434817338        5.4352963350208325     
   12.949904207288776       0.33293884312167965        5.4622985904940968     
   12.943318838882270       0.33448336452174576        5.4893943341442686     
   12.935193135612410       0.33597977913619836        5.5165837733280574     
   12.926775626081703       0.33743047101112117        5.5438671158104054     
   12.918936335770850       0.33895484141541604        5.5712445697634738     
   12.911877202571331       0.34042805913105628        5.5987163437655774     
   12.905736375175987       0.34193271748318271        5.6262826467994627     
   12.899446373711116       0.34345117401434150        5.6539436882515943     
   12.889871981192865       0.34492986036939954        5.6816996779105180     
   12.884808048639577       0.34645400514144042        5.7095508259658398     
   12.877737236738509       0.34797383295798701        5.7374973430067628     
   12.870512698147493       0.34948691626287653        5.7655394400205457     
   12.864921552212962       0.35099480823603485        5.7936773283915031     
   12.857759960655214       0.35252440207565328        5.8219112198990848     
   12.852632020878058       0.35404530998232020        5.8502413267171063     
   12.844842940869018       0.35554248106286224        5.8786678614114090     
   12.838775845322417       0.35710870158278829        5.9071910369391940     
   12.832938506963329       0.35865084343113390        5.9358110666468136     
   12.828761836047930       0.36020789236549772        5.9645281642688985     
   12.822267970682589       0.36170377692418798        5.9933425439260652     
   12.817767046918492       0.36330292443052442        6.0222544201236214     
   12.811995046354019       0.36485807390777641        6.0512640077498752     
   12.805670181442114       0.36642523595283488        6.0803715220748860     
   12.799782182899429       0.36797798117928154        6.1095771787478057     
   12.794897237503900       0.36951813222004909        6.1388811937960064     
   12.787079429609665       0.37107466202897421        6.1682837836229618     
   12.786006453970280       0.37266781223029449        6.1977851650064393     
   12.780867932528603       0.37423873798153034        6.2273855550967729     
   12.775665109730413       0.37583501961654764        6.2570851714150191     
   12.769547390312328       0.37738855713463088        6.2868842318511176     
   12.765456462817234       0.37897288905865739        6.3167829546614565     
   12.761908070353824       0.38058727587121483        6.3467815584680300     
   12.755871026886595       0.38214501881451474        6.3768802622552903     
   12.751613511665722       0.38376333363113541        6.4070792853690000     
   12.747232946445012       0.38536012558358734        6.4373788475136182     
   12.742940968204667       0.38698198865598560        6.4677791687507069     
   12.739797314466138       0.38858132996791783        6.4982804694967919     
   12.735375855814882       0.39019167501832530        6.5288829705207103     
   12.730756487127298       0.39179703731955845        6.5595868929423560     
   12.726127324846461       0.39340644294044347        6.5903924582295170     
   12.723651639064954       0.39505597372231738        6.6212998881965950     
   12.720908319916465       0.39666981170617649        6.6523094050019349     
   12.715633781429011       0.39823632666898839        6.6834212311452683     
   12.712209820448225       0.39992629392076795        6.7146355894661811     
   12.709187546580402       0.40156001140668657        6.7459527031413602     
   12.705868699527258       0.40321307557321912        6.7773727956818792     
   12.702537505382896       0.40484463533023379        6.8088960909315119     
   12.695106397728260       0.40634232212314403        6.8405228130641502     
   12.695054484191390       0.40811843760949496        6.8722531865808998     
   12.692656070508914       0.40979236008000414        6.9040874363083722     
   12.689485527150433       0.41144951806062630        6.9360257873956028     
   12.686085721528906       0.41306505740076399        6.9680684653117844     
   12.683709866374610       0.41475772096511659        7.0002156958435746     
   12.680295869657082       0.41641334102548472        7.0324677050928708     
   12.677567138063171       0.41811065792104857        7.0648247194736591     
   12.676139982070426       0.41978181843302265        7.0972869657098432     
   12.673586823981083       0.42146088192492565        7.1298546708324695     
   12.669304104388551       0.42312194369211487        7.1625280621769072     
   12.663963644774013       0.42465460703658686        7.1953073673801899     
   12.665281271599623       0.42649792785806556        7.2281928143784295     
   12.663891969898957       0.42821451829866947        7.2611846314036619     
   12.660272975753191       0.42989120136584330        7.2942830469813096     
   12.658036491134272       0.43155441841704828        7.3274882899278397     
   12.655751578928335       0.43326869525429146        7.3608005893468080     
   12.653354023220366       0.43500172842720508        7.3942201746263763     
   12.652611178496219       0.43670172632545867        7.4277472754373477     
   12.649358392240808       0.43840000839859405        7.4613821217286285     
   12.648232599623983       0.44010743462552654        7.4951249437257266     
   12.646040767560615       0.44182665315756364        7.5289759719264779     
   12.643419825515403       0.44356705986121475        7.5629354370990889     
   12.642184538880679       0.44528854464503337        7.5970035702783045     
   12.636231070634143       0.44698654484493699        7.6311806027628375     
   12.638731557685105       0.44874960866818187        7.6654667661117664     
   12.636510759683301       0.45046360243744271        7.6998622921421038     
   12.635932241030602       0.45222289100659202        7.7343674129246427     
   12.634219958231592       0.45397332843340571        7.7689823607816590     
   12.631815941812956       0.45570529402286958        7.8037073682832983     
   12.630746056889619       0.45745383706570469        7.8385426682440880     
   12.629903835572971       0.45918517076827814        7.8734884937200631     
   12.627826346048243       0.46094247490547696        7.9085450780056261     
   12.628408523603348       0.46276445978567055        7.9437126546293086     
   12.624310229215574       0.46441681432446136        7.9789914573513823     
   12.623714560387850       0.46622626125773270        8.0143817201599941     
   12.622549909576664       0.46798185406621734        8.0498836772676672     
   12.622323414602203       0.46977196658762815        8.0854975631080848     
   12.621050619109871       0.47155180095466559        8.1212236123328871     
   12.620127506956811       0.47332762819320334        8.1570620598071635     
   12.615511956064537       0.47494747618995081        8.1930131406069755     
   12.618141208008684       0.47688311090896407        8.2290770900155703     
   12.613531934836221       0.47867312031895903        8.2652541435192965     
   12.616258635605387       0.48047112631081829        8.3015445368046983     
   12.615849276152202       0.48225452495853904        8.3379485057540546     
   12.615145745361886       0.48406974426034699        8.3744662864426562     
   12.616212686126808       0.48594491774124815        8.4110981151342958     
   12.614534531701970       0.48770104941603126        8.4478442282782744     
   12.613349444542846       0.48943001177664680        8.4847048625050192     
   12.612256879680482       0.49125527986416301        8.5216802546227317     
   12.611228830908599       0.49303594254609640        8.5587706416133091     
   12.611736526460513       0.49490818242843787        8.5959762606290653     
   12.610411207019704       0.49671512342652779        8.6332973489880906     
   12.611737042040248       0.49856025369574608        8.6707341441709609     
   12.608552555372809       0.50036680573397241        8.7082868838168501     
   12.612413388293389       0.50220750451650609        8.7459558057193068     
   12.609962691137039       0.50401792078347829        8.7837411478224929     
   12.609122367953347       0.50584373353595569        8.8216431482171132     
   12.607361121796295       0.50770572092855715        8.8596620451367318     
   12.609045285193885       0.50943945409877234        8.8977980769531992     
   12.606191972482783       0.51137371880171756        8.9360514821731876     
   12.609155807570056       0.51322020584724792        8.9744224994338513     
   12.610770710327659       0.51506870020882722        9.0129113674987043     
   12.608204004085765       0.51690469274600026        9.0515183252534914     
   12.609402183641558       0.51878722897020035        9.0902436117022507     
   12.609070258965058       0.52065790155874547        9.1290874659631100     
   12.610295348627782       0.52252263345368233        9.1680501272637542     
   12.609498492095572       0.52439327892989129        9.2071318349377567     
   12.609167113001785       0.52625539976985380        9.2463328284200603     
   12.610037114245845       0.52812928052213215        9.2856533472425458     
   12.609130918699393       0.52997866135028260        9.3250936310300769     
   12.610065643059380       0.53188242980078648        9.3646539194961296     
   12.610762170404598       0.53376240848820278        9.4043344524384107     
   12.610944712281604       0.53564527972727005        9.4441354697345190     
   12.611269439581450       0.53750735923704895        9.4840572113376744     
   12.611329140732916       0.53942510470072746        9.5240999172719505     
   12.612132110391279       0.54130690448659846        9.5642638276284515     
   12.612760008753209       0.54320916077461612        9.6045491825607456     
   12.609687971123812       0.54510901422878144        9.6449562222798395     
   12.613520682822307       0.54701850860718337        9.6854851870504017     
   12.613770661175767       0.54889043822935535        9.7261363171857500     
   12.612966070678310       0.55073968619219182        9.7669098530442913     
   12.614274164903151       0.55274319689826334        9.8078060350231890     
   12.615716616074408       0.55464774587070098        9.8488251035557788     
   12.616324254248482       0.55655519928945985        9.8899672991059049     
   12.617684179005741       0.55848631527607007        9.9312328621632187     
   12.619081293500800       0.56042787416957784        9.9726220332393485     
   12.619412620115609       0.56235981309158989        10.014135052862438     
   12.618949229673404       0.56424590138920605        10.055772161573113     
   12.619648259053189       0.56616506550443213        10.097533599919178     
   12.620996016007325       0.56813866484915276        10.139419608451936     
   12.622315623364925       0.57007890652135806        10.181430427720112     
   12.623156882121762       0.57202680529356686        10.223566298266483     
   12.620905265741680       0.57395779161722738        10.265827460621981     
   12.624847026180712       0.57590215363742514        10.308214155302027     
   12.625819641486530       0.57786257068721669        10.350726622800499     
   12.626611716827972       0.57981060440642140        10.393365103586239     
   12.627381321902368       0.58175781228588830        10.436129838097168     
   12.627546497330757       0.58367963801961853        10.479021066736223     
   12.631189253479628       0.58568073435961931        10.522039029865693     
   12.631352745083145       0.58763628539009449        10.565183967803417     
   12.632136659776965       0.58961844196453062        10.608456120817010     
   12.633296312040061       0.59157513176842147        10.651855729119269     
   12.634470433789266       0.59356830609579647        10.695383032863306     
   12.635737740932512       0.59551641657979515        10.739038272137634     
   12.636724214075430       0.59750420981169505        10.782821686961077     
   12.637946017798125       0.59949595960791702        10.826733517277848     
   12.638139439722464       0.60145272003850403        10.870774002953112     
   12.640777097267554       0.60347257007491151        10.914943383766591     
   12.641292562646829       0.60544504895019680        10.959241899409346     
   12.643730078182777       0.60743947897332851        11.003669789477387     
   12.644358330963557       0.60943397819519396        11.048227293467525     
   12.645674284823411       0.61143836651535011        11.092914650771526     
   12.646389165591016       0.61340507550208956        11.137732100671808     
   12.645176334498428       0.61542242599686903        11.182679882336055     
   12.649760918658259       0.61743217919587234        11.227758234811949     
   12.650844980501558       0.61943081444303549        11.272967397022372     
   12.653261444532783       0.62146194195997906        11.318307607760106     
   12.654315937894886       0.62347817707660547        11.363779105682807     
   12.655919066023525       0.62548924149502716        11.409382129308144     
   12.657193450503955       0.62749903884144542        11.455116917007865     
   12.659082231355647       0.62953485524621944        11.500983707003572     
   12.660105284823485       0.63156163516444330        11.546982737360988     
   12.661464793345369       0.63356250903723654        11.593114245985181     
   12.662757787385420       0.63558042848778451        11.639378470614655     
   12.663816689536482       0.63759427770068644        11.685775648817190     
   12.666599176768116       0.63967810966163241        11.732306017983865     
   12.668349419516288       0.64171540803414617        11.778969815324134     
   12.668718501777724       0.64369634522464114        11.825767277860411     
   12.671427570987817       0.64579756385265030        11.872698642423330     
   12.673182211237792       0.64781454339761435        11.919764145646003     
   12.675570722058021       0.64984918309916995        11.966964023958994     
   12.673816148679547       0.65194008041656337        12.014298513585134     
   12.677560883886811       0.65395079320823524        12.061767850533908     
   12.681149701129653       0.65604912575587404        12.109372270596831     
   12.680790384319533       0.65803731644443553        12.157112009341668     
   12.683659645072805       0.66016017097376301        12.204987302107126     
   12.684866639726240       0.66222070097252694        12.252998383998086     
   12.688736875063196       0.66426831608345971        12.301145489879811     
   12.689156877588768       0.66636046084907974        12.349428854372789     
   12.690300537849984       0.66839008881266160        12.397848711847578     
   12.692904629634175       0.67050424509116702        12.446405296419396     
   12.693999155846420       0.67255024097077287        12.495098841942982     
   12.694489199765044       0.67465274142308429        12.543929582006822     
   12.697297680386445       0.67670065668112911        12.592897749928492     
   12.700689026137608       0.67881969049064461        12.642003578748826     
   12.702405154344012       0.68090791983163412        12.691247301226952     
   12.705066300255638       0.68298528540649117        12.740629149834636     
   12.706629749494716       0.68508521001302680        12.790149356751293     
   12.707169253701315       0.68714223336955282        12.839808153858545     
   12.710086410869170       0.68925851881872136        12.889605772734612     
   12.710979777899571       0.69133618485503612        12.939542444649504     
   12.710578047872280       0.69346054626317044        12.989618400559531     
   12.716539671172132       0.69557092399367015        13.039833871101633     
   12.718110991329162       0.69763559563228428        13.090189086588447     
   12.719258690832921       0.69970048245718608        13.140684277002794     
   12.721906306733876       0.70188401341803808        13.191319671992506     
   12.723933353078658       0.70399047286850558        13.242095500865052     
   12.725951800905920       0.70611114451980417        13.293011992581864     
   12.728776218883018       0.70822605363490543        13.344069375753786     
   12.730672771201947       0.71035685736666498        13.395267878635112     
   12.731897620782746       0.71243464253596112        13.446607729118101     
   12.734586897763474       0.71458649461235224        13.498089154728836     
   12.736618724607645       0.71671334910953222        13.549712382620418     
   12.738412502094823       0.71882828182675296        13.601477639568580     
   12.741046646510215       0.72095438985454141        13.653385151966333     
   12.743610519245182       0.72310921573484654        13.705435145818219     
   12.745436358466378       0.72523553248996309        13.757627846735533     
   12.747289748483647       0.72735597064888857        13.809963479930795     
   12.749023531469463       0.72947623541025131        13.862442270212473     
   12.751842264481621       0.73165024856312233        13.915064441979261     
   12.754108591385862       0.73378446946364129        13.967830219216284     
   12.756620995247527       0.73594685481558120        14.020739825487833     
   12.759033602439267       0.73809189899276484        14.073793483933841     
   12.761618234954936       0.74024279643064284        14.126991417263236     
   12.763549611502697       0.74239221595965110        14.180333847749981     
   12.765655629596795       0.74454806851132682        14.233820997226708     
   12.768113566593094       0.74670974283940272        14.287453087080378     
   12.770054747108802       0.74885783161134412        14.341230338246616     
   12.772230513564445       0.75101856078682827        14.395152971204537     
   12.774995959720068       0.75318105821788017        14.449221205971583     
   12.776826901258401       0.75534734609764442        14.503435262098415     
   12.779124499808663       0.75750590905814974        14.557795358663657     
   12.781623113793216       0.75968016719556797        14.612301714268767     
   12.784385954411656       0.76184805504561126        14.666954547032992     
   12.786099324474543       0.76401235593955386        14.721754074587832     
   12.788009163364361       0.76615950727228554        14.776700514072328     
   12.790690025464647       0.76836580670898147        14.831794082127931     
   12.793704179036572       0.77054786829224053        14.887034994892931     
   12.796060457869151       0.77273108828026582        14.942423467997942     
   12.797790106889074       0.77489830549274963        14.997959716560647     
   12.800798555287924       0.77710208025893901        15.053643955180304     
   12.802779580465975       0.77928944151529245        15.109476397933339     
   12.803317144860381       0.78138432140265945        15.165457258367747     
   12.807923793316300       0.78366807994562959        15.221586749498668     
   12.810416258676144       0.78585925317656147        15.277865083802620     
   12.811905443388621       0.78802600866736350        15.334292473213296     
   12.814775092417864       0.79023985817232512        15.390869129115870     
   12.817348596753964       0.79244489218962078        15.447595262342730     
   12.816860608700400       0.79464040670708624        15.504471083167703     
   12.822002459890845       0.79683450131860090        15.561496801301963     
   12.825050955849674       0.79905393157371729        15.618672625888589     
   12.827116337011631       0.80125843909452643        15.675998765497724     
   12.830718901716317       0.80347143838881019        15.733475428121901     
   12.832734361165731       0.80567484444497894        15.791102821171092     
   12.834998877209063       0.80789034949132665        15.848881151467879     
   12.836761154552118       0.81007799169422468        15.906810625242324     
   12.839680214727434       0.81231233181511997        15.964891448127565     
   12.842511505435523       0.81452920128766071        16.023123825155057     
   12.844236103737980       0.81672428621473192        16.081507960749430     
   12.847179125429930       0.81895985526070858        16.140044058724079     
   12.846672528248474       0.82104901303290900        16.198732322276232     
   12.852196938643464       0.82341127907887923        16.257572953982233     
   12.854036635906324       0.82560337835991193        16.316566155793264     
   12.858119539769699       0.82786852819577772        16.375712129029971     
   12.859505196076181       0.83007716095880946        16.435011074378458     
   12.862357919570741       0.83232291294651128        16.494463191885529     
   12.865045198716683       0.83455000218453379        16.554068680953527     
   12.867641657157385       0.83678878126103728        16.613827740336852     
   12.870463716940348       0.83901604709012767        16.673740568136147     
   12.872651960854638       0.84125930352043743        16.733807361794973     
   12.873509206413861       0.84342202076408757        16.794028318094323     
   12.877064833500784       0.84569179772359915        16.854403633148770     
   12.880714023501953       0.84797865044134091        16.914933502401809     
   12.883181523457900       0.85022232294559619        16.975618120621284     
   12.886731161901379       0.85246914862027534        17.036457681895161     
   12.888176651251211       0.85471592573126753        17.097452379627015     
   12.890860801684747       0.85694534320214877        17.158602406531866     
   12.893457448628476       0.85921323139942529        17.219907954632017     
   12.895650679630158       0.86145595659756580        17.281369215251733     
   12.898396672583038       0.86371268807262147        17.342986379014551     
   12.900966062941684       0.86596336384330275        17.404759635837546     
   12.903515387766893       0.86821544173994425        17.466689174928351     
   12.906505578623326       0.87047896972338556        17.528775184779565     
   12.908851858692485       0.87273958766234871        17.591017853166033     
   12.912003728792472       0.87499570653468650        17.653417367139912     
   12.914078033113947       0.87726042985577490        17.715973913026669     
   12.916687758265086       0.87952123332429577        17.778687676420908     
   12.918909190445948       0.88176534405603113        17.841558842182646     
   12.921973837443351       0.88404938294748159        17.904587594432897     
   12.925022007500429       0.88631676761587186        17.967774116549972     
   12.927100449358093       0.88858536550607625        18.031118591165630     
   12.927974941364766       0.89075553502975613        18.094621200160422     
   12.932376472843572       0.89311267299944197        18.158282124660580     
   12.934881414111556       0.89539573942960737        18.222101545033837     
   12.938298834011157       0.89767207839373175        18.286079640885713     
   12.940215218176418       0.89994389642832362        18.350216591055137     
   12.943367803320953       0.90222678399075795        18.414512573611734     
   12.945970575908275       0.90450585630586944        18.478967765850928     
   12.947828128176781       0.90675228057083102        18.543582344291114     
   12.950810466169267       0.90905766813665456        18.608356484669308     
   12.954501871499986       0.91135112857601175        18.673290361938015     
   12.956176034374304       0.91360475890053872        18.738384150261044     
   12.958980767941574       0.91590932837118999        18.803638023011025     
   12.961568251600655       0.91819265845671194        18.869052152764016     
   12.964456589161676       0.92048853524489049        18.934626711297916     
   12.967058377688252       0.92277194126433360        19.000361869587891     
   12.970004526062736       0.92505897125464542        19.066257797802773     
   12.972490397495752       0.92735033661683264        19.132314665302435     
   12.974477491159909       0.92961398604621115        19.198532640633960     
   12.977645881196976       0.93193150598468566        19.264911891527849     
   12.980352612510069       0.93421951675388148        19.331452584895739     
   12.983351938777790       0.93651817629355871        19.398154886826244     
   12.986005556342016       0.93881596039086068        19.465018962581908     
   12.989080787784088       0.94111075265876976        19.532044976596467     
   12.990943891152405       0.94340440903297207        19.599233092470786     
   12.993715143472544       0.94570995045795991        19.666583472970601     
   12.994876403396701       0.94791396584761345        19.734096280022921     
   12.999093898899801       0.95031898967236383        19.801771674713031     
   13.001842922198255       0.95260953439612206        19.869609817281340     
   13.004484308181061       0.95491700697633630        19.937610867121105     
   13.007100490802211       0.95721656262148591        20.005774982774227     
   13.009778822573066       0.95952268836863963        20.074102321929356     
   13.011799341212347       0.96178855077397274        20.142593041418632     
   13.015326913522573       0.96414332508218892        20.211247297214761     
   13.016533264271978       0.96638343493518375        20.280065244428329     
   13.020441433517012       0.96875362443059543        20.349047037305098     
   13.023087507629901       0.97105669692696395        20.418192829222995     
   13.026014055620614       0.97338000215573739        20.487502772689712     
   13.027206929894602       0.97563274471807893        20.556977019339662     
   13.031290332933779       0.97798589376366130        20.626615719932037     
   13.033899131827322       0.98030348491201169        20.696419024347488     
   13.035415725428322       0.98257223910684899        20.766387081585698     
   13.039323822707994       0.98494022394027836        20.836520039763457     
   13.042001461639467       0.98725954625069201        20.906818046111599     
   13.044406866315919       0.98956441054567823        20.977281246972616     
   13.047696809185460       0.99188324134665518        21.047909787798702     
   13.050054774712565       0.99421266494575011        21.118703813148802     
   13.052943976513507       0.99652930724119249        21.189663466686500     
   13.055221923566243       0.99884370486663243        21.260788891178365     
   13.058382792594664        1.0011484470320644        21.332080228490554     
   13.060655361220084        1.0034916571616099        21.403537619587720     
   13.063362074101132        1.0058147276809561        21.475161204529982     
   13.066203829827346        1.0081264735383346        21.546951122471555     
   13.069465368498246        1.0104588508360821        21.618907511658040     
   13.071438240353958        1.0127789476158660        21.691030509424646     
   13.074090061039955        1.0151087020994678        21.763320252194479     
   13.076915658250787        1.0174357306205304        21.835776875475780     
   13.079324239137454        1.0197574905151352        21.908400513861068     
   13.082216172183399        1.0220844858863296        21.981191301024587     
   13.085211759923444        1.0244157060628705        22.054149369720189     
   13.087213462847304        1.0267359121279895        22.127274851780321     
   13.090445325161030        1.0290714348578545        22.200567878113908     
   13.092477765229372        1.0313823964859929        22.274028578704385     
   13.095139571571634        1.0337166434596230        22.347657082608190     
   13.097192302899932        1.0360179602593949        22.421453517953601     
   13.101052371498101        1.0383925375454166        22.495418011938050     
   13.103339428743940        1.0407195182294355        22.569550690827807     
   13.105849799207057        1.0430449259566683        22.643851679955613     
   13.109051686497851        1.0453849395849133        22.718321103719475     
   13.111822061719254        1.0477046006898576        22.792959085581220     
   13.113636784849026        1.0500327044839155        22.867765748065082     
   13.116740830937930        1.0523813546877931        22.942741212756346     
   13.118721479112644        1.0546902584035254        23.017885600300204     
   13.122367889093315        1.0570603750026657        23.093199030400235     
   13.124098776274849        1.0593617169948326        23.168681621817004     
   13.128058126724989        1.0617261578489667        23.244333492367634     
   13.129565708286012        1.0640381964322765        23.320154758923696     
   13.132574233278111        1.0663961417226331        23.396145537410785     
   13.135343482579584        1.0687373571313801        23.472305942806919     
   13.138141164290362        1.0710786647308894        23.548636089142402     
   13.140740087093596        1.0734130219589004        23.625136089497520     
   13.143117268030776        1.0757401209311521        23.701806056002631     
   13.146202781266219        1.0780928385575881        23.778646099837239     
   13.148614375951199        1.0804232372819669        23.855656331228111     
   13.151365441002747        1.0827647166481780        23.932836859449694     
   13.153977799283460        1.0851078010131596        24.010187792822510     
   13.156483254591828        1.0874414806182333        24.087709238713103     
   13.159004991009670        1.0897794922033857        24.165401303532231     
   13.158928450032215        1.0920073271884980        24.243264092735441     
   13.164772713358099        1.0944643575072761        24.321297710821796     
   13.167228314982788        1.0968007307172525        24.399502261332884     
   13.169862212547923        1.0991390311910605        24.477877846853549     
   13.172017212685152        1.1014749958279189        24.556424569010076     
   13.174674996599963        1.1038177772572295        24.635142528470375     
   13.177886559144415        1.1061653569733600        24.714031824943465     
   13.179934108749253        1.1085042496722668        24.793092557179072     
   13.182669073723828        1.1108463914164148        24.872324822967208     
   13.185329949686301        1.1131866899174472        24.951728719137915     
   13.187824364800203        1.1155059948639843        25.031304341561086     
   13.189918146384306        1.1178568658392896        25.111051785146149     
   13.193607499920228        1.1202087118127140        25.190971143841889     
   13.195004721369584        1.1225265149428418        25.271062510636249     
   13.198303882048783        1.1248825564836855        25.351325977556350     
   13.199470606171616        1.1271784953294977        25.431761635668462     
   13.203981422667672        1.1295756007275419        25.512369575077379     
   13.204907076303718        1.1318650652094704        25.593149884927591     
   13.208250829872599        1.1342542731742900        25.674102653402166     
   13.211917721695640        1.1366046605169511        25.755227967723687     
   13.213526542291582        1.1389449258312365        25.836525914153707     
   13.216216845326040        1.1412914167424244        25.917996577993240     
   13.218761521722113        1.1436282771955724        25.999640043583344     
   13.221582306116963        1.1459697622181602        26.081456394304634     
   13.223169214218473        1.1482821706058599        26.163445712577683     
   13.226519879662474        1.1506535318212179        26.245608079864155     
   13.229235262904055        1.1529923522205430        26.327943576665998     
   13.231069741470685        1.1553161942983587        26.410452282526983     
   13.233083185280075        1.1576198310576229        26.493134276031967     
   13.236261816686135        1.1599854538797256        26.575989634808202     
   13.239866754172766        1.1623617415771310        26.659018435525628     
   13.242138597776149        1.1647005741359215        26.742220753897531     
   13.244315341237506        1.1670398017725685        26.825596664680489     
   13.246698777503610        1.1693756472237762        26.909146241675995     
   13.249321472748145        1.1717149562028029        26.992869557730337     
   13.251696865261000        1.1740577248325752        27.076766684735542     
   13.254624231569379        1.1763936425642791        27.160837693630210     
   13.256796484204944        1.1787286472137726        27.245082654399930     
   13.258461471272797        1.1810255002857375        27.329501636078810     
   13.261323444096906        1.1833864235092757        27.414094706749250     
   13.264449323116823        1.1857574985507686        27.498861933543900     
   13.267017859775018        1.1880925587204314        27.583803382645641     
   13.269471444338837        1.1904266342037539        27.668919119289399     
   13.272023149507961        1.1927707865752708        27.754209207762180     
   13.274388972453703        1.1951009119319893        27.839673711404775     
   13.276986589134800        1.1974424667257551        27.925312692612959     
   13.279229388722923        1.1997682341583125        28.011126212837546     
   13.283202466140546        1.2021844220040285        28.097114332586926     
   13.284251338547064        1.2044590924213072        28.183277111426850     
   13.286819439261885        1.2067978355946893        28.269614607982657     
   13.289614589065867        1.2091261636568504        28.356126879939893     
   13.291549502398718        1.2114552637696281        28.442813984045902     
   13.294133523695544        1.2137891423963554        28.529675976110699     
   13.294507594428881        1.2160435325302217        28.616712911008953     
   13.298841784826070        1.2184458262047955        28.703924842680500     
   13.301354892443491        1.2207977157324361        28.791311824132517     
   13.304068883490334        1.2231335792657505        28.878873907440504     
   13.306265308357348        1.2254486444557600        28.966611143749908     
   13.309023351451046        1.2277863874672974        29.054523583277295     
   13.311581069260740        1.2301167858934290        29.142611275312461     
   13.314170740744151        1.2324461201898413        29.230874268219019     
   13.316097974969837        1.2347714687027023        29.319312609437524     
   13.318568439782934        1.2371097448842472        29.407926345485258     
   13.321621103908202        1.2394453710372384        29.496715521959334     
   13.322759954719761        1.2417513619706064        29.585680183537349     
   13.325690663240128        1.2440994715398825        29.674820373980079     
   13.328141175152680        1.2464238529939180        29.764136136131988     
   13.330119437049857        1.2487207422315783        29.853627511924415     
   13.333485503723765        1.2510668462715180        29.943294542375909     
   13.334967643911028        1.2533959249269726        30.033137267595521     
   13.337761668048389        1.2557285678702099        30.123155726783189     
   13.339987019132275        1.2580449569693273        30.213349958232861     
   13.342334615904916        1.2603703279862224        30.303719999333680     
   13.344646392835266        1.2626867519263458        30.394265886572136     
   13.347350640840425        1.2650112771115443        30.484987655533882     
   13.349364084681843        1.2673381881378947        30.575885340906488     
   13.352102447393261        1.2696498328037602        30.666958976479886     
   13.354773200401382        1.2719817776734561        30.758208595150450     
   13.356147817170838        1.2742807104362155        30.849634228921154     
   13.358766651541536        1.2766105239365038        30.941235908905277     
   13.360770688445575        1.2789107185953088        31.033013665327459     
   13.363192594083737        1.2812276169588404        31.124967527525904     
   13.365846295791412        1.2835682900719241        31.217097523955623     
   13.368501304301461        1.2858783060207739        31.309403682189373     
   13.370486581864757        1.2881887048753995        31.401886028920629     
   13.372943572446394        1.2905117790643121        31.494544589965734     
   13.375408942036751        1.2928164224738701        31.587379390265976     
   13.377594457537095        1.2951203548183705        31.680390453890276     
   13.379526935917644        1.2974294494131813        31.773577804036812     
   13.382186624532800        1.2997548845067646        31.866941463036500     
   13.384573474398945        1.3020499359790036        31.960481452354511     
   13.386794264879869        1.3043673914778111        32.054197792592888     
   13.388963004976604        1.3066705985691256        32.148090503493314     
   13.390513649551842        1.3089462594343517        32.242159603938816     
   13.393655018346635        1.3112775318029355        32.336405111957333     
   13.395579749052057        1.3135792499541472        32.430827044723259     
   13.398245301794352        1.3158846452192439        32.525425418560502     
   13.400559558840417        1.3181896330447394        32.620200248944862     
   13.402695169931031        1.3204958012419985        32.715151550506711     
   13.405055563663749        1.3227965012009282        32.810279337033677     
   13.407040432286994        1.3250952010692625        32.905583621472751     
   13.409347405255200        1.3273833469201206        33.001064415933520     
   13.411658364493713        1.3296893586358898        33.096721731690721     
   13.413912247560535        1.3319855057428229        33.192555579186781     
   13.415996499158357        1.3342879386272526        33.288565968034462     
   13.418774632620059        1.3365742177643152        33.384752907019937     
   13.420279659071955        1.3388577135247550        33.481116404104860     
   13.422662947994226        1.3411605449694490        33.577656466430248     
   13.424682642002461        1.3434373799075705        33.674373100318007     
   13.427614030253720        1.3457320870461178        33.771266311274509     
   13.429193823768443        1.3480219097130433        33.868336103993606     
   13.431680766670274        1.3503241407285269        33.965582482358755     
   13.433605063230180        1.3526008253560275        34.063005449446088     
   13.435643258444994        1.3548769909061111        34.160605007527877     
   13.438121705557586        1.3571750480182125        34.258381158074904     
   13.440081382607023        1.3594423777648024        34.356333901759413     
   13.442535855774011        1.3617319752490040        34.454463238458104     
   13.444856257663078        1.3640120291850770        34.552769167254922     
   13.446280497774687        1.3662841895076514        34.651251686444830     
   13.448978925897578        1.3685763178952390        34.749910793535584     
   13.451136999447042        1.3708492530296104        34.848746485251716     
   13.453677297327348        1.3731178806780318        34.947758757536853     
   13.455391609189878        1.3754031656684658        35.046947605557371     
   13.457532242637482        1.3776760870051705        35.146313023705069     
   13.459834626510348        1.3799465346138433        35.245855005600198     
   13.461579161442879        1.3822193986947087        35.345573544094783     
   13.464067019437111        1.3844936043391611        35.445468631275716     
   13.465982328588417        1.3867538402662796        35.545540258467597     
   13.468244924772062        1.3890287254751985        35.645788416236030     
   13.470451481840522        1.3912857903355786        35.746213094390761     
   13.472359635091435        1.3935489215806685        35.846814281988841     
   13.474275979458401        1.3958103219431108        35.947591967338347     
   13.476426151475069        1.3980758838905543        36.048546137999928     
   13.478292666865539        1.4003282266597605        36.149676780791893     
   13.480721846975412        1.4025995265281004        36.250983881792038     
   13.483038115075875        1.4048566082026981        36.352467426342137     
   13.485015983853465        1.4071092372003267        36.454127399050094     
   13.486801215773331        1.4093701937289531        36.555963783793104     
   13.489006560384666        1.4116125223121501        36.657976563722166     
   13.490897650693858        1.4138706113421018        36.760165721264293     
   13.492974170200331        1.4161300684151521        36.862531238125911     
   13.494927738937989        1.4183678917642513        36.965073095295978     
   13.497162942585922        1.4206239400558278        37.067791273050226     
   13.498811448552233        1.4228555618739911        37.170685750953638     
   13.500973135265507        1.4251188363934038        37.273756507863773     
   13.502998603557240        1.4273517957580604        37.377003521934618     
   13.505284023536094        1.4295918918575594        37.480426770619218     
   13.507157526977519        1.4318438161903839        37.584026230673750     
   13.509132578488282        1.4340784039793040        37.687801878160407     
   13.510685294610640        1.4363107082616797        37.791753688451095     
   13.513500225196807        1.4385522199735998        37.895881636229980     
   13.515554481888563        1.4407883888405988        38.000185695498359     
   13.516914102807684        1.4430256870237772        38.104665839576931     
   13.518801173502760        1.4452500609998775        38.209322041109189     
   13.521166677018266        1.4474831069015568        38.314154272065444     
   13.522912296282811        1.4497068974052261        38.419162503745660     
   13.525198718290982        1.4519314727890873        38.524346706783483     
   13.526912911466088        1.4541580229641276        38.629706851148896     
   13.528742026095550        1.4563890446010763        38.735242906152607     
   13.530511427945578        1.4585902676349327        38.840954840448497     
   13.532692365154485        1.4608291350030604        38.946842622037785     
   13.534634349189524        1.4630450309613381        39.052906218272000     
   13.536962066088162        1.4652625950221487        39.159145595857133     
   13.538637221384448        1.4674769682222879        39.265560720856087     
   13.540306791596773        1.4696845830984804        39.372151558693481     
   13.542301561976908        1.4719053783946940        39.478918074157548     
   13.544291536547085        1.4741158291716123        39.585860231404901     
   13.546054577659870        1.4763216122817535        39.692977993963581     
   13.547987042437530        1.4785267480129380        39.800271324736393     
   13.549609238651056        1.4807285697449073        39.907740186004467     
   13.551752900800722        1.4829456671023225        40.015384539430983     
   13.553827189750111        1.4851453342321848        40.123204346064078     
   13.555582708001571        1.4873455446861261        40.231199566341957     
   13.557590123492782        1.4895444457229223        40.339370160093651     
   13.559219070377752        1.4917433867609102        40.447716086545498     
   13.561445788354446        1.4939232719721229        40.556237304322117     
   13.562976742174499        1.4961346374851534        40.664933771452077     
   13.564807688877854        1.4983180138348529        40.773805445369746     
   13.566874252852084        1.5005120232622631        40.882852282920020     
   13.567993551649204        1.5026698292895064        40.992074240360786     
   13.570467153913631        1.5048933950343748        41.101471273367395     
   13.572200993277598        1.5070701116650409        41.211043337035612     
   13.573914742886313        1.5092488173898557        41.320790385885410     
   13.575774852000585        1.5114311896537407        41.430712373864175     
   13.577440449739449        1.5136166822500889        41.540809254350748     
   13.579535309267055        1.5157936143316950        41.651080980158738     
   13.581170842785264        1.5179586292968501        41.761527503539327     
   13.583036503599534        1.5201409348023125        41.872148776186442     
   13.584149583324148        1.5222921176720756        41.982944749238570     
   13.586684361465020        1.5244868573918993        42.093915373283380     
   13.588236980715276        1.5266508092520357        42.205060598360788     
   13.590471017437498        1.5288236473187244        42.316380373966702     
   13.591960668972186        1.5309796852686595        42.427874649056264     
   13.593678026339536        1.5331496125595105        42.539543372048151     
   13.593849237881978        1.5352476517675870        42.651386490826638     
   13.597022766016577        1.5374677181028507        42.763403952746728     
   13.598749104455093        1.5396261212062983        42.875595704636787     
   13.600513740449339        1.5417828439243157        42.987961692802102     
   13.602288811229139        1.5439372301582892        43.100501863028803     
   13.604016699381305        1.5460827490802858        43.213216160586661     
   13.605873106857812        1.5482451259713914        43.326104530233920     
   13.607679574446664        1.5503829979337378        43.439166916219165     
   13.609070409490915        1.5525308172712626        43.552403262286120     
   13.611193825469272        1.5546776905487643        43.665813511676475     
   13.612591795897229        1.5568182767692178        43.779397607133639     
   13.614541221063490        1.5589585278687623        43.893155490906217     
   13.616566488914119        1.5610916996019419        44.007087104751612     
   13.617409357000341        1.5632148076671266        44.121192389939488     
   13.619453595494207        1.5653710018121199        44.235471287254924     
   13.621467014232470        1.5674402141534121        44.346815033197359     
   13.622216722710077        1.5693735562603488        44.451656769549096     
   13.623997455333122        1.5712753471235517        44.553570152437558     
   13.625555525029881        1.5731244335032293        44.653486841427373     
   13.626913368598990        1.5749327275672642        44.751865908147323     
   13.628556592100546        1.5767253988987207        44.848990473113240     
   13.629617084470667        1.5784858075769850        44.945055397390178     
   13.631164596428857        1.5802314931659533        45.040204099423789     
   13.632176630173401        1.5819624000504542        45.134547071826560     
   13.633407594663110        1.5836584239269409        45.228172324205687     
   13.635469650592857        1.5853437731067692        45.321151764275285     
   13.636150364583514        1.5870185851876148        45.413545336809442     
   13.637136724635697        1.5886739991264858        45.505403835511203     
   13.638720015263592        1.5903382746422647        45.596770885428356     
   13.639749463691247        1.5919633442341461        45.687684383700294     
   13.641265699072370        1.5936002992698137        45.778177573552206     
   13.642223450748968        1.5952110775023582        45.868279862327014     
   13.643468836215227        1.5968168227669521        45.958017456200622     
   13.644454169088135        1.5983975523530396        46.047413860654650     
   13.645773011921186        1.5999907878321389        46.136490280711321     
   13.647684768702458        1.6015613492009839        46.225265945034735     
   13.648768632570439        1.6031355447688069        46.313758371417421     
   13.649297844865917        1.6046875179601574        46.401983585885375     
   13.650901420526196        1.6062395810183434        46.489956306504418     
   13.651551923815612        1.6077750808205502        46.577690097094546     
   13.652785937321875        1.6093102533583532        46.665197497967270     
   13.654022244097780        1.6108356257470950        46.752490137663415     
   13.655315565390048        1.6123625803315444        46.839578828434782     
   13.656282821846446        1.6138752069758184        46.926473649225308     
   13.657409943877768        1.6153747568295767        47.013184017495121     
   13.658498511962874        1.6168780863061525        47.099718751958719     
   13.659594379235363        1.6183699170356822        47.186086127603780     
   13.660565451770726        1.6198538652959489        47.272293924141280     
   13.661618229285832        1.6213292183092713        47.358349468848864     
   13.662948503911450        1.6228088083933456        47.444259674596047     
   13.663914422445622        1.6242758418304575        47.530031073714817     
   13.664871822649200        1.6257317148106836        47.615669848268951     
   13.666233173712918        1.6271844727058424        47.701181857191919     
   13.666762384237133        1.6286371486786677        47.786572660687071     
   13.668491177918391        1.6300809837295809        47.871847542230711     
   13.668393746212775        1.6315023655866265        47.957011528465060     
   13.670153671005504        1.6329549933749217        48.042069407227508     
   13.671020298857909        1.6343831946212608        48.127025743933061     
   13.671780007978892        1.6357945920223536        48.211884896492087     
   13.673287286080896        1.6372278830163749        48.296651028924238     
   13.674059826444593        1.6386440164863796        48.381328123808743     
   13.675159514424564        1.6400492314593462        48.465919993692964     
   13.676006205407134        1.6414549800636691        48.550430291565924     
   13.676981105504188        1.6428537342309053        48.634862520490167     
   13.677831592881523        1.6442415682290707        48.719220042476763     
   13.678785891057995        1.6456324407022609        48.803506086749842     
   13.680092584093032        1.6470167171822330        48.887723757013632     
   13.680505144394409        1.6483899341504376        48.971876038917181     
   13.681799243506795        1.6497781240484524        49.055965806245453     
   13.682488683370964        1.6511363271307744        49.139995827021480     
   13.683688980129110        1.6525220772557652        49.223968769121342     
   13.684534888911124        1.6538822036177572        49.307887205488946     
   13.685581231458078        1.6552431598820410        49.391753618997733     
   13.686670850352911        1.6566050554192664        49.475570406996908     
   13.687292116895817        1.6579544514495848        49.559339885546976     
   13.688258632234161        1.6592964912274366        49.643064293388854     
   13.689113178237600        1.6606426794522167        49.726745795655788     
   13.689986530155355        1.6619834985486392        49.810386487359608     
   13.690837952551405        1.6633075209875796        49.893988396651920     
   13.691659027621323        1.6646427554506071        49.977553487895946     
   13.692643926541638        1.6659801937839478        50.061083664551177     
   13.693857229977283        1.6672989803521925        50.144580771885941     
   13.692979427521905        1.6685670228107445        50.228046599534409     
   13.694819491497322        1.6699473577823172        50.311482883909264     
   13.695980307918919        1.6712559987860389        50.394891310473213     
   13.696785633472031        1.6725538910451039        50.478273515887587     
   13.697625065163374        1.6738727996841365        50.561631090040990     
   13.698822237242792        1.6751726409059207        50.644965577967739     
   13.699666145808836        1.6764768677078106        50.728278481666834     
   13.700610218617360        1.6777698178739953        50.811571261821477     
   13.701074854693584        1.6790531940754265        50.894845339428258     
   13.702146666390631        1.6803673703259780        50.978102097345484     
   13.702961822391103        1.6816301884371179        51.061342881763899     
   13.703754585712687        1.6829096995804702        51.144569003595826     
   13.704734903376815        1.6841959388729801        51.227781739806836     
   13.705245525098674        1.6854690065338080        51.310982334670008     
   13.705867259015204        1.6867596312005346        51.394172000970556     
   13.706809839358346        1.6880350298365867        51.477351921145363     
   13.707496013795778        1.6893007640770326        51.560523248372235     
   13.708179148905005        1.6905595660498414        51.643687107604791     
   13.709041326580129        1.6918223820499831        51.726844596565449     
   13.710313503320421        1.6930648190552655        51.809996786686128     
   13.710724767047255        1.6943213886296313        51.893144724011343     
   13.711831314295836        1.6955661463798830        51.976289430059389     
   13.712317551790525        1.6968166996019702        52.059431902644263     
   13.713093146780254        1.6980572446930295        52.142573116663847     
   13.713725464958998        1.6993005343025411        52.225714024852337     
   13.714614153592406        1.7005373648911486        52.308855558500959     
   13.715460958073118        1.7017878256391770        52.391998628147668     
   13.716431581369520        1.7030039379734081        52.475144124239556     
   13.716924166404057        1.7042475952459795        52.558292917765819     
   13.717337893925103        1.7054573323129678        52.641445860864664     
   13.718121765655809        1.7066983793125905        52.724603787407801     
   13.718844362869527        1.7079177537008960        52.807767513558581     
   13.713826856031700        1.7089273263368649        52.890937838310251     
   13.720486501954969        1.7103391296655801        52.974115544000675     
   13.721147216940651        1.7115674423297398        53.057301396808896     
   13.721929185644489        1.7127665811308426        53.140496147230309     
   13.722684612037977        1.7139849643065244        53.223700530536988     
   13.722750976977562        1.7151769269807482        53.306915267215935     
   13.723797793367231        1.7163943742208567        53.390141063395227     
   13.724438118612461        1.7175966921890415        53.473378611249842     
   13.725391886566232        1.7187966704533362        53.556628589397477     
   13.726695809779756        1.7199924443960215        53.639891663274796     
   13.726880305519943        1.7211820768681554        53.723168485503983     
   13.727405356022128        1.7223752007983610        53.806459696243401     
   13.728508264424180        1.7235509364161568        53.889765923526653     
   13.728585956608120        1.7247501898844426        53.973087783590636     
   13.729425442139570        1.7258985825078170        54.056425881190428     
   13.729925366643068        1.7271108258691934        54.139780809903471     
   13.730228609063710        1.7282480981563630        54.223153152424480     
   13.730940044003404        1.7294444339655333        54.306543480848589     
   13.731988376831183        1.7306280645426999        54.389952356946893     
   13.732493959829592        1.7317547047323552        54.473380332429194     
   13.733473879681158        1.7329412823189831        54.556827949203047     
   13.734039578559260        1.7341061514004568        54.640295739619184     
   13.733965567109195        1.7352287892592007        54.723784226711835     
   13.735046646743127        1.7363965616331478        54.807293924430752     
   13.736068360453414        1.7375676108514340        54.890825337864754     
   13.736763865942818        1.7387182958915521        54.974378963458832     
   13.737145116199786        1.7398700054942036        55.057955289224729     
   13.737621613085505        1.7410170760727548        55.141554794943239     
   13.738042159134354        1.7421731339784381        55.225177952362635     
   13.738813598617842        1.7432993512565091        55.308825225388055     
   13.739929211110088        1.7444555073369745        55.392497070267048     
   13.740319347816175        1.7455839116747085        55.476193935769274     
   13.740604740927607        1.7467128031804366        55.559916263359824     
   13.741285112285484        1.7478591241380455        55.643664487366806     
   13.741435502839403        1.7489631148781060        55.727439035146709     
   13.742559286783100        1.7501170626245723        55.811240327241542     
   13.743343861998317        1.7512466956947230        55.895068777533048     
   13.743646272662371        1.7523689594227083        55.978924793391549     
   13.744538265548270        1.7534913896041009        56.062808775822262     
   13.744728405166590        1.7546086291206684        56.146721119604273     
   13.745139155863926        1.7557225512005608        56.230662213428801     
   13.746020538972468        1.7568412764501242        56.314632440030557     
   13.746405638994812        1.7579569283972734        56.398632176317726     
   13.747037152046166        1.7590666139042270        56.482661793497094     
   13.747592997601817        1.7601794580656502        56.566721657195373     
   13.748290130887462        1.7612858003523553        56.650812127578291     
   13.748978663749048        1.7624069802269255        56.734933559465361     
   13.749293379446673        1.7634915611265010        56.819086302441981     
   13.749895674213692        1.7646097258181286        56.903270700968278     
   13.749760236357115        1.7656806844424828        56.987487094485033     
   13.751006557702715        1.7668021391101505        57.071735817516867     
   13.751413839364147        1.7678942228633001        57.156017199772464     
   13.751652395957647        1.7689631522600788        57.240331566242638     
   13.752272173569262        1.7700677583850670        57.324679237294681     
   13.752508814290001        1.7711444813837502        57.409060528765394     
   13.752559199751765        1.7722165772648257        57.493475752051154     
   13.753696753561757        1.7733186016054099        57.577925214196092     
   13.754455442165533        1.7744109358674904        57.662409217976617     
   13.754918196014611        1.7754903522724763        57.746928061986090     
   13.755580068423093        1.7765718672630197        57.831482040714818     
   13.755930128610212        1.7776459143389565        57.916071444630127     
   13.756614427646163        1.7787146123919573        58.000696560253004     
   13.756950549682053        1.7797723849234979        58.085357670233300     
   13.757407726126258        1.7808498477202090        58.170055053423695     
   13.757998020606355        1.7819264290189600        58.254788984950167     
   13.757933746935624        1.7829595882585536        58.339559736283249     
   13.758962782838456        1.7840472943599521        58.424367575304416     
   13.759244774269108        1.7851052612502154        58.509212766373686     
   13.759999444033586        1.7861680184996340        58.594095570393982     
   13.760252227951273        1.7872062692140978        58.679016244874774     
   13.760783261929332        1.7882761281416137        58.763975043993106     
   13.761384790712498        1.7893316110798714        58.848972218654261     
   13.761875035561834        1.7903788858196865        58.934008016550742     
   13.762177544083180        1.7914268735733878        59.019082682219732     
   13.762449521900930        1.7924684951276131        59.104196457098638     
   13.762784077683481        1.7934978607092684        59.189349579580352     
   13.763424566887132        1.7945596633393675        59.274542285067341     
   13.763818983873684        1.7955927059660763        59.359774806022294     
   13.764231777012903        1.7966319845191341        59.445047372021364     
   13.764705336695766        1.7976658553019691        59.530360209802247     
   13.765049525475213        1.7986906463182175        59.615713543314342     
   13.765741810347668        1.7997325383487071        59.701107593765350     
   13.766028472858283        1.8007641191996584        59.786542579668883     
   13.766335588075387        1.8017910396606571        59.872018716889443     
   13.766541019883245        1.8028099430990145        59.957536218687473     
   13.767297433987327        1.8038553824588852        60.043095295762321     
   13.767760872911508        1.8048798863082458        60.128696156295817     
   13.768069508349472        1.8059067245920268        60.214339005992976     
   13.768648336390536        1.8069639096738850        60.300024048123802     
   13.768810369452661        1.8079273529525617        60.385751483562309     
   13.769164307711641        1.8089422353154470        60.471521510826136     
   13.769691360017115        1.8099606565754414        60.557334326115303     
   13.769654636400448        1.8109604604532961        60.643190123348077     
   13.770535277131835        1.8119880416501408        60.729089094198905     
   13.770764299484600        1.8130323956957959        60.815031428134397     
   13.771247171339050        1.8140497579386525        60.901017312447500     
   13.771635268494720        1.8150151331593363        60.987046932292266     
   13.771935146500939        1.8160202602481599        61.073120470718024     
   13.772157728217321        1.8170218056171552        61.159238108701814     
   13.772724496534503        1.8180313723966481        61.245400025180594     
   13.772972486569429        1.8190361494242320        61.331606397083050     
   13.773603399548747        1.8200462098589061        61.417857399361296     
   13.773629592986795        1.8210336128539182        61.504153205019463     
   13.774346727649865        1.8220263721454117        61.590493985145777     
   13.774401852467694        1.8229889281279095        61.676879908939505     
   13.774892647617019        1.8240204724325932        61.763311143741255     
   13.775031500082292        1.8249840980542695        61.849787855059326     
   13.775672081476436        1.8259937907207244        61.936310206599266     
   13.776013332838168        1.8269495059577829        62.022878360288615     
   13.776027244712996        1.8279260506252781        62.109492476304510     
   13.776862870140370        1.8289333283056337        62.196152713099806     
   13.776633753174188        1.8298601714843923        62.282859227427181     
   13.777290752600557        1.8308854103141383        62.369612174365265     
   13.772389612608906        1.8316769065585210        62.456411707342326     
   13.778084103881874        1.8328280702817854        62.543257978160717     
   13.778198144116223        1.8337543949981403        62.630151137019546     
   13.778834250812785        1.8347253345311261        62.717091332538587     
   13.777865096008577        1.8356620746581376        62.804078711780392     
   13.779132032852507        1.8366945500162224        62.891113420272724     
   13.779665226221120        1.8376587662339119        62.978195602029899     
   13.779605007856494        1.8385885136171733        63.065325399574213     
   13.779914821219066        1.8395449596480637        63.152502953957367     
   13.780001412553615        1.8405452921894150        63.239728404781047     
   13.780445755747726        1.8414872058064042        63.327001890216067     
   13.780757476510368        1.8424205846116346        63.414323547023123     
   13.781008541345660        1.8433914303286010        63.501693510572203     
   13.781478006368200        1.8443274036293713        63.589111914861576     
   13.781660182506098        1.8452895468782324        63.676578892536092     
   13.781963468092673        1.8462367319326820        63.764094574906352     
   13.781432743952172        1.8471543255693632        63.851659091966241     
   13.782402568488257        1.8481120164141962        63.939272572410800     
   13.782818822371745        1.8490693902514519        64.026935143654143     
   13.783022575565230        1.8500102047930411        64.114646931845698     
   13.783142737291749        1.8509463998510831        64.202408061887638     
   13.783482955045328        1.8518954958455822        64.289761961247891     
   13.783865139207805        1.8528089336132560        64.375362655688249     
   13.783985981643005        1.8536990613723157        64.460216389439722     
   13.784118032021759        1.8546029433104523        64.544608355810652     
   13.784356459274820        1.8554936606452008        64.628666336360837     
   13.784818732923641        1.8563638368356246        64.712465888547740     
   13.784994270857286        1.8572680593494029        64.796057675085692     
   13.785296193975574        1.8581421395138971        64.879478303397363     
   13.785532173415914        1.8590285130574558        64.962755586171241     
   13.785738293436909        1.8598882186271453        65.045911434866923     
   13.785949383233783        1.8607563956380369        65.128963592676143     
   13.786102196138602        1.8616119165423803        65.211926742136015     
   13.786711858513321        1.8624722132680827        65.294813246976545     
   13.786515447200914        1.8633532313476535        65.377633670036445     
   13.786802263283226        1.8642024262559678        65.460397145778984     
   13.787130022654868        1.8650459302696611        65.543111655699420     
   13.786537318750968        1.8658798728997004        65.625784236588075     
   13.787104644055647        1.8667592833703770        65.708421140848515     
   13.787822771241311        1.8676161646345641        65.791027962549649     
   13.787886491335707        1.8684491732796247        65.873609737074901     
   13.788231676883221        1.8692888586745793        65.956171021928341     
   13.788230045144338        1.8701432585899496        66.038715962368613     
   13.788445010970563        1.8709964559200685        66.121248345472125     
   13.788649440151207        1.8718085650200216        66.203771645085382     
   13.788929310734227        1.8726691676590299        66.286289059511446     
   13.788998935908609        1.8734869011690065        66.368803543345905     
   13.789552093927346        1.8743393113227098        66.451317834559646     
   13.789517899921298        1.8751430261805830        66.533834477689197     
   13.789604910160802        1.8759727231509584        66.616355843814020     
   13.789626861227385        1.8768187252848834        66.698884147858536     
   13.789554345864731        1.8776106718000092        66.781421463658148     
   13.789826521042860        1.8784350892778188        66.863969737134624     
   13.790025814950893        1.8792773665980678        66.946530797876505     
   13.790419188775118        1.8801003989549645        67.029106369354167     
   13.790510057318993        1.8809256372686640        67.111698077968740     
   13.790722954015509        1.8817353206767864        67.194307461096500     
   13.790903298157296        1.8825609773283456        67.276935974263637     
   13.790985561784300        1.8833651066041321        67.359584997569144     
   13.791255589240864        1.8841822619690358        67.442255841448286     
   13.791197548901884        1.8849854345508186        67.524949751862920     
   13.791362349929775        1.8857989165006974        67.607667914985598     
   13.791534695564845        1.8865805468200880        67.690411461440817     
   13.791152507088155        1.8873680100618857        67.773181470150845     
   13.792073128934257        1.8881885805315697        67.855978971835086     
   13.792000297540056        1.8889995561590425        67.938804952198780     
   13.792145576127385        1.8897920499871257        68.021660354845793     
   13.792157253909522        1.8905897862551753        68.104546083945223     
   13.792432162516295        1.8913987357812216        68.187463006675273     
   13.792674109096156        1.8921937746996849        68.270411955469967     
   13.792560529516319        1.8929760419873329        68.353393730086708     
   13.792662748317660        1.8937569481507635        68.436409099512233     
   13.792911197212343        1.8945556693020720        68.519458803722856     
   13.793181694899030        1.8953796389396698        68.602543555312138     
   13.792999443633457        1.8961345931620417        68.685664040999299     
   13.793185640448156        1.8969197454829465        68.768820923028116     
   13.793190840580950        1.8977037148494116        68.852014840466438     
   13.793457544480525        1.8985051209317996        68.935246410415346     
   13.793681150803884        1.8992743932863350        69.018516229134562     
   13.793473981395614        1.9000579719249455        69.101824873092838     
   13.793663306703216        1.9008393706322224        69.185172899948455     
   13.793783041135315        1.9016127215131320        69.268560849465871     
   13.794212608822020        1.9023888696117757        69.351989244372632     
   13.793987656019574        1.9031875993741758        69.435458591163624     
   13.794057519676777        1.9039408995118139        69.518969380854855     
   13.794238067941933        1.9047151941136726        69.602522089689828     
   13.794503988752146        1.9054854210288330        69.686117179805862     
   13.794111563306796        1.9063017664262083        69.769755099858102     
   13.794473659143096        1.9070327654258046        69.853436285609476     
   13.794645225805617        1.9077959364775028        69.937161160484479     
   13.794846197980430        1.9085633848705157        70.020930136093384     
   13.794817957041335        1.9094239169047744        70.104743612725571     
   13.795048431608397        1.9101089719104447        70.188601979816625     
   13.788971416007364        1.9106708656846307        70.272505616389552     
   13.794911589981684        1.9116094683053413        70.356454891472367     
   13.787692906002244        1.9121470577040729        70.440450164492859     
   13.795650236152472        1.9132080366407733        70.524491785654263     
   13.794800894230363        1.9139173276424093        70.608580096290240     
   13.795352677780146        1.9146891416069407        70.692715429201996     
   13.795289158406321        1.9154032530842637        70.776898108977988     
   13.794739698802884        1.9161415246703619        70.861128452299454     
   13.795781733051701        1.9169265048237403        70.945406768228906     
   13.795544467728735        1.9176642074547638        71.029733358485359     
   13.787707898195446        1.9181627352847772        71.114108517707166     
   13.795531847416775        1.9191563074093982        71.198532533700998     
   13.795621843658163        1.9198986472402921        71.283005687680273     
   13.787483293746094        1.9204002216780265        71.367528254491901     
   13.795741175979371        1.9213906200424642        71.452100502833119     
   13.795985293986840        1.9221329026953120        71.536722695458508     
   13.795772464424170        1.9228815203801319        71.621395089376435     
   13.795731393468843        1.9236329581921248        71.706117936039774     
   13.795797628391226        1.9243842165206528        71.790891481524739     
   13.795965668204767        1.9251174928627193        71.875715966704917     
   13.796123902460192        1.9258397694812215        71.960591627415340     
   13.795857633191586        1.9265806227284312        72.045518694638346     
   13.795916072842674        1.9273193254946894        72.130497394549650     
   13.796093154323925        1.9280481364427584        72.215527948821673     
   13.795990989655150        1.9287632531036161        72.300610574657583     
   13.796019410036971        1.9294942724829907        72.385745484951727     
   13.796146629612819        1.9302336234874664        72.470932888417963     
   13.796128158588060        1.9309581023486806        72.556172989712763     
   13.796175361230656        1.9317200202182863        72.641465989553524     
   13.790837460252339        1.9322428464460952        72.726812084833497     
   13.796126360716789        1.9331505050337663        72.812211468729771     
   13.796020423584780        1.9338770655648234        72.897664330809334     
   13.796302842206414        1.9346774340902217        72.983170857130688     
   13.796000874536029        1.9353019893850172        73.068731230339523     
   13.796269645536322        1.9360393399169011        73.154345629765331     
   13.796245155996923        1.9367638640565585        73.240014231509576     
   13.796058131395190        1.9374889306456282        73.325737208533241     
   13.785166590572443        1.9378584007718545        73.411514730741516     
   13.796005491836905        1.9389722981840452        73.497346965063585     
   13.796599317528525        1.9397244650822176        73.583234075531806     
   13.795443590159815        1.9403167882908421        73.669176223355848     
   13.796397462708033        1.9411158466528577        73.755173566996859     
   13.796142905553749        1.9417863623995795        73.841226262235267     
   13.796316108599489        1.9425217097318492        73.927334462241561     
   13.796147339768828        1.9432276966662092        74.013498317638593     
   13.796239059764064        1.9438976969504727        74.099717976567277     
   13.795995883915063        1.9446078045746642        74.185993584746811     
   13.796078013328584        1.9453337680578897        74.272325285532617     
   13.796181945467819        1.9460183194725604        74.358713219975570     
   13.796214869478359        1.9467762770060513        74.445157526876088     
   13.796088592252696        1.9474095897995358        74.531658342837389     
   13.796199424476276        1.9481877709248736        74.618215802318119     
   13.795932257975306        1.9488297765942104        74.704830037681333     
   13.795968726302462        1.9495262421240889        74.791501179244534     
   13.795961651780104        1.9502811388638148        74.878229355325374     
   13.795933544620985        1.9509317936265484        74.965014692287610     
   13.795845180880370        1.9516668186394905        75.051857314585845     
   13.795888669878748        1.9523583429390463        75.138757344807402     
   13.795817271618565        1.9530486586036553        75.225714903714604     
   13.795816712211364        1.9537299054142609        75.312730110284207     
   13.795732320916370        1.9544222005011629        75.399803081747507     
   13.795560643677614        1.9550892952829850        75.486933933627228     
   13.794711916483795        1.9557495113722396        75.574122779774797     
   13.795353666052719        1.9564725795173314        75.661369732405760     
   13.795392402350160        1.9571623292890381        75.748674902135548     
   13.795339024460290        1.9578326869728337        75.836038398011254     
   13.795210491215091        1.9585228484325554        75.923460327545371     
   13.795189075267812        1.9592085819926748        76.010940796747988     
   13.795223783640463        1.9598905900506369        76.098479910157138     
   13.795148730802474        1.9605709870328534        76.186077770868195     
   13.795024451812189        1.9612837787320196        76.273734480564286     
   13.795058533188842        1.9619615765587604        76.361450139544317     
   13.795097666317842        1.9626343585412491        76.449224846749431     
   13.794843618856939        1.9632993319491221        76.537058699791658     
   13.794445492684801        1.9639769994699214        76.624951794978671     
   13.794747038115304        1.9646578324081543        76.712904227339507     
   13.794601099296177        1.9653316234330560        76.800916090649636     
   13.794804497281529        1.9659918466556596        76.888987477455217     
   13.794302789293564        1.9666640143012688        76.977118479095580     
   13.794379499857133        1.9673381011735696        77.065309185726960     
   13.794113964794356        1.9680328837179826        77.153559686344323     
   13.794120579076491        1.9686753843566187        77.241870068803593     
   13.794504075946751        1.9693555543469523        77.330240419841374     
   13.788169994773769        1.9698832267836142        77.418670825097607     
   13.794026928288666        1.9707361210697398        77.507161369133740     
   13.791710117453178        1.9712904753366578        77.595712135453553     
   13.793573667435400        1.9720152477600081        77.684323206521398     
   13.793472617547604        1.9726629771686099        77.772994663780935     
   13.793184805365916        1.9733133711066342        77.861726587674099     
   13.793409645711003        1.9739936631286927        77.950519057657729     
   13.793143464630111        1.9746818448702215        78.039372152221020     
   13.793293055646060        1.9753641125588695        78.128285948902956     
   13.793378113621012        1.9760521307896577        78.217260524308173     
   13.792994255448786        1.9767000500296388        78.306295954123541     
   13.792925340028043        1.9773224808566130        78.395392313133044     
   13.792826759211241        1.9779735554750959        78.484549675233879     
   13.792380578792370        1.9786101149970563        78.573768113450697     
   13.792735843494782        1.9792868116060764        78.663047699950852     
   13.792529966254266        1.9799283630981197        78.752388506058210     
   13.792390151955722        1.9805844193452924        78.841790602267523     
   13.792186757519143        1.9812369461339405        78.931254058257082     
   13.791942195207872        1.9818648766422680        79.020778942903036     
   13.791998873182525        1.9825360388363222        79.110365324291877     
   13.791745473221535        1.9831811313990613        79.200013269733319     
   13.791396476315644        1.9838272036519293        79.289722845772999     
   13.791551567241813        1.9844757913761371        79.379494118203425     
   13.791394456189257        1.9851216180621856        79.469327152077355     
   13.791387652588217        1.9857651095999975        79.559222011718788     
   13.790998137482383        1.9864019319950903        79.649178760733776     
   13.791072123390736        1.9870143269300564        79.739197462022375     
   13.791395726949505        1.9876917659049229        79.829278177789561     
   13.790939653859315        1.9883296855290644        79.919420969554750     
   13.790531523683340        1.9889678687844607        80.009625898163520     
   13.790693020657345        1.9896086143407474        80.099893023796810     
   13.790182665039188        1.9902409255811646        80.190222405981899     
   13.790034554816177        1.9908503762703793        80.280614103600811     
   13.790065179077402        1.9914769449229262        80.371068174901737     
   13.789127382238334        1.9921352238405565        80.461584677506124     
   13.789613843161673        1.9927471416955858        80.552163668420036     
   13.789403195236734        1.9933950950455002        80.642805204041537     
   13.789453102211034        1.9940396513236589        80.733509340170585     
   13.789164173333685        1.9946773613320687        80.824276132016479     
   13.789001619475302        1.9952648226252399        80.915105634207876     
   13.789025965794293        1.9959276540414095        81.005997900799585     
   13.788737898339123        1.9965213363693881        81.096952985281263     
   13.788310334723109        1.9971434619604091        81.187970940585856     
   13.788645108509115        1.9977954547411056        81.279051819096324     
   13.788381233119503        1.9984017622673600        81.370195672654233     
   13.787866740562468        1.9990243151992491        81.461402552566938     
   13.787782992960178        1.9996501205195381        81.552672509614737     
   13.787727016214493        2.0002746391513790        81.644005594058171     
   13.787507418764049        2.0008947357203852        81.735401855645250     
   13.787227044055463        2.0014933291007906        81.826861343617978     
   13.787090621450449        2.0021311054749362        81.918381250660332     
   13.786946403400247        2.0027487450567549        82.009488792974537     
   13.786679237264609        2.0033576016992622        82.100343197939395     
   13.786637125005239        2.0039608524448966        82.191076307477914     
   13.786099584291303        2.0045658434983427        82.281735295439304     
   13.786206284988031        2.0051816056663636        82.372346791857836     
   13.785940352516905        2.0057782597064020        82.462928353300924     
   13.785870540869414        2.0063793602120574        82.553492588763419     
   13.785522125918352        2.0069803694483159        82.644049067578308     
   13.785230427775833        2.0075893421277051        82.734605339448208     
   13.785257043801630        2.0081893606164281        82.825167535162123     
   13.784938236967674        2.0087827894209980        82.915740745927053     
   13.784947154762653        2.0093881131141464        83.006329275914339     
   13.784712247644029        2.0099768374801936        83.096936817552290     
   13.784526416298638        2.0105743296900398        83.187566577364436     
   13.784309366846184        2.0111669524648281        83.278221368855284     
   13.784079329491671        2.0117882298401839        83.368903682701514     
   13.784317968475701        2.0123912911293198        83.459615740860713     
   13.783754664827574        2.0129861053043361        83.550359539011467     
   13.783846176755961        2.0135726115942121        83.641136880345741     
   13.783255944752193        2.0141154198467559        83.731949402835568     
   13.783085966089374        2.0147333781456100        83.822798601494256     
   13.782901822176870        2.0153077440066967        83.913685846744428     
   13.782660013236988        2.0158978117524184        84.004612399782687     
   13.782413257790585        2.0164991566958603        84.095579425167202     
   13.782156900539986        2.0170697616618791        84.186588002102681     
   13.771999615975982        2.0173296107573071        84.277639133445476     
   13.781738594558902        2.0182050541415313        84.368733753739150     
   13.781772588867542        2.0188400621737581        84.459872736090176     
   13.781477988572405        2.0193782187097806        84.551056898135343     
   13.781303390523597        2.0199627212631559        84.642287007254907     
   13.780953324104994        2.0205653465250677        84.733563785137989     
   13.780477490107629        2.0211079247350248        84.824887911808744     
   13.780421032051866        2.0217024716662730        84.916260029180265     
   13.780377820251102        2.0222785752933108        85.007680744216557     
   13.780021330144242        2.0228504790985844        85.099150631745957     
   13.779807972889634        2.0234097759927878        85.190670236977724     
   13.779475760446633        2.0239653212384123        85.282240077758289     
   13.779167877781658        2.0245340755902146        85.373860646602054     
   13.779031321188118        2.0251065405587472        85.465532412524610     
   13.778817295284252        2.0256952588317536        85.557255822698451     
   13.778693976173061        2.0262657550452765        85.649031303957386     
   13.778295988891180        2.0268309238613158        85.740859264162140     
   13.778281551555791        2.0273950431653636        85.832740093447114     
   13.778036979340627        2.0279657918442182        85.924674165357516     
   13.777576661960151        2.0285212133085833        86.016661837891505     
   13.777959315065416        2.0290947715413625        86.108703454452936     
   13.777206865958881        2.0296870065921384        86.200799344730584     
   13.777006672880345        2.0302193777847659        86.292949825506099     
   13.776831563612957        2.0307807447614614        86.385155201396572     
   13.771106514101046        2.0311880376359199        86.477415765545103     
   13.776282486947183        2.0319279202564982        86.569731800256065     
   13.776009520678508        2.0324620493807424        86.662103577583906     
   13.775709073275047        2.0330435624046292        86.754531359882321     
   13.775529105126141        2.0336040412416785        86.847015400311676     
   13.775200929675284        2.0341370688852263        86.939555943312868     
   13.775131375405257        2.0346934564415480        87.032153225046926     
   13.774805223081890        2.0352476798463677        87.124807473808417     
   13.774484578852391        2.0357794630518220        87.217518910408629     
   13.774044931869827        2.0363253808816659        87.310287748535075     
   13.773917922164987        2.0368991153382643        87.403114195087838     
   13.773406720865289        2.0374053342431862        87.495998450495691     
   13.773405588720534        2.0379985907437339        87.588940709011993     
   13.772982377009898        2.0385484710616204        87.681941158991279     
   13.773050607902647        2.0390619677494026        87.774999983153407     
   13.772415714857077        2.0396252757778681        87.868117358826552     
   13.772563638516706        2.0402731851160771        87.961293458181302     
   13.761940635716968        2.0405095567258287        88.054528448447329     
   13.771823698632341        2.0412776335618990        88.147822492121605     
   13.771558917646521        2.0418996882607248        88.241175747161265     
   13.770947051641372        2.0422789008760018        88.334588367168308     
   13.770790155772723        2.0429276264182681        88.428060501564801     
   13.770495475837256        2.0434253875209900        88.521592295756378     
   13.770312800430544        2.0439575470272735        88.615183891288908     
   13.770218783683260        2.0445350599715999        88.708835425997592     
   13.769664808764194        2.0451052920172423        88.802547034145789     
   13.768887191696766        2.0455768662275968        88.896318846559922     
   13.769407216840110        2.0462078216584287        88.990150990756149     
   13.769159839121258        2.0467701280770361        89.084043591059682     
   13.769084368477817        2.0473191760708445        89.177996768722039     
   13.768482964578000        2.0477800332761080        89.272010642027553     
   13.768340867575741        2.0483629608645453        89.366085326399116     
   13.767998240644905        2.0489282838920375        89.460220934496718     
   13.767674938309538        2.0494315385203894        89.554417576312176     
   13.767082563712400        2.0498501907743494        89.648675359260366     
   13.766617624982143        2.0503292551510532        89.742994388263057     
   13.766529696622717        2.0509171879516805        89.837374765834070     
   13.766561207324509        2.0515543536938696        89.931816592155840     
   13.766157680435759        2.0520823302224924        90.026319965155878     
   13.765596945033266        2.0526017644381631        90.120884980578566     
   13.765469223162832        2.0531362750761621        90.215511732053642     
   13.765374868211273        2.0536919692958309        90.310200311162490     
   13.765029938672624        2.0542158444661007        90.404950807501905     
   13.764604176015954        2.0546557787184985        90.499763308744036     
   13.764580742544862        2.0552668683738391        90.594637900695119     
   13.763955792641614        2.0557670483777430        90.689574667350328     
   13.763838998261816        2.0562939610791320        90.784573690949188     
   13.763469824400827        2.0568158278194044        90.879635052024994     
   13.763197180019949        2.0573349427255376        90.974758829455595     
   13.762690263347956        2.0577532781741215        91.069945100510267     
   13.762542178752783        2.0583874172165877        91.165193940895946     
   13.761933323722761        2.0588362325963545        91.260505424800414     
   13.761985030425965        2.0594338164566466        91.355879624935028     
   13.761533042002656        2.0599141524268418        91.451316612575937     
   13.760839915065144        2.0603456963095077        91.546816457602006     
   13.760583952482019        2.0609663547047945        91.642379228533841     
   13.760168778929962        2.0613892969093426        91.738004992569230     
   13.759855017599437        2.0618657520015025        91.833693815619100     
   13.759908787765797        2.0623792584422782        91.929445762340407     
   13.759321516616328        2.0629211555050828        92.025260896169371     
   13.758912751077377        2.0634185013812907        92.121139279353045     
   13.758815931766918        2.0639161948786908        92.217080972978820     
   13.758239165778004        2.0644458491811553        92.313086037005192     
   13.756193599930006        2.0649012819574879        92.409154530288944     
   13.757768249294665        2.0654787234114202        92.505286510612748     
   13.757251189483327        2.0659682602589156        92.601482034712291     
   13.755859919640253        2.0662754224261968        92.697741158300857     
   13.756813519489246        2.0671049836825728        92.794063936094759     
   13.756592443000565        2.0675832586269576        92.890450421837343     
   13.756103877802792        2.0680829080610041        92.986900668321795     
   13.755244048430384        2.0684681388705979        93.083414727412844     
   13.755335806409782        2.0690138975229044        93.179992650070645     
   13.755181574689285        2.0696310480400837        93.276634486369502     
   13.754747378070057        2.0701218904114365        93.373340285519163     
   13.754214513935530        2.0705194631389046        93.470110095885531     
   13.753660403590853        2.0710133415230132        93.566943965006729     
   13.753646318722929        2.0716008218523796        93.663841939615779     
   13.753120055507608        2.0720486049252989        93.760804065655208     
   13.752845713140509        2.0725450894535116        93.857830388296307     
   13.752451472548962        2.0730131723117617        93.954920951954819     
   13.751954935262914        2.0735597274715225        94.052075800308231     
   13.751650922862000        2.0739717569149896        94.149294976311921     
   13.751648794913974        2.0745976193667666        94.246578522213454     
   13.751173674894684        2.0750920085251066        94.343926479567912     
   13.750698877535704        2.0755309406033455        94.441338889253828     
   13.750219778496261        2.0759718575934927        94.538815791485618     
   13.749833159950590        2.0765226746432379        94.636357225827979     
   13.749333310240626        2.0769722886340767        94.733963231209273     
   13.749387704508887        2.0775327849701215        94.831633845935045     
   13.749176354199344        2.0780519420434165        94.929369107699330     
   13.748405891540433        2.0784662885301262        95.027169053597930     
   13.748407948093234        2.0789482899934240        95.125033720140962     
   13.747635648480234        2.0794288731229145        95.222963143262348     
   13.747761381511099        2.0800064361697101        95.320957358333672     
   13.747256302812703        2.0804799350317604        95.419016400173277     
   13.746565042426246        2.0809724722546807        95.517140303057417     
   13.746263784027221        2.0813800030941487        95.615329100731898     
   13.745398692569585        2.0818569891872896        95.713582826420307     
   13.745481651053163        2.0823500599991003        95.811901512835391     
   13.744921871014645        2.0828843833135458        95.910285192187885     
   13.744623956909075        2.0833234222036765        96.008733896196460     
   13.744162215798090        2.0837835322569820        96.107247656095964     
   13.744090173884166        2.0842825877931377        96.205826502647710     
   13.743509310103182        2.0847488474968556        96.304470466146824     
   13.743349282784440        2.0852436119894344        96.403179576431910     
   13.742971269517813        2.0857922931424140        96.501953862891781     
   13.742359134216660        2.0862508048172290        96.600793354475258     
   13.742052137367780        2.0867160997974157        96.699698079697782     
   13.741636458388522        2.0871497763125113        96.798668066649569     
   13.741342504639920        2.0876134400143358        96.897703343002902     
   13.740844000677527        2.0881157889075861        96.996803936020157     
   13.740552089428693        2.0885814835469998        97.095969872559522     
   13.740036292874954        2.0890459752090877        97.195201179083128     
   13.739637970487815        2.0895093765581518        97.294497881663176     
   13.739143476643624        2.0899694357674483        97.393860005989410     
   13.738788831279543        2.0904352295679014        97.493287577374616     
   13.738252778426823        2.0909175479412565        97.592780620761530     
   13.738114327417895        2.0914025288608222        97.692339160728849     
   13.736592700697596        2.0918429218747883        97.791963221496687     
   13.737083549224703        2.0923392283606685        97.891652826934589     
   13.736798163200650        2.0927971453251759        97.991408000563865     
   13.736328076063344        2.0932467771816192        98.091228765566626     
   13.735648882093903        2.0937106338069000        98.191115144788995     
   13.735747174035028        2.0942113484616902        98.291067160748028     
   13.735232053869387        2.0946777913245840        98.391084835635354     
   13.734724872328044        2.0951102998960991        98.491168191324078     
   13.734154757615126        2.0955858734097452        98.591317249372366     
   13.733865921348178        2.0960549275191056        98.691532031029496     
   13.733477659190022        2.0965308022187350        98.791812557239965     
   13.733251419146994        2.0970041475380041        98.892158848648535     
   13.732677755900434        2.0974630868884470        98.992570925604340     
   13.732485841660511        2.0979281521495348        99.093048808166472     
   13.731828365477636        2.0983914246414499        99.193592516107287     
   13.731324625411899        2.0988564721772960        99.294202068917116     
   13.731082259554588        2.0993221640036506        99.394877485809715     
   13.730469392763560        2.0997896693525409        99.495618785723579     
   13.730142402070340        2.1002516840151704        99.596425987329170     
   13.729739269294306        2.1006984356473795        99.697299109030311     
   13.729532745117032        2.1011719305243219        99.798238168970684     
   13.728892154397375        2.1016153521054926        99.899243185034749     
   13.728550437874498        2.1020931217811922        100.00031417485408     
   13.727779057925835        2.1025496273536488        100.10145115580924     
   13.727578350927409        2.1029191896579351        100.20265414503463     
   13.727116655061463        2.1034399767464302        100.30392315942092     
   13.726792751087853        2.1038917055489308        100.40525821561940     
   13.726403892803507        2.1042974282766944        100.50665933004471     
   13.725869351758284        2.1047263943304850        100.60812651887929     
   13.725488208279948        2.1051827849514435        100.70965979807467     
   13.724867579732431        2.1056274079591755        100.81125918335674     
   13.722562195096179        2.1060052585533140        100.91292469022723     
   13.724288347227255        2.1065495622863577        101.01465633396822     
   13.723596545856195        2.1069557238663488        101.11645412964391     
   13.723124642379032        2.1074039285653305        101.21831809210475     
   13.713229869621644        2.1076031649464628        101.32024823598900     
   13.722486162263575        2.1083013188261051        101.42224457572681     
   13.721902705333438        2.1087499894425683        101.52430712554234     
   13.721534139817978        2.1092636827634510        101.62643589945628     
   13.720733672309173        2.1096269245608359        101.72863091129044     
   13.720589782054050        2.1100885838869616        101.83089217466654     
   13.720043699196872        2.1105298481536545        101.93321970301338     
   13.719349243589880        2.1109498821984740        102.03561350956593     
   13.719202693460170        2.1114158401720777        102.13807360736931     
   13.718974105344797        2.1119697651655502        102.24060000928093     
   13.718653304086454        2.1123847151688175        102.34319272797367     
   13.717870857668206        2.1127818298052210        102.44585177593666     
   13.717489762396848        2.1132343712481889        102.54857716547903     
   13.717058981981753        2.1136392491859728        102.65136890873158     
   13.716516382056835        2.1140619005368673        102.75422701764899     
   13.716085288451101        2.1145597021488380        102.85715150401251     
   13.715527728600822        2.1149017782773951        102.96014237943196     
   13.715178127514328        2.1153476902725088        103.06319965534631     
   13.714752219147243        2.1158576180184072        103.16632334302912     
   13.714323076192072        2.1162883717721295        103.26951345358755     
   13.713856557477195        2.1167170602822432        103.37276999796532     
   13.711778572197638        2.1170400178248054        103.47609298694557     
   13.713001493962413        2.1175752783453201        103.57948243115167     
   13.712431046528561        2.1179899692939830        103.68293834104981     
   13.711970683247639        2.1184339993991950        103.78646072695027     
   13.711635588541023        2.1188732703150768        103.89004959901021     
   13.711020851635974        2.1193080206334725        103.99370496723444     
   13.710569346337683        2.1197427930868793        104.09742684147851     
   13.710074698617209        2.1201428970896585        104.20121523144891     
   13.709819240624261        2.1206094132376836        104.30507014670586     
   13.709211245042068        2.1210351035931723        104.40899159666506     
   13.708743217140633        2.1214557706424348        104.51297959059872     
   13.708414327920151        2.1218768748580916        104.61703413763833     
   13.707943136601275        2.1223019446484379        104.72115524677460     
   13.707268938580242        2.1227226953148390        104.82534292686060     
   13.706839796379617        2.1231482127535619        104.92959718661281     
   13.706270540143203        2.1235497035930977        105.03391803461219     
   13.705925264681774        2.1239927203971214        105.13830547930694     
   13.705294355677724        2.1244100589868582        105.24275952901249     
   13.704877320819454        2.1248349022358743        105.34728019191417     
   13.704408491491780        2.1252538753381680        105.45186747606778     
   13.703698867518639        2.1256473650442573        105.55652138940185     
   13.703175273749226        2.1260584824413509        105.66124193971861     
   13.702905359239622        2.1265122673928141        105.76602913469574     
   13.702506600720525        2.1269020370326710        105.87088298188689     
   13.701792624233173        2.1273202718675375        105.97580348872368     
   13.701492706377088        2.1277678206625903        106.08079066251730     
   13.701081852541090        2.1281842472430501        106.18584451045942     
   13.726523525631649        2.1287427349025916        106.29096503962347     
   13.700243971967486        2.1290152102656652        106.39615225696585     
   13.699267116214603        2.1293928156856610        106.50140616932740     
   13.698796656121537        2.1298343179449124        106.60672678343444     
   13.698394933729430        2.1302318363960766        106.71211410590078     
   13.697718035498440        2.1305869170430967        106.81756814322721     
   13.697447048172471        2.1310584610986072        106.92308890180415     
   13.696984370831323        2.1314854783508070        107.02867638791281     
   13.696511647689245        2.1318929555944939        107.13433060772557     
   13.696312928739934        2.1323067476227471        107.24005156730712     
   13.695267639581573        2.1326879832293706        107.34583927261649     
   13.694986729110365        2.1331205784495171        107.45169372950718     
   13.694485478173698        2.1335274270638362        107.55761494372884     
   13.693908116810853        2.1339323860107906        107.66360292092801     
   13.693627820124485        2.1343392688078917        107.76965766664955     
   13.692985555733193        2.1347450398617491        107.87577918633698     
   13.692303247982609        2.1351446784116335        107.98196748533418     
   13.691454650774416        2.1355383187755925        108.08822256888666     
   13.691353437715918        2.1359154482334834        108.19454444214102     
   13.690839336860012        2.1363557251938126        108.30093311014807     
   13.690567488999990        2.1367653719957507        108.40738857786206     
   13.689840383288869        2.1371658096873736        108.51391085014251     
   13.689287797347259        2.1375689189215858        108.62049993175455     
   13.688864164486199        2.1379760742271321        108.72715582737089     
   13.688269577449574        2.1383265047124498        108.83387854157229     
   13.687870354204826        2.1387813031282032        108.94066807884684     
   13.687410912520297        2.1391483395936044        109.04752444359360     
   13.686676168954092        2.1395114082771558        109.15444764012187     
   13.686360747236947        2.1399796297570366        109.26143767265194     
   13.685520969701608        2.1403624289887726        109.36849454531689     
   13.685355439413009        2.1407610764334253        109.47561826216260     
   13.684559950920827        2.1411335033405372        109.58280882714898     
   13.683707991643097        2.1414626369794774        109.69006624415067     
   13.683663195629995        2.1419627649837980        109.79739051695761     
   13.682934402791613        2.1423286636983154        109.90478164927700     
   13.682553985503825        2.1427390269307298        110.01223964473223     
   13.681849427237465        2.1430803524077859        110.11976450686507     
   13.681428639469862        2.1435080191772098        110.22735623913634     
   13.681008850329464        2.1439230215819203        110.33501484492567     
   13.679885650882225        2.1442676647607555        110.44274032753371     
   13.679564506850458        2.1446463576522348        110.55053269018138     
   13.679505210500231        2.1450733682560466        110.65839193601168     
   13.678826697370535        2.1454614939498415        110.76631806809030     
   13.677771520191092        2.1458346619062367        110.87431108940579     
   13.677654132696645        2.1462479748640044        110.98237100287083     
   13.677172444088717        2.1466465892642055        111.09049781132254     
   13.676387260573298        2.1470039361386601        111.19869151752296     
   13.675779135647721        2.1473925418200897        111.30695212416094     
   13.675418909334040        2.1477799077238982        111.41527963385101     
   13.674784370159504        2.1481691990794105        111.52367404913596     
   13.674311705686359        2.1485084451675149        111.63213537248599     
   13.673875744561871        2.1489043394934324        111.74066360629969     
   13.673574869373008        2.1492961261079033        111.84925875290499     
   13.664197380103772        2.1494809272240505        111.95792081456082     
   13.672319033574679        2.1500773130427269        112.06664979345491     
   13.662832947164226        2.1502338849464930        112.17544569170713     
   13.671290489110390        2.1508521382137085        112.28430851136916     
   13.670711884475748        2.1512380986253614        112.39323825442442     
   13.661436811817866        2.1513938336905896        112.50223492278994     
   13.669259304296510        2.1519980240853052        112.61129851831552     
   13.668811181968575        2.1523823854539663        112.72042904278609     
   13.668155750160166        2.1527634504511752        112.82962649792016     
   13.668028345722984        2.1531505080051945        112.93889088537257     
   13.667464629898447        2.1535303051238901        113.04822220673326     
   13.666841601753212        2.1539077494756111        113.15762046352866     
   13.666410537757780        2.1542897945795656        113.26708565722269     
   13.665847807034710        2.1546919239205353        113.37661778921597     
   13.665252069540911        2.1550355779131039        113.48621686084790     
   13.664728223055501        2.1554097361259617        113.59588287339545     
   13.663986298152972        2.1557798352374702        113.70561582807618     
   13.663558301831854        2.1561820459108589        113.81541572604544     
   13.662968559411338        2.1565234498299479        113.92528256840023     
   13.662288343049404        2.1568637061979929        114.03521635617753     
   13.661882157467199        2.1573095526494299        114.14521709035533     
   13.661155885776957        2.1576308569940172        114.25528477185317     
   13.660684894304774        2.1579955869162015        114.36541940153342     
   13.660386819439683        2.1583672824527871        114.47562098020052     
   13.659477032502425        2.1587304118784369        114.58588950860177     
   13.658775556833147        2.1591577175137577        114.69622498742881     
   13.658574344239810        2.1595282851869340        114.80662741731641     
   13.657767287582422        2.1598264472660786        114.91709679884437     
   13.657476466577041        2.1602713910166695        115.02763313253770     
   13.656845123569584        2.1606411544555075        115.13823641886609     
   13.656330247107677        2.1609875961362826        115.24890665824579     
   13.655850819713123        2.1613721822020766        115.35964385103917     
   13.655253949343743        2.1617488265281053        115.47044799755510     
   13.654614451300091        2.1621092828653570        115.58131909804973     
   13.654066567882218        2.1624725265522655        115.69225715272714     
   13.653417012815448        2.1628350792576962        115.80326216173913     
   13.652804204685879        2.1631940873869144        115.91433412518627     
   13.652324848245282        2.1635723038955854        116.02547304311788     
   13.651825885809291        2.1639269559827028        116.13667891553250     
   13.650892374889610        2.1642930035824191        116.24795174237833     
   13.650430895051770        2.1646085296878614        116.35929152355433     
   13.649773817176959        2.1649598354072261        116.47069825890910     
   13.649401325400010        2.1653345692646968        116.58217194824286     
   13.649101106666091        2.1657352896285138        116.69371259130654     
   13.648115924602315        2.1660542186469534        116.80532018780350     
   13.647898046799014        2.1664573166622909        116.91699473738878     
   13.646990465399595        2.1668015922345454        117.02873623966968     
   13.646532483709199        2.1671715368160385        117.14054469420701     
   13.645924677271731        2.1675069284959254        117.25242010051407     
   13.645311548702194        2.1678232499350916        117.36436245805824     
   13.644688994844758        2.1682082573864045        117.47637176626078     
   13.644237131116213        2.1685877084573342        117.58844802449750     
   13.643585192855308        2.1689627771879789        117.70059123209823     
   13.643148762953320        2.1693422473174300        117.81280138834853     
   13.642433610985794        2.1696728183620104        117.92507849248881     
   13.641823792492632        2.1700027245312561        118.03742254371625     
   13.641298274658231        2.1703752353425223        118.14983354118270     
   13.640768877164861        2.1707207144200837        118.26231148399738     
   13.639998309268606        2.1710705951838412        118.37485637122589     
   13.639332334895375        2.1713370873216902        118.48746820189123     
   13.638959316075464        2.1717613361430823        118.60014697497385     
   13.638190254166963        2.1720967615058022        118.71289268941186     
   13.637606379073400        2.1724425461942198        118.82570534410138     
   13.637181550734514        2.1727839651931973        118.93858493789665     
   13.636583101918815        2.1731991549074348        119.05153146961162     
   13.636258532092967        2.1734811418028737        119.16454493801852     
   13.635330516789796        2.1738431794808832        119.27762534184868     
   13.634869106291205        2.1742313025748681        119.39077267979410     
   13.634087523098591        2.1745204955268225        119.50398695050615     
   13.633503011376487        2.1748863113822670        119.61726815259634     
   13.632655325509067        2.1752426025952354        119.73061628463743     
   13.632373844631967        2.1755873292603849        119.84403134516226     
   13.631721902995265        2.1759144041856007        119.95751333266519     
   13.630921469713629        2.1762550387660413        120.07106224560306     
   13.630760337069633        2.1766443805173354        120.18467808239248     
   13.622903077075183        2.1767941419669592        120.29836084141381     
   13.629262597411858        2.1773050620406935        120.41211052100873     
   13.629725486458502        2.1778319981929979        120.52592711948253     
   13.628198398873534        2.1780230853523106        120.63981063510263     
   13.627480679197680        2.1783541976677516        120.75376106610000     
   13.626840899437683        2.1786898198660078        120.86777841066889     
   13.626627338745438        2.1791039445323124        120.98186266696733     
   13.625966338228890        2.1794425932122667        121.09601383311750     
   13.624964822141692        2.1796830422204807        121.21023190720601     
   13.624519887802773        2.1800168271941058        121.32451688728331     
   13.623632483885350        2.1803519267115492        121.43886877136541     
   13.623166773096189        2.1806904683343693        121.55328755743336     
   13.622419421122796        2.1810322022856230        121.66777324343286     
   13.621952874325014        2.1813743991684205        121.78232582727591     
   13.613123589225236        2.1814754297754764        121.89694530683995     
   13.620510482473406        2.1820217579996570        122.01163167996881     
   13.620211189109206        2.1823583471179546        122.12638494447215     
   13.619255543398156        2.1826976903827737        122.24120509812695     
   13.618729879558149        2.1830690899263892        122.35609213867639     
   13.617990096899430        2.1833975689136889        122.47104606383138     
   13.617610323114627        2.1837848945149836        122.58606687126938     
   13.617310102552603        2.1840999129376311        122.70115455863576     
   13.616372352597319        2.1844480058924107        122.81630912354366     
   13.608629143941382        2.1845410403675749        122.93153056357481     
   13.615940561928062        2.1852451355217370        123.04681887627839     
   13.614515661039299        2.1854373076996709        123.16217405917223     
   13.613907118002649        2.1857666712851600        123.27759610974323     
   13.613332904481780        2.1860960784385521        123.39308502544716     
   13.612628332485311        2.1864268924203865        123.50864080370840     
   13.612117094078886        2.1867550611813682        123.62426344192181     
   13.611453788632952        2.1870826997871702        123.73995293745071     
   13.610851778071023        2.1874090662275552        123.85570928762941     
   13.610185313443717        2.1877374889331711        123.97153248976119     
   13.609410403973751        2.1880562716497636        124.08742254111999     
   13.608582126944960        2.1883810549320040        124.20337943895053     
   13.608159087219672        2.1887065682171012        124.31940318046850     
   13.607457944314925        2.1890290228081435        124.43549376285945     
   13.607771824291339        2.1894701043503928        124.55165118328094     
   13.606359750148478        2.1896778342371599        124.66787543886147     
   13.606046552224260        2.1900922083619148        124.78416652670107     
   13.605352450906294        2.1904046622531683        124.90052444387200     
   13.604376957904231        2.1906472660466845        125.01694918741755     
   13.596121051206071        2.1908232085500141        125.13344075435427     
   13.603158677893751        2.1913250737471102        125.24999914166976     
   13.602469928578337        2.1916109744248287        125.36662434632532     
   13.602114898495657        2.1919187765878845        125.48331636525477     
   13.601226231707246        2.1922729272633976        125.60007519536410     
   13.600734569138854        2.1925921559329695        125.71690083353312     
   13.599689991979423        2.1929019113727466        125.83379327661486     
   13.599306490761462        2.1932271889073172        125.95075252143526     
   13.598853412843543        2.1935454151603437        126.06777856479529     
   13.598312987879989        2.1938480943944740        126.18487140346836     
   13.597679975574772        2.1941647908815103        126.30203103420259     
   13.597048715349352        2.1944798956685094        126.41925745372043     
   13.596443948334141        2.1947938305750174        126.53655065871865     
   13.595828663377501        2.1950952064757967        126.65391064586819     
   13.595143654549974        2.1954252597842765        126.77133741181552     
   13.594467613225067        2.1957263172951116        126.88883095318195     
   13.593780351091446        2.1960387778712165        127.00639126656309     
   13.593354874331343        2.1963661618983341        127.12401834853073     
   13.592576617167358        2.1966798156362830        127.24171219563237     
   13.591900043803705        2.1969905366190172        127.35947280439011     
   13.591413106232896        2.1972929498596918        127.47730017130297     
   13.590695908457379        2.1976149151479603        127.59519429284479     
   13.589829653788607        2.1979237232855935        127.71315516546714     
   13.589150658408279        2.1982313615440150        127.83118278559643     
   13.588335653775969        2.1985382044435422        127.94927714963633     
   13.588097613182070        2.1988585129005265        128.06743825396748     
   13.587469152034901        2.1991682241881914        128.18566609494636     
   13.586827712144570        2.1994716091351019        128.30396066890748     
   13.586291768054869        2.1997867476994193        128.42232197216168     
   13.585451451073112        2.2000932843276284        128.54075000099763     
   13.585062228640959        2.2004019224323099        128.65924475168171     
   13.584168532533221        2.2007075710682340        128.77780622045697     
   13.583464013923486        2.2010136023795379        128.89643440354510     
   13.582938066763536        2.2013214036154038        129.01512929714562     
   13.582331658858132        2.2016260928899012        129.13389089743569     
   13.581550546515233        2.2019296062404252        129.25271920057116     
   13.580928446708061        2.2022368816784854        129.37161420268635     
   13.579543199900900        2.2025461275288691        129.49057589989380     
   13.579647808966278        2.2028443002140432        129.60960428828488     
   13.578961169030459        2.2031472383153257        129.72869936392965     
   13.578247780584794        2.2034494435645757        129.84786112287765     
   13.577466985523019        2.2037758640824756        129.96708956115705     
   13.576944363710089        2.2040530914524314        130.08638467477542     
   13.576157853658954        2.2043827144589612        130.20574645972044     
   13.575485565966378        2.2046859741279219        130.32517491195810     
   13.575174007238665        2.2049582098097882        130.44467002743511     
   13.574406646041856        2.2052567320257284        130.56423180207753     
   13.573686471205257        2.2055582135866048        130.68386023179229     
   13.572829795315725        2.2058535032384352        130.80355531246491     
   13.572256764658594        2.2061523225191468        130.92331703996265     
   13.571622024433637        2.2064518477623838        131.04314541013227     
   13.570962262645153        2.2067497252232871        131.16304041880139     
   13.570365865720364        2.2070505899274591        131.28300206177866     
   13.569608347791327        2.2073417589184205        131.40303033485293     
   13.568788709343854        2.2076381951246611        131.52312523379470     
   13.568425396245518        2.2079386286131819        131.64328675435445     
   13.567840638245183        2.2082348500689664        131.76351489226505     
   13.566982262479337        2.2085935092707754        131.88380964324008     
   13.566325510995197        2.2088233913891471        132.00417100297511     
   13.565516494079871        2.2091157355239628        132.12459896714643     
   13.565017830892391        2.2094150284087855        132.24509353141318     
   13.564329558175908        2.2097084886055196        132.36565469141522     
   13.564188121079283        2.2101237352759742        132.48628244277526     
   13.563281823852478        2.2104059894850692        132.60697678109759     
   13.562295845916477        2.2105854125108548        132.72773770196926     
   13.562238463124777        2.2110041650102330        132.84856520095906     
   13.561026514049590        2.2111715802249519        132.96945927361838     
   13.560225498029428        2.2114624190396897        133.09041991548224     
   13.559793068117186        2.2117550074410528        133.21144712206615     
   13.559045003395127        2.2120464451396655        133.33254088887125     
   13.558253358900780        2.2123334221659210        133.45370121137941     
   13.557622916637555        2.2126257884796243        133.57492808505677     
   13.550390437403463        2.2127535411793096        133.69622150535190     
   13.556491618818127        2.2132059670250737        133.81758146769764     
   13.555627010940063        2.2134957510768980        133.93900796750901     
   13.555760604361469        2.2139611128322274        134.06050100018570     
   13.554254254579904        2.2140721417382085        134.18206056111066     
   13.554245870537819        2.2145391366376015        134.30368664565020     
   13.552777212559242        2.2146453828495671        134.42537924915541     
   13.552930770877424        2.2151199170867573        134.54713836696024     
   13.551582743324101        2.2152232299538590        134.66896399438386     
   13.550914206729743        2.2155101351325772        134.79085612672873     
   13.551034842554571        2.2159784456043772        134.91281475928230     
   13.550276485030755        2.2162610525262578        135.03483988731583     
   13.549661437787099        2.2165449211318613        135.15693150608627     
   13.548894752937290        2.2168267490932969        135.27908961083344     
   13.548302198555879        2.2171118311424194        135.40131419678403     
   13.546635213702851        2.2172344725245874        135.52360525914756     
   13.545876747874621        2.2175161860475257        135.64596279312013     
   13.545166028934274        2.2178016231956246        135.76838679388149     
   13.545573535149661        2.2182370065367656        135.89087725659800     
   13.543723715019507        2.2183631802717163        136.01343417642036     
   13.544068823125821        2.2187966965234924        136.13605754848493     
   13.543229970112671        2.2190899817022625        136.25874736791332     
   13.542812447017038        2.2193590732681980        136.38150362981312     
   13.541396102252726        2.2194974661022293        136.50432632927772     
   13.540704409450191        2.2197788947220571        136.62721546138550     
   13.540746386879057        2.2201965697570838        136.75017102120148     
   13.539908323704202        2.2204735490519707        136.87319300377644     
   13.539284475276927        2.2207527712806381        136.99628140414723     
   13.537857051411384        2.2209026218087735        137.11943621733684     
   13.537602022576737        2.2212046260628555        137.24265743835454     
   13.537239764195188        2.2215854599310934        137.36594506219581     
   13.535865277083818        2.2217568966328365        137.48929908384338     
   13.536086332276115        2.2221390113151065        137.61271949826576     
   13.534920630156718        2.2223270452686115        137.73620630041805     
   13.534364087985642        2.2226858120722293        137.85975948524248     
   13.533534225711387        2.2228856108025292        137.98337904766777     
   13.533289087326292        2.2232692341630558        138.10706498261038     
   13.532557393689327        2.2235153048516807        138.23081728497314     
   13.531613085369282        2.2237238953389737        138.35463594964597     
   13.531169172302452        2.2240631972383218        138.47852097150619     
   13.530403837583281        2.2242826881263316        138.60247234541816     
   13.529731396683889        2.2246140203992621        138.72649006623442     
   13.529019756668131        2.2248860125800469        138.85057412879377     
   13.528273426287077        2.2251579142479803        138.97472452792394     
   13.527630270023861        2.2254313789870843        139.09894125843874     
   13.526751942698002        2.2256522432996788        139.22322431514158     
   13.526183582188994        2.2259252427600784        139.34757369282201     
   13.525574050084540        2.2261946524584779        139.47198938625868     
   13.524827674957587        2.2264651621466029        139.59647139021735     
   13.524092154552807        2.2267863514818704        139.72101969945254     
   13.523410105942336        2.2270569126283868        139.84563430870676     
   13.522870085801296        2.2273302941575803        139.97031521271043     
   13.522068647678250        2.2275750668540391        140.09506240618305     
   13.521139110745219        2.2278338629733425        140.21987588383220     
   13.520599539753995        2.2280730042919723        140.34475564035301     
   13.519600672409757        2.2283340291177511        140.46970167043091     
   13.519373703437923        2.2286045385006226        140.59471396873866     
   13.518540641520369        2.2288688082961081        140.71979252993873     
   13.517738661385980        2.2291317617338935        140.84493734868204     
   13.517096722904542        2.2293966506112790        140.97014841960720     
   13.516293048169963        2.2296789683530314        141.09542573734424     
   13.515562072520208        2.2299437120422696        141.22076929651050     
   13.514890532285358        2.2302041448241781        141.34617909171291     
   13.513857088247688        2.2304570238260406        141.47165511754764     
   13.513527987488448        2.2307070094040906        141.59719736860060     
   13.512709649275717        2.2309904369238733        141.72280583944595     
   13.512011094061108        2.2312475502522693        141.84848052464878     
   13.511316842229281        2.2315186851032012        141.97422141876288     
   13.510549039907206        2.2317784408185357        142.10002851633109     
   13.509972147198871        2.2320029609584653        142.22590181188727     
   13.508917121698371        2.2322956589849658        142.35184129995420     
   13.508577627354068        2.2325172173376102        142.47784697504429     
   13.507845231720026        2.2327742215773561        142.60391883166105     
   13.506697011349129        2.2330716520593414        142.73005686429659     
   13.506003943333189        2.2333297075021696        142.85626106743345     
   13.505522626152958        2.2335408254919495        142.98253143554504     
   13.504566098686549        2.2338459641487298        143.10886796309472     
   13.504168785036722        2.2340490165855744        143.23527064453458     
   13.503372463937325        2.2343455950650348        143.36173947430979     
   13.502880021369444        2.2345893255664446        143.48827444685318     
   13.502239117678114        2.2348617473482415        143.61487555659022     
   13.501477957935256        2.2351196584657305        143.74154279793569     
   13.500247548331531        2.2353641009885092        143.86827616529581     
   13.500143569655295        2.2356353490422802        143.99507565306675     
   13.499488546397094        2.2359236770449566        144.12194125563553     
   13.498649044730266        2.2361737129119423        144.24887296738055     
   13.498148860223214        2.2364268831200076        144.37587078267080     
   13.496836859071236        2.2366641893127994        144.50293469586586     
   13.496757709829895        2.2369274309956340        144.63006470131737     
   13.495120989717377        2.2370157886497699        144.75726079336692     
   13.494612908180647        2.2372578548316846        144.88452296634810     
   13.494226323086057        2.2375649538592550        145.01185121458485     
   13.493072204698331        2.2377397760943523        145.13924553239357     
   13.492443919418184        2.2380150198360509        145.26670591408120     
   13.492235926267131        2.2383785575613060        145.39423235394625     
   13.490911704749625        2.2385073710945469        145.52182484627946     
   13.490762030758990        2.2389133206435963        145.64948338536101     
   13.490072721026131        2.2391607382135117        145.77720796546575     
   13.482230158228594        2.2390879224913247        145.90499858085806     
   13.488544728341758        2.2396528710757333        146.03285522579449     
   13.480609890424965        2.2395764847138904        146.16077789452328     
   13.487022296384932        2.2401415775321158        146.28876658128590     
   13.485918463747117        2.2402442676725260        146.41682128031323     
   13.485756997522266        2.2406498537802650        146.54494198583086     
   13.484185685689354        2.2407658228388927        146.67312869205475     
   13.483918799805783        2.2411163143494144        146.80138139319305     
   13.483705974669173        2.2413880279681480        146.92970008344719     
   13.482670427015556        2.2415095181169113        147.05808475700962     
   13.481657705438414        2.2417382925300404        147.18653540806554     
   13.480996196312523        2.2421061945815048        147.31505203079269     
   13.480250516623293        2.2422206054072205        147.44363461936109     
   13.479644059835708        2.2425022897929376        147.57228316793311     
   13.479312456487742        2.2428321571323129        147.70099767066398     
   13.478357527019815        2.2430653330075869        147.82977812170105     
   13.477670903471525        2.2432777619865125        147.95862451518497     
   13.476973667238875        2.2435177651479465        148.08753684524865     
   13.476363254966337        2.2437906612357432        148.21651510601743     
   13.475586446372210        2.2440315332618130        148.34555929161019     
   13.474682789297926        2.2442082300499115        148.47466939613827     
   13.473745800081206        2.2443973815527261        148.60384541370638     
   13.472660684968130        2.2446402827612992        148.73308733841134     
   13.472342409177299        2.2448389322854623        148.86239516434409     
   13.471101057572172        2.2450522679133869        148.99176888558796     
   13.470579891099517        2.2452872134284396        149.12120849621962     
   13.470061890092049        2.2456144860550999        149.25071399030858     
   13.469058931380191        2.2457686581663783        149.38028536191911     
   13.468560400290139        2.2460317581629976        149.50992260510648     
   13.467783857127177        2.2462015547360861        149.63962571392136     
   13.467046079778154        2.2464976090855129        149.76939468240630     
   13.466625213993817        2.2468295711682478        149.89922950459859     
   13.465306482510075        2.2469085479507780        150.02913017452838     
   13.464875736390317        2.2472769184418788        150.15909668621961     
   13.464453875049353        2.2475048856015332        150.28912903368973     
   13.462776372155517        2.2476987399461010        150.41922721094974     
   13.462808767686562        2.2479887542712311        150.54939121200491     
   13.462463425946828        2.2483038902567123        150.67962103085364     
   13.460937117679666        2.2483138710466704        150.80991666148864     
   13.460262959369615        2.2485955441275003        150.94027809789645     
   13.459878972626633        2.2488991523627599        151.07070533405738     
   13.458697922483106        2.2490632195366334        151.20119836394596     
   13.458166852829375        2.2492927507867431        151.33175718153026     
   13.457980123402930        2.2496404654220332        151.46238178077311     
   13.456113084486578        2.2497791755135244        151.59307215563123     
   13.456157648110660        2.2500347984683939        151.72382830005520     
   13.454750494691940        2.2502397901744366        151.85465020799023     
   13.454660779481090        2.2504940422237252        151.98553787337579     
   13.453740590714146        2.2507260474258057        152.11649129014572     
   13.452770099875989        2.2509780352251130        152.24751045222763     
   13.452714023302837        2.2512504845005696        152.37859535354448     
   13.451377544781135        2.2513438204418534        152.50974598801270     
   13.451207287160180        2.2517077076419909        152.64096234954457     
   13.450389460053344        2.2518988487292289        152.77224443204594     
   13.449217100121277        2.2520397311869185        152.90359222941748     
   13.448394519075929        2.2522341942450987        153.03500573555425     
   13.448013244787219        2.2525604458471222        153.16648494434685     
   13.447056449712516        2.2528293414116476        153.29802984967964     
   13.446494226653709        2.2530085671611335        153.42964044543254     
   13.445652476472961        2.2532112546174465        153.56131672548020     
   13.445256013135191        2.2535608814764889        153.69305868369173     
   13.444233219672428        2.2536595668289254        153.82486631393149     
   13.443034392808515        2.2539304106459506        153.95673961005878     
   13.442678042061146        2.2540890883859670        154.08867856592775     
   13.441910276698520        2.2543149756213015        154.22068317538859     
   13.441071646573574        2.2545566723361508        154.35275343228466     
   13.440365890263408        2.2547596060202366        154.48488933045664     
   13.439735426535691        2.2549753809559627        154.61709086373827     
   13.438751228243561        2.2551591758075800        154.74935802596090     
   13.437694167603079        2.2554189193216665        154.88169081094929     
   13.437302175177543        2.2556325329047406        155.01408921252363     
   13.436751930812646        2.2558699874337047        155.14655322450122     
   13.436134767601526        2.2561174604682801        155.27908284069241     
   13.430831573083646        2.2562367188201660        155.41167805490485     
   13.434262022028900        2.2565218376200034        155.54433886094054     
   13.433596215115099        2.2566921689697392        155.67706525259794     
   13.432780455904156        2.2569508772321658        155.80985722367055     
   13.432195334627574        2.2571857651009903        155.94271476794711     
   13.431657350302558        2.2574555069030091        156.07563787921268     
   13.430961348342686        2.2577339894312050        156.20862655124776     
   13.429760803657958        2.2578043137724779        156.34168077782880     
   13.429230918945310        2.2581071594341440        156.47480055272734     
   13.422498281435097        2.2582145046717694        156.60798586971242     
   13.427382061156578        2.2584241028466883        156.74123672254677     
   13.427376319126736        2.2588276770708191        156.87455310499021     
   13.426727076419684        2.2590339869015028        157.00793501079835     
   13.425346547053985        2.2591232992564350        157.14138243372295     
   13.425024446855909        2.2593459366593156        157.27489536751125     
   13.424010185956774        2.2595524809681073        157.40847380590705     
   13.423257540770438        2.2597693341152820        157.54211774264999     
   13.422277619976475        2.2599793154966594        157.67582717147604     
   13.416234297346127        2.2601361495495156        157.80960208611742     
   13.421188124943026        2.2604763825558476        157.94344248030214     
   13.414385443149870        2.2605086244752282        158.07734834775394     
   13.419569029034127        2.2608984729806236        158.21131968219478     
   13.418623548919376        2.2610678033883347        158.34535647734123     
   13.417983456714904        2.2613138439323741        158.47945872690698     
   13.417231772464469        2.2616105517814109        158.61362642460099     
   13.416088079512866        2.2617836204193518        158.74785956413010     
   13.415522146049453        2.2619072784617060        158.88215813919737     
   13.415003861432048        2.2621243068703802        159.01652214350119     
   13.414086113649432        2.2623290826140643        159.15095157073787     
   13.412814432519642        2.2625428585509386        159.28544641459985     
   13.412103792274564        2.2627473683224379        159.42000666877576     
   13.411205883010775        2.2629575879413513        159.55463232695132     
   13.411134742256742        2.2631613634709633        159.68932338280848     
   13.410271443105009        2.2633744208152864        159.82407983002619     
   13.409243284383564        2.2635680508658558        159.95890166228048     
   13.408925958537701        2.2638399192402829        160.09378887324397     
   13.408022024746241        2.2640228523084684        160.22874145658554     
   13.407022173580195        2.2641902321010163        160.36375940597179     
   13.406416313334926        2.2644013600095705        160.49884271506536     
   13.405168617140868        2.2646072121378809        160.63399137752600     
   13.404913402414365        2.2648135599448476        160.76920538701143     
   13.403888633666776        2.2649657038275781        160.90448473717493     
   13.403340334176598        2.2652229243335147        161.03982942166786     
   13.402583360333121        2.2654072583584925        161.17523943413744     
   13.394683703754676        2.2654557009390959        161.31071476822962     
   13.401325427785554        2.2658369232293696        161.44625541758612     
   13.400222066536800        2.2659932700398882        161.58186137584590     
   13.399739009836924        2.2662451211463588        161.71753263664652     
   13.398515965980346        2.2664115823621995        161.85326919362043     
   13.398014718985621        2.2666330758889273        161.98907104039972     
   13.397316925015103        2.2668531083092023        162.12493817061224     
   13.396681857503248        2.2670754339181145        162.26087057788322     
   13.395944714162253        2.2672732730986467        162.39686825583561     
   13.395065891404791        2.2674616394816662        162.53293119809018     
   13.394365692087005        2.2676630130556994        162.66905939826424     
   13.393469798728926        2.2678642907606954        162.80525284997290     
   13.392783727291235        2.2680681408610939        162.94151154682879     
   13.391928694230169        2.2682641144799618        163.07783548244188     
   13.391259027556892        2.2684705171368886        163.21422465041977     
   13.390431178888484        2.2686724074619549        163.35067904436812     
   13.389788765842326        2.2688860417848180        163.48719865788888     
   13.388967360116959        2.2690752659237599        163.62378348458333     
   13.388148224024976        2.2692816324064937        163.76043351804896     
   13.387378730632113        2.2694794493202761        163.89714875188119     
   13.386575487488459        2.2696769357531368        164.03392917967361     
   13.385871344958227        2.2698738028178198        164.17077479501765     
   13.384731989448140        2.2699663608521936        164.30768559150133     
   13.384321852605797        2.2702673918079372        164.44466156271281     
   13.383331216524025        2.2704582879999990        164.58170270223573     
   13.382815176462382        2.2706330770903937        164.71880900365190     
   13.381911336551243        2.2708201118129292        164.85598046054278     
   13.381428713028841        2.2710496110696394        164.99321706648561     
   13.380385797146293        2.2712401252283443        165.13051881505709     
   13.379457222228005        2.2713808752580014        165.26788569983069     
   13.378840852087556        2.2716293693280316        165.40531771437887     
   13.378242878443137        2.2718262761831762        165.54281485227168     
   13.377145137847370        2.2719445657202093        165.68037710707702     
   13.376329953893922        2.2721328864120078        165.81800447236103     
   13.375879324761355        2.2724043283525805        165.95569694168836     
   13.368894496217068        2.2724518992332881        166.09345450862102     
   13.374324796357461        2.2727875106230262        166.23127716671976     
   13.371929560838000        2.2728562905773937        166.36916490954366     
   13.372705659669800        2.2731713621917677        166.50711773064933     
   13.371954099134941        2.2733618544087228        166.64513562359184     
   13.371261504096742        2.2735589325900647        166.78321858192538     
   13.370451822555854        2.2737462207821904        166.92136659920078     
   13.369609208441197        2.2739306064098876        167.05957966896915     
   13.368844631254186        2.2741236557294746        167.19785778477774     
   13.368134921237338        2.2743063234998253        167.33620094017479     
   13.367367179259531        2.2744940720716880        167.47460912870386     
   13.366482806632334        2.2746829734527907        167.61308234390964     
   13.365764278900960        2.2748821674804276        167.75162057933420     
   13.364706180954329        2.2750543445902034        167.89022382851766     
   13.364269265393002        2.2752496045009338        168.02889208499906     
   13.363448395650011        2.2754477853799688        168.16762534231620     
   13.362447532778418        2.2756281455872505        168.30642359400488     
   13.361952687908573        2.2758253780074313        168.44528683360002     
   13.360851260037611        2.2759219035100520        168.58421505463483     
   13.360201560711753        2.2761969985578423        168.72320825064136     
   13.359573227154906        2.2763880854581702        168.86226641514943     
   13.358747475515145        2.2765448950600478        169.00138954168850     
   13.358036590343037        2.2767640896481578        169.14057762378746     
   13.356753609171198        2.2769350999622611        169.27983065497159     
   13.356404291582924        2.2771370069952508        169.41914862876703     
   13.348534950881019        2.2771428050367790        169.55853153869754     
   13.354858946646052        2.2774903509502895        169.69797937828616     
   13.354252461710919        2.2776712121510472        169.83749214105435     
   13.353320019740194        2.2778645927863228        169.97706982052279     
   13.352573275779951        2.2780516330200284        170.11671241021105     
   13.351810146529937        2.2782222142904325        170.25641990363727     
   13.350965027857466        2.2784038947391534        170.39619229431850     
   13.350239518416441        2.2785849348571268        170.53602957577124     
   13.344418714186181        2.2786515456745180        170.67593174151014     
   13.348537905940006        2.2789472364658097        170.81589878504943     
   13.347757376648842        2.2791292144868538        170.95593069990198     
   13.346799733079475        2.2792787587924237        171.09602747958019     
   13.346204040077126        2.2794928566594925        171.23618911759476     
   13.339435892671471        2.2794890101182674        171.37641560745607     
   13.344669904012179        2.2798547579782724        171.51670694267364     
   13.343735942343235        2.2799840529228481        171.65706311675461     
   13.343252138354925        2.2802186069613515        171.79748412320777     
   13.342003035198028        2.2803334278056742        171.93796995553924     
   13.341471985779371        2.2805776496349863        172.07852060725489     
   13.340380350136599        2.2806843165707957        172.21913607185942     
   13.339708797533671        2.2808874990123238        172.35981634285741     
   13.339237804910582        2.2811185979171946        172.50056141375183     
   13.338413159570932        2.2812725330000045        172.64137127804571     
   13.337443989180475        2.2814673099075420        172.78224592924121     
   13.336980301583411        2.2816594032816995        172.92318536083880     
   13.336189264144865        2.2818372643768901        173.06418956633996     
   13.335287733168212        2.2820107922335269        173.20525853924380     
   13.334393858161761        2.2821640170547912        173.34639227305036     
   13.333371304576762        2.2823505508600959        173.48759076125776     
   13.332977613241782        2.2825340777351526        173.62885399736408     
   13.332231598759099        2.2827079156296959        173.77018197486711     
   13.331525516141088        2.2828817689721812        173.91157468726314     
   13.330461493424702        2.2830017744488349        174.05303212804964     
   13.329633535660069        2.2831764235543717        174.19455429072121     
   13.329116487989054        2.2834091333271442        174.33614116877393     
   13.328025864823871        2.2835275224197638        174.47779275570269     
   13.327631598315509        2.2837836876958919        174.61950904500142     
   13.320109041869992        2.2837270228361830        174.76129003016464     
   13.325987737579206        2.2840950633847332        174.90313570468501     
   13.325243866950453        2.2843021961437366        175.04504606205705     
   13.324376519121834        2.2844769895060386        175.18702109577222     
   13.323583211455263        2.2846532400793969        175.32906079932394     
   13.322743970547569        2.2848244304161840        175.47116516620318     
   13.316199142171167        2.2848293956409980        175.61333418990267     
   13.321074026333690        2.2851087536417318        175.75556786391329     
   13.320441547853603        2.2852671637721107        175.89786618172641     
   13.319429953177762        2.2854481677964871        176.04022913683269     
   13.318720977003453        2.2855990411656184        176.18265672272261     
   13.317818530362301        2.2857586877288716        176.32514893288644     
   13.317128578905278        2.2859351213944099        176.46770576081477     
   13.316268453268119        2.2861099803644755        176.61032719999741     
   13.315419429566397        2.2862712965140770        176.75301324392399     
   13.314644561188539        2.2864623512317706        176.89576388608447     
   13.313777462029059        2.2866065199895900        177.03857911996727     
   13.313028165292284        2.2867743333467243        177.18145893906291     
   13.312292967150405        2.2869440191692774        177.32440333686009     
   13.311693298302828        2.2871664045582074        177.46741230684799     
   13.310692748248352        2.2872777119868770        177.61048584251563     
   13.309997038511373        2.2874711371664516        177.75362393735179     
   13.309049218689744        2.2876095306263733        177.89682658484540     
   13.308247262337540        2.2877765778991774        178.04009377848655     
   13.307489629663893        2.2879438578020830        178.18342551176244     
   13.306946658774553        2.2881634361972210        178.32682177816318     
   13.306069609094257        2.2883378053467283        178.47028257117714     
   13.305457555550371        2.2884937255026259        178.61380788429346     
   13.304604158954383        2.2886603585811791        178.75739771100129     
   13.303649102636326        2.2888228777320383        178.90105204478991     
   13.302846731176155        2.2889883563317133        179.04477087914788     
   13.301982535000430        2.2891423495366778        179.18855420756572     
   13.301306018380862        2.2893095269931636        179.33240202353201     
   13.300640767108444        2.2894863186968513        179.47631432053640     
   13.299720504574477        2.2896382878169050        179.62029109206861     
   13.298982322935844        2.2898136664357938        179.76433233161939     
   13.298275112903807        2.2899764764812103        179.90843803267765     
   13.297123452261138        2.2901126813649548        180.05260818873469     
   13.296402854529873        2.2902995159494650        180.19684279328087     
   13.295800970764411        2.2904451328035655        180.34114183980631     
   13.295100576890114        2.2906343805320351        180.48550532180295     
   13.294067199354274        2.2907610165671057        180.62993323276177     
   13.293194472771425        2.2909027079996771        180.77442556617436     
   13.292789545164087        2.2911245541086349        180.91898231553279     
   13.291751713863421        2.2912467277379012        181.06360347432860     
   13.290900896667488        2.2913684961006355        181.20828903605531     
   13.290013104595223        2.2915623358806743        181.35303899420506     
   13.289248352288713        2.2916882885299188        181.49785334227138     
   13.288598167607885        2.2918862909316084        181.64273207374822     
   13.287680449102870        2.2920422869817845        181.78767518212905     
   13.287315155738437        2.2922705057454045        181.93268266090885     
   13.286465054565918        2.2924266486132194        182.07775450358221     
   13.285640491026536        2.2925833761299699        182.22289070364366     
   13.284555173683612        2.2926791159138542        182.36809125458996     
   13.284006029557746        2.2928993968175266        182.51335614991675     
   13.283463164651298        2.2930600314601457        182.65868538312077     
   13.282554248402436        2.2932163684833191        182.80407894769928     
   13.275436091060326        2.2931800110330416        182.94953683714996     
   13.280551491011563        2.2934698965091775        183.09505904497112     
   13.279855900293670        2.2935960999638429        183.24064556466118     
   13.278792572127056        2.2937462651846832        183.38629638971935     
   13.278251348771674        2.2939470920632963        183.53201151364547     
   13.277326007024964        2.2940659864193393        183.67779092993987     
   13.276831232598481        2.2943098854839756        183.82363463210407     
   13.275776648905481        2.2943764899350008        183.96954261363874     
   13.275038239024125        2.2945234010694509        184.11551486804686     
   13.274150068851345        2.2946850686535134        184.26155138883075     
   13.273558698258766        2.2948410970648716        184.40765216949387     
   13.272495888585969        2.2949825143555502        184.55381720354097     
   13.271970483382800        2.2951499356435456        184.70004648447616     
   13.270910522470869        2.2952871908518095        184.84634000580516     
   13.270205254099883        2.2954601701759332        184.99269776103375     
   13.269375370651117        2.2955923637046776        185.13911974366931     
   13.268651643269688        2.2957678715063139        185.28560594721918     
   13.267593994387383        2.2958943418446491        185.43215636519187     
   13.267035389393463        2.2960842340081897        185.57877099109615     
   13.266174269271684        2.2962278382472840        185.72544981844214     
   13.265372861645544        2.2963519983083445        185.87219284073981     
   13.264717533241390        2.2965369377904472        186.01900005150125     
   13.263764120083449        2.2966539458905846        186.16587144423889     
   13.263027482572939        2.2968361450214867        186.31280701246462     
   13.262350091015588        2.2970178176204454        186.45980674969260     
   13.261572074634850        2.2971919735906021        186.60687064943849     
   13.260785314560920        2.2973506083250395        186.75399870521622     
   13.260089065971753        2.2975109597559742        186.90119091054328     
   13.259180433042172        2.2976040336495798        187.04844725893585     
   13.258481143370007        2.2978291322495039        187.19576774391311     
   13.257487202227074        2.2978994690574082        187.34315235899319     
   13.256689297829354        2.2980467160410520        187.49060109769644     
   13.255778670680103        2.2981912407033445        187.63811395354367     
   13.254840195353246        2.2983375842115987        187.78569092005665     
   13.254421167596799        2.2984897036797047        187.93333199075738     
   13.253459898453174        2.2986381237647073        188.08103715917042     
   13.252649251971977        2.2987819800851343        188.22880641881949     
   13.251856438816933        2.2989315140241975        188.37663976323117     
   13.250960864254241        2.2990763103119076        188.52453718593068     
   13.250733960678092        2.2993283875963155        188.67249868044667     
   13.249493557932013        2.2993719903675256        188.82052424030712     
   13.249009834263825        2.2996188521049610        188.96861385904194     
   13.248370844117478        2.2997661223508850        189.11676753018193     
   13.246768270010426        2.2997564618307096        189.26498524725767     
   13.245888481892171        2.2999763006395231        189.41326700380293     
   13.245414970580725        2.3000760835374296        189.56161279335129     
   13.244301519638618        2.3002658208325468        189.71002260943703     
   13.244278633144804        2.3004864830977918        189.85849644559624     
   13.242804151787183        2.3004857505035372        190.00703429536651     
   13.242231890971482        2.3006459958155832        190.15563615228578     
   13.241421173923030        2.3007900704155562        190.30430200989252     
   13.240523906541753        2.3009214792366195        190.45303186172831     
   13.239464494663558        2.3010680316847560        190.60182570133338     
   13.238940253887412        2.3012117545289912        190.75068352225162     
   13.238118030958395        2.3013559165665676        190.89960531802555     
   13.237284576726777        2.3014987768194315        191.04859108220128     
   13.236641343922281        2.3016439123286063        191.19764080832456     
   13.235862603183483        2.3017869747393851        191.34675448994264     
   13.234918855185370        2.3019326943572578        191.49593212060429     
   13.228248468996256        2.3019415749064809        191.64517369385885     
   13.233295735594870        2.3021977189191478        191.79447920325788     
   13.232255242169881        2.3023328328986992        191.94384864235280     
   13.231759463977712        2.3024755638875534        192.09328200469810     
   13.230849453421484        2.3026141019361313        192.24277928384768     
   13.230431396211506        2.3028555364881416        192.39234047335779     
   13.229258886225791        2.3028720539869476        192.54196556678568     
   13.228445325547375        2.3030297791059877        192.69165455768936     
   13.227644754062847        2.3031660562709182        192.84140743962928     
   13.226808208993328        2.3033034538236801        192.99122420616678     
   13.226596396053091        2.3035873319198608        193.14110485086331     
   13.224887708456196        2.3035736682501460        193.29104936728334     
   13.224343747194050        2.3037148444747322        193.44105774899143     
   13.223520966410245        2.3038476901625411        193.59112998955419     
   13.222749449762972        2.3039882308730877        193.74126608253903     
   13.221931210795326        2.3041220734427856        193.89146602151573     
   13.221115726250618        2.3042584322619644        194.04172980005384     
   13.220372588202757        2.3043932723437317        194.19205741172598     
   13.220314992781166        2.3046943365022652        194.34244885010486     
   13.218647674197973        2.3046616130713349        194.49290410876543     
   13.217864281951345        2.3047970799206263        194.64342318128323     
   13.217698726994861        2.3050989846921333        194.79400606123602     
   13.216947519512349        2.3052330089747892        194.94465274220207     
   13.216035605296311        2.3053671012058752        195.09536321776167     
   13.214699996841127        2.3053321518849907        195.24613748149710     
   13.213760744213277        2.3054551322032988        195.39697552699147     
   13.213629236480340        2.3057699865322130        195.54787734782866     
   13.212205044224190        2.3057328691973962        195.69884293759520     
   13.211331201649722        2.3058642777720770        195.84987228987742     
   13.211270064872197        2.3061723788203325        196.00096539826598     
   13.209655231545609        2.3061292828245459        196.15212225635054     
   13.209617760121404        2.3064403179318558        196.30334285772295     
   13.208093566964543        2.3063909694635498        196.45462719597666     
   13.208080046287973        2.3067075582446135        196.60597526470679     
   13.206539714012374        2.3066592613608012        196.75738705750985     
   13.202222790012250        2.3067150773271252        196.90886256798311     
   13.205070859261925        2.3069253624104595        197.06040178972702     
   13.204693790393483        2.3072086142777684        197.21200471634222     
   13.203900047925012        2.3073432739132711        197.36367134143143     
   13.202500991949178        2.3073218284981154        197.51540165859845     
   13.201731777582504        2.3074539593632557        197.66719566144974     
   13.200936649707931        2.3075866332953927        197.81905334359180     
   13.200122095272727        2.3077473889811948        197.97097469863388     
   13.199278743904335        2.3078522710381564        198.12295972018651     
   13.198676660529330        2.3080115577184035        198.27500840186173     
   13.197787505198827        2.3081174574395398        198.42712073727313     
   13.196400072096122        2.3081251716487863        198.57929672003579     
   13.196191026763696        2.3084053740454591        198.73153634376746     
   13.195372439239978        2.3085354675896022        198.88383960208563     
   13.194507440477429        2.3086533429646625        199.03620648861101     
   13.193864587607642        2.3087869011743480        199.18863699696576     
   13.192339943498906        2.3087356605213469        199.34113112077225     
   13.191937527915693        2.3090533140972371        199.49368885365647     
   13.191001660111811        2.3091030318167491        199.64631018924484     
   13.190247508515929        2.3092321094703854        199.79899512116648     
   13.189811015190905        2.3094408796508961        199.95174364305055     
   13.188971853845672        2.3095698820800568        200.10455574852890     
   13.188357790275459        2.3097292609003497        200.25743143123583     
   13.187352073870597        2.3098264495312830        200.41037068480594     
   13.186901842827451        2.3100165628421281        200.56337350287646     
   13.184246188696513        2.3100482564750555        200.71643987908561     
   13.184496584689809        2.3100739009371578        200.86956980707359     
   13.183801930967606        2.3102509195720944        201.02276328048353     
   13.182834819708278        2.3103239729086495        201.17602029295813     
   13.182537087662119        2.3105888321006489        201.32934083814314     
   13.180981634937908        2.3105547938640338        201.48272490968614     
   13.180295106271998        2.3106666976686556        201.63617250123630     
   13.179430020708743        2.3107844700948363        201.78968360644416     
   13.178625157877567        2.3109159266803414        201.94325821896200     
   13.178507551031348        2.3112116793915658        202.09689633244446     
   13.177051636588661        2.3111530183204909        202.25059794054755     
   13.176186521475316        2.3112704123642920        202.40436303692908     
   13.175311751606824        2.3113875233807746        202.55819161524889     
   13.174654332029935        2.3114919448628082        202.71208366916881     
   13.173597918693291        2.3116142073868176        202.86603919235179     
   13.173343061292083        2.3118553839229348        203.02005817846282     
   13.172477878217968        2.3119779982518396        203.17414062116885     
   13.165456045928085        2.3119638950231893        203.32828651413871     
   13.171397614546178        2.3123778935475556        203.48249585104307     
   13.170178058060124        2.3123475453297617        203.63676862555394     
   13.168917059358337        2.3124766853081380        203.79110483134627     
   13.168689147336208        2.3127140677114855        203.94550446209581     
   13.167587552525287        2.3127067812654714        204.09996751148043     
   13.166835326053638        2.3128230691894389        204.25449397318005     
   13.166596968889234        2.3130852663521004        204.40908384087587     
   13.165274148307363        2.3130531323103773        204.56373710825221     
   13.164289153846310        2.3131714282006643        204.71845376899404     
   13.163494907127648        2.3132851889600805        204.87323381678937     
   13.162656367232998        2.3134030446485325        205.02807724532670     
   13.161828024433611        2.3135168221904960        205.18298404829685     
   13.161144426475889        2.3136947385300775        205.33795421939325     
   13.160365418829194        2.3137849274792952        205.49298775231119     
   13.159522953742865        2.3138968018130743        205.64808464074687     
   13.158542180857529        2.3139759984763191        205.80324487839931     
   13.157811513524377        2.3141247798491267        205.95846845896932     
   13.156893555232493        2.3142362721777903        206.11375537615919     
   13.155264314993335        2.3143335128650362        206.26910562367360     
   13.155121768055571        2.3144342557884228        206.42451919521940     
   13.154322677278497        2.3145428503650525        206.57999608450382     
   13.153710688461324        2.3147019772353872        206.73553628523871     
   13.153117637519872        2.3148214484187286        206.89113979113512     
   13.151909345638686        2.3148751104145200        207.04680659590798     
   13.145086022613437        2.3148530916123264        207.20253669327374     
   13.150094879168563        2.3150958040199399        207.35833007695010     
   13.149462218904702        2.3152084939264239        207.51418674065727     
   13.148576608524152        2.3153193724072372        207.67010667811775     
   13.147671743421277        2.3154358584686867        207.82608988305560     
   13.146705347100427        2.3155460705679203        207.98213634919620     
   13.145604990575343        2.3156546519873085        208.13824607026942     
   13.145423336749399        2.3159286839688167        208.29441904000433     
   13.144723609144018        2.3160640393288743        208.45065525213269     
   13.143939402136539        2.3161778182119424        208.60695470038920     
   13.143057897970980        2.3162862653585012        208.76331737851024     
   13.141740266105845        2.3162056194853031        208.91974328023375     
   13.140862805069858        2.3163106978839489        209.07623239929976     
   13.140943344453612        2.3166099130165834        209.23278472945123     
   13.139875696565596        2.3166532562588258        209.38940026443149     
   13.139405798532644        2.3168873854896841        209.54607899798751     
   13.138511230081676        2.3169269831117045        209.70282092386776     
   13.137547192894242        2.3170113742332759        209.85962603582215     
   13.136748843091219        2.3171071255451543        210.01649432760399     
   13.136100539154615        2.3172944752597773        210.17342579296684     
   13.135016078581637        2.3173318672342225        210.33042042566791     
   13.134211963857176        2.3174912341025697        210.48747821946608     
   13.133176145823487        2.3175828260288633        210.64459916812157     
   13.132349440831932        2.3177451845394250        210.80178326539712     
   13.131714797119210        2.3178636187945716        210.95903050505876     
   13.130777565294883        2.3178412731514655        211.11634088087220     
   13.130013695769396        2.3179520473292925        211.27371438660742     
   13.129508824980460        2.3181280142504121        211.43115101603507     
   13.128589735971442        2.3182336862785169        211.58865076292852     
   13.121357105663568        2.3181953815970524        211.74621362106328     
   13.126850404413663        2.3184373587711251        211.90383958421685     
   13.126190055294444        2.3185398615009256        212.06152864616877     
   13.125263712958958        2.3187489417310978        212.21928080070131     
   13.124406063411728        2.3187430695187712        212.37709604159684     
   13.123511125590657        2.3188463604790059        212.53497436264311     
   13.122827193175837        2.3190768775022423        212.69291575762728     
   13.121861396308022        2.3190537537166116        212.85092022033962     
   13.121257797297497        2.3192880561735500        213.00898774457264     
   13.119880136963436        2.3193773093464309        213.16711832412116     
   13.119454614075275        2.3193656857965421        213.32531195278102     
   13.118889165692272        2.3195337925276993        213.48356862435227     
   13.117690518523133        2.3196964669711342        213.64188833263438     
   13.116720666806184        2.3196716607798953        213.80027107143169     
   13.116085703227371        2.3197819143161200        213.95871683454891     
   13.115337861444331        2.3198877386335264        214.11722561579373     
   13.114930896401084        2.3201591200126179        214.27579740897525     
   13.113356792921076        2.3200926680316400        214.43443220790604     
   13.112914722996143        2.3202059176131384        214.59313000639969     
   13.112092051552970        2.3203128090307876        214.75189079827217     
   13.111307043681002        2.3204197173041816        214.91071457734182     
   13.111179522289293        2.3207437546173542        215.06960133742911     
   13.109449316418409        2.3206295154287448        215.22855107235733     
   13.109659765313530        2.3209534922885338        215.38756377595101     
   13.108040448991018        2.3208475316202439        215.54663944203662     
   13.107240430032613        2.3210830320505234        215.70577806444447     
   13.106433933620508        2.3210605648845064        215.86497963700543     
   13.105747650879628        2.3212179383873890        216.02424415355401     
   13.104925892747518        2.3213924003891586        216.18357160792468     
   13.104035523003928        2.3214409404699889        216.34296199395698     
   13.103335958153847        2.3215229531252612        216.50241530549059     
   13.102478600728466        2.3217162509059994        216.66193153636826     
   13.102101865115191        2.3218303637352968        216.82151068043450     
   13.101313071063176        2.3219408700049882        216.98115273153707     
   13.099828942141750        2.3218686512261111        217.14085768352459     
   13.098920856994997        2.3219597692357987        217.30062553024840     
   13.098415904599035        2.3221764822876105        217.46045626556293     
   13.096831824445422        2.3220258887354808        217.62034988332368     
   13.096737046666336        2.3223083751321858        217.78030637738934     
   13.093265954394287        2.3224510703066090        217.94032574162034     
   13.095541211094318        2.3226195728856784        218.10040796987866     
   13.094389810428781        2.3227645973485429        218.26055305602978     
   13.093590190778546        2.3227474767628191        218.42076099394106     
   13.092559567010882        2.3227738057210456        218.58103177748220     
   13.091897331554071        2.3230103233106738        218.74136540052484     
   13.091310396773459        2.3230918339649911        218.90176185694276     
   13.090726792190164        2.3232380307822251        219.06222114061251     
   13.089622262060622        2.3232881758607258        219.22274324541218     
   13.088980694670761        2.3234164811346254        219.38332816522342     
   13.088252029080808        2.3235414619414301        219.54397589392934     
   13.087070959500071        2.3235848973959166        219.70468642541445     
   13.086418889034986        2.3236876250525182        219.86545975356756     
   13.085049830152348        2.3236712768481622        220.02629587227796     
   13.084651832027616        2.3238488989944255        220.18719477543851     
   13.079228837121979        2.3238838837815208        220.34815645694349     
   13.083229075921684        2.3240836038461445        220.50918091068971     
   13.082233402988649        2.3241777917169335        220.67026813057660     
   13.081483140407768        2.3242727607826525        220.83141811050550     
   13.080881215370301        2.3243823931827885        220.99263084438022     
   13.080146974473054        2.3245092926449242        221.15390632610709     
   13.078559836202485        2.3244413842546860        221.31524454959418     
   13.078031778173754        2.3246233629370363        221.47664550875282     
   13.077618002793990        2.3247845685330768        221.63810919749514     
   13.076543777269420        2.3248157110634602        221.79963560973749     
   13.075725881443184        2.3249289575709544        221.96122473939730     
   13.074879822827752        2.3250074861268151        222.12287658039429     
   13.072505991034564        2.3250122274893950        222.28459112665098     
   13.073042679649514        2.3251297353733786        222.44636837209225     
   13.072712864779779        2.3252870702069699        222.60820831064498     
   13.071292289105013        2.3253090808680601        222.77011093623858     
   13.070732216671528        2.3254829154619343        222.93207624280441     
   13.069662317812529        2.3254875575959342        223.09410422427749     
   13.068790347159048        2.3255780073685703        223.25619487459306     
   13.068148296663265        2.3258379941844338        223.41834818769033     
   13.067678758465958        2.3258854375050944        223.58056415751079     
   13.066365563081856        2.3258750167493445        223.74284277799714     
   13.065661597163359        2.3260656649088767        223.90518404309563     
   13.065003179210938        2.3261412625379565        224.06758794675446     
   13.064588906812006        2.3262339261451142        224.23005448292423     
   13.062811714936926        2.3263087657499351        224.39258364555718     
   13.062604873377387        2.3264173905201924        224.55517542860926     
   13.061474409169008        2.3264325933302361        224.71782982603744     
   13.060905631572652        2.3266041721289468        224.88054683180195     
   13.060241002386384        2.3266960433158239        225.04332643986564     
   13.059147183491200        2.3267835066955085        225.20616864419273     
   13.057765110547393        2.3268471765829761        225.36907343875018     
   13.057492650639029        2.3268946797566663        225.53204081750729     
   13.056830039225249        2.3270567532290460        225.69507077443700     
   13.056012188730385        2.3271489349961638        225.85816330351238     
   13.055309699718698        2.3272504720899856        226.02131839871089     
   13.054431164433803        2.3273404232348391        226.18453605401069     
   13.053597535056008        2.3274206471158689        226.34781626339361     
   13.052342914124381        2.3275097277261767        226.51115902084371     
   13.052162792335524        2.3276239597608916        226.67456432034695     
   13.050210633432025        2.3274279124203905        226.83803215589165     
   13.050327772606570        2.3277905036864937        227.00156252146934     
   13.044824003917633        2.3277994699654245        227.16515541107279     
   13.048850879574653        2.3279910844208329        227.32881081869826     
   13.047889307902379        2.3280546726554077        227.49252873834328     
   13.047173875301192        2.3281432377398099        227.65630916400940     
   13.046042470045263        2.3281507184092716        227.82015208969878     
   13.045816492742084        2.3283431619553352        227.98405750941728     
   13.044250768520349        2.3284008135118910        228.14802541717262     
   13.043857959101004        2.3285301613152831        228.31205580697500     
   13.043318524985187        2.3285841386281434        228.47614867283701     
   13.041815748048581        2.3285430313396702        228.64030400877397     
   13.041011288363549        2.3286250983957562        228.80452180880360     
   13.040144297182371        2.3287085351171877        228.96880206694459     
   13.039515509056050        2.3289322931437328        229.13314477722082     
   13.038693121653841        2.3288972348867318        229.29754993365603     
   13.037687015481492        2.3290766490325638        229.46201753027839     
   13.036990196427693        2.3290680847075040        229.62654756111613     
   13.035966746972314        2.3291508645149883        229.79114002020222     
   13.035520810912745        2.3293183529039405        229.95579490157144     
   13.034490039439342        2.3293228385237512        230.12051219926002     
   13.033591191581058        2.3294055494755423        230.28529190730785     
   13.033076500319776        2.3295589314993475        230.45013401975683     
   13.032226974415462        2.3296464294337373        230.61503853065020     
   13.030750926523496        2.3297096302728111        230.78000543403621     
   13.030648725234020        2.3298128675721759        230.94503472396275     
   13.036404561435447        2.3300690538609512        231.11012639448242     
   13.028967305523727        2.3300153396446244        231.27528043964827     
   13.028494820839786        2.3301114185871410        231.44049685351737     
   13.027549548727180        2.3302002936099910        231.60577563014920     
   13.026627585707752        2.3302721593067397        231.77111676360377     
   13.025961168114325        2.3303293175428013        231.93652024794639     
   13.024408526404294        2.3303889336396431        232.10198607724215     
   13.023800169947485        2.3304766080751440        232.26751424556087     
   13.023243047561159        2.3305612170376180        232.43310474697336     
   13.021991993297181        2.3306469616713690        232.59875757555358     
   13.021459905036336        2.3306809516956255        232.76447272537709     
   13.020318714003528        2.3308771513084672        232.93025019052317     
   13.019893492677996        2.3308754936188678        233.09608996507262     
   13.019040670503660        2.3310413933698091        233.26199204310936     
   13.018240499279409        2.3311212606320342        233.42795641871948     
   13.013232866947339        2.3310794626944422        233.59398308599111     
   13.016775142748076        2.3312172051342146        233.76007203901526     
   13.016072438602510        2.3313310775333731        233.92622327188556     
   13.014777810902727        2.3313257277279331        234.09243677869850     
   13.014414922046553        2.3314907691478135        234.25871255355182     
   13.013590580290716        2.3315697940949756        234.42505059054693     
   13.012768224171174        2.3316432506671050        234.59145088378708     
   13.011856945764002        2.3317291989075315        234.75791342737855     
   13.011199786936233        2.3318097197647170        234.92443821542918     
   13.010365828131745        2.3319046568669259        235.09102524205036     
   13.009515599421919        2.3319736760211671        235.25767450135487     
   13.008697885594417        2.3320431069034786        235.42438598745900     
   13.007745502867532        2.3321061622800721        235.59115969448101     
   13.006988810022037        2.3321813281528616        235.75799561654227     
   13.005895478991688        2.3321989339511111        235.92489374776497     
   13.005476414615641        2.3323498565814340        236.09185408227700     
   13.004709123443753        2.3324331179907105        236.25887661420472     
   13.003790075773576        2.3325149777198391        236.42596133767998     
   13.003051750618980        2.3325960067193381        236.59310824683604     
   13.002173880442179        2.3326770329554325        236.76031733580865     
   12.997187765267926        2.3326722074411963        236.92758859873615     
   13.000216414459882        2.3327733011967786        237.09492202975974     
   12.993108616289156        2.3326822407602310        237.26231762302257     
   12.998939641126778        2.3329799726174998        237.42977537267103     
   12.997958729608307        2.3330499673873710        237.59729527285330     
   12.997447250553591        2.3331295665002392        237.76487731772016     
   12.996338657442360        2.3331929117759129        237.93252150142561     
   12.995124207444299        2.3331730490227507        238.10022781812526     
   12.994425710919874        2.3332646720144763        238.26799626197712     
   12.993516243325585        2.3333148929694856        238.43582682714299     
   12.992683473623034        2.3334117382462360        238.60371950778648     
   12.992146864852041        2.3335639677433737        238.77167429807346     
   12.991090847488858        2.3335613646689990        238.93969119217218     
   12.990463185928711        2.3336377092696354        239.10777018425489     
   12.989665404639307        2.3337583281050076        239.27591126849453     
   12.988889638099284        2.3338304961186416        239.44411443906674     
   12.987627837403670        2.3338088960836001        239.61237969015127     
   12.987270816741708        2.3339866613821942        239.78070701592887     
   12.980514933046011        2.3338879909391341        239.94909641058356     
   12.985370591729140        2.3340784271438810        240.11754786830184     
   12.984166787711077        2.3341433866880807        240.28606138327260     
   12.983872322490049        2.3342682525341654        240.45463694968649     
   12.981018664382754        2.3342871143015294        240.62327456173861     
   12.982295606321514        2.3343359030557074        240.79197421362500     
   12.981317814822392        2.3344418554103696        240.96073589954463     
   12.980501440412045        2.3345139007234623        241.12955961369934     
   12.979742089522299        2.3346201195791236        241.29844535029315     
   12.978914818628363        2.3346582393742898        241.46739310353303     
   12.976965353057279        2.3347358813561212        241.63640286762751     
   12.976537016211353        2.3348192526357088        241.80547463678980     
   12.976439923965122        2.3348946919436195        241.97460840523303     
   12.975532895416677        2.3349652797870033        242.14380416717464     
   12.974658948599048        2.3350426752618345        242.31306191683373     
   12.973754787080471        2.3350787810424793        242.48238164843349     
   12.972768937761458        2.3351924931006276        242.65176335619694     
   12.972074091674234        2.3352655257420185        242.82120703435262     
   12.971273139666112        2.3353137261507473        242.99071267712930     
   12.970613973062633        2.3353842176669777        243.16028027875990     
   12.970081049996965        2.3355074789261612        243.32990983347926     
   12.969158556611617        2.3355821195456108        243.49960133552474     
   12.968534063255946        2.3356582180699270        243.66935477913614     
   12.967262459080919        2.3356606493516736        243.83917015855675     
   12.966008574923610        2.3357298965634730        244.00904746803076     
   12.965266770363028        2.3357993238849848        244.17898670180645     
   12.964381288943647        2.3358671738613759        244.34898785413432     
   12.964113437483588        2.3359368077144600        244.51905091926699     
   12.963193567121900        2.3360034840806057        244.68917589145957     
   12.962418441584580        2.3360732411414382        244.85936276497128     
   12.961091102799424        2.3361417981774881        245.02961153406204     
   12.960727164967430        2.3362065159386387        245.19992219299485     
   12.959918935092039        2.3362722140432326        245.37029473603596     
   12.959216727048643        2.3363417381601117        245.54072915745354     
   12.958726623683857        2.3364744255095760        245.71122545151846     
   12.957537192778441        2.3364756006819309        245.88178361250542     
   12.956802370368726        2.3365408924609312        246.05240363468889     
   12.955408832891280        2.3366126593876491        246.22308551234863     
   12.955446323613099        2.3367597286190280        246.39382923976601     
   12.954238848083815        2.3367406954864220        246.56463481122506     
   12.953783270604255        2.3368769293338105        246.73550222101204     
   12.952523889730722        2.3368732741938287        246.90643146341611     
   12.951144565162490        2.3369428260409664        247.07742253272957     
   12.950331243213698        2.3370084783635234        247.24847542324642     
   12.950152155086274        2.3370718867043059        247.41959012926418     
   12.949202934884140        2.3371504029649794        247.59076664508132     
   12.948639630105776        2.3372420994276988        247.76200496500158     
   12.949012155815266        2.3373122758440075        247.93330508332841     
   12.946690262550838        2.3373243589993007        248.10466699437006     
   12.946200836331325        2.3373817347859003        248.27609069243607     
   12.945232429940502        2.3374586909334285        248.44757617184030     
   12.944497431165418        2.3375271224143517        248.61912342689638     
   12.943697685824416        2.3375916367938681        248.79073245192308     
   12.943080776337519        2.3376561296386265        248.96240324124156     
   12.941849968940248        2.3376490947510487        249.13413578917388     
   12.941183190448584        2.3377843734527377        249.30593009004684     
   12.940465610171435        2.3378485706676790        249.47778613818775     
   12.939680660536480        2.3379343120729312        249.64970392792887     
   12.938801578106522        2.3379755528180381        249.82168345360301     
   12.937698686692345        2.3379836107992413        249.99372470954717     
   12.937109119458565        2.3381043554735705        250.16582769009926     
   12.929949071399115        2.3379805861913598        250.33799238960256     
   12.935485309007419        2.3382272084498177        250.51021880240020     
   12.934816101068900        2.3383083311673563        250.68250692283891     
   12.933592453178425        2.3382853017346479        250.85485674526842     
   12.933087031480643        2.3384145200471562        251.02726826404157     
   12.932518208586510        2.3385367875392902        251.19974147351314     
   12.931633283592491        2.3385961653160359        251.37227636803888     
   12.930834756594882        2.3386540864055672        251.54487294198134     
   12.929508111141590        2.3385858223743314        251.71753118970238     
   12.928744015530640        2.3386468474123219        251.89025110556645     
   12.928413215483532        2.3388340096326483        252.06303268394285     
   12.927159709759929        2.3388368253702940        252.23587591920210     
   12.926478082162644        2.3388995468465281        252.40878080571716     
   12.925751329091977        2.3389598504266895        252.58174733786441     
   12.924907438329837        2.3390194249340639        252.75477551002336     
   12.924516308501044        2.3391283870258506        252.92786531657453     
   12.923316864880741        2.3391376157030521        253.10101675190231     
   12.922231332808545        2.3391311535804205        253.27422981039365     
   12.921638832277944        2.3392594486852123        253.44750448643777     
   12.920738096031624        2.3393148359847786        253.62084077442685     
   12.920143690477374        2.3394206176893957        253.79423866875578     
   12.918894120198795        2.3393737305372606        253.96769816382172     
   12.918504281679525        2.3395359208465183        254.14121925402569     
   12.917850210997358        2.3395934213222715        254.31480193376939     
   12.916936429376982        2.3396517773437315        254.48844619745987     
   12.915819765473671        2.3396658910200592        254.66215203950452     
   12.915188977859868        2.3397660228071842        254.83591945431408     
   12.914132488233545        2.3397332520538989        255.00974843630280     
   12.913567890392859        2.3398814589481072        255.18363897988655     
   12.912475785735657        2.3398954112678996        255.35759107948434     
   12.911960770659785        2.3399962286398130        255.53160472951831     
   12.910972904397484        2.3399716687944174        255.70567992441323     
   12.910279554222239        2.3401093040077070        255.87981665859539     
   12.909266414764419        2.3400899857925843        256.05401492649548     
   12.907958061714346        2.3401908023231557        256.22827472254562     
   12.907585319916333        2.3402074045691710        256.40259604118137     
   12.906797995914758        2.3402513250115735        256.57697887684094     
   12.905341512073834        2.3403602228734850        256.75142322396482     
   12.905061707024155        2.3403786991599898        256.92592907699662     
   12.904479582396318        2.3404370563728043        257.10049643038241     
   12.903466712392238        2.3404864572855191        257.27512527857152     
   12.902676265677743        2.3405397671075687        257.44981561601566     
   12.901389264904687        2.3406414019306547        257.62456743716842     
   12.901071824051245        2.3406558213253850        257.79938073648805     
   12.900406828749533        2.3407825910596776        257.97425550843411     
   12.899604019432958        2.3408383268129049        258.14919174746888     
   12.898576237015106        2.3407990367522014        258.32418944805829     
   12.897693798521978        2.3408603485897754        258.49924860467064     
   12.897044451137281        2.3409131520448550        258.67436921177625     
   12.896174514382013        2.3409804116155231        258.84955126384898     
   12.895431752990872        2.3410205772285040        259.02479475536541     
   12.896375081853163        2.3411267617015614        259.20009968080495     
   12.893432010021829        2.3411316621673413        259.37546603464949     
   12.893168104509018        2.3412806819179059        259.55089381138396     
   12.892061009908266        2.3412344595668486        259.72638300549471     
   12.891701601212574        2.3413912566703154        259.90193361147374     
   12.890328736071428        2.3413445425170134        260.07754562381325     
   12.889539371493823        2.3413954868176621        260.25321903700888     
   12.888826125510645        2.3414551787438778        260.42895384555999     
   12.888382239111914        2.3416080767639129        260.60475004396773     
   12.887195783124108        2.3415590185158495        260.78060762673618     
   12.885628442453944        2.3415875262740338        260.95652658837230     
   12.885493219988827        2.3416636739312584        261.13250692338653     
   12.884698481645829        2.3417173841310492        261.30854862629081     
   12.883954466008442        2.3417716946570635        261.48465169160158     
   12.883524096323221        2.3419204678763448        261.66081611383555     
   12.882440818949167        2.3418780948586062        261.83704188751506     
   12.881488649173567        2.3419181944593621        262.01332900716386     
   12.880753754328092        2.3419851548962494        262.18967746730863     
   12.880263851406568        2.3421259561649364        262.36608726247897     
   12.879245959765663        2.3420849149460685        262.54255838720644     
   12.878122049556277        2.3421186982442626        262.71909083602799     
   12.877439390560468        2.3421979086373139        262.89568460347976     
   12.876592461264323        2.3422502204482258        263.07233968410469     
   12.875755651384955        2.3422689556753933        263.24905607244438     
   12.875013696806676        2.3423471738544408        263.42583376304691     
   12.874412030197092        2.3424087848367319        263.60267275046181     
   12.873302624915663        2.3424166619927220        263.77957302924068     
   12.872602971117059        2.3425129758232259        263.95653459393884     
   12.871714149076473        2.3425661111789768        264.13355743911444     
   12.870889304109346        2.3426160294052782        264.31064155932904     
   12.870151108720567        2.3426488747359953        264.48778694914546     
   12.869382463735992        2.3427076530743247        264.66499360313122     
   12.868557686394233        2.3427596305701019        264.84226151585540     
   12.867999333544027        2.3428605645728773        265.01959068189103     
   12.866627120537839        2.3427941715719611        265.19698109581299     
   12.865692294056295        2.3428786264192052        265.37443275219960     
   12.864258296197926        2.3429136945421769        265.55194564563226     
   12.864629868079065        2.3429852107842217        265.72951977069482     
   12.863389767338173        2.3429870234714669        265.90715512197420     
   12.862867080110615        2.3430801737944971        266.08485169406094     
   12.861811799700206        2.3431224099662997        266.26260948154794     
   12.860890318454370        2.3431308458642790        266.44042847902961     
   12.860678571118836        2.3432834429540526        266.61830868110587     
   12.859537000556371        2.3432668239611809        266.79625008237849     
   12.858957173451140        2.3433726682085987        266.97425267745160     
   12.857806715676123        2.3433617851604427        267.15231646093332     
   12.857166359727684        2.3433941730902839        267.33044142743324     
   12.855696077376233        2.3434319388496836        267.50862757156523     
   12.855561175308322        2.3434957716016727        267.68687488794615     
   12.853993391905357        2.3435233436962442        267.86518337119509     
   12.853700100298155        2.3435413906861053        268.04355301593438     
   12.852762031386188        2.3436292821341502        268.22198381678959     
   12.852325538463388        2.3437194157307588        268.40047576838867     
   12.850921785378159        2.3436935822784672        268.57902886536385     
   12.850878041007450        2.3438245185994804        268.75764310234848     
   12.849915518139078        2.3438733363076460        268.93631847398058     
   12.848682167736493        2.3438333748058091        269.11505497490049     
   12.868674925863170        2.3440950777690071        269.29385259975157     
   12.849074757593154        2.3439769356459612        269.47271134318038     
   12.846571436440380        2.3439963060422970        269.65163119983538     
   12.845476836970917        2.3440111070847411        269.83061216437068     
   12.844947778206956        2.3440808814372467        270.00965423144095     
   12.843570176588145        2.3441147597050960        270.18875739570444     
   12.843307812936555        2.3441722369601483        270.36792165182351     
   12.842519687660522        2.3442507744178451        270.54714699446316     
   12.841711741064632        2.3442552092354023        270.72643341828950     
   12.843554339815764        2.3443826073622289        270.90578091797516     
   12.842314889280415        2.3444187140731487        271.08518948819363     
   12.839362744608275        2.3443871395936284        271.26465912362198     
   12.838457687978304        2.3444579491402116        271.44418981893978     
   12.837333676651786        2.3444548326597037        271.62378156883091     
   12.836807629307385        2.3445421943928753        271.80343436798182     
   12.835995239806135        2.3446020359730664        271.98314821108113     
   12.834939487157676        2.3445677854852818        272.16292309282233     
   12.834395425120370        2.3446676433400579        272.34275900790101     
   12.833626264896607        2.3447095473431268        272.52265595101585     
   12.832571971417851        2.3446974244231105        272.70261391686853     
   12.832138787356575        2.3448016608580891        272.88263290016528     
   12.831154908860354        2.3448362040652757        273.06271289561397     
   12.830174450520580        2.3448253652731275        273.24285389792595     
   12.829520325649339        2.3449219073362659        273.42305590181553     
   12.828725710332304        2.3449647236599511        273.60331890200183     
   12.829208078083616        2.3450271119593187        273.78364289320490     
   12.826425520897523        2.3450273660450258        273.96402787014927     
   12.825544927385403        2.3450673197988676        274.14447382756344     
   12.824755833826821        2.3451081904357340        274.32498076017708     
   12.823921527486165        2.3451521872322671        274.50554866272478     
   12.823867049213428        2.3452211383044550        274.68617752994254     
   12.822377123791361        2.3452289275273870        274.86686735657281     
   12.822249038600702        2.3452965922396247        275.04761813735814     
   12.821409171527442        2.3453086394208214        275.22842986704558     
   12.819962210681689        2.3453483607370229        275.40930254038534     
   12.819181534322313        2.3453920453891968        275.59023615213169     
   12.819422641187055        2.3455418412221141        275.77123069704112     
   12.818281921488724        2.3455189744812497        275.95228616987362     
   12.817443084059510        2.3455608748263095        276.13340256539277     
   12.816728661483832        2.3456025824867321        276.31457987836552     
   12.815929799863454        2.3456434841385505        276.49581810356250     
   12.815181340762919        2.3456859504769079        276.67711723575593     
   12.813807902917601        2.3456551089197606        276.85847726972372     
   12.813093359313502        2.3456939220698927        277.03989820024645     
   12.812165414109582        2.3457340423331825        277.22138002210630     
   12.812050465066704        2.3458420247943277        277.40292273009135     
   12.810657410025660        2.3458105914675547        277.58452631899212     
   12.809858470960775        2.3458494100921370        277.76619078360187     
   12.809312669445941        2.3459439930035781        277.94791611871744     
   12.808851142533635        2.3460201785834158        278.12970231914045     
   12.807762871854736        2.3460142770044121        278.31154937967466     
   12.807179986803069        2.3461018152773105        278.49345729512731     
   12.806303580365453        2.3461415796271172        278.67542606030963     
   12.804560565004172        2.3460861339491204        278.85745567003653     
   12.804539845431348        2.3461575752817363        279.03954611912451     
   12.803720268172365        2.3461940540938997        279.22169740239730     
   12.802106932473290        2.3462006034746494        279.40390951467816     
   12.802048856095245        2.3462586870143873        279.58618245079560     
   12.801340600663030        2.3463028153813688        279.76851620558318     
   12.800171207040735        2.3462994102841588        279.95091077387559     
   12.799642682025590        2.3463622429272832        280.13336615051105     
   12.798879665824195        2.3464090876333925        280.31588233033398     
   12.797714669840985        2.3464098289198483        280.49845930818924     
   12.797330870221563        2.3464816591446507        280.68109707892813     
   12.796136229203341        2.3464823324974557        280.86379563740280     
   12.795224219756598        2.3465204444342520        281.04655497847187     
   12.794414670563951        2.3465521854952756        281.22937509699489     
   12.793234967581391        2.3466024836622914        281.41225598783757     
   12.792941114994360        2.3466264834709905        281.59519764586673     
   12.792263061123689        2.3466895654018902        281.77820006595499     
   12.792604349357276        2.3467529576084485        281.96126324297757     
   12.790732593756280        2.3467594459507533        282.14438717181434     
   12.789887339268814        2.3467927795594483        282.32757184734743     
   12.784108129338350        2.3467311354288971        282.51081726446444     
   12.787725516181510        2.3468577758196330        282.69412341805452     
   12.787171427935528        2.3468970810221199        282.87749030301279     
   12.786607555945922        2.3469074483181562        283.06091791423773     
   12.785897482941186        2.3469639563131759        283.24440624663072     
   12.785092044591396        2.3469969773613468        283.42795529509664     
   12.784424069945777        2.3470312092007561        283.61156505454602     
   12.783537176186048        2.3470864270702885        283.79523551989217     
   12.782861774019469        2.3471169415357731        283.97896668605188     
   12.781895544952818        2.3471465394492785        284.16275854794662     
   12.780964147359985        2.3471611453382191        284.34661110050092     
   12.780301799831264        2.3472027001850257        284.53052433864411     
   12.774069296518601        2.3471240388632912        284.71449825730883     
   12.781588007604583        2.3473457834321207        284.89853285143244     
   12.778230605480820        2.3473749090174270        285.08262811595512     
   12.777234096455651        2.3474016587287116        285.26678404582179     
   12.776067379815712        2.3473470019473059        285.45100063598125     
   12.775634418443738        2.3474835995640984        285.63527788138646     
   12.774952181119543        2.3475102382780757        285.81961577699445     
   12.773988161727868        2.3475147875122078        286.00401431776567     
   12.773617669335051        2.3475268387489563        286.18847349866587     
   12.772568263386502        2.3475521454741846        286.37299331466380     
   12.771728687276818        2.3476227652549873        286.55757376073223     
   12.770670367081999        2.3476273684503313        286.74221483184976     
   12.769928297055570        2.3476568721891056        286.92691652299692     
   12.768843192370785        2.3476230087470515        287.11167882915942     
   12.767418363984953        2.3476839487542738        287.29650174532804     
   12.767632376756273        2.3477640937192956        287.48138526649677     
   12.765574826246642        2.3477389068973435        287.66632938766372     
   12.765820825726003        2.3478127201275121        287.85133410383185     
   12.765045559773784        2.3478297781569446        288.03639941000802     
   12.764125196194021        2.3478676083849508        288.22152530120343     
   12.763225998318301        2.3478939159726808        288.40671177243388     
   12.762417923660605        2.3478635768799232        288.59195881871983     
   12.761062940154074        2.3479285196633657        288.77726643508498     
   12.760317785509944        2.3479586154637380        288.96263461655911     
   12.759504375455879        2.3479879886189368        289.14806335817440     
   12.758639951421161        2.3480166586135716        289.33355265496914     
   12.758420083901767        2.3480242833401870        289.51910250198534     
   12.757061675902857        2.3480766697102742        289.70471289426985     
   12.756248888584848        2.3481051225501797        289.89038382687346     
   12.755972793311031        2.3481218908896477        290.07611529485308     
   12.755370711243087        2.3481649589814646        290.26190729326805     
   12.754502612031700        2.3481750489718518        290.44775981718237     
   12.753100073373824        2.3482211835349678        290.63367286166806     
   12.752813515991207        2.3482332653361921        290.81964642179804     
   12.751935173202984        2.3482149812585686        291.00568049265087     
   12.747299381999532        2.3482763408494427        291.19177506931106     
   12.750755982591643        2.3483872766249632        291.37793014686599     
   12.745851994979892        2.3483544084168479        291.56414572040990     
   12.745541374716842        2.3483751928538825        291.75042178504032     
   12.748366005537232        2.3484213129774272        291.93675833585968     
   12.746533097632581        2.3484486390258219        292.12315536797632     
   12.746360033957929        2.3484447425839612        292.30961287650223     
   12.745494224297836        2.3484839654645753        292.49613085655523     
   12.745013466236996        2.3485400896756978        292.68270930325747     
   12.744023556957870        2.3485626671418389        292.86934821173628     
   12.743324935414520        2.3486042141105550        293.05604757712399     
   12.742552158485823        2.3486350745768458        293.24280739455850     
   12.737496214292966        2.3486161500106362        293.42962765918173     
   12.740785398227194        2.3486472413357591        293.61650836614132     
   12.739752500899280        2.3486797503844574        293.80344951059089     
   12.739326519195036        2.3487288173101444        293.99045108768678     
   12.738855543468127        2.3488268015555152        294.17751309259341     
   12.737568988759060        2.3487440208400328        294.36463552047843     
   12.736858449716948        2.3487756141998957        294.55181836651599     
   12.736073866301362        2.3488030652983451        294.73906162588474     
   12.735182637316214        2.3488206929446696        294.92636529376858     
   12.734273720105341        2.3488691533111723        295.11372936535787     
   12.733925397804683        2.3489610339108364        295.30115383584763     
   12.732777252879423        2.3489212571573157        295.48863870043721     
   12.731930359162446        2.3489310833364456        295.67618395433419     
   12.731198663875496        2.3489537857358327        295.86378959274941     
   12.730586033377048        2.3490463815098690        296.05145561090006     
   12.729983947322928        2.3490963503062137        296.23918200400902     
   12.729262193976210        2.3491166861483750        296.42696876730486     
   12.728140138404472        2.3490850832132626        296.61481589602079     
   12.727600033547674        2.3491297279406447        296.80272338539726     
   12.726296791500035        2.3491053079805582        296.99069123067994     
   12.728491191735241        2.3492337602506073        297.17871942712014     
   12.724913114100435        2.3491577119171487        297.36680796997496     
   12.723984573435434        2.3491810040285674        297.55495685450757     
   12.723289047597925        2.3491999545176059        297.74316607598752     
   12.722378392560026        2.3492287879097224        297.93143562968976     
   12.721713388926728        2.3492741892253299        298.11976551089441     
   12.720976926745927        2.3493108096986384        298.30815571489001     
   12.720100598197311        2.3493006075169065        298.49660623696923     
   12.714416442387382        2.3492347467525554        298.68511707243277     
   12.718028066983347        2.3493478363367659        298.87368821658367     
   12.717640400674419        2.3493695510283210        299.06231966473609     
   12.734051463512776        2.3494814046141821        299.25101141220881     
   12.716049739499484        2.3494084942537445        299.43976345432492     
   12.715268892961245        2.3494415290398276        299.62857578641621     
   12.714377321034588        2.3494619081947468        299.81744840382055     
   12.713505525606816        2.3494814955515495        300.00638130188258     
   12.730049595865731        2.3495924869194287        300.19537447595087     
   12.712752722230366        2.3496552915563917        300.38442792138534     
   12.711248533153277        2.3495486752158676        300.57354163354802     
   12.710475465121956        2.3495746451613426        300.76271560781129     
   12.709668422526470        2.3495985401097070        300.95194983955082     
   12.708940802978670        2.3496208529062392        301.14124432415235     
   12.708069546405531        2.3496373425133270        301.33059905700765     
   12.707245813464269        2.3496604197334734        301.52001403351380     
   12.706596307729086        2.3496854630367228        301.70948924907731     
   12.705694982721131        2.3497103344448567        301.89902469910902     
   12.704896716703630        2.3497278433031981        302.08862037902981     
   12.702766733237381        2.3497238003924363        302.27827628426581     
   12.703370997683688        2.3497699683638031        302.46799241025184     
   12.702872687070020        2.3498696118351483        302.65776875242869     
   12.701872025315932        2.3498872292358985        302.84760530624521     
   12.700841360368653        2.3498304658341556        303.03750206715677     
   12.700197201600856        2.3498535519939225        303.22745903062969     
   12.699365772919970        2.3498736010654953        303.41747619213260     
   12.698484580409072        2.3498847462032861        303.60755354714621     
   12.697647926440704        2.3499184866748069        303.79769109115739     
   12.697245753861671        2.3499944202063672        303.98788881965947     
   12.696225494882512        2.3500076102283871        304.17814672815649     
   12.695322339264855        2.3499646368077332        304.36846481215844     
   12.694496276022146        2.3499908341976132        304.55884306718286     
   12.693898934388878        2.3500119072083576        304.74928148875790     
   12.692990394909009        2.3500291215821671        304.93978007241748     
   12.692370152354645        2.3500945000785465        305.13033881370518     
   12.691457597444256        2.3500615187184009        305.32095770817205     
   12.690646918389534        2.3500890866848656        305.51163675137786     
   12.706842629843839        2.3502121483401814        305.70237593889135     
   12.688812455265253        2.3501236424442542        305.89317526628952     
   12.688196416892222        2.3501481661568673        306.08403472915728     
   12.687336813048857        2.3501656890047826        306.27495432308996     
   12.686744199315340        2.3502269542751759        306.46593404368957     
   12.685746500236609        2.3502021089543681        306.65697388656940     
   12.684904532941054        2.3502205544839598        306.84807384734972     
   12.684229239287449        2.3502414883631157        307.03923392166206     
   12.683423281037575        2.3502588608231330        307.23045410514447     
   12.682746430741799        2.3503035528021723        307.42173439344600     
   12.682322776916820        2.3504034212718512        307.61307478222540     
   12.681165534194870        2.3503648406164888        307.80447526715000     
   12.680520057046179        2.3503861120354026        307.99593584389714     
   12.679465562126017        2.3503497449156803        308.18745650815333     
   12.678714260849860        2.3503587704082434        308.37903725561563     
   12.677888068380771        2.3503849736380746        308.57067808199025     
   12.677097885378236        2.3503895762284075        308.76237898299428     
   12.676355616061578        2.3504194467741639        308.95413995435393     
   12.675928780019916        2.3505369710287587        309.14596099180676     
   12.675117581893264        2.3505502002049865        309.33784209109876     
   12.673976985202270        2.3504703571580814        309.52978324798858     
   12.673304914837598        2.3505207911398829        309.72178445824437     
   12.672436614436961        2.3505029470965439        309.91384571764473     
   12.671548465867957        2.3505198385581676        310.10596702197819     
   12.670953570454593        2.3505616996944032        310.29814836704753     
   12.670084744156625        2.3505525994493506        310.49038974866244     
   12.669220618469057        2.3505682869479982        310.68269116264543     
   12.668392914816144        2.3505839842000356        310.87505260483158     
   12.667753344726419        2.3505999685337167        311.06747407106576     
   12.666917799302377        2.3506656521826952        311.25995555720448     
   12.665896655188643        2.3506295067795362        311.45249705911641     
   12.665380387281708        2.3506910598391366        311.64509857268160     
   12.664547208974630        2.3506614705541575        311.83776009379284     
   12.663809084139359        2.3507151568089415        312.03048161835301     
   12.663124208619934        2.3507484315375056        312.22326314227985     
   12.662078039424381        2.3507073336345110        312.41610466150195     
   12.661578434678130        2.3507762484582089        312.60900617196029     
   12.660731140870581        2.3507893901735519        312.80196766960853     
   12.659758275760407        2.3507739689306324        312.99498915041352     
   12.659179671230991        2.3508173891742898        313.18807061035557     
   12.658106609012208        2.3507789759043440        313.38121204542608     
   12.657610450132180        2.3508432012128444        313.57441345163210     
   12.656738972120612        2.3508568227696442        313.76767482499241     
   12.655929407070124        2.3508677209843905        313.96099616154021     
   12.654969353540189        2.3508448382823213        314.15437745732299     
   12.654248240078958        2.3508574509608291        314.34781870839987     
   12.653393310019183        2.3508617411837149        314.54131991084699     
   12.652606127444951        2.3508811605147710        314.73488106075223     
   12.651828608076853        2.3508886478963538        314.92850215422004     
   12.651238571747932        2.3509471481342334        315.12218318736802     
   12.650253536459957        2.3509103777434572        315.31592415632934     
   12.649422138797608        2.3509286602348372        315.50972505725127     
   12.648356213173276        2.3509432415988343        315.70358588629847     
   12.647955175376023        2.3509846000516994        315.89750663964759     
   12.647039645052100        2.3509672683099541        316.09148731349416     
   12.646429609603384        2.3510234612566596        316.28552790404751     
   12.645678526210638        2.3509994669074259        316.47962840753371     
   12.644901346417290        2.3510473210826013        316.67378882019500     
   12.643989146301900        2.3510368011108906        316.86800913829040     
   12.643259467450259        2.3510592518370053        317.06228935809435     
   12.642479340330860        2.3510764092643566        317.25662947590041     
   12.641816103640348        2.3511053442650907        317.45102948801605     
   12.641093020684927        2.3511227858027124        317.64548939076974     
   12.639973961938725        2.3511148308418393        317.84000918050498     
   12.639217972102390        2.3510848714805932        318.03458885358344     
   12.638473992432075        2.3511117975923459        318.22922840638529     
   12.637633937445623        2.3511570482780924        318.42392783531022     
   12.636875019755397        2.3511310124466971        318.61868713677433     
   12.636221880221264        2.3511743846705699        318.81350630721363     
   12.635148365394700        2.3511798258752528        319.00838534308321     
   12.634617433807160        2.3512101371643412        319.20332424085734     
   12.633821464094952        2.3512073642665392        319.39832299703045     
   12.632911562355078        2.3511761217982770        319.59338160811689     
   12.632011055579456        2.3511932639830833        319.78850007065006     
   12.631339751256677        2.3511770289723297        319.98367838118531     
   12.630501161362075        2.3512167759277465        320.17891653629823     
   12.629823947866271        2.3512302571566859        320.37421453258503     
   12.629094590969208        2.3512375709403508        320.56957236666466     
   12.628126951704877        2.3512484378790561        320.76499003517705     
   12.627511868516793        2.3512708736307943        320.96046753478396     
   12.626596629753600        2.3512647223085046        321.15600486217045     
   12.625858049363346        2.3512751555589722        321.35160201404335     
   12.625465767544821        2.3513438297012113        321.54725898713281     
   12.624418175952316        2.3513290685014092        321.74297577819317     
   12.623567934220119        2.3513247734791940        321.93875238400176     
   12.622908942207520        2.3513499282870036        322.13458880136142     
   12.622035596081579        2.3513262826586563        322.33048502709767     
   12.621267532198106        2.3513679646205836        322.52644105806212     
   12.620518799825012        2.3513946634344491        322.72245689113214     
   12.619546889449978        2.3513519362887538        322.91853252320999     
   12.618950919881557        2.3514101064469082        323.11466795122453     
   12.617995646273153        2.3514033065973585        323.31086317213067     
   12.617240358905223        2.3513816591306904        323.50711818291097     
   12.616473125144216        2.3514330962443681        323.70343298057514     
   12.615916852072914        2.3514363768053284        323.89980756216181     
   12.614988211276318        2.3514551416012233        324.09624192473643     
   12.614123195650686        2.3514163880070171        324.29273606539454     
   12.613470087997118        2.3514657748929277        324.48928998125911     
   12.612252220541921        2.3514281187769854        324.68590366948587     
   12.611793072614269        2.3514414560164179        324.88257712725806     
   12.611109545876435        2.3514904478109226        325.07931035179178     
   12.610349500838273        2.3514976765648394        325.27610334033290     
   12.609593135215698        2.3515113542528403        325.47295609016010     
   12.608612622928694        2.3514723532279986        325.66986859858520     
   12.608111423243365        2.3515292799636165        325.86684086295134     
   12.606844275657142        2.3515295854891831        326.06387288063638     
   12.606271707098232        2.3514891622334719        326.26096464905100     
   12.605640389495511        2.3515402107574559        326.45811616564407     
   12.605010130819764        2.3515479788391382        326.65532742789600     
   12.603932099988807        2.3515097178094169        326.85259843332454     
   12.603288949967334        2.3515619529326179        327.04992917948482     
   12.602530027940832        2.3515684588288188        327.24731966396877     
   12.601634558154840        2.3515732714999369        327.44476988440721     
   12.600945334119391        2.3515821982510041        327.64227983846797     
   12.600327077359950        2.3516074656203108        327.83984952385993     
   12.599258426477240        2.3515488184248463        328.03747893833201     
   12.598751248391366        2.3516228932508505        328.23516807967280     
   12.597580078556401        2.3515615747691250        328.43291694571445     
   12.597193424718595        2.3516297076929091        328.63072553432937     
   12.596242005534499        2.3515950866374760        328.82859384343629     
   12.595489876390996        2.3516232195364424        329.02652187099562     
   12.594602530049487        2.3516001582113737        329.22450961501403     
   12.589555184069752        2.3515537639283517        329.42255707354332     
   12.592994245751216        2.3516070547913697        329.62066424468316     
   12.592248704317523        2.3516111710449197        329.81883112658056     
   12.591461228282990        2.3516155742670448        330.01705771743002     
   12.590726210695948        2.3516168804249515        330.21534401547814     
   12.589952365095151        2.3516213839281939        330.41369001902029     
   12.589278122245146        2.3516499354137235        330.61209572640468     
   12.588385448439061        2.3516418888857769        330.81056113603125     
   12.587292590661539        2.3516434779225746        331.00908624635503     
   12.586921145327537        2.3516826612003943        331.20767105588544     
   12.585987033299597        2.3516611362916637        331.40631556318806     
   12.585176320851660        2.3516540696361554        331.60501976688630     
   12.584717595535455        2.3516988890931243        331.80378366566157     
   12.583791711915740        2.3516735209682675        332.00260725825615     
   12.582803088148466        2.3516602477930673        332.20149054347200     
   12.582274386941394        2.3516652549460035        332.40043352017517     
   12.581455230944238        2.3517135097941040        332.59943618729449     
   12.580703107810425        2.3517248982441861        332.79849854382434     
   12.579817771927297        2.3516825918198903        332.99762058882646     
   12.579036888252638        2.3516850003441108        333.19680232143060     
   12.578191492157599        2.3516810977886258        333.39604374083598     
   12.577576773132614        2.3517082006614149        333.59534484631337     
   12.572515646139186        2.3516675513906113        333.79470563720707     
   12.576109034447617        2.3517518224438785        333.99412611293587     
   12.575128025784538        2.3516954067150979        334.19360627299460     
   12.573382212122105        2.3517019824462322        334.39314611695829     
   12.573643444848758        2.3517565014381838        334.59274564447969     
   12.572895451028790        2.3517492786511456        334.79240485529539     
   12.572104466813885        2.3517104197350474        334.99212374922575     
   12.571509791082232        2.3517691807341476        335.19190232617797     
   12.570431701197496        2.3517141652430906        335.39174058614680     
   12.569676142928449        2.3517185601222113        335.59163852921847     
   12.569102018979624        2.3517807196317908        335.79159615557040     
   12.567617778672508        2.3517159325484118        335.99161346547760     
   12.567555471374092        2.3517870738522491        336.19169045931159     
   12.566857476387225        2.3517837499693077        336.39182713754337     
   12.565930290525584        2.3517672470631670        336.59202350074827     
   12.565533607691254        2.3517977962997128        336.79227954960589     
   12.564534836478950        2.3518003235607496        336.99259528490654     
   12.563659544737110        2.3517872255513037        337.19297070754897     
   12.562969196845177        2.3518049165049990        337.39340581854799     
   12.562108479345369        2.3517644272829887        337.59390061903503     
   12.561219115843878        2.3517626405024146        337.79445511026381     
   12.560400698797467        2.3517591676941612        337.99506929361007     
   12.559711660708810        2.3517704437651110        338.19574317057902     
   12.558860218165975        2.3517592737005955        338.39647674280644     
   12.558169461830401        2.3517590250226195        338.59727001206255     
   12.557383973244768        2.3517594244318309        338.79812298025848     
   12.556508591202212        2.3517593703095430        338.99903564944640     
   12.555758885030757        2.3517609732734517        339.20000802182784     
   12.571430816800760        2.3518389729212696        339.40104009975471     
   12.554213286813571        2.3517672128682450        339.60213188573630     
   12.553337111009139        2.3517556501381707        339.80328338244328     
   12.552708335747813        2.3517524243226147        340.00449459271232     
   12.551961032838548        2.3517774656468857        340.20576551955259     
   12.551199413519967        2.3517646852396750        340.40709616614947     
   12.550561160733196        2.3517817376295707        340.60848653587169     
   12.549444035899064        2.3517588228131694        340.80993663227673     
   12.549105113959337        2.3517807863558078        341.01144645911791     
   12.548099767446276        2.3517790388973507        341.21301602034845     
   12.547348596027049        2.3517817357152677        341.41464532013345     
   12.546468516250645        2.3517547759340722        341.61633436285001     
   12.545906051275058        2.3517823109132276        341.81808315310002     
   12.544871656703172        2.3517465191613005        342.01989169571840     
   12.544139695352380        2.3517547142608937        342.22175999577604     
   12.543115542618679        2.3517468652479616        342.42368805859502     
   12.542548254920332        2.3517528624497328        342.62567588975219     
   12.541790215317974        2.3517508724607707        342.82772349509241     
   12.541121102702082        2.3517709450746995        343.02983088073864     
   12.540214762351159        2.3517444720530585        343.23199805309889     
   12.539509919149175        2.3517749170573978        343.43422501888239     
   12.538753262492012        2.3517404473427179        343.63651178510577     
   12.537958162756503        2.3517379681242572        343.83885835911207     
   12.537146105331887        2.3517358322908390        344.04126474857867     
   12.536347002617228        2.3517345512384553        344.24373096153226     
   12.535610836619185        2.3517330710045541        344.44625700636658     
   12.531441866430034        2.3516768127147452        344.64884289185329     
   12.534066085672903        2.3517299589926166        344.85148862716221     
   12.533172218971453        2.3517283910468270        345.05419422187776     
   12.532658953732183        2.3517536511056645        345.25695968601565     
   12.528750092335644        2.3516982226228542        345.45978503004523     
   12.531041644490781        2.3517339837422431        345.66267026491050     
   12.530988151062653        2.3518749270516270        345.86561540204900     
   12.529744804863601        2.3517720648051457        346.06862045342154     
   12.529007286679663        2.3517691915706584        346.27168543153130     
   12.528216780018038        2.3517648251555952        346.47481034945594     
   12.527451064165474        2.3517615386229744        346.67799522087449     
   12.526403857495579        2.3517129396192678        346.88124006009986     
   12.525768197600677        2.3517575729078817        347.08454488211117     
   12.524999943440484        2.3517409523886421        347.28790970259143     
   12.524243700658188        2.3517380542534325        347.49133453796463     
   12.523489431867636        2.3517621433730316        347.69481940543790     
   12.522754166312833        2.3517437047002718        347.89836432305015     
   12.521612019112597        2.3517287816988266        348.10196930971574     
   12.521176650798392        2.3517096024596542        348.30563438528230     
   12.520449316208031        2.3517021566430714        348.50935957058601     
   12.519673028132571        2.3517157938448623        348.71314488751347     
   12.519124978986154        2.3517759948395520        348.91699035907391     
   12.517967364679807        2.3516791819908849        349.12089600947047     
   12.517894654722650        2.3518237087531473        349.32486186418453     
   12.511330871853660        2.3515884779841087        349.52888795006226     
   12.515441816616912        2.3516237569121659        349.73297429541924     
   12.514996198039935        2.3516519205216007        349.93712093014403     
   12.514057066184083        2.3516475466261841        350.14132788582526     
   12.513351979312532        2.3516429174785847        350.34559519587833     
   12.512522169204747        2.3516376774112469        350.54992289570350     
   12.511762899922763        2.3516380178501866        350.75431102284716     
   12.511146579468484        2.3516324551430201        350.95875961719310     
   12.510232160562131        2.3516217946517255        351.16326872117065     
   12.509279231854322        2.3516138753637819        351.36783837999826     
   12.508793635049251        2.3516119937909141        351.57246864195025     
   12.508310028233213        2.3516895738816692        351.77715955866961     
   12.507158506187741        2.3516013455264653        351.98191118552427     
   12.502512597682534        2.3514910400115849        352.18672358201542     
   12.505678705517047        2.3515918334885231        352.39159681225425     
   12.504755189051497        2.3515831474278337        352.59653094551942     
   12.504164707175629        2.3515808642664098        352.80152605691217     
   12.503417004314331        2.3515759428737883        353.00658222813291     
   12.503292995304063        2.3517244893742633        353.21169954841309     
   12.501793012999915        2.3515634675354686        353.41687811563963     
   12.501012632700792        2.3515576372441678        353.62211803772948     
   12.500428193161770        2.3515541535277373        353.82741943433155     
   12.499454197771302        2.3515474317089775        354.03278243895875     
   12.498678387478751        2.3515402205269615        354.23820720170795     
   12.498065237917992        2.3515369379902249        354.44369389279007     
   12.497245343650864        2.3515311945348456        354.64924270720650     
   12.496531635744436        2.3515252921508401        354.85485387110833     
   12.495739931465687        2.3515189991853296        355.06052765070638     
   12.494998109216828        2.3515128710566109        355.26626436520775     
   12.494168596831843        2.3515061158401691        355.47206440651138     
   12.493400470743515        2.3514989880715480        355.67792827098339     
   12.492702196507148        2.3514914087014303        355.88385661501593     
   12.491956785623545        2.3514882734044078        356.08985036388754     
   12.491135474872179        2.3514804818960724        356.29591096727938     
   12.490220892468839        2.3514722751422439        356.50204125229942     
   12.489643236501131        2.3514680306423790        356.70825097049942     
   12.488930071054854        2.3514590697665434        356.91452697661657     
   12.488071665489631        2.3514509904399610        357.12086043694393     
   12.487294788047675        2.3514441883332178        357.32725134437419     
   12.484012671179910        2.3515291702875292        357.53369969179516     
   12.486120431528652        2.3515504421111104        357.74020547208352     
   12.484712488248354        2.3514192114084396        357.94676867811148     
   12.484383356204040        2.3514183274388256        358.15338930274044     
   12.483494185305895        2.3514086883375533        358.36006733882624     
   12.483162947287472        2.3515153822425154        358.56680277921271     
   12.481952999571206        2.3513955290144519        358.77359561673848     
   12.481353903285674        2.3513888767263289        358.98044584423297     
   12.481065180703977        2.3514950374269787        359.18735345451637     
   12.479818854140376        2.3513758974221552        359.39431844040138     
   12.478999961139790        2.3513599871993640        359.60134079469128     
   12.477749817302756        2.3512549648032621        359.80842051018061     
   12.477353815858486        2.3513414449755969        360.01555757965633     
   12.476310316709826        2.3512484009824930        360.22275199589541     
   12.475840197343301        2.3513114001552284        360.43000375166650     
   12.475135941933488        2.3513195063057766        360.63731283972953
#
#	two-fluid TOV output - pressure ratio=2.2x10^2
#
#	R_NM (km)		R_DM (km)		M_T (M_sun)		P_NM (MeV/fm^3)
   19.990029795040122       0.29016761451930573       0.13386422836127757        12.889605772734612     
   19.839141184967360       0.29014631317155815       0.13463831216074104        12.939542444649504     
   19.697889577077472       0.29012500942732389       0.13542060020492297        12.989618400559531     
   19.556560593531646       0.29010371759019399       0.13621410267255513        13.039833871101633     
   19.423021055586254       0.29008240848845163       0.13700802040906976        13.090189086588447     
   19.287707961634258       0.29006108733315750       0.13781367197071440        13.140684277002794     
   19.173699854664743       0.29003976746328253       0.13860801332219561        13.191319671992506     
   19.028254318523583       0.29001842257736532       0.13941901677394783        13.242095500865052     
   18.902047783206783       0.28999704392322334       0.14025417893801037        13.293011992581864     
   18.792606821328903       0.28997567969068988       0.14094109440369393        13.344069375753786     
   18.663650754456416       0.28995430543062328       0.14190757340921298        13.395267878635112     
   18.548567727353426       0.28993288001273859       0.14274986331112449        13.446607729118101     
   18.426076482403857       0.28991148865641175       0.14359427805252473        13.498089154728836     
   18.327608752978687       0.28989007600633426       0.14444771020928723        13.549712382620418     
   18.203687625491973       0.28986860534243858       0.14530820691099502        13.601477639568580     
   18.097672077980782       0.28984718469668608       0.14617730101465201        13.653385151966333     
   17.994909240804756       0.28982570955748682       0.14705368307367503        13.705435145818219     
   17.882637650039669       0.28980427847103535       0.14791872720229643        13.757627846735533     
   17.793104891381340       0.28978281956849938       0.14879895376813634        13.809963479930795     
   17.693427082526590       0.28976122211939043       0.14969853867009325        13.862442270212473     
   17.591735252948112       0.28973979926528259       0.15058186556185066        13.915064441979261     
   17.509600422370838       0.28971828917683795       0.15148300896257733        13.967830219216284     
   17.408410175638839       0.28969686545044127       0.15240911249384873        14.020739825487833     
   17.318244600228645       0.28967512727349276       0.15327027818785754        14.073793483933841     
   17.222069286343046       0.28965378830641264       0.15422627666641722        14.126991417263236     
   17.134534521244877       0.28963203800961701       0.15515511693593614        14.180333847749981     
   17.045092218860571       0.28961063085051036       0.15608364562182678        14.233820997226708     
   16.959637456229416       0.28958908623702823       0.15702597778164440        14.287453087080378     
   16.876371091087883       0.28956733793359996       0.15794753291024716        14.341230338246616     
   16.790456616287241       0.28954576344738459       0.15891444674565075        14.395152971204537     
   16.720812888174191       0.28952419313216038       0.15986144604035690        14.449221205971583     
   16.643432166222521       0.28950255725794183       0.16081723077216648        14.503435262098415     
   16.563489795604532       0.28948073378069022       0.16177808265984925        14.557795358663657     
   16.491307565743110       0.28945914368460368       0.16273821242771108        14.612301714268767     
   16.419243799214520       0.28943746617401239       0.16368541145127130        14.666954547032992     
   16.344745192615225       0.28941574119087682       0.16467324519005852        14.721754074587832     
   16.277226144362587       0.28939400151795514       0.16568794857215402        14.776700514072328     
   16.202864093675085       0.28937225899584879       0.16667205195238388        14.831794082127931     
   16.139316197928093       0.28935047788555851       0.16765665379945810        14.887034994892931     
   16.067591962507510       0.28932867390317246       0.16866754518010538        14.942423467997942     
   16.006113955459913       0.28930690116383767       0.16967515584376958        14.997959716560647     
   15.936873235823212       0.28928509742786906       0.17068281208633007        15.053643955180304     
   15.879785267261100       0.28926314018517807       0.17169092495871638        15.109476397933339     
   15.816820911998564       0.28924131750764215       0.17273002016110753        15.165457258367747     
   15.766713421390675       0.28921936251332758       0.17374235091560097        15.221586749498668     
   15.698830922267513       0.28919752902650131       0.17476688257179926        15.277865083802620     
   15.637617766107399       0.28917582896771332       0.17581180438181312        15.334292473213296     
   15.580256238289444       0.28915373384489534       0.17678910272197637        15.390869129115870     
   15.526233770668069       0.28913203526586717       0.17788920837123925        15.447595262342730     
   15.470375431969002       0.28910996771267805       0.17894364210653227        15.504471083167703     
   15.415051219607282       0.28908794446927139       0.18001071970210789        15.561496801301963     
   15.362242856648304       0.28906600854388304       0.18105047054453796        15.618672625888589     
   15.309092857433090       0.28904389598555186       0.18209411977965445        15.675998765497724     
   15.259560260543385       0.28902204557712829       0.18318028530321448        15.733475428121901     
   15.210832062068455       0.28899998658171178       0.18425555172513042        15.791102821171092     
   15.163241683041946       0.28897788232364702       0.18533391848701550        15.848881151467879     
   15.113745496156298       0.28895602584830204       0.18641775428400059        15.906810625242324     
   15.066323401434506       0.28893400590275464       0.18749837211893355        15.964891448127565     
   15.020751330379026       0.28891195831839134       0.18859956840891859        16.023123825155057     
   14.970946293578921       0.28888991613439441       0.18968789466358138        16.081507960749430     
   14.927243185783025       0.28886785892460182       0.19078201677598020        16.140044058724079     
   14.883199727269300       0.28884578932899152       0.19191453246846032        16.198732322276232     
   14.840439474028793       0.28882370498197713       0.19300911972023144        16.257572953982233     
   14.799575794990881       0.28880161252379893       0.19412909065942990        16.316566155793264     
   14.757157450279271       0.28877949557332516       0.19523869600664287        16.375712129029971     
   14.717959753881635       0.28875739154694324       0.19637051395055458        16.435011074378458     
   14.676877975971358       0.28873524880928492       0.19749624736334098        16.494463191885529     
   14.635481532092776       0.28871312130750232       0.19864156119014253        16.554068680953527     
   14.597069392759151       0.28869096058866861       0.19974421099350997        16.613827740336852     
   14.560792000678179       0.28866879059887440       0.20090289319693397        16.673740568136147     
   14.520858562536237       0.28864656676771416       0.20203819726446712        16.733807361794973     
   14.484487562997803       0.28862441727107202       0.20309369372157141        16.794028318094323     
   14.449071047750028       0.28860219721972263       0.20435379581027471        16.854403633148770     
   14.412458317861139       0.28857996880952724       0.20551642751150925        16.914933502401809     
   14.379158473214222       0.28855774719777533       0.20667548432990510        16.975618120621284     
   14.343371187295810       0.28853549952244711       0.20781997935189975        17.036457681895161     
   14.310271898388715       0.28851318558811062       0.20901071591177195        17.097452379627015     
   14.280886543444254       0.28849093982606561       0.21018202280539861        17.158602406531866     
   14.246723320922229       0.28846865260619664       0.21136307936378623        17.219907954632017     
   14.213343207382128       0.28844634397896496       0.21255587930348196        17.281369215251733     
   14.183371231339862       0.28842402179119042       0.21373655600401190        17.342986379014551     
   14.152564285991996       0.28840172601308517       0.21492979261321368        17.404759635837546     
   14.120346643593733       0.28837938457885182       0.21612067015249553        17.466689174928351     
   14.090673831731406       0.28835703355104481       0.21734178963820561        17.528775184779565     
   14.061301094584275       0.28833467449904299       0.21852946578131216        17.591017853166033     
   14.033614008425403       0.28831230754568915       0.21973306597853784        17.653417367139912     
   13.997564522903561       0.28828993381426027       0.22093992685308125        17.715973913026669     
   13.977149517394729       0.28826755412185534       0.22216744503953798        17.778687676420908     
   13.947779728279560       0.28824514289778419       0.22335905643849047        17.841558842182646     
   13.921954342484851       0.28822274235146372       0.22459889683009276        17.904587594432897     
   13.894980627987398       0.28820031160798865       0.22583550946268047        17.967774116549972     
   13.869056575607127       0.28817787653890492       0.22709876597743550        18.031118591165630     
   13.844135169670551       0.28815543434941099       0.22830510184503519        18.094621200160422     
   13.823174534994122       0.28813301326989699       0.22954805682840893        18.158282124660580     
   13.793010401908063       0.28811055944026437       0.23077940423264851        18.222101545033837     
   13.770664789990080       0.28808802492487645       0.23206268659761917        18.286079640885713     
   13.746226001219673       0.28806559948195010       0.23328929915986404        18.350216591055137     
   13.722538164709274       0.28804305030491351       0.23456084570601660        18.414512573611734     
   13.698722881737414       0.28802058259470414       0.23582915423609385        18.478967765850928     
   13.678060346372307       0.28799811083519006       0.23706360292245215        18.543582344291114     
   13.656470254131312       0.28797565109811868       0.23836316795051415        18.608356484669308     
   13.640915292887952       0.28795298283868986       0.23962224666578180        18.673290361938015     
   13.610553089011702       0.28793043782116728       0.24084898879436265        18.738384150261044     
   13.588490587176469       0.28790788245200144       0.24216835770478229        18.803638023011025     
   13.568913348260715       0.28788531685737462       0.24344330808063810        18.869052152764016     
   13.548457267992797       0.28786275982560011       0.24477617855647643        18.934626711297916     
   13.529855597683556       0.28784031251827330       0.24603059259168558        19.000361869587891     
   13.505194631744795       0.28781769348471936       0.24732711441074079        19.066257797802773     
   13.489013729682210       0.28779519584662738       0.24859640440316422        19.132314665302435     
   13.469477876025508       0.28777241848796759       0.24994946645579605        19.198532640633960     
   13.449810483429143       0.28774991756227347       0.25107526521100876        19.264911891527849     
   13.431458365028551       0.28772726157981743       0.25253820438967867        19.331452584895739     
   13.412896379200260       0.28770461033893335       0.25381450211572171        19.398154886826244     
   13.394647553526534       0.28768168287326928       0.25511430345962438        19.465018962581908     
   13.378301740785860       0.28765927905945415       0.25652035589401107        19.532044976596467     
   13.360726169847517       0.28763653899987007       0.25783912666051251        19.599233092470786     
   13.344525909845112       0.28761381935556463       0.25912714262927727        19.666583472970601     
   13.326441042948087       0.28759114735530822       0.26048041260157950        19.734096280022921     
   13.311833247928677       0.28756845495365851       0.26182631876585993        19.801771674713031     
   13.291670605785772       0.28754570904223187       0.26299399566079074        19.869609817281340     
   13.279833836880661       0.28752294744567525       0.26447095743303695        19.937610867121105     
   13.262069099567782       0.28750016661346356       0.26586515109649383        20.005774982774227     
   13.247081116614725       0.28747741642760666       0.26722048355396189        20.074102321929356     
   13.230470235833714       0.28745455615853988       0.26856182927350786        20.142593041418632     
   13.216659253760733       0.28743173297655750       0.26993414557370909        20.211247297214761     
   13.204712906689361       0.28740890990494056       0.27128186221224299        20.280065244428329     
   13.188648541214631       0.28738606546282303       0.27266006439449858        20.349047037305098     
   13.173275928208772       0.28736317715557574       0.27401432784016133        20.418192829222995     
   13.159234547647916       0.28734025142983693       0.27540121812659241        20.487502772689712     
   13.144594610903102       0.28731754412422905       0.27675980839435665        20.556977019339662     
   13.131225324182275       0.28729472054594130       0.27814687117040954        20.626615719932037     
   13.117966753691793       0.28727166574910606       0.27951368783222852        20.696419024347488     
   13.104343611584969       0.28724884564341013       0.28091981094924295        20.766387081585698     
   13.094713082541320       0.28722593101260230       0.28228205594773953        20.836520039763457     
   13.079964413720310       0.28720291430156419       0.28370949238895365        20.906818046111599     
   13.066818568426406       0.28717999668388039       0.28509833679256746        20.977281246972616     
   13.056351844417780       0.28715707767699244       0.28649476026763726        21.047909787798702     
   13.042829718821524       0.28713411934352551       0.28787198223864524        21.118703813148802     
   13.034079719354036       0.28711117699176253       0.28930926432378046        21.189663466686500     
   13.018467601141259       0.28708814770246582       0.29071176964977691        21.260788891178365     
   13.007380219931376       0.28706518879426141       0.29209686304890614        21.332080228490554     
   12.996580232015882       0.28704221676355984       0.29355187171329739        21.403537619587720     
   12.987055657500701       0.28701923882527131       0.29496519907884661        21.475161204529982     
   12.971841932760903       0.28699615502134734       0.29639830086470947        21.546951122471555     
   12.964596480286176       0.28697317023448438       0.29784013789467351        21.618907511658040     
   12.955345682949321       0.28695004665100843       0.29917011033263990        21.691030509424646     
   12.944325465253790       0.28692702559908939       0.30067977487746395        21.763320252194479     
   12.933108946957276       0.28690418476465240       0.30212825196179183        21.835776875475780     
   12.923204634584252       0.28688113856453462       0.30353017057478920        21.908400513861068     
   12.913098190970183       0.28685808040534017       0.30502651223742167        21.981191301024587     
   12.902185005899367       0.28683502527046723       0.30647641512135743        22.054149369720189     
   12.894865552666539       0.28681195765778883       0.30785271787375479        22.127274851780321     
   12.881769416861621       0.28678884771881746       0.30936763143729701        22.200567878113908     
   12.875348949859289       0.28676575320511261       0.31083220904475983        22.274028578704385     
   12.865141041687746       0.28674263828247304       0.31228729706583441        22.347657082608190     
   12.857111816147679       0.28671954064660310       0.31371592981076801        22.421453517953601     
   12.850918447551024       0.28669642380432442       0.31521431520160353        22.495418011938050     
   12.841080848392984       0.28667330765714216       0.31670088355611264        22.569550690827807     
   12.832565702369457       0.28665017764857137       0.31819351659435774        22.643851679955613     
   12.824779431337099       0.28662700482515430       0.31966397798631940        22.718321103719475     
   12.815983793596773       0.28660382664943235       0.32115082676567219        22.792959085581220     
   12.805004547023978       0.28658066835550533       0.32246285055842111        22.867765748065082     
   12.801030980318496       0.28655750935284352       0.32410295765656455        22.942741212756346     
   12.794048074945495       0.28653427709323348       0.32560732982005197        23.017885600300204     
   12.785996465426312       0.28651108968225097       0.32702374383982935        23.093199030400235     
   12.777600275145456       0.28648790008852137       0.32857594143055568        23.168681621817004     
   12.770329841729103       0.28646467706951823       0.33010125784784727        23.244333492367634     
   12.762733260412547       0.28644145722045389       0.33156086171384130        23.320154758923696     
   12.756362040426383       0.28641823579472014       0.33308170231891499        23.396145537410785     
   12.750141777162504       0.28639497976264672       0.33458167362996882        23.472305942806919     
   12.742445410286919       0.28637172370700098       0.33612097321038165        23.548636089142402     
   12.738112892165242       0.28634846158453092       0.33763152705471483        23.625136089497520     
   12.727386629945673       0.28632519426373082       0.33902410593161686        23.701806056002631     
   12.722356286799489       0.28630192040072938       0.34066234614893293        23.778646099837239     
   12.716803613837149       0.28627865032672550       0.34220718175978904        23.855656331228111     
   12.713767727342423       0.28625534864364682       0.34382444586155625        23.932836859449694     
   12.704144538442545       0.28623205073781510       0.34526177213297160        24.010187792822510     
   12.698897313099705       0.28620875882718338       0.34678567641922398        24.087709238713103     
   12.693319584766348       0.28618544083186970       0.34833168328291514        24.165401303532231     
   12.686899501423889       0.28616211367666300       0.34987314508410827        24.243264092735441     
   12.681602698323253       0.28613879275876825       0.35141044116910691        24.321297710821796     
   12.675963111260907       0.28611545327787552       0.35295893578149667        24.399502261332884     
   12.671756778458953       0.28609213739070510       0.35449000353388271        24.477877846853549     
   12.664711567187961       0.28606876561393424       0.35604277207782764        24.556424569010076     
   12.660605965380277       0.28604543067195920       0.35760138260523733        24.635142528470375     
   12.654659852251017       0.28602204980014634       0.35912343843901118        24.714031824943465     
   12.648889829291431       0.28599869292304830       0.36071302858294191        24.793092557179072     
   12.643450916449719       0.28597534318205564       0.36222609294759223        24.872324822967208     
   12.640372326940112       0.28595200578395991       0.36385763045919184        24.951728719137915     
   12.634717994198162       0.28592866000429640       0.36535294019604359        25.031304341561086     
   12.630304505933355       0.28590532115101069       0.36697795032369196        25.111051785146149     
   12.625401947982091       0.28588179181681772       0.36854373482523028        25.190971143841889     
   12.621817140737313       0.28585850279879466       0.37013730953892893        25.271062510636249     
   12.617217621061691       0.28583505013151661       0.37165894943110728        25.351325977556350     
   12.612564881383031       0.28581172911730002       0.37328447631144895        25.431761635668462     
   12.609309478107908       0.28578821140812577       0.37490236179105607        25.512369575077379     
   12.605449483270162       0.28576475730684309       0.37647913673752098        25.593149884927591     
   12.601055367082276       0.28574126466259725       0.37807625596648359        25.674102653402166     
   12.596047559541017       0.28571792858527317       0.37960823526418930        25.755227967723687     
   12.593292147219676       0.28569443653586524       0.38126100297044746        25.836525914153707     
   12.589553410498704       0.28567098820951992       0.38279881467262378        25.917996577993240     
   12.585656590787613       0.28564751355218193       0.38447391945925385        25.999640043583344     
   12.583349726522945       0.28562403027121491       0.38607899401501911        26.081456394304634     
   12.579040869925322       0.28560051278291482       0.38768333670804378        26.163445712577683     
   12.575027854605054       0.28557703712637766       0.38928632887797082        26.245608079864155     
   12.572127740913478       0.28555351081440777       0.39089724397106851        26.327943576665998     
   12.569204286503782       0.28552987473810348       0.39252241859781906        26.410452282526983     
   12.565434019906029       0.28550647775563381       0.39413524768900382        26.493134276031967     
   12.562739483430306       0.28548294036716892       0.39575599501270786        26.575989634808202     
   12.559699777637787       0.28545939576767648       0.39733648077784978        26.659018435525628     
   12.556563692331761       0.28543582286199226       0.39901066683474840        26.742220753897531     
   12.553195528678275       0.28541226418112803       0.40061136756117238        26.825596664680489     
   12.551331502398281       0.28538863913430956       0.40228045049766148        26.909146241675995     
   12.547874285587170       0.28536509891468143       0.40388632236576050        26.992869557730337     
   12.545800479256895       0.28534148479634297       0.40554171563093749        27.076766684735542     
   12.541552557007385       0.28531787938843545       0.40717168713531371        27.160837693630210     
   12.541583216856679       0.28529430685893609       0.40882130551695461        27.245082654399930     
   12.536990872005923       0.28527060254186476       0.41047693134708202        27.329501636078810     
   12.535509739677378       0.28524703991591938       0.41212607850837524        27.414094706749250     
   12.533456787453195       0.28522340192230439       0.41374381837794788        27.498861933543900     
   12.530879782244709       0.28519985628861422       0.41539461872380479        27.583803382645641     
   12.528986259653220       0.28517624010133252       0.41707124446497446        27.668919119289399     
   12.527132818411907       0.28515241908490790       0.41871309405057316        27.754209207762180     
   12.523336424638755       0.28512886212636329       0.42033311988910205        27.839673711404775     
   12.522965942470940       0.28510521615301060       0.42204627373900744        27.925312692612959     
   12.518473953944794       0.28508145429228199       0.42360315385252040        28.011126212837546     
   12.518354203542067       0.28505772398810303       0.42537564591009835        28.097114332586926     
   12.516342370133710       0.28503405624516887       0.42703083337100373        28.183277111426850     
   12.514760972333990       0.28501036053963391       0.42871749503409545        28.269614607982657     
   12.513636530365174       0.28498670512421548       0.43040022017365365        28.356126879939893     
   12.511694026405614       0.28496295574132119       0.43203702202577893        28.442813984045902     
   12.509863865958049       0.28493916223905025       0.43375742220359037        28.529675976110699     
   12.505093231865612       0.28491546402879120       0.43543126416102357        28.616712911008953     
   12.506743899660323       0.28489188106173807       0.43711372248648839        28.703924842680500     
   12.505463174595826       0.28486804988917802       0.43881939286685628        28.791311824132517     
   12.504061002558279       0.28484431698866280       0.44044601146165319        28.878873907440504     
   12.500162311671144       0.28482062292150734       0.44205004686466498        28.966611143749908     
   12.500314344048350       0.28479681120158556       0.44385083185173413        29.054523583277295     
   12.498271346738504       0.28477307711015620       0.44555098644431940        29.142611275312461     
   12.497773217447648       0.28474936760173841       0.44721308906392537        29.230874268219019     
   12.499690083169158       0.28472558349321925       0.44897705669327820        29.319312609437524     
   12.496276447871292       0.28470184550053185       0.45064616154322834        29.407926345485258     
   12.495984221822896       0.28467808190222199       0.45235404876790203        29.496715521959334     
   12.494568980341372       0.28465428673084131       0.45405191545855661        29.585680183537349     
   12.493606848788247       0.28463050628251940       0.45579829216997586        29.674820373980079     
   12.493610689287765       0.28460695288626797       0.45747025153020537        29.764136136131988     
   12.492258879918845       0.28458317348892637       0.45922323540577675        29.853627511924415     
   12.490238745034556       0.28455936731953141       0.46094898849858740        29.943294542375909     
   12.487560979167824       0.28453558014059610       0.46265165002802155        30.033137267595521     
   12.488742965140727       0.28451178279888145       0.46436723511380268        30.123155726783189     
   12.485161183312925       0.28448799107177580       0.46607394804008312        30.213349958232861     
   12.488466952985160       0.28446419441743453       0.46782034261459549        30.303719999333680     
   12.487184388143580       0.28444038646908520       0.46953480282927101        30.394265886572136     
   12.483612187242683       0.28441655311214137       0.47126728889915609        30.484987655533882     
   12.486378935996763       0.28439273026014517       0.47301549044589841        30.575885340906488     
   12.485658932658531       0.28436890233862033       0.47471739951779746        30.666958976479886     
   12.486239963174981       0.28434505841726654       0.47649267980348270        30.758208595150450     
   12.484849194092048       0.28432122025337564       0.47820202513410554        30.849634228921154     
   12.484881731530995       0.28429737696382729       0.47995743878617197        30.941235908905277     
   12.484199658770393       0.28427352862282462       0.48168909877114502        31.033013665327459     
   12.483539015116895       0.28424968121859329       0.48342565886740074        31.124967527525904     
   12.484905238868780       0.28422581693531146       0.48518488125455078        31.217097523955623     
   12.483771739702400       0.28420197022825894       0.48691081055646429        31.309403682189373     
   12.483106204414915       0.28417809161196850       0.48867200461311278        31.401886028920629     
   12.481821566562115       0.28415421093948623       0.49034787309807959        31.494544589965734     
   12.483196669087146       0.28413033911814872       0.49217959771718389        31.587379390265976     
   12.483319017118784       0.28410648553451318       0.49395059867742913        31.680390453890276     
   12.482489244685942       0.28408258056310037       0.49567075519598969        31.773577804036812     
   12.483084184646067       0.28405868268895196       0.49745358019835234        31.866941463036500     
   12.482970188403526       0.28403479154308903       0.49921408737683381        31.960481452354511     
   12.483507741040887       0.28401089909179023       0.50098382373325168        32.054197792592888     
   12.482673133622823       0.28398699886078066       0.50271309649645846        32.148090503493314     
   12.483397625870886       0.28396309634104766       0.50450117639354608        32.242159603938816     
   12.483531405633958       0.28393918781822441       0.50627847028019091        32.336405111957333     
   12.483328105930296       0.28391528418497353       0.50803025656811140        32.430827044723259     
   12.484077466524987       0.28389136165883150       0.50982416299907118        32.525425418560502     
   12.484113361139643       0.28386744327299107       0.51159457293912713        32.620200248944862     
   12.486456131836437       0.28384353088057435       0.51337391060050819        32.715151550506711     
   12.484968821193947       0.28381960903166947       0.51514908798278680        32.810279337033677     
   12.483900476101409       0.28379568425420842       0.51693053913494535        32.905583621472751     
   12.484702955603861       0.28377175053002551       0.51870163228940180        33.001064415933520     
   12.485815437356663       0.28374791270520938       0.52047552401924746        33.096721731690721     
   12.486180705407707       0.28372394428300862       0.52228527574963246        33.192555579186781     
   12.487208212089181       0.28370001918008159       0.52407782842433837        33.288565968034462     
   12.487515139663014       0.28367607032361264       0.52584274626910854        33.384752907019937     
   12.489121098862379       0.28365205329563209       0.52765122902803829        33.481116404104860     
   12.488745602865432       0.28362812107269486       0.52944120064033806        33.577656466430248     
   12.488289713193462       0.28360429112671492       0.53118031626426054        33.674373100318007     
   12.487355004555496       0.28358032626047275       0.53291558095027836        33.771266311274509     
   12.490468900467349       0.28355624246780387       0.53481768693553533        33.868336103993606     
   12.491832845429148       0.28353241328713552       0.53661861587298387        33.965582482358755     
   12.492034239806925       0.28350848371150300       0.53842901439034230        34.063005449446088     
   12.492677696253070       0.28348450263602537       0.54023067647405076        34.160605007527877     
   12.493674761881575       0.28346054571551199       0.54204009463198910        34.258381158074904     
   12.492927893786309       0.28343658547311429       0.54378495042859909        34.356333901759413     
   12.495366373885066       0.28341254802322574       0.54564785893094470        34.454463238458104     
   12.497733673954031       0.28338867863027223       0.54753785135187871        34.552769167254922     
   12.496057095858241       0.28336470732284746       0.54923292306578064        34.651251686444830     
   12.496873284760934       0.28334062634155377       0.55104087437309968        34.749910793535584     
   12.497700551931626       0.28331673863605789       0.55285183833377505        34.848746485251716     
   12.499686176433611       0.28329277156029303       0.55470500254346300        34.947758757536853     
   12.500101416596445       0.28326878563343855       0.55653022867645352        35.046947605557371     
   12.500590014001752       0.28324481514691907       0.55832372336783020        35.146313023705069     
   12.502206056690211       0.28322079164592212       0.56017258007571558        35.245855005600198     
   12.503133057620579       0.28319677382383507       0.56198557504252344        35.345573544094783     
   12.500989231403484       0.28317281007373235       0.56379454618166247        35.445468631275716     
   12.505304614864595       0.28314877512586406       0.56561487771369068        35.545540258467597     
   12.504086205265983       0.28312473940944405       0.56734708620654140        35.645788416236030     
   12.506905397946012       0.28310077418103125       0.56925353746326579        35.746213094390761     
   12.508284940827593       0.28307675202153615       0.57110691451528650        35.846814281988841     
   12.509811454419662       0.28305272920128294       0.57294193270922433        35.947591967338347     
   12.511039761143239       0.28302869979315765       0.57476786882447051        36.048546137999928     
   12.512058192451400       0.28300467275606334       0.57660486609225337        36.149676780791893     
   12.513082859012128       0.28298059983218637       0.57844155744222225        36.250983881792038     
   12.512157988161784       0.28295660665556271       0.58016359435251563        36.352467426342137     
   12.516736034439662       0.28293247368698243       0.58209540211140853        36.454127399050094     
   12.512851889552072       0.28290851561215469       0.58384720794978684        36.555963783793104     
   12.517920792529399       0.28288448366613256       0.58577832492028792        36.657976563722166     
   12.518288138648638       0.28286031823648844       0.58759700702359807        36.760165721264293     
   12.520261119375091       0.28283625778099603       0.58946909143159998        36.862531238125911     
   12.521168443033087       0.28281227271057346       0.59125852329609729        36.965073095295978     
   12.523498370740876       0.28278820784914843       0.59316901731776783        37.067791273050226     
   12.524279554145267       0.28276416912890068       0.59499195371620850        37.170685750953638     
   12.526040877950784       0.28274008687619201       0.59685318241029950        37.273756507863773     
   12.527308711539002       0.28271599095001215       0.59870443301050547        37.377003521934618     
   12.528788080771491       0.28269183947468185       0.60055876290124699        37.480426770619218     
   12.529730756530309       0.28266772084494557       0.60237913400948184        37.584026230673750     
   12.532225792252587       0.28264370245389819       0.60425587137564651        37.687801878160407     
   12.533116816364881       0.28261959577355061       0.60608145178773587        37.791753688451095     
   12.532199622270182       0.28259551683451611       0.60795787387552502        37.895881636229980     
   12.536094748305448       0.28257144862625488       0.60980393649675191        38.000185695498359     
   12.537459659983249       0.28254734431508732       0.61167790556169055        38.104665839576931     
   12.539796683293043       0.28252329057726422       0.61352733089737443        38.209322041109189     
   12.540660519851350       0.28249920890031294       0.61540372715111979        38.314154272065444     
   12.542081762045152       0.28247509269416204       0.61726490753151730        38.419162503745660     
   12.544071102146333       0.28245098591649648       0.61913321088273066        38.524346706783483     
   12.544937620444124       0.28242692442611966       0.62097076137450402        38.629706851148896     
   12.547133724869557       0.28240288273584629       0.62285706754824888        38.735242906152607     
   12.548501083541106       0.28237870690173489       0.62472169592695748        38.840954840448497     
   12.551560759008339       0.28235461257906974       0.62658787058228826        38.946842622037785     
   12.556390819201246       0.28233060769666429       0.62841228718958753        39.052906218272000     
   12.553659641981165       0.28230640064444279       0.63030704069626609        39.159145595857133     
   12.555277605413020       0.28228233296059801       0.63218398364838058        39.265560720856087     
   12.555159606271934       0.28225823083514090       0.63407290106801917        39.372151558693481     
   12.558341030734072       0.28223415299994514       0.63593627882082027        39.478918074157548     
   12.560293746460113       0.28221004564575686       0.63780994485315445        39.585860231404901     
   12.561848323436861       0.28218602984459651       0.63968027788161930        39.692977993963581     
   12.562137318298374       0.28216186126226306       0.64152439719807364        39.800271324736393     
   12.565322469473950       0.28213778596519951       0.64343073751443369        39.907740186004467     
   12.567271944937040       0.28211366245917135       0.64531678344370347        40.015384539430983     
   12.568388216678649       0.28208954779469458       0.64717947617269900        40.123204346064078     
   12.570490574733599       0.28206545685752182       0.64906980957594096        40.231199566341957     
   12.567668108080751       0.28204143136626286       0.65070165594334473        40.339370160093651     
   12.574624191485952       0.28201745096110381       0.65282649442829699        40.447716086545498     
   12.576251150252915       0.28199339094346881       0.65471668049395293        40.556237304322117     
   12.578881792250154       0.28196926690698570       0.65663549940417643        40.664933771452077     
   12.579636737386615       0.28194515129431696       0.65847857299945090        40.773805445369746     
   12.579458101264791       0.28192108085265122       0.66028239902929131        40.882852282920020     
   12.583824669452294       0.28189698631007259       0.66224105615982387        40.992074240360786     
   12.585120646825683       0.28187283891999765       0.66413092864770717        41.101471273367395     
   12.587373297256978       0.28184876289555982       0.66600159367493950        41.211043337035612     
   12.586700510460259       0.28182465972085113       0.66791670208121623        41.320790385885410     
   12.589419418613815       0.28180053842035907       0.66974740346356687        41.430712373864175     
   12.592736093019122       0.28177643830248938       0.67168571798996579        41.540809254350748     
   12.594450481086341       0.28175233027396912       0.67354655294993326        41.651080980158738     
   12.596663090295085       0.28172823421261511       0.67543278464720191        41.761527503539327     
   12.597856374353766       0.28170411352414754       0.67735270336260567        41.872148776186442     
   12.599305659906740       0.28168004142021380       0.67919670099810625        41.982944749238570     
   12.603243341340688       0.28165592085379793       0.68114757592597475        42.093915373283380     
   12.604621031692874       0.28163180370481966       0.68304446300774668        42.205060598360788     
   12.605962949346237       0.28160770730712820       0.68492792580856188        42.316380373966702     
   12.607853066367538       0.28158358767157510       0.68682470223961134        42.427874649056264     
   12.609590659153877       0.28155952629325215       0.68869910674446322        42.539543372048151     
   12.608908474226673       0.28153538829890679       0.69061456775743491        42.651386490826638     
   12.614466132673570       0.28151127113685753       0.69252228532179361        42.763403952746728     
   12.615862088006020       0.28148717801371131       0.69440344117725938        42.875595704636787     
   12.617891791003133       0.28146307162932577       0.69631676208862292        42.987961692802102     
   12.619742931098056       0.28143895938456792       0.69820486578376695        43.100501863028803     
   12.622266897660412       0.28141485830131852       0.70011315216502057        43.213216160586661     
   12.625209363532564       0.28139075156914173       0.70202318306624478        43.326104530233920     
   12.625009722515451       0.28136665015948892       0.70387273000509976        43.439166916219165     
   12.627946585966283       0.28134254894713023       0.70580296848253676        43.552403262286120     
   12.630142052989871       0.28131844470939776       0.70771996674924376        43.665813511676475     
   12.631576123618483       0.28129435234330358       0.70959760366127644        43.779397607133639     
   12.634117961957005       0.28127024891824731       0.71152990572802011        43.893155490906217     
   12.635976990192482       0.28124613688713945       0.71340017694056779        44.007087104751612     
   12.638612001863420       0.28122204741357282       0.71533990101512124        44.121192389939488     
   12.641270934599378       0.28119795131357417       0.71724360883107463        44.235471287254924     
   12.643068286640283       0.28117451042429270       0.71910494754295129        44.346815033197359     
   12.644198086986565       0.28115255563204766       0.72083938355390309        44.451656769549096     
   12.645793672149086       0.28113107195821585       0.72251837756968373        44.553570152437558     
   12.648329019766866       0.28111017943734345       0.72419894775949289        44.653486841427373     
   12.649813385934390       0.28108960861811488       0.72582147698076782        44.751865908147323     
   12.651405234402301       0.28106926752928818       0.72741673454836497        44.848990473113240     
   12.653704465464656       0.28104925943228698       0.72902192604775129        44.945055397390178     
   12.655657416269202       0.28102942559642263       0.73058894552982512        45.040204099423789     
   12.657153125788300       0.28100967172143482       0.73215596511899450        45.134547071826560     
   12.658735722290080       0.28099023761875275       0.73367908387398961        45.228172324205687     
   12.660827793938008       0.28097098391959041       0.73522412407212678        45.321151764275285     
   12.662855227559895       0.28095185964072339       0.73674097104285785        45.413545336809442     
   12.664361988926489       0.28093281526465552       0.73823924462392465        45.505403835511203     
   12.665669712768519       0.28091389480905432       0.73974660630007560        45.596770885428356     
   12.667235280455923       0.28089509834052906       0.74123943911774803        45.687684383700294     
   12.669088096770775       0.28087633684672847       0.74271765381510702        45.778177573552206     
   12.671114785230868       0.28085774263286889       0.74419301692895656        45.868279862327014     
   12.672218988833359       0.28083937048338814       0.74564685139116560        45.958017456200622     
   12.674157501812147       0.28082094372286165       0.74711196517878808        46.047413860654650     
   12.675830796038852       0.28080265899503887       0.74855746301182435        46.136490280711321     
   12.677604002619043       0.28078445553175502       0.75000056966087891        46.225265945034735     
   12.679009151374094       0.28076627519421077       0.75143683391506344        46.313758371417421     
   12.680519818748506       0.28074826535367942       0.75287280637432752        46.401983585885375     
   12.681695522093248       0.28073027313971044       0.75427381046697861        46.489956306504418     
   12.682923110423772       0.28071229836373174       0.75567866568092279        46.577690097094546     
   12.686552185294650       0.28069448728188179       0.75713043991896134        46.665197497967270     
   12.685775393839364       0.28067658718525318       0.75845628257971442        46.752490137663415     
   12.688888223865515       0.28065898389344318       0.75994409206181512        46.839578828434782     
   12.690303946159480       0.28064124710586080       0.76132783758676570        46.926473649225308     
   12.691113743419924       0.28062361806240749       0.76270740838888995        47.013184017495121     
   12.692981685840092       0.28060612913262378       0.76408440720252824        47.099718751958719     
   12.695276520322247       0.28058854985517490       0.76550897623569525        47.186086127603780     
   12.696539931401542       0.28057110754702663       0.76688246210166844        47.272293924141280     
   12.698256571782816       0.28055371980729832       0.76825265965916878        47.358349468848864     
   12.699854286374416       0.28053636928536424       0.76962599305560520        47.444259674596047     
   12.701374984616544       0.28051904671855582       0.77100062579585349        47.530031073714817     
   12.703268594145282       0.28050178644354745       0.77236645691962869        47.615669848268951     
   12.704601078312241       0.28048452762491716       0.77371936752425885        47.701181857191919     
   12.706187582499066       0.28046739257960573       0.77507729329496633        47.786572660687071     
   12.707458523088045       0.28045024728430057       0.77642060126894086        47.871847542230711     
   12.709682498332700       0.28043313777248752       0.77778774214326507        47.957011528465060     
   12.710943403169535       0.28041600570716929       0.77913893384676769        48.042069407227508     
   12.712239194087728       0.28039904741285288       0.78047089308338902        48.127025743933061     
   12.714218398263034       0.28038205438435543       0.78182694636119843        48.211884896492087     
   12.715802868203351       0.28036510164523665       0.78315862714035211        48.296651028924238     
   12.717962053372389       0.28034818131362793       0.78449472961272138        48.381328123808743     
   12.717926523608458       0.28033130251855592       0.78580388351767716        48.465919993692964     
   12.719702347840101       0.28031445190836407       0.78709656223365576        48.550430291565924     
   12.721983211485432       0.28029760534321208       0.78848468211795653        48.634862520490167     
   12.723496037598547       0.28028085156034482       0.78979788986570409        48.719220042476763     
   12.724002153383433       0.28026409800328078       0.79107812547173928        48.803506086749842     
   12.726726643609636       0.28024737668746902       0.79243974638866699        48.887723757013632     
   12.728298441827615       0.28023061174133612       0.79375635359090313        48.971876038917181     
   12.729752715516378       0.28021396145638433       0.79506796147929093        49.055965806245453     
   12.731129259761653       0.28019734659977280       0.79636484326054258        49.139995827021480     
   12.737542213399850       0.28018070430994041       0.79766855561422934        49.223968769121342     
   12.734602654945038       0.28016419662607989       0.79898087161939602        49.307887205488946     
   12.735582314443512       0.28014760965108959       0.80026990169803669        49.391753618997733     
   12.737342952722949       0.28013107747277033       0.80159338984392259        49.475570406996908     
   12.739603873583491       0.28011457981965127       0.80288696962783679        49.559339885546976     
   12.740485261268594       0.28009799512040801       0.80417911299203892        49.643064293388854     
   12.742298561423148       0.28008156722496635       0.80546675673338364        49.726745795655788     
   12.743297314915452       0.28006524156773688       0.80675774574793291        49.810386487359608     
   12.745446842841417       0.28004876460851968       0.80805014581965917        49.893988396651920     
   12.746516742583573       0.28003241643543025       0.80933768631668357        49.977553487895946     
   12.747921460868817       0.28001611053548092       0.81061821653629151        50.061083664551177     
   12.750172514804420       0.27999964677741568       0.81191098670235429        50.144580771885941     
   12.750866418247172       0.27998334748300058       0.81316450880337365        50.228046599534409     
   12.752601666663617       0.27996697885913208       0.81446186409968035        50.311482883909264     
   12.754239470039035       0.27995084398739961       0.81573948542759622        50.394891310473213     
   12.755235303220147       0.27993456178139170       0.81698724776862530        50.478273515887587     
   12.757396662698918       0.27991830634072234       0.81829371456127487        50.561631090040990     
   12.758946870291590       0.27990204634806931       0.81955902983739393        50.644965577967739     
   12.759810869801850       0.27988585211035361       0.82080309004596241        50.728278481666834     
   12.761833084086524       0.27986967770740273       0.82208800180080743        50.811571261821477     
   12.764258270288453       0.27985363283374065       0.82335375956133794        50.894845339428258     
   12.763872061653339       0.27983741705913839       0.82457755676185418        50.978102097345484     
   12.766519268810097       0.27982131470228883       0.82587882952659353        51.061342881763899     
   12.767603268093387       0.27980513514170646       0.82711651111089990        51.144569003595826     
   12.769436975708462       0.27978906721094554       0.82839439472141962        51.227781739806836     
   12.771227639324703       0.27977315578925760       0.82964768197578820        51.310982334670008     
   12.772062675169630       0.27975713582570250       0.83089472336983694        51.394172000970556     
   12.773982144543437       0.27974103319064225       0.83215568512132176        51.477351921145363     
   12.775161977734157       0.27972502328634585       0.83339670831176760        51.560523248372235     
   12.776976180978130       0.27970889785406677       0.83465922851353269        51.643687107604791     
   12.778622732401983       0.27969302501992577       0.83589340503479026        51.726844596565449     
   12.779622927283061       0.27967702654566817       0.83712717233906242        51.809996786686128     
   12.781531712283369       0.27966116803003377       0.83838794254051929        51.893144724011343     
   12.782954904026059       0.27964517059802391       0.83963539922716668        51.976289430059389     
   12.784691705419352       0.27962918785523344       0.84088024588485333        52.059431902644263     
   12.786055932506038       0.27961346105435791       0.84209348186464017        52.142573116663847     
   12.787627480872388       0.27959750796739524       0.84333591476317371        52.225714024852337     
   12.789217191128699       0.27958166866932072       0.84458003124714065        52.308855558500959     
   12.790757945868279       0.27956571070526082       0.84581754646308893        52.391998628147668     
   12.791719847985439       0.27954999821584042       0.84705083806440751        52.475144124239556     
   12.794084392315094       0.27953416084963728       0.84828769229711543        52.558292917765819     
   12.794696481176517       0.27951825685375431       0.84950301940372996        52.641445860864664     
   12.795740667893973       0.27950251684491845       0.85071834826300952        52.724603787407801     
   12.797996975071401       0.27948674854085231       0.85197313725551538        52.807767513558581     
   12.799507848383003       0.27947104292855229       0.85318895118116644        52.890937838310251     
   12.800853738644820       0.27945522820520574       0.85442705321980861        52.974115544000675     
   12.801227060674323       0.27943958631681842       0.85559158722128548        53.057301396808896     
   12.804022947560824       0.27942378235476523       0.85687197023451711        53.140496147230309     
   12.805252669301106       0.27940807160345915       0.85808723376803275        53.223700530536988     
   12.805990115966832       0.27939239245301439       0.85923849619093917        53.306915267215935     
   12.808205794857997       0.27937666763672919       0.86052705215603875        53.390141063395227     
   12.809831350580524       0.27936104525500816       0.86174237383384655        53.473378611249842     
   12.808908506982911       0.27934532647630511       0.86285950894122998        53.556628589397477     
   12.811562640912996       0.27932967684694243       0.86412671346806036        53.639891663274796     
   12.814253956321350       0.27931405435271467       0.86538293708144343        53.723168485503983     
   12.815727131354377       0.27929845916417079       0.86658534931326681        53.806459696243401     
   12.816858150991285       0.27928281741256689       0.86779126863725409        53.889765923526653     
   12.818416299689517       0.27926729289649699       0.86899322754492414        53.973087783590636     
   12.819830391242782       0.27925164029388427       0.87019357204361036        54.056425881190428     
   12.821667187661607       0.27923610637034840       0.87141817684112122        54.139780809903471     
   12.823092802010759       0.27922050147447031       0.87262892240138934        54.223153152424480     
   12.823822090691326       0.27920496251855309       0.87380725874527054        54.306543480848589     
   12.825683735048852       0.27918940999319641       0.87503367697157797        54.389952356946893     
   12.827440460519329       0.27917387735490945       0.87622993169485563        54.473380332429194     
   12.828916312366966       0.27915841388759677       0.87742079392530792        54.556827949203047     
   12.829972272534484       0.27914285596046745       0.87862862993211055        54.640295739619184     
   12.831703765532332       0.27912754120012012       0.87982962858064029        54.723784226711835     
   12.833009630942078       0.27911206968809860       0.88101896282114545        54.807293924430752     
   12.834730519996583       0.27909655158273700       0.88221980354062146        54.890825337864754     
   12.834646257209407       0.27908108996966174       0.88333348066059225        54.974378963458832     
   12.837362954324620       0.27906562383789479       0.88459854572057028        55.057955289224729     
   12.838799553579644       0.27905018367365875       0.88579508225497983        55.141554794943239     
   12.840318228980850       0.27903460597149660       0.88697831829694052        55.225177952362635     
   12.841720934063588       0.27901934446337384       0.88816773860534826        55.308825225388055     
   12.842890533406363       0.27900389119465396       0.88934035947204160        55.392497070267048     
   12.844608068295775       0.27898836881678862       0.89054345584758365        55.476193935769274     
   12.845776862132698       0.27897306743039468       0.89172046510971170        55.559916263359824     
   12.847578854291481       0.27895767655318515       0.89291422514614438        55.643664487366806     
   12.848806575293544       0.27894233393639972       0.89409655178441283        55.727439035146709     
   12.850227989635613       0.27892694046019678       0.89527401519145178        55.811240327241542     
   12.851723401312599       0.27891157472042755       0.89646051507169866        55.895068777533048     
   12.852864011908130       0.27889624091698301       0.89761904090517020        55.978924793391549     
   12.854343126721352       0.27888088501921532       0.89881490811696607        56.062808775822262     
   12.854432102260489       0.27886554027200844       0.89993028172085321        56.146721119604273     
   12.857342933542066       0.27885019881743783       0.90116905784812251        56.230662213428801     
   12.858818324153221       0.27883488288501601       0.90234742883468733        56.314632440030557     
   12.860297379033950       0.27881955952906007       0.90352405430869531        56.398632176317726     
   12.861624033201998       0.27880424298332163       0.90469080764781440        56.482661793497094     
   12.863423742332040       0.27878900141422558       0.90587339156250535        56.566721657195373     
   12.864786231628763       0.27877366034467027       0.90704045724778015        56.650812127578291     
   12.865485528989904       0.27875840077945596       0.90819410046928517        56.734933559465361     
   12.867162412940473       0.27874312674641027       0.90937722677541211        56.819086302441981     
   12.869015976417899       0.27872784057819255       0.91055010461404329        56.903270700968278     
   12.870103096883527       0.27871260877603865       0.91171085189320811        56.987487094485033     
   12.871757523498381       0.27869732886855120       0.91287155183641133        57.071735817516867     
   12.872957362371228       0.27868209277169137       0.91402673778870669        57.156017199772464     
   12.874411038447709       0.27866685474081415       0.91520748432739796        57.240331566242638     
   12.875680880203140       0.27865164934819903       0.91637227961824685        57.324679237294681     
   12.877077846615260       0.27863645073635240       0.91753315746009612        57.409060528765394     
   12.878346105309131       0.27862119899803750       0.91869328282391083        57.493475752051154     
   12.880201918077754       0.27860598698030808       0.91985766190399765        57.577925214196092     
   12.880929477605445       0.27859080686380788       0.92100376061160594        57.662409217976617     
   12.882740617809532       0.27857559103683088       0.92217588566473607        57.746928061986090     
   12.884487977149574       0.27856041343595650       0.92333991875243282        57.831482040714818     
   12.885529170946855       0.27854524024412325       0.92448913007583955        57.916071444630127     
   12.887609940677475       0.27853006922472789       0.92564587334541881        58.000696560253004     
   12.887580916490551       0.27851489825544407       0.92674861021105759        58.085357670233300     
   12.889889420022563       0.27849977783432062       0.92794889679593506        58.170055053423695     
   12.892609873232491       0.27848459215221155       0.92911219686054214        58.254788984950167     
   12.892772880861857       0.27846946176950438       0.93025983585559624        58.339559736283249     
   12.893805907872474       0.27845431249391239       0.93140579962713421        58.424367575304416     
   12.895298107100764       0.27843918706696907       0.93255522617456854        58.509212766373686     
   12.896594346639002       0.27842406351313220       0.93368663063807644        58.594095570393982     
   12.898025343074112       0.27840897152717142       0.93485435480039025        58.679016244874774     
   12.899849300011596       0.27839384131495160       0.93599915628904740        58.763975043993106     
   12.900980855708173       0.27837873047759903       0.93714232719665236        58.848972218654261     
   12.903490478589102       0.27836363447664514       0.93828811462053074        58.934008016550742     
   12.903689063789590       0.27834854955995419       0.93943700434954125        59.019082682219732     
   12.905104918972221       0.27833345897002176       0.94057658890059992        59.104196457098638     
   12.906315889932412       0.27831838229989403       0.94172334735332131        59.189349579580352     
   12.908240721871607       0.27830330717104318       0.94285344743274624        59.274542285067341     
   12.909193417939377       0.27828824073195207       0.94400485239486909        59.359774806022294     
   12.910141719752016       0.27827318577267701       0.94513103082611094        59.445047372021364     
   12.912484651821336       0.27825811803282152       0.94628104605893992        59.530360209802247     
   12.913381297843193       0.27824307964635181       0.94741689833855758        59.615713543314342     
   12.914724022299223       0.27822803835572713       0.94855984443559416        59.701107593765350     
   12.915903717432718       0.27821299696904717       0.94969284399871967        59.786542579668883     
   12.917484120192649       0.27819801116687393       0.95082860427575666        59.872018716889443     
   12.918308685085584       0.27818296619320565       0.95194859760264816        59.957536218687473     
   12.920195294265019       0.27816792418489139       0.95309059324118872        60.043095295762321     
   12.921610656626257       0.27815291497677380       0.95422499830547702        60.128696156295817     
   12.922948772145483       0.27813789847994475       0.95536690476091091        60.214339005992976     
   12.924180271185003       0.27812290857051314       0.95648100242223411        60.300024048123802     
   12.925382635276948       0.27810804811444895       0.95760197572409533        60.385751483562309     
   12.927459605306451       0.27809292231674532       0.95875555855288508        60.471521510826136     
   12.928381226899992       0.27807798234490982       0.95987610722379402        60.557334326115303     
   12.929499269091158       0.27806298014506192       0.96099579522351009        60.643190123348077     
   12.934857586731461       0.27804798190592106       0.96211766806905286        60.729089094198905     
   12.930968948481883       0.27803302012593334       0.96319850810912722        60.815031428134397     
   12.933672670007828       0.27801805200543389       0.96438677366822045        60.901017312447500     
   12.935081030252125       0.27800309502137849       0.96551142309039917        60.987046932292266     
   12.935917255504433       0.27798823375440534       0.96661124942449606        61.073120470718024     
   12.938213188397429       0.27797321252515794       0.96776430265395663        61.159238108701814     
   12.940168928781285       0.27795823155298643       0.96886716732169098        61.245400025180594     
   12.940813760587645       0.27794339580021438       0.96999995747587642        61.331606397083050     
   12.941864595789379       0.27792849858490026       0.97112494849389130        61.417857399361296     
   12.943252833015780       0.27791356570248105       0.97224561692603795        61.504153205019463     
   12.944635722350881       0.27789857424837039       0.97336140969062690        61.590493985145777     
   12.945950216097657       0.27788371097291265       0.97447415451819352        61.676879908939505     
   12.946959285338092       0.27786883198673190       0.97558791439160530        61.763311143741255     
   12.948167752344816       0.27785395426664167       0.97669082938914842        61.849787855059326     
   12.949603509702445       0.27783901795213317       0.97780302398487562        61.936310206599266     
   12.951872014601484       0.27782412624093505       0.97893365033686108        62.022878360288615     
   12.952306878721368       0.27780911371529871       0.98005150221121762        62.109492476304510     
   12.954287153032968       0.27779419024631763       0.98116563354046349        62.196152713099806     
   12.955335943767665       0.27777943283326406       0.98227771276022458        62.282859227427181     
   12.956425823468091       0.27776464513779753       0.98337757792356728        62.369612174365265     
   12.957913854524502       0.27774980872909033       0.98449905349300826        62.456411707342326     
   12.959150802658142       0.27773488998471041       0.98560593739528812        62.543257978160717     
   12.960622906699980       0.27771999101345807       0.98670185406490540        62.630151137019546     
   12.962142344594126       0.27770511621445143       0.98782174041842863        62.717091332538587     
   12.963544920905129       0.27769031040248610       0.98893990397240783        62.804078711780392     
   12.966007768046749       0.27767533438544018       0.99010011260967357        62.891113420272724     
   12.969126712891271       0.27766059922593672       0.99126892295832947        62.978195602029899     
   12.967178458353565       0.27764580014603935       0.99224560806524242        63.065325399574213     
   12.968453903540372       0.27763100594695300       0.99335276291275831        63.152502953957367     
   12.971819062343869       0.27761612457379575       0.99455037341163732        63.239728404781047     
   12.970483887794691       0.27760120713153597       0.99553797988550663        63.327001890216067     
   12.972960607300429       0.27758655318390435       0.99665415455010398        63.414323547023123     
   12.975008412016884       0.27757166411844947       0.99781740680822784        63.501693510572203     
   12.974126432391619       0.27755681240761931       0.99883601737344974        63.589111914861576     
   12.978282749850015       0.27754207499411071        1.0000306805780970        63.676578892536092     
   12.977467279421516       0.27752721992368351        1.0010299248744172        63.764094574906352     
   12.978211215653861       0.27751242068603454        1.0021286777708771        63.851659091966241     
   12.979902055339235       0.27749764521804593        1.0032303907487463        63.939272572410800     
   12.981817387930738       0.27748290480418436        1.0043531553533300        64.026935143654143     
   12.982969735719792       0.27746806541588037        1.0054428186648305        64.114646931845698     
   12.983674267209361       0.27745329183781170        1.0065202377123195        64.202408061887638     
   12.985786079693364       0.27743858801314503        1.0076308394555062        64.289761961247891     
   12.986614149603884       0.27742421007650142        1.0087012115467315        64.375362655688249     
   12.987661761201405       0.27740982388537866        1.0097300125044895        64.460216389439722     
   12.989500096098840       0.27739567973243445        1.0108008504929289        64.544608355810652     
   12.990710546665094       0.27738159858795763        1.0118453395802185        64.628666336360837     
   12.991750551928993       0.27736760865940718        1.0128734748153705        64.712465888547740     
   12.992673372776347       0.27735352928431306        1.0139041347924542        64.796057675085692     
   12.994190495207739       0.27733964874298156        1.0149386223569541        64.879478303397363     
   12.995320171758014       0.27732570821804897        1.0159655659192897        64.962755586171241     
   12.996721876639931       0.27731180617304052        1.0169937528996416        65.045911434866923     
   12.996197399596969       0.27729792558360755        1.0179424188700903        65.128963592676143     
   12.999620053274668       0.27728409316373526        1.0190245196429168        65.211926742136015     
   12.999987685950058       0.27727026805047494        1.0200422407186251        65.294813246976545     
   13.001464953228526       0.27725646368244355        1.0210702049107745        65.377633670036445     
   13.002381495255792       0.27724266530841168        1.0220841828001388        65.460397145778984     
   13.003965457084218       0.27722891153494189        1.0230952500619432        65.543111655699420     
   13.005307663140222       0.27721517152809000        1.0241068362754358        65.625784236588075     
   13.005546408134240       0.27720143357225724        1.0250948550074641        65.708421140848515     
   13.007428129578557       0.27718772714803874        1.0261201013863692        65.791027962549649     
   13.009356841535359       0.27717402874906405        1.0271173382154057        65.873609737074901     
   13.009347809605060       0.27716034287697494        1.0281055547082847        65.956171021928341     
   13.010963792855311       0.27714664933953637        1.0291344553592849        66.038715962368613     
   13.012243049874828       0.27713300770407712        1.0301305871959872        66.121248345472125     
   13.013598592060070       0.27711936199548709        1.0311330932977150        66.203771645085382     
   13.014720940899311       0.27710571793907257        1.0321354643517544        66.286289059511446     
   13.015322847808427       0.27709207337461150        1.0331059128528020        66.368803543345905     
   13.016579928754027       0.27707847958359261        1.0341070723006880        66.451317834559646     
   13.017041497205543       0.27706487612962039        1.0350774652222328        66.533834477689197     
   13.019269977992414       0.27705127342173280        1.0360862556597967        66.616355843814020     
   13.020493037944401       0.27703767198343421        1.0370974514738862        66.698884147858536     
   13.021595821044814       0.27702407677934576        1.0380929793522347        66.781421463658148     
   13.022414391158462       0.27701047257946565        1.0390670550109649        66.863969737134624     
   13.022233849064575       0.27699686469020873        1.0400048915999514        66.946530797876505     
   13.025212006453993       0.27698342990693819        1.0410516984545501        67.029106369354167     
   13.025736202631311       0.27696977942434253        1.0420272628868743        67.111698077968740     
   13.027444491829572       0.27695630873012589        1.0430341042684981        67.194307461096500     
   13.028646494030468       0.27694273926785967        1.0440171214827676        67.276935974263637     
   13.029478688501447       0.27692914133533519        1.0449983589538512        67.359584997569144     
   13.031140195761779       0.27691559396088172        1.0459884846679990        67.442255841448286     
   13.031756343034468       0.27690221584961133        1.0469654253716130        67.524949751862920     
   13.032604300002481       0.27688874573901523        1.0479328697921855        67.607667914985598     
   13.034097401445980       0.27687514365360893        1.0489224529674721        67.690411461440817     
   13.035420027590813       0.27686173148994897        1.0499082193560216        67.773181470150845     
   13.036633805356201       0.27684823835711136        1.0508856877545509        67.855978971835086     
   13.037340579254028       0.27683475038363736        1.0518413879429189        67.938804952198780     
   13.038928574790214       0.27682115034786314        1.0528428995423338        68.021660354845793     
   13.039889267761515       0.27680771216758682        1.0538140764999782        68.104546083945223     
   13.040793877509980       0.27679414991717838        1.0547839123379885        68.187463006675273     
   13.042485975681316       0.27678070125087056        1.0557698422406472        68.270411955469967     
   13.043464560977245       0.27676730121890547        1.0567414742018140        68.353393730086708     
   13.044950171146256       0.27675385920282086        1.0577138017772292        68.436409099512233     
   13.045920433650878       0.27674040660130111        1.0586896179285605        68.519458803722856     
   13.046981322667174       0.27672692683795136        1.0596588937775906        68.602543555312138     
   13.047006943415989       0.27671352451901177        1.0605933289306761        68.685664040999299     
   13.049001142238223       0.27670005811591758        1.0615969039339774        68.768820923028116     
   13.050077096132620       0.27668648337879098        1.0625570340798560        68.852014840466438     
   13.050992318925257       0.27667312567065983        1.0635218358469456        68.935246410415346     
   13.052341405331221       0.27665979281666414        1.0644967550550648        69.018516229134562     
   13.053512853575686       0.27664631363075654        1.0654691775281622        69.101824873092838     
   13.054483396645193       0.27663284232329055        1.0664335637470590        69.185172899948455     
   13.055725294234289       0.27661933309323189        1.0673954393966649        69.268560849465871     
   13.057044949894411       0.27660603837245423        1.0683616165858296        69.351989244372632     
   13.058267810496302       0.27659279496028322        1.0693318617253016        69.435458591163624     
   13.058929298578043       0.27657912034813553        1.0702858408310791        69.518969380854855     
   13.060063061913795       0.27656579779971852        1.0712480363310954        69.602522089689828     
   13.061632883465492       0.27655228191304859        1.0722152981077597        69.686117179805862     
   13.062977525106428       0.27653916889839419        1.0731772183819837        69.769755099858102     
   13.064215308723387       0.27652556136555023        1.0741424212857005        69.853436285609476     
   13.064655881621796       0.27651210294636058        1.0750874739945391        69.937161160484479     
   13.065994401553791       0.27649865828669729        1.0760570757590726        70.020930136093384     
   13.067031559174936       0.27648533308198192        1.0770122141953797        70.104743612725571     
   13.068011159119974       0.27647190859083698        1.0779750446115377        70.188601979816625     
   13.069149500247475       0.27645852969622597        1.0789251056412461        70.272505616389552     
   13.070319022285734       0.27644523761112311        1.0798871896884916        70.356454891472367     
   13.071384742865858       0.27643185568413303        1.0808513756414548        70.440450164492859     
   13.072763481451831       0.27641850755605063        1.0817987561038320        70.524491785654263     
   13.073672011189251       0.27640514961564766        1.0827537434972931        70.608580096290240     
   13.074443846473301       0.27639175080412648        1.0837012888159483        70.692715429201996     
   13.077279353987057       0.27637829713950257        1.0847318666558263        70.776898108977988     
   13.079783010359595       0.27636488126875980        1.0857371854104580        70.861128452299454     
   13.077727585982473       0.27635161538453523        1.0865554474443839        70.945406768228906     
   13.079849646958028       0.27633821069205511        1.0875523268387683        71.029733358485359     
   13.080291815268072       0.27632491163409389        1.0884712890937369        71.114108517707166     
   13.080621339141810       0.27631169869383959        1.0893943900497354        71.198532533700998     
   13.082394557188181       0.27629821344814548        1.0903727570523414        71.283005687680273     
   13.083284042377052       0.27628485614947168        1.0913235347964534        71.367528254491901     
   13.084348986934343       0.27627138906610443        1.0922732175574226        71.452100502833119     
   13.085637283533471       0.27625802906629282        1.0932191507532405        71.536722695458508     
   13.087029474326439       0.27624485027951529        1.0941637173597820        71.621395089376435     
   13.087791596186989       0.27623136704006712        1.0951173064911024        71.706117936039774     
   13.088541017947829       0.27621798692062061        1.0960356517748389        71.790891481524739     
   13.090073394695542       0.27620465056556426        1.0970052863217175        71.875715966704917     
   13.091045957918846       0.27619133274982877        1.0979461608325338        71.960591627415340     
   13.092096652553431       0.27617799162633316        1.0988978459752683        72.045518694638346     
   13.093072080895730       0.27616466672862700        1.0998335015425160        72.130497394549650     
   13.094295324828190       0.27615147512008142        1.1007737607322938        72.215527948821673     
   13.095228084075615       0.27613793660373503        1.1017239742831382        72.300610574657583     
   13.096331080823575       0.27612467305564159        1.1026639771130151        72.385745484951727     
   13.097287995679622       0.27611133942900229        1.1035990245841012        72.470932888417963     
   13.098568429381828       0.27609796249775292        1.1045447750088202        72.556172989712763     
   13.099420979344522       0.27608462942630174        1.1054792682931338        72.641465989553524     
   13.101378737609968       0.27607131552293540        1.1064227009629088        72.726812084833497     
   13.101665912609411       0.27605800747025666        1.1073512309539550        72.812211468729771     
   13.102911382550584       0.27604464864021494        1.1083053318590304        72.897664330809334     
   13.103627881668828       0.27603133457007512        1.1092311280404326        72.983170857130688     
   13.104867098976021       0.27601802615637178        1.1101806812611359        73.068731230339523     
   13.106486633305224       0.27600474086675469        1.1111158204534639        73.154345629765331     
   13.107125759569668       0.27599147814086705        1.1120578084548545        73.240014231509576     
   13.107912155823497       0.27597808649993155        1.1129818886152212        73.325737208533241     
   13.109346513219780       0.27596476886841420        1.1139245437551712        73.411514730741516     
   13.109985893879117       0.27595145252785480        1.1148567491916885        73.497346965063585     
   13.111026414689677       0.27593820180956846        1.1157797316749687        73.583234075531806     
   13.112351960467711       0.27592480124936547        1.1167209663537898        73.669176223355848     
   13.112787319875626       0.27591149328502051        1.1176307239291630        73.755173566996859     
   13.114746406107928       0.27589818173414699        1.1185966548680957        73.841226262235267     
   13.115855211247853       0.27588487433257397        1.1195280500142455        73.927334462241561     
   13.116722254125111       0.27587156927256573        1.1204589594009653        74.013498317638593     
   13.117851761235370       0.27585826661931895        1.1213922111312509        74.099717976567277     
   13.118795709662654       0.27584495973746126        1.1223229189328761        74.185993584746811     
   13.119547892796815       0.27583165129300363        1.1232442670522107        74.272325285532617     
   13.120866570344624       0.27581852664931533        1.1241759713857804        74.358713219975570     
   13.122268317373059       0.27580523658696832        1.1251099016138439        74.445157526876088     
   13.123000114212326       0.27579193423293563        1.1260402544125685        74.531658342837389     
   13.124006307063796       0.27577863969622740        1.1269743290032574        74.618215802318119     
   13.125010619050769       0.27576533227964278        1.1278929921111092        74.704830037681333     
   13.126411902516198       0.27575202559654077        1.1288274291261053        74.791501179244534     
   13.127278561300578       0.27573874130055842        1.1297502144892630        74.878229355325374     
   13.128099036643695       0.27572542352458057        1.1306736690645864        74.965014692287610     
   13.129156877509764       0.27571213336733447        1.1315961918088169        75.051857314585845     
   13.130336306149168       0.27569887809382476        1.1325274931287985        75.138757344807402     
   13.131391468762148       0.27568556792061127        1.1334491280557077        75.225714903714604     
   13.132415971861406       0.27567212705468874        1.1343769732000644        75.312730110284207     
   13.133154582560797       0.27565897864639044        1.1352892143617979        75.399803081747507     
   13.134503126954197       0.27564567031806753        1.1362262768662466        75.486933933627228     
   13.135031595850029       0.27563235075765080        1.1371285412372143        75.574122779774797     
   13.136673011374011       0.27561907919639239        1.1380724113766081        75.661369732405760     
   13.137357933548490       0.27560576662460129        1.1389877321319688        75.748674902135548     
   13.138809799109413       0.27559247529915110        1.1399077307511116        75.836038398011254     
   13.139692889740424       0.27557918803807574        1.1408290486552226        75.923460327545371     
   13.141170037698732       0.27556593190999978        1.1417525262328596        76.010940796747988     
   13.141464878928648       0.27555264955083347        1.1426653533711095        76.098479910157138     
   13.142407836436593       0.27553934779913047        1.1435864216501479        76.186077770868195     
   13.143463223789944       0.27552607373596044        1.1444898602554281        76.273734480564286     
   13.144797165039508       0.27551278665853818        1.1454257261430429        76.361450139544317     
   13.145632733096068       0.27549946961829613        1.1463462019841033        76.449224846749431     
   13.146779228752868       0.27548618891511811        1.1472639730297844        76.537058699791658     
   13.148304272124319       0.27547290924677165        1.1481809299244299        76.624951794978671     
   13.148686889837970       0.27545961885442505        1.1490992662526369        76.712904227339507     
   13.150133595741625       0.27544633458232709        1.1500099693521102        76.800916090649636     
   13.148253305229950       0.27543303778100026        1.1508265067616394        76.888987477455217     
   13.150850249401801       0.27541976338939866        1.1518092198636913        76.977118479095580     
   13.152257599290573       0.27540653189529762        1.1527356448817976        77.065309185726960     
   13.153779356987469       0.27539321321575627        1.1536548717859749        77.153559686344323     
   13.154580038492320       0.27537992028719382        1.1545782506487596        77.241870068803593     
   13.155602832136628       0.27536662201922429        1.1554920800390016        77.330240419841374     
   13.157666452517828       0.27535334527205640        1.1564464227406723        77.418670825097607     
   13.157368964062876       0.27534008222960077        1.1573183824113411        77.507161369133740     
   13.158861666942123       0.27532678801561922        1.1582304083265242        77.595712135453553     
   13.159734687121665       0.27531352716521285        1.1591386886390795        77.684323206521398     
   13.160067033127984       0.27530022859560166        1.1600278822053067        77.772994663780935     
   13.161630871347123       0.27528696781588569        1.1609586852731191        77.861726587674099     
   13.163215040996736       0.27527370238546539        1.1618698463526460        77.950519057657729     
   13.163912837122641       0.27526040465032225        1.1627873323090456        78.039372152221020     
   13.164972595952491       0.27524711183489076        1.1636975503577540        78.128285948902956     
   13.165931426950205       0.27523385349555490        1.1645956660817587        78.217260524308173     
   13.167090409605501       0.27522055606855766        1.1655155920089666        78.306295954123541     
   13.167840819907958       0.27520727012109886        1.1664218150118042        78.395392313133044     
   13.169460474080772       0.27519402706626200        1.1673279797478495        78.484549675233879     
   13.169392392563941       0.27518075139983433        1.1682226946455827        78.573768113450697     
   13.171081512998038       0.27516745345043708        1.1691436387569778        78.663047699950852     
   13.171585320450577       0.27515417985081664        1.1700485108821017        78.752388506058210     
   13.172156471277201       0.27514091723351541        1.1709182790204751        78.841790602267523     
   13.173958348901042       0.27512764030009240        1.1718543607475154        78.931254058257082     
   13.174965158043072       0.27511436345476825        1.1727609218712542        79.020778942903036     
   13.176031254763529       0.27510108184533388        1.1736587903051330        79.110365324291877     
   13.176507580940687       0.27508779919174486        1.1745474317535254        79.200013269733319     
   13.178021636037133       0.27507455436036754        1.1754709158194543        79.289722845772999     
   13.179250318124430       0.27506126425407279        1.1763769513587872        79.379494118203425     
   13.179993484874116       0.27504799167929977        1.1772774598127345        79.469327152077355     
   13.180565746098287       0.27503469392309121        1.1781608631679223        79.559222011718788     
   13.182035040017448       0.27502144744581858        1.1790754292517045        79.649178760733776     
   13.182794089485162       0.27500817565715080        1.1799743849482462        79.739197462022375     
   13.183614354591882       0.27499491182205599        1.1808751482055262        79.829278177789561     
   13.184691992175164       0.27498163451294277        1.1817580092509394        79.919420969554750     
   13.185713677150439       0.27496835836769340        1.1826656662149115        80.009625898163520     
   13.186933927367607       0.27495509791805089        1.1835666854745617        80.099893023796810     
   13.187323498667299       0.27494182125536376        1.1844457150933261        80.190222405981899     
   13.188645823158566       0.27492855084794116        1.1853585377402613        80.280614103600811     
   13.189967871819899       0.27491528089712769        1.1862596414747524        80.371068174901737     
   13.190744384074282       0.27490201913181245        1.1871555812543058        80.461584677506124     
   13.191645769611815       0.27488874123791152        1.1880502723343764        80.552163668420036     
   13.192690815792940       0.27487547433418946        1.1889476587398096        80.642805204041537     
   13.193284724307635       0.27486220488643487        1.1898133918599905        80.733509340170585     
   13.194608803063232       0.27484893455669379        1.1907340843601815        80.824276132016479     
   13.195358981700831       0.27483566619450672        1.1916194336343373        80.915105634207876     
   13.196622639709767       0.27482239868624908        1.1925246418298472        81.005997900799585     
   13.197375457784776       0.27480918155480982        1.1934119954191202        81.096952985281263     
   13.198634638991489       0.27479586122555494        1.1943042542420228        81.187970940585856     
   13.199532988674338       0.27478260129098370        1.1952011949134909        81.279051819096324     
   13.200857232609593       0.27476937299869342        1.1960993253209058        81.370195672654233     
   13.201364270857615       0.27475609565402970        1.1969812602566905        81.461402552566938     
   13.202665490160797       0.27474281413785506        1.1978740548620521        81.552672509614737     
   13.203451192011807       0.27472957050801861        1.1987654486428969        81.644005594058171     
   13.204345139233206       0.27471626206187927        1.1996493402315713        81.735401855645250     
   13.205491818408440       0.27470300685468879        1.2005450921648317        81.826861343617978     
   13.206355724443267       0.27468973634486610        1.2014338024217111        81.918381250660332     
   13.207198517447369       0.27467660676207883        1.2023238467202317        82.009488792974537     
   13.207766691039415       0.27466338570817450        1.2031901858630145        82.100343197939395     
   13.209140319721962       0.27465026836445411        1.2040792888504961        82.191076307477914     
   13.210271821064493       0.27463718760197259        1.2049598897799105        82.281735295439304     
   13.211289158711185       0.27462408130758581        1.2058307902445511        82.372346791857836     
   13.211912689406237       0.27461099876247086        1.2067097001209430        82.462928353300924     
   13.213000702305274       0.27459792363670865        1.2075833093504214        82.553492588763419     
   13.214105519146203       0.27458497977900548        1.2084555988490364        82.644049067578308     
   13.214674935862613       0.27457186280492146        1.2093278505984000        82.734605339448208     
   13.215382738952567       0.27455883171638318        1.2101887634328505        82.825167535162123     
   13.216750945882728       0.27454575302478401        1.2110665766890816        82.915740745927053     
   13.217991674019339       0.27453273895582242        1.2119352041951776        83.006329275914339     
   13.218385739099654       0.27451984373409222        1.2127959463269906        83.096936817552290     
   13.218201605318642       0.27450671253245623        1.2136128959635577        83.187566577364436     
   13.220195373451038       0.27449383917429049        1.2145313987392945        83.278221368855284     
   13.221491945501750       0.27448072111085864        1.2153968970239557        83.368903682701514     
   13.221979483519247       0.27446781641028212        1.2162568793417683        83.459615740860713     
   13.223017356812015       0.27445472750668393        1.2171168767138654        83.550359539011467     
   13.224239310039707       0.27444182577521431        1.2179858059292399        83.641136880345741     
   13.224549315659496       0.27442889078070098        1.2188309791317005        83.731949402835568     
   13.226188398142304       0.27441591857153974        1.2197057166861027        83.822798601494256     
   13.227062635243790       0.27440290523714800        1.2205702736427699        83.913685846744428     
   13.227552660171638       0.27438998115964791        1.2214259658643476        84.004612399782687     
   13.228487037375857       0.27437695266099715        1.2222836306659497        84.095579425167202     
   13.229451959466386       0.27436391260718279        1.2231411976754276        84.186588002102681     
   13.230430941677845       0.27435114736558297        1.2240054642156517        84.277639133445476     
   13.231123336449835       0.27433799270828257        1.2248472120919092        84.368733753739150     
   13.232357161680072       0.27432514792289925        1.2257165577132116        84.459872736090176     
   13.233031415407646       0.27431219757575714        1.2265739199275121        84.551056898135343     
   13.233529070938934       0.27429926864288195        1.2274099508441270        84.642287007254907     
   13.235035102439092       0.27428634494471638        1.2282842308639321        84.733563785137989     
   13.235748341508931       0.27427341848522457        1.2291373196228343        84.824887911808744     
   13.236495031983321       0.27426034411432976        1.2299755441616569        84.916260029180265     
   13.237510504981612       0.27424751939639880        1.2308446199726253        85.007680744216557     
   13.238409359632776       0.27423457984799343        1.2316994861058106        85.099150631745957     
   13.239374600168038       0.27422173048645110        1.2325413968384955        85.190670236977724     
   13.239795390512130       0.27420877191222470        1.2333729997072693        85.282240077758289     
   13.241184502213335       0.27419573919705786        1.2342534501120459        85.373860646602054     
   13.242208789522257       0.27418289159677167        1.2350993830257504        85.465532412524610     
   13.243843529866732       0.27416985663160265        1.2359477816394924        85.557255822698451     
   13.244258094306446       0.27415700363312029        1.2368043800726713        85.649031303957386     
   13.244502071084971       0.27414407600227564        1.2376337575826755        85.740859264162140     
   13.244562669249500       0.27413116159570433        1.2384441115411342        85.832740093447114     
   13.246042900013279       0.27411822441106737        1.2393118338914253        85.924674165357516     
   13.247098327443544       0.27410531526774407        1.2401842256420526        86.016661837891505     
   13.248375377833748       0.27409234534156957        1.2410382991986504        86.108703454452936     
   13.249144771481339       0.27407930054435259        1.2418872965008367        86.200799344730584     
   13.250175703928400       0.27406645746414948        1.2427307816781377        86.292949825506099     
   13.250820964385209       0.27405356434162875        1.2435738475646998        86.385155201396572     
   13.251912386888209       0.27404066276505690        1.2444227899870912        86.477415765545103     
   13.252828207212781       0.27402783307525291        1.2452697059806364        86.569731800256065     
   13.253603249599884       0.27401486022392435        1.2461091405842133        86.662103577583906     
   13.254615845822673       0.27400193043612575        1.2469566854792069        86.754531359882321     
   13.255450884533555       0.27398896447201881        1.2477982551968927        86.847015400311676     
   13.256252421741948       0.27397613466275494        1.2486419329892335        86.939555943312868     
   13.257335534247451       0.27396318637911982        1.2494863192871493        87.032153225046926     
   13.259022122042863       0.27395028509830255        1.2503297792082835        87.124807473808417     
   13.257841260984916       0.27393721467285392        1.2511225106706789        87.217518910408629     
   13.259868712318916       0.27392420148265395        1.2520075366437118        87.310287748535075     
   13.260781260582222       0.27391154771316761        1.2528481801942584        87.403114195087838     
   13.261256396298702       0.27389864326839608        1.2536716270753052        87.495998450495691     
   13.262459804488795       0.27388568806503399        1.2545289187666346        87.588940709011993     
   13.263389926666230       0.27387276413740952        1.2553650503323488        87.681941158991279     
   13.264100691534367       0.27385983437930561        1.2561994989718335        87.774999983153407     
   13.265061921659177       0.27384696174915119        1.2570386240308500        87.868117358826552     
   13.265483607548356       0.27383409251680146        1.2578602308462372        87.961293458181302     
   13.267036088098591       0.27382116873930462        1.2587131546701571        88.054528448447329     
   13.267840356927906       0.27380823917323621        1.2595502321644432        88.147822492121605     
   13.268735785028911       0.27379535184074277        1.2603906052911651        88.241175747161265     
   13.269475176312053       0.27378244995178774        1.2612243627527981        88.334588367168308     
   13.270431960117545       0.27376954480815990        1.2620551825464446        88.428060501564801     
   13.271016196629171       0.27375663577660514        1.2628829090119296        88.521592295756378     
   13.271968010526784       0.27374372423780835        1.2637221987524978        88.615183891288908     
   13.272853123376430       0.27373081797827592        1.2645574420580517        88.708835425997592     
   13.273945561986055       0.27371791103311643        1.2653904713761748        88.802547034145789     
   13.274862076407816       0.27370499898655470        1.2662266249278979        88.896318846559922     
   13.275445541581410       0.27369209524222782        1.2670557190120779        88.990150990756149     
   13.276161800292122       0.27367917170923262        1.2678819855530106        89.084043591059682     
   13.277674365259859       0.27366627476110406        1.2687253010519866        89.177996768722039     
   13.277717944840312       0.27365337725532879        1.2695412848593604        89.272010642027553     
   13.279146711614729       0.27364045796929137        1.2703803343348594        89.366085326399116     
   13.279777546115385       0.27362756151501844        1.2712110568631556        89.460220934496718     
   13.280446109283012       0.27361465993808282        1.2720341594223572        89.554417576312176     
   13.281488222543015       0.27360169251205058        1.2728718507326091        89.648675359260366     
   13.282724414307783       0.27358880742525366        1.2737007442496779        89.742994388263057     
   13.283278728188561       0.27357593882543785        1.2745295080794516        89.837374765834070     
   13.284071342444156       0.27356303703653495        1.2753598085476479        89.931816592155840     
   13.284776645644977       0.27355013116583282        1.2761846251542648        90.026319965155878     
   13.285833798236908       0.27353722943218700        1.2770127528662307        90.120884980578566     
   13.286087025653806       0.27352432529582199        1.2778398261350621        90.215511732053642     
   13.287393864909271       0.27351141911124083        1.2786650852519958        90.310200311162490     
   13.288033915526910       0.27349847704173630        1.2794871267532826        90.404950807501905     
   13.289298498533112       0.27348556891815856        1.2803166618039072        90.499763308744036     
   13.289972863449218       0.27347267336066450        1.2811430995722843        90.594637900695119     
   13.290830067474044       0.27345975257338795        1.2819621271060815        90.689574667350328     
   13.291807833626242       0.27344689421200752        1.2827941653433790        90.784573690949188     
   13.292810667921108       0.27343396534494541        1.2836177039477978        90.879635052024994     
   13.292410300543017       0.27342109770879586        1.2844038654119656        90.974758829455595     
   13.294440486718306       0.27340806387104466        1.2852630597584731        91.069945100510267     
   13.295160264381039       0.27339525294633510        1.2860838107148957        91.165193940895946     
   13.295752103040805       0.27338233213229779        1.2869072069472913        91.260505424800414     
   13.296435167195936       0.27336945270641494        1.2877188601635463        91.355879624935028     
   13.297326552460509       0.27335656129723301        1.2885465415513428        91.451316612575937     
   13.297750617571648       0.27334363867393979        1.2893512715305124        91.546816457602006     
   13.299177678272734       0.27333066857254390        1.2901906322671914        91.642379228533841     
   13.299527035838516       0.27331775994629887        1.2909882411772848        91.738004992569230     
   13.300745927697719       0.27330488383120399        1.2918248130075221        91.833693815619100     
   13.301995548123800       0.27329194262348144        1.2926423693422395        91.929445762340407     
   13.302529210991771       0.27327908363511644        1.2934598371272312        92.025260896169371     
   13.303625134127127       0.27326615887027561        1.2942878798592181        92.121139279353045     
   13.304057198091860       0.27325318288674633        1.2951009743206070        92.217080972978820     
   13.305566897129125       0.27324030771866237        1.2959221994539316        92.313086037005192     
   13.305712055289529       0.27322739892821318        1.2967393753909675        92.409154530288944     
   13.306465300604755       0.27321457810615329        1.2975463366298228        92.505286510612748     
   13.307380393287158       0.27320158057540178        1.2983688625133007        92.601482034712291     
   13.308161493860498       0.27318864923952790        1.2991808059420478        92.697741158300857     
   13.309725186397070       0.27317590036905892        1.3000057316405058        92.794063936094759     
   13.310438806714902       0.27316291103884893        1.3008165213969980        92.890450421837343     
   13.310610204295294       0.27314998388956502        1.3016282811062996        92.986900668321795     
   13.311657457682019       0.27313699833689686        1.3024519350162094        93.083414727412844     
   13.312555225439208       0.27312414473879582        1.3032588140137973        93.179992650070645     
   13.313119566650972       0.27311121188355514        1.3040701701835544        93.276634486369502     
   13.314184135762492       0.27309827756271265        1.3048912162868116        93.373340285519163     
   13.314966405421179       0.27308544835089493        1.3057038158029468        93.470110095885531     
   13.315952693987057       0.27307254153086769        1.3065147400039923        93.566943965006729     
   13.316354848818740       0.27305956576340246        1.3073219440362833        93.663841939615779     
   13.317413141247403       0.27304663915696886        1.3081356254388841        93.760804065655208     
   13.317833027140564       0.27303384011857179        1.3089411862578935        93.857830388296307     
   13.318845278875180       0.27302076898824673        1.3097522139445479        93.954920951954819     
   13.319727740139795       0.27300798456189063        1.3105620881886175        94.052075800308231     
   13.320376120162805       0.27299501450646746        1.3113713984289108        94.149294976311921     
   13.321448243097464       0.27298214686867250        1.3121859302137706        94.246578522213454     
   13.322323341466358       0.27296917621613537        1.3129979156216105        94.343926479567912     
   13.323215232098507       0.27295630056301862        1.3138011463124581        94.441338889253828     
   13.323976138957875       0.27294348373465288        1.3146137393262152        94.538815791485618     
   13.324308800610320       0.27293046104603147        1.3153985490334157        94.636357225827979     
   13.325591015872453       0.27291753397991003        1.3162245847214229        94.733963231209273     
   13.326160503583033       0.27290465704120320        1.3170291050494951        94.831633845935045     
   13.327503155379413       0.27289167993308422        1.3178302622598876        94.929369107699330     
   13.327509977633413       0.27287883519000306        1.3186384104002296        95.027169053597930     
   13.328645120789858       0.27286590724694348        1.3194473767630470        95.125033720140962     
   13.329079532084597       0.27285299510005850        1.3202423121469282        95.222963143262348     
   13.330622653610451       0.27284022838524502        1.3210601128354826        95.320957358333672     
   13.331126001399250       0.27282715716665706        1.3218609617703903        95.419016400173277     
   13.331788835299919       0.27281430243025823        1.3226661055142304        95.517140303057417     
   13.332509786265344       0.27280137469167254        1.3234739257249530        95.615329100731898     
   13.333635683545381       0.27278862308493518        1.3242709257792320        95.713582826420307     
   13.334019290885628       0.27277551447359544        1.3250750425660429        95.811901512835391     
   13.334979044176416       0.27276267440755408        1.3258836666691047        95.910285192187885     
   13.336262413597547       0.27274974139345604        1.3266845414632675        96.008733896196460     
   13.336933272165902       0.27273684814392174        1.3274826815100098        96.107247656095964     
   13.337352991089402       0.27272383469789130        1.3282880460572062        96.205826502647710     
   13.338115965458218       0.27271096063082728        1.3290836576264757        96.304470466146824     
   13.338688640367184       0.27269814275196375        1.3298766399793893        96.403179576431910     
   13.339526672613975       0.27268521414598496        1.3306698957006931        96.501953862891781     
   13.340037629997598       0.27267227708482455        1.3314708014465624        96.600793354475258     
   13.340339541102193       0.27265933202561515        1.3322488270670836        96.699698079697782     
   13.342017946891893       0.27264654550256329        1.3330820320733578        96.798668066649569     
   13.342814980200744       0.27263348450873492        1.3338774989252407        96.897703343002902     
   13.343473318464039       0.27262054590227097        1.3346753962845608        96.996803936020157     
   13.344528765219891       0.27260784745009914        1.3354731461132392        97.095969872559522     
   13.344641457915348       0.27259478937420439        1.3362548053597596        97.195201179083128     
   13.345774740634591       0.27258191083755495        1.3370701995464520        97.294497881663176     
   13.346731593889777       0.27256896648932188        1.3378549382524314        97.393860005989410     
   13.347710455644984       0.27255608707638684        1.3386622606302421        97.493287577374616     
   13.348474189084202       0.27254311341260701        1.3394545341725430        97.592780620761530     
   13.348792992154639       0.27253028614157215        1.3402432144761742        97.692339160728849     
   13.349784374114460       0.27251727775847118        1.3410402444990108        97.791963221496687     
   13.350939889846993       0.27250442230010063        1.3418407426050172        97.891652826934589     
   13.350729136437923       0.27249147945035729        1.3426154424496677        97.991408000563865     
   13.352157000040458       0.27247858790583557        1.3434213445197876        98.091228765566626     
   13.352981472806084       0.27246565218311786        1.3442211936702770        98.191115144788995     
   13.353565250679841       0.27245273217172877        1.3450126993101024        98.291067160748028     
   13.354378966933012       0.27243983216714551        1.3458053296061958        98.391084835635354     
   13.355367763448077       0.27242692756367515        1.3465966847245732        98.491168191324078     
   13.355942254424054       0.27241405570566929        1.3473822024465263        98.591317249372366     
   13.356434027203475       0.27240115635443074        1.3481668837298235        98.691532031029496     
   13.357644559730810       0.27238818798269476        1.3489725806195505        98.791812557239965     
   13.358229358893503       0.27237532043031171        1.3497628034354288        98.892158848648535     
   13.358988194828994       0.27236237112454553        1.3505444248942728        98.992570925604340     
   13.359837632181172       0.27234946257322268        1.3513383641367651        99.093048808166472     
   13.360633385574419       0.27233658542521372        1.3521289951640998        99.193592516107287     
   13.361575421501335       0.27232365059014230        1.3529155240053254        99.294202068917116     
   13.362398672612281       0.27231073380757015        1.3537065121092666        99.394877485809715     
   13.362613975996609       0.27229785065995571        1.3544897681458923        99.495618785723579     
   13.363531003343985       0.27228491504192670        1.3552821935692076        99.596425987329170     
   13.364279569624605       0.27227201298933507        1.3560688846725160        99.697299109030311     
   13.364157442788681       0.27225909623368061        1.3568189541124129        99.798238168970684     
   13.365799063965492       0.27224620895854196        1.3576401021952968        99.899243185034749     
   13.367085135467685       0.27223327890012672        1.3584278602638480        100.00031417485408     
   13.367336043440114       0.27222036617475937        1.3592113245514061        100.10145115580924     
   13.368331313869767       0.27220747428659131        1.3599986410215716        100.20265414503463     
   13.368478950350212       0.27219454930035808        1.3607693968824153        100.30392315942092     
   13.369363022920437       0.27218164798783118        1.3615570639119854        100.40525821561940     
   13.370611491412262       0.27216872908330669        1.3623502285589424        100.50665933004471     
   13.372275379276383       0.27215583461377935        1.3631355291697806        100.60812651887929     
   13.372186979645539       0.27214295255756793        1.3639269906827429        100.70965979807467     
   13.372291936915893       0.27213000584144509        1.3647049812260303        100.81125918335674     
   13.373607167301362       0.27211708659288297        1.3654711781042952        100.91292469022723     
   13.373801796196330       0.27210436574852037        1.3662688998928014        101.01465633396822     
   13.375218861246609       0.27209143958981913        1.3670499197475325        101.11645412964391     
   13.375660029006177       0.27207854357968303        1.3678411734656735        101.21831809210475     
   13.376208133143345       0.27206562619666791        1.3686174283499162        101.32024823598900     
   13.376921652825803       0.27205274753242586        1.3693955229018271        101.42224457572681     
   13.377815497612971       0.27203978983686650        1.3701776047431238        101.52430712554234     
   13.377914177172789       0.27202687248481677        1.3709323496865113        101.62643589945628     
   13.378739550100514       0.27201400379523893        1.3717057081560773        101.72863091129044     
   13.379957969870240       0.27200106856806061        1.3725057539431595        101.83089217466654     
   13.380903708796982       0.27198812351640161        1.3732808235769203        101.93321970301338     
   13.381672061133621       0.27197521415282910        1.3740568895458385        102.03561350956593     
   13.382029028180304       0.27196232423820343        1.3748263523641049        102.13807360736931     
   13.383274554517133       0.27194942409519163        1.3756173512157919        102.24060000928093     
   13.383627991011640       0.27193650472892433        1.3763848813977673        102.34319272797367     
   13.384801728418699       0.27192358666121519        1.3771663503570233        102.44585177593666     
   13.385166618596415       0.27191070184432403        1.3779401073084248        102.54857716547903     
   13.386038356587738       0.27189775941471195        1.3787187755414647        102.65136890873158     
   13.386529191627774       0.27188489614515537        1.3794864111467433        102.75422701764899     
   13.387436902030494       0.27187195883066118        1.3802663721630499        102.85715150401251     
   13.387830552151815       0.27185904056627574        1.3810318515669373        102.96014237943196     
   13.388610503070566       0.27184611561132155        1.3818086490157575        103.06319965534631     
   13.389699369168344       0.27183320952106649        1.3825922159445827        103.16632334302912     
   13.390286538274681       0.27182032789230237        1.3833592456608559        103.26951345358755     
   13.391632935069236       0.27180740259570585        1.3841380329825181        103.37276999796532     
   13.391853992126844       0.27179449642431364        1.3849015817629171        103.47609298694557     
   13.392472347825457       0.27178156057192693        1.3856807582331581        103.57948243115167     
   13.393471388062633       0.27176864952989188        1.3864485465171630        103.68293834104981     
   13.393890623424459       0.27175577654874178        1.3872179581273889        103.78646072695027     
   13.394658699413709       0.27174285125189607        1.3879920543303095        103.89004959901021     
   13.395385789364143       0.27172993512226029        1.3887525021747655        103.99370496723444     
   13.396054572552559       0.27171700191059822        1.3895320518844061        104.09742684147851     
   13.396856180569666       0.27170404318189556        1.3902965353088745        104.20121523144891     
   13.397688792093749       0.27169121966813464        1.3910714623947611        104.30507014670586     
   13.398140077623841       0.27167827984992532        1.3918299589028973        104.40899159666506     
   13.399399861255183       0.27166536799017044        1.3926084448141145        104.51297959059872     
   13.399715771729182       0.27165246144889832        1.3933723548020172        104.61703413763833     
   13.400526238161216       0.27163955626119340        1.3941443406845231        104.72115524677460     
   13.401263427004567       0.27162664962073402        1.3949064739494437        104.82534292686060     
   13.401804073997798       0.27161371579543897        1.3956738020882806        104.92959718661281     
   13.403162292616386       0.27160083498064469        1.3964423710120317        105.03391803461219     
   13.403234885195312       0.27158790097104757        1.3972107299563192        105.13830547930694     
   13.404038568455880       0.27157493474690819        1.3979742730201805        105.24275952901249     
   13.404763924369160       0.27156208409540000        1.3987390198824869        105.34728019191417     
   13.405280297687510       0.27154917099903170        1.3994999695485348        105.45186747606778     
   13.406531697425665       0.27153625594967767        1.4002718128446163        105.55652138940185     
   13.407086034991357       0.27152334423644658        1.4010361000913374        105.66124193971861     
   13.407380613112103       0.27151042991309882        1.4017872770343456        105.76602913469574     
   13.408245513331281       0.27149753176241004        1.4025560792738934        105.87088298188689     
   13.408826589075607       0.27148458467833125        1.4033172531955003        105.97580348872368     
   13.409679573873500       0.27147169492288448        1.4040830165172995        106.08079066251730     
   13.410309521206178       0.27145879836273112        1.4048419268571899        106.18584451045942     
   13.410747697976008       0.27144587650594543        1.4056150119514585        106.29096503962347     
   13.411475945071398       0.27143298799713772        1.4063792033674487        106.39615225696585     
   13.412432201178982       0.27142006554301396        1.4071416763612750        106.50140616932740     
   13.413185125306541       0.27140714109506042        1.4078946422946039        106.60672678343444     
   13.413702146553538       0.27139423106292748        1.4086389693114634        106.71211410590078     
   13.414336511769884       0.27138132424102945        1.4094076331788823        106.81756814322721     
   13.415414234636856       0.27136845376511198        1.4101725855009393        106.92308890180415     
   13.415871508252371       0.27135550936205810        1.4109224225609209        107.02867638791281     
   13.416592799322084       0.27134262094989570        1.4116866743898795        107.13433060772557     
   13.417543702403400       0.27132969164485632        1.4124442165377893        107.24005156730712     
   13.417821387956005       0.27131679509943102        1.4132009049958563        107.34583927261649     
   13.418901077311627       0.27130389510430714        1.4139603883032252        107.45169372950718     
   13.419618686580751       0.27129094314380198        1.4147100017011325        107.55761494372884     
   13.419959227610688       0.27127805167068686        1.4154795910434534        107.66360292092801     
   13.420864606423098       0.27126514115117684        1.4162278374716499        107.76965766664955     
   13.421148000137356       0.27125222701326646        1.4169690798231040        107.87577918633698     
   13.422323578132207       0.27123931819404484        1.4177379222177373        107.98196748533418     
   13.423357082713304       0.27122639478652510        1.4184911418440238        108.08822256888666     
   13.423533039080711       0.27121350098911784        1.4192472669593579        108.19454444214102     
   13.424196504317184       0.27120059306232397        1.4199936761423309        108.30093311014807     
   13.424922549369592       0.27118768445394947        1.4207544900042413        108.40738857786206     
   13.425405527446753       0.27117480297026580        1.4215038265014965        108.51391085014251     
   13.426167929327447       0.27116187445331152        1.4222622309810158        108.62049993175455     
   13.425521809878324       0.27114895952165929        1.4229626186090887        108.72715582737089     
   13.427567256054765       0.27113607171303206        1.4237634419234468        108.83387854157229     
   13.428321473426974       0.27112314551910760        1.4245169272621747        108.94066807884684     
   13.428806400039260       0.27111023665141065        1.4252666834056846        109.04752444359360     
   13.429677913660294       0.27109734951958847        1.4260161951992218        109.15444764012187     
   13.430189825584341       0.27108445022962330        1.4267686861822182        109.26143767265194     
   13.430905947234518       0.27107151398810192        1.4275223920565032        109.36849454531689     
   13.431726411863819       0.27105860801663684        1.4282703366360288        109.47561826216260     
   13.431687687648347       0.27104570001831269        1.4290026311993946        109.58280882714898     
   13.432776244498539       0.27103283053272625        1.4297722150683079        109.69006624415067     
   13.433348547788666       0.27101993919559292        1.4305030832846233        109.79739051695761     
   13.434507845259569       0.27100699469386907        1.4312584189422015        109.90478164927700     
   13.434771643761135       0.27099407332779402        1.4319907841365107        110.01223964473223     
   13.436006420346182       0.27098117271724459        1.4327461895007010        110.11976450686507     
   13.436327903601496       0.27096826188718343        1.4334926038433595        110.22735623913634     
   13.436928490334347       0.27095535578614616        1.4342488595248899        110.33501484492567     
   13.437825112549367       0.27094245607150147        1.4349889277336405        110.44274032753371     
   13.438671614471197       0.27092954998258700        1.4357331000957199        110.55053269018138     
   13.438952314070791       0.27091664173070645        1.4364802713737834        110.65839193601168     
   13.439918663649857       0.27090373259213424        1.4372269132360629        110.76631806809030     
   13.440191937831205       0.27089084760653104        1.4379801160477341        110.87431108940579     
   13.441163069004645       0.27087793240924063        1.4387148392245095        110.98237100287083     
   13.441517505128511       0.27086508837212303        1.4394627608543924        111.09049781132254     
   13.442280295947546       0.27085212215986737        1.4402151173278337        111.19869151752296     
   13.442910632956716       0.27083922278969486        1.4409442818093818        111.30695212416094     
   13.443499416424723       0.27082630949042219        1.4416967863809342        111.41527963385101     
   13.444317906945335       0.27081345415742331        1.4424377742214380        111.52367404913596     
   13.444927297412194       0.27080058252442868        1.4431739043050016        111.63213537248599     
   13.445546322671184       0.27078762207314550        1.4439188198664630        111.74066360629969     
   13.445966186778461       0.27077477511074499        1.4446492470635088        111.84925875290499     
   13.446627453959714       0.27076185712163059        1.4453896000896376        111.95792081456082     
   13.447548883254269       0.27074893437576092        1.4461364380190191        112.06664979345491     
   13.448264858001490       0.27073606010237183        1.4468743360652641        112.17544569170713     
   13.449173144853635       0.27072319022998032        1.4476091790306418        112.28430851136916     
   13.449985027492403       0.27071032640201831        1.4483539408413892        112.39323825442442     
   13.450155291502123       0.27069737023586765        1.4490827165843176        112.50223492278994     
   13.450891370784593       0.27068451825158429        1.4498243686244778        112.61129851831552     
   13.451570898706905       0.27067162117382748        1.4505635068156493        112.72042904278609     
   13.452508268428959       0.27065867549873412        1.4512981489924222        112.82962649792016     
   13.452961195068472       0.27064582583602581        1.4520381771368225        112.93889088537257     
   13.453174891440463       0.27063291622804914        1.4527590692768348        113.04822220673326     
   13.454044461038134       0.27061996252973797        1.4535072964279918        113.15762046352866     
   13.455015994268832       0.27060712441897666        1.4542432383025470        113.26708565722269     
   13.455445006181778       0.27059415519517305        1.4549766441742467        113.37661778921597     
   13.456465031007463       0.27058126019488482        1.4557113377096567        113.48621686084790     
   13.456602077523186       0.27056842453743885        1.4564426312447258        113.59588287339545     
   13.457914751436807       0.27055551099082370        1.4571838502452075        113.70561582807618     
   13.458341354485995       0.27054269149686055        1.4579137979382073        113.81541572604544     
   13.458683393450473       0.27052974134705826        1.4586474849270885        113.92528256840023     
   13.459315936430400       0.27051678939827400        1.4593827232894043        114.03521635617753     
   13.459914765919287       0.27050396824324019        1.4601151542028816        114.14521709035533     
   13.460322004440924       0.27049105615955560        1.4608332283955614        114.25528477185317     
   13.461203048936438       0.27047816318954909        1.4615765643295344        114.36541940153342     
   13.461882762181380       0.27046525622902567        1.4623038102562362        114.47562098020052     
   13.462615571510170       0.27045241246151708        1.4630367124224313        114.58588950860177     
   13.463117070871871       0.27043949058240563        1.4637615387400571        114.69622498742881     
   13.464142604476962       0.27042661307884641        1.4644903691471411        114.80662741731641     
   13.464542057117338       0.27041364993066319        1.4652234508154458        114.91709679884437     
   13.465420310003081       0.27040081150529627        1.4659374688893618        115.02763313253770     
   13.465935170941172       0.27038789118284717        1.4666752116817041        115.13823641886609     
   13.466490234867949       0.27037510027293632        1.4674050870404802        115.24890665824579     
   13.467041579635234       0.27036211023737411        1.4681361197351555        115.35964385103917     
   13.467627128870452       0.27034924946869743        1.4688592098987086        115.47044799755510     
   13.468353093378136       0.27033640594831060        1.4695864185186944        115.58131909804973     
   13.468883909500839       0.27032343319723195        1.4703132021149290        115.69225715272714     
   13.469344242326619       0.27031053593035959        1.4710346798107667        115.80326216173913     
   13.470121056566114       0.27029759496332878        1.4717628181896414        115.91433412518627     
   13.470735371557536       0.27028482158662753        1.4724869403930947        116.02547304311788     
   13.471299393683697       0.27027181865877553        1.4732112670512478        116.13667891553250     
   13.472184868612214       0.27025899077807575        1.4739354485843950        116.24795174237833     
   13.472535921622367       0.27024618007718026        1.4746560670963156        116.35929152355433     
   13.473677879495028       0.27023325189927017        1.4753816299675606        116.47069825890910     
   13.473848358765375       0.27022035125828919        1.4761034434144440        116.58217194824286     
   13.474468113866152       0.27020755278415265        1.4768261747668767        116.69371259130654     
   13.475176477641465       0.27019459095050952        1.4775479264631914        116.80532018780350     
   13.475866316041065       0.27018178129627424        1.4782652935615144        116.91699473738878     
   13.476330238249901       0.27016880560152207        1.4789895749336226        117.02873623966968     
   13.476848385124148       0.27015589871870754        1.4797097305465312        117.14054469420701     
   13.477935652072325       0.27014305083784129        1.4804318484202339        117.25242010051407     
   13.478339448219488       0.27013012865713476        1.4811473927543115        117.36436245805824     
   13.478799657673552       0.27011723006115346        1.4818704709002564        117.47637176626078     
   13.479601431164516       0.27010440693764581        1.4825853158270850        117.58844802449750     
   13.480229063258887       0.27009146845947590        1.4833108879653853        117.70059123209823     
   13.480779052245730       0.27007862329631871        1.4840314540614807        117.81280138834853     
   13.481404093226919       0.27006572087231107        1.4847476813907703        117.92507849248881     
   13.481025504973317       0.27005281240479218        1.4854331048219580        118.03742254371625     
   13.482892819057307       0.27003998204207702        1.4861868251483370        118.14983354118270     
   13.483120609875058       0.27002706018322065        1.4868990953509478        118.26231148399738     
   13.483554823866294       0.27001424571909804        1.4876123029390531        118.37485637122589     
   13.484301712680159       0.27000135058043195        1.4883238984163492        118.48746820189123     
   13.485163379492271       0.26998837370740791        1.4890414871511475        118.60014697497385     
   13.484991553689680       0.26997559110959707        1.4897387416720040        118.71289268941186     
   13.485948689164079       0.26996267165294502        1.4904686393838309        118.82570534410138     
   13.486703593056170       0.26994980623657228        1.4911877015929500        118.93858493789665     
   13.487327681592744       0.26993689611958155        1.4919010944873157        119.05153146961162     
   13.487961608068495       0.26992397706510457        1.4926119540240348        119.16454493801852     
   13.488503193235379       0.26991115296620405        1.4933200649179912        119.27762534184868     
   13.489345105297552       0.26989815943602330        1.4940395426993975        119.39077267979410     
   13.489877889794990       0.26988540541496520        1.4947538748211979        119.50398695050615     
   13.490385602580412       0.26987252350065394        1.4954646389906439        119.61726815259634     
   13.490867220636918       0.26985964138297908        1.4961753256744883        119.73061628463743     
   13.491490422426159       0.26984675252971957        1.4968873028012473        119.84403134516226     
   13.492100258746271       0.26983385670398236        1.4975971706226463        119.95751333266519     
   13.492499070278674       0.26982099829122175        1.4983028915893515        120.07106224560306     
   13.493263366322898       0.26980811904172414        1.4990073947221330        120.18467808239248     
   13.493982636744056       0.26979523977716036        1.4997273119462744        120.29836084141381     
   13.494206213853239       0.26978233895622489        1.5004311771018228        120.41211052100873     
   13.495030213951665       0.26976946685646808        1.5011409087686152        120.52592711948253     
   13.495691402738286       0.26975660264341006        1.5018500769344951        120.63981063510263     
   13.496159673696841       0.26974372199886143        1.5025563138973739        120.75376106610000     
   13.497002313431116       0.26973084643295175        1.5032633064647536        120.86777841066889     
   13.497555850700090       0.26971796716743912        1.5039670934366769        120.98186266696733     
   13.498167849472255       0.26970508920438213        1.5046781120279829        121.09601383311750     
   13.498523459238710       0.26969219738906919        1.5053758486859765        121.21023190720601     
   13.499139288623310       0.26967932044074350        1.5060851845710521        121.32451688728331     
   13.499702985756159       0.26966644388630340        1.5067896914105532        121.43886877136541     
   13.500359035967632       0.26965358696377767        1.5074895744250596        121.55328755743336     
   13.500846844967562       0.26964071072287255        1.5081963279619066        121.66777324343286     
   13.501418990214129       0.26962783626694597        1.5088985053221826        121.78232582727591     
   13.502477606466586       0.26961493868249919        1.5095945375764155        121.89694530683995     
   13.502980071589358       0.26960208839793093        1.5103071592274067        122.01163167996881     
   13.503262605851267       0.26958921156585691        1.5110049041681821        122.12638494447215     
   13.503699199538335       0.26957630914722291        1.5116922149717864        122.24120509812695     
   13.504387750578536       0.26956345956256661        1.5124094528749008        122.35609213867639     
   13.505086362128596       0.26955055955468382        1.5130982901517782        122.47104606383138     
   13.505695191792906       0.26953768220204682        1.5137930883085708        122.58606687126938     
   13.506110556792891       0.26952485451712538        1.5145030126215770        122.70115455863576     
   13.506751004743689       0.26951195645985337        1.5151972282460664        122.81630912354366     
   13.507397616141766       0.26949911095918233        1.5159085106980921        122.93153056357481     
   13.507897338742696       0.26948622566767116        1.5166069839463989        123.04681887627839     
   13.508753553833879       0.26947333655266315        1.5172965722107528        123.16217405917223     
   13.509130766362976       0.26946047292010228        1.5179896859087918        123.27759610974323     
   13.509712493343008       0.26944754052615993        1.5186930470276307        123.39308502544716     
   13.509928845414700       0.26943475103227177        1.5193879257759564        123.50864080370840     
   13.510881970629720       0.26942188060496791        1.5200917813992045        123.62426344192181     
   13.511173636491524       0.26940890918367877        1.5207693898581474        123.73995293745071     
   13.511742716802589       0.26939604991554805        1.5214623116901667        123.85570928762941     
   13.512552691515504       0.26938316570004101        1.5221684492327305        123.97153248976119     
   13.513147083674186       0.26937040188780959        1.5228640299001144        124.08742254111999     
   13.513519087950844       0.26935756677429423        1.5235614974610299        124.20337943895053     
   13.514196001954964       0.26934463648660162        1.5242504951310867        124.31940318046850     
   13.514768873911999       0.26933182161592450        1.5249484256696577        124.43549376285945     
   13.515411880920848       0.26931891772991340        1.5256345642314897        124.55165118328094     
   13.515750229652667       0.26930598852418508        1.5263250380691344        124.66787543886147     
   13.516557850064874       0.26929311744852402        1.5270216276029658        124.78416652670107     
   13.517172775123994       0.26928034700566716        1.5277133408262003        124.90052444387200     
   13.517681271086337       0.26926739614727857        1.5284035723017999        125.01694918741755     
   13.518077299605318       0.26925447118773055        1.5290904342860607        125.13344075435427     
   13.518731337684514       0.26924174097175801        1.5297795519226516        125.24999914166976     
   13.519060514142561       0.26922879302722080        1.5304663517597270        125.36662434632532     
   13.520045403382946       0.26921590088372604        1.5311544944440727        125.48331636525477     
   13.520478122153479       0.26920312216108716        1.5318532649698666        125.60007519536410     
   13.520988478786689       0.26919029408216527        1.5325387432654642        125.71690083353312     
   13.521720725940238       0.26917741909992149        1.5332258847835432        125.83379327661486     
   13.521851787318894       0.26916447354716744        1.5339063409895408        125.95075252143526     
   13.522424568196966       0.26915164657047375        1.5345875645235942        126.06777856479529     
   13.523213482562392       0.26913876793926711        1.5352886275244058        126.18487140346836     
   13.523566318026687       0.26912588285644640        1.5359693833614678        126.30203103420259     
   13.524134997806065       0.26911300526136156        1.5366551376752318        126.41925745372043     
   13.524867189576558       0.26910024849625713        1.5373326712127997        126.53655065871865     
   13.525472836639185       0.26908730387252167        1.5380257210853308        126.65391064586819     
   13.526215488191887       0.26907447320218658        1.5387111001055562        126.77133741181552     
   13.526313352802227       0.26906156821806093        1.5393915869426478        126.88883095318195     
   13.526812632859388       0.26904870040353285        1.5400717533472517        127.00639126656309     
   13.527402115408689       0.26903589311141035        1.5407535158828793        127.12401834853073     
   13.527886481821882       0.26902300394904316        1.5414354672692030        127.24171219563237     
   13.528691694651425       0.26901021764844479        1.5421201360927996        127.35947280439011     
   13.529183253157253       0.26899737478170543        1.5428001017186037        127.47730017130297     
   13.529825080212447       0.26898440892700887        1.5434829406264945        127.59519429284479     
   13.530367552748467       0.26897160343109044        1.5441622108522288        127.71315516546714     
   13.530937163972775       0.26895871743880245        1.5448422447414025        127.83118278559643     
   13.531439685205612       0.26894583755583551        1.5455232268708770        127.94927714963633     
   13.531727611666723       0.26893306179796250        1.5461997280923552        128.06743825396748     
   13.532428808679120       0.26892020703590885        1.5468846874543494        128.18566609494636     
   13.532818699038225       0.26890727761638289        1.5475585011794100        128.30396066890748     
   13.533490406881590       0.26889443822687220        1.5482387015305972        128.42232197216168     
   13.534025917763088       0.26888158550400748        1.5489169123632396        128.54075000099763     
   13.535036255834063       0.26886869108471917        1.5495908197427717        128.65924475168171     
   13.535091333766292       0.26885592684987430        1.5502795125590860        128.77780622045697     
   13.535748208536777       0.26884297674367968        1.5509432533969369        128.89643440354510     
   13.535986239635584       0.26883021108845034        1.5516265875832971        129.01512929714562     
   13.536518840803328       0.26881733716219486        1.5523045808928089        129.13389089743569     
   13.537000300812984       0.26880458528621481        1.5529792263590811        129.25271920057116     
   13.537214156102829       0.26879169075518056        1.5536400907365848        129.37161420268635     
   13.538173647069968       0.26877890368510521        1.5543174651983445        129.49057589989380     
   13.538607246108374       0.26876603940700505        1.5549856565749312        129.60960428828488     
   13.539212253557533       0.26875312029450471        1.5556609431364665        129.72869936392965     
   13.539660105885069       0.26874018635171665        1.5563326199971648        129.84786112287765     
   13.540211516394793       0.26872740594762640        1.5570011859362392        129.96708956115705     
   13.540850816503967       0.26871454340154222        1.5576706785690952        130.08638467477542     
   13.541277318003822       0.26870171122206554        1.5583371123287626        130.20574645972044     
   13.541868038645537       0.26868880390245531        1.5590116880135108        130.32517491195810     
   13.542370937143467       0.26867600278690906        1.5596833088876658        130.44467002743511     
   13.542895792342746       0.26866317136707812        1.5603476707324135        130.56423180207753     
   13.543590318288064       0.26865029746449004        1.5610208884403218        130.68386023179229     
   13.543985632011845       0.26863753846357513        1.5616869038277148        130.80355531246491     
   13.544409517242839       0.26862475181972534        1.5623513978705117        130.92331703996265     
   13.545020114178758       0.26861189720021372        1.5630260789487185        131.04314541013227     
   13.545370225960674       0.26859901840679701        1.5636900006742971        131.16304041880139     
   13.545291642395078       0.26858609701054098        1.5643282474836924        131.28300206177866     
   13.546572967144519       0.26857329513512218        1.5650231262108378        131.40303033485293     
   13.547051478252881       0.26856048249159009        1.5656816171237198        131.52312523379470     
   13.547789245113547       0.26854763722156544        1.5663500575393008        131.64328675435445     
   13.547903045616660       0.26853476242530466        1.5670139350995644        131.76351489226505     
   13.548322160363506       0.26852198799537408        1.5676659283551111        131.88380964324008     
   13.548262982481042       0.26850913198008092        1.5683143180818819        132.00417100297511     
   13.549905204364403       0.26849632712177918        1.5690048941991570        132.12459896714643     
   13.550326151343839       0.26848346053322580        1.5696622196384755        132.24509353141318     
   13.550858355521816       0.26847061355423479        1.5703197038765639        132.36565469141522     
   13.550840014794337       0.26845782124895962        1.5709988198304172        132.48628244277526     
   13.551439585495995       0.26844497059153283        1.5716624546633398        132.60697678109759     
   13.551766593047189       0.26843214752167205        1.5723079586774400        132.72773770196926     
   13.552521913448533       0.26841927844264152        1.5729761900964854        132.84856520095906     
   13.553082987010711       0.26840650715237258        1.5736367408009255        132.96945927361838     
   13.553487109754141       0.26839366264630682        1.5742958325776826        133.09041991548224     
   13.554048619842217       0.26838080126480635        1.5749522834492335        133.21144712206615     
   13.554589224655134       0.26836799539025297        1.5756131884552225        133.33254088887125     
   13.554852649839015       0.26835526628504530        1.5762655438813169        133.45370121137941     
   13.555342518171082       0.26834233376109701        1.5769198963336934        133.57492808505677     
   13.556466499250638       0.26832950855115451        1.5775754000855338        133.69622150535190     
   13.556522560741200       0.26831668536306907        1.5782346737071533        133.81758146769764     
   13.557274181693096       0.26830401661495873        1.5788977271258131        133.93900796750901     
   13.557759304317385       0.26829107626907661        1.5795485902684168        134.06050100018570     
   13.558031927254037       0.26827823296615511        1.5802045702060337        134.18206056111066     
   13.558353440028485       0.26826541683512561        1.5808592530255414        134.30368664565020     
   13.558892413008243       0.26825259321605455        1.5815184450156170        134.42537924915541     
   13.559013229748182       0.26823977808590388        1.5821578910030651        134.54713836696024     
   13.560405673027036       0.26822695983343919        1.5828224425299673        134.66896399438386     
   13.560366510057513       0.26821420228731752        1.5834776257286998        134.79085612672873     
   13.561668216229451       0.26820136048371962        1.5841318245907514        134.91281475928230     
   13.562082760694627       0.26818850389140758        1.5847695126029546        135.03483988731583     
   13.561529479150204       0.26817569201257263        1.5853908097047604        135.15693150608627     
   13.562297628871907       0.26816287963026064        1.5860679433423130        135.27908961083344     
   13.562653947087743       0.26815007190119128        1.5867305882878309        135.40131419678403     
   13.563240088501539       0.26813725258415261        1.5873623393653815        135.52360525914756     
   13.563893497476279       0.26812444448648787        1.5880103451320589        135.64596279312013     
   13.564133059026707       0.26811163489210804        1.5886873475319576        135.76838679388149     
   13.564688110920988       0.26809882047411332        1.5893107115763763        135.89087725659800     
   13.565259657490177       0.26808600886008871        1.5899623332431136        136.01343417642036     
   13.566031072315395       0.26807322063125083        1.5906190519748342        136.13605754848493     
   13.566070182478541       0.26806039101829726        1.5912523754522581        136.25874736791332     
   13.566329323774765       0.26804758915300175        1.5918879213071118        136.38150362981312     
   13.567212716291040       0.26803477716614948        1.5925425738787653        136.50432632927772     
   13.567641336808249       0.26802197438086012        1.5931935083129936        136.62721546138550     
   13.568092975598022       0.26800918380588745        1.5938347347150312        136.75017102120148     
   13.568355268054209       0.26799636138985872        1.5944701025933938        136.87319300377644     
   13.569240240549028       0.26798356478610202        1.5951277947474773        136.99628140414723     
   13.569585031932343       0.26797075521935138        1.5957641677501204        137.11943621733684     
   13.569933502160017       0.26795795115842702        1.5964064667685178        137.24265743835454     
   13.570469772625231       0.26794517637451021        1.5970500274516177        137.36594506219581     
   13.570776579715600       0.26793252539169232        1.5976887693899018        137.48929908384338     
   13.571561875512206       0.26791957645034503        1.5983425314442650        137.61271949826576     
   13.571907073239505       0.26790690336131218        1.5989781693383973        137.73620630041805     
   13.572071195391480       0.26789397530059850        1.5996138429735169        137.85975948524248     
   13.572766959723296       0.26788134254640567        1.6002569485291698        137.98337904766777     
   13.573142696928155       0.26786849588303535        1.6009012784986183        138.10706498261038     
   13.571382582480783       0.26785572612053382        1.6014512727342651        138.23081728497314     
   13.573539701142060       0.26784290699925273        1.6021520089305690        138.35463594964597     
   13.575010060652296       0.26783011856337507        1.6028104558352430        138.47852097150619     
   13.574814485608563       0.26781731689549920        1.6034365930793137        138.60247234541816     
   13.575684781406682       0.26780454831643030        1.6040857339150121        138.72649006623442     
   13.576093375756754       0.26779171789477452        1.6047184963982803        138.85057412879377     
   13.576487596070468       0.26777884860946727        1.6053665034955877        138.97472452792394     
   13.576638310940492       0.26776613433354540        1.6059919774479929        139.09894125843874     
   13.577257080096427       0.26775341291494187        1.6066310325198394        139.22322431514158     
   13.577252485428748       0.26774058846073157        1.6072455280767015        139.34757369282201     
   13.578263999972300       0.26772778588223517        1.6079001760266061        139.47198938625868     
   13.578877850665329       0.26771499718250613        1.6085323404855254        139.59647139021735     
   13.579134089322286       0.26770220523815563        1.6091585847976853        139.72101969945254     
   13.579599589971581       0.26768940896698407        1.6098007184406951        139.84563430870676     
   13.580066631372596       0.26767664345177788        1.6104308251504991        139.97031521271043     
   13.580618135422011       0.26766376748440673        1.6110535349383424        140.09506240618305     
   13.581204725880770       0.26765105804732642        1.6116810882330406        140.21987588383220     
   13.581159572917450       0.26763827409663499        1.6123137193843011        140.34475564035301     
   13.581749432739871       0.26762550532351775        1.6129495532922697        140.46970167043091     
   13.582273481284625       0.26761273662548879        1.6135813227047240        140.59471396873866     
   13.582795607438529       0.26759991500770608        1.6142116414656391        140.71979252993873     
   13.583211982413919       0.26758717352775491        1.6148339559647307        140.84493734868204     
   13.583338512266247       0.26757435673888252        1.6154603425826335        140.97014841960720     
   13.583974500516133       0.26756159318496603        1.6160875497395624        141.09542573734424     
   13.584707373936526       0.26754880010927984        1.6167203991717489        141.22076929651050     
   13.585049292093496       0.26753602122642983        1.6173499982236896        141.34617909171291     
   13.582387349657051       0.26752325293704188        1.6178583681385923        141.47165511754764     
   13.585727135387740       0.26751046806659073        1.6186009247939377        141.59719736860060     
   13.585675865083887       0.26749773195178378        1.6192063964983696        141.72280583944595     
   13.586835295950465       0.26748491907172894        1.6198563744127086        141.84848052464878     
   13.587250941023013       0.26747214399320562        1.6204716007239621        141.97422141876288     
   13.587822991757617       0.26745938585374857        1.6210970653935810        142.10002851633109     
   13.588074568150473       0.26744659848519109        1.6217280571866319        142.22590181188727     
   13.588918345504899       0.26743386096678551        1.6223504100912938        142.35184129995420     
   13.587972719168310       0.26742106758744388        1.6229368365839811        142.47784697504429     
   13.589363982249056       0.26740828619743429        1.6235881316042233        142.60391883166105     
   13.589771186737416       0.26739551312243426        1.6242135012974117        142.73005686429659     
   13.590278932039102       0.26738275203859413        1.6248303713016026        142.85626106743345     
   13.590534240262249       0.26736998116838928        1.6254479583158776        142.98253143554504     
   13.591204153932754       0.26735721538699436        1.6260618098452944        143.10886796309472     
   13.591510986344939       0.26734446858624272        1.6266896231482637        143.23527064453458     
   13.591766526932002       0.26733169350821523        1.6273034480795912        143.36173947430979     
   13.592615083732236       0.26731892625768799        1.6279192852942794        143.48827444685318     
   13.592830774976004       0.26730613857698726        1.6285488823240628        143.61487555659022     
   13.593378973951884       0.26729340836793980        1.6291471106234692        143.74154279793569     
   13.593434142362364       0.26728063568841492        1.6297701919901719        143.86827616529581     
   13.593693768160078       0.26726787939210583        1.6303765915827821        143.99507565306675     
   13.594371729284783       0.26725511659637036        1.6310013437294075        144.12194125563553     
   13.595285752319654       0.26724235206695485        1.6316187464606831        144.24887296738055     
   13.594936203802408       0.26722960143308111        1.6322369506188192        144.37587078267080     
   13.596118719403590       0.26721681145627840        1.6328596227775056        144.50293469586586     
   13.595926006315517       0.26720408095184101        1.6334575385986390        144.63006470131737     
   13.596551918850015       0.26719132506518106        1.6340638174247553        144.75726079336692     
   13.596378521627170       0.26717858979408976        1.6346662086714494        144.88452296634810     
   13.597327233798660       0.26716581464473821        1.6352910405536436        145.01185121458485     
   13.597843972212297       0.26715308888976336        1.6359110217615307        145.13924553239357     
   13.597806001984120       0.26714031441444264        1.6365039573595139        145.26670591408120     
   13.598388076625735       0.26712758559715188        1.6371272572247841        145.39423235394625     
   13.598730986209526       0.26711481574553042        1.6377341431335024        145.52182484627946     
   13.599464255358116       0.26710207243780537        1.6383621081948849        145.64948338536101     
   13.599557115667595       0.26708936108038528        1.6389722062884966        145.77720796546575     
   13.600109142304781       0.26707656437045729        1.6395589092410452        145.90499858085806     
   13.600795811535086       0.26706385394422205        1.6401956663824833        146.03285522579449     
   13.601000340502964       0.26705107052901178        1.6407801981813059        146.16077789452328     
   13.601294774220403       0.26703832494315838        1.6413906517652099        146.28876658128590     
   13.601709858504547       0.26702558310360947        1.6419961975050423        146.41682128031323     
   13.602454718201548       0.26701285747238102        1.6426223944065759        146.54494198583086     
   13.602588212149318       0.26700009267690161        1.6432157033891330        146.67312869205475     
   13.603031449129068       0.26698735156268238        1.6438233643353721        146.80138139319305     
   13.603375482203374       0.26697462596767219        1.6444404155493482        146.92970008344719     
   13.603790293494006       0.26696186195583832        1.6450264733169442        147.05808475700962     
   13.604328794172316       0.26694917012155206        1.6456390267524135        147.18653540806554     
   13.604666527509847       0.26693639265383429        1.6462523228885018        147.31505203079269     
   13.604675181145439       0.26692367260660332        1.6468296725961846        147.44363461936109     
   13.605223436192958       0.26691091916257520        1.6474548413030881        147.57228316793311     
   13.605789441820560       0.26689818286001249        1.6480416543907972        147.70099767066398     
   13.605894010164807       0.26688544838191913        1.6486526918742586        147.82977812170105     
   13.606661769570584       0.26687271902080084        1.6492655498323749        147.95862451518497     
   13.606816837991470       0.26685998182386689        1.6498571558182185        148.08753684524865     
   13.607468500936362       0.26684726884122811        1.6504425410427321        148.21651510601743     
   13.607749946156114       0.26683451936969999        1.6510626623834381        148.34555929161019     
   13.608099662973023       0.26682178876894846        1.6516635140269920        148.47466939613827     
   13.608513136369531       0.26680905957929429        1.6522601470869134        148.60384541370638     
   13.608790830175909       0.26679633297197897        1.6528577287964867        148.73308733841134     
   13.609084245585871       0.26678360228175824        1.6534264188474450        148.86239516434409     
   13.609609638679082       0.26677092979427658        1.6540287920109722        148.99176888558796     
   13.610006066748946       0.26675815303868800        1.6546515973194091        149.12120849621962     
   13.610470446131977       0.26674542790413597        1.6552471070160026        149.25071399030858     
   13.610830933278775       0.26673270692726486        1.6558404460615099        149.38028536191911     
   13.611200387606418       0.26672003489527080        1.6564107416256162        149.50992260510648     
   13.611538810254910       0.26670728318470494        1.6570149027830272        149.63962571392136     
   13.611712947819608       0.26669455455177704        1.6576008022063422        149.76939468240630     
   13.612138432487344       0.26668186581473707        1.6581948381559426        149.89922950459859     
   13.612574018690530       0.26666910989428949        1.6587984686032891        150.02913017452838     
   13.612999456957866       0.26665639464264229        1.6593914374383338        150.15909668621961     
   13.612629928339365       0.26664366307228521        1.6599609552791177        150.28912903368973     
   13.613692733340089       0.26663095496374800        1.6605736306051038        150.41922721094974     
   13.614290208332140       0.26661829418956318        1.6611635171177930        150.54939121200491     
   13.614478615941399       0.26660554327705016        1.6617521374837967        150.67962103085364     
   13.615470097075898       0.26659288724615421        1.6623487037700293        150.80991666148864     
   13.615320913478715       0.26658014486126985        1.6629295613056807        150.94027809789645     
   13.615561252774540       0.26656737981352696        1.6635200652974815        151.07070533405738     
   13.616076398554659       0.26655475212847096        1.6641118188919268        151.20119836394596     
   13.616439268687115       0.26654196034506111        1.6646969569899974        151.33175718153026     
   13.616849354379680       0.26652928343019866        1.6652894610473190        151.46238178077311     
   13.616818312353800       0.26651659079400430        1.6658659747234208        151.59307215563123     
   13.617355171394529       0.26650397388761987        1.6664631745776166        151.72382830005520     
   13.617938820141269       0.26649122449318041        1.6670513906768716        151.85465020799023     
   13.618240255862784       0.26647843420495804        1.6676305669578650        151.98553787337579     
   13.618317727154674       0.26646579351108246        1.6682102675764396        152.11649129014572     
   13.619125442897117       0.26645313846860075        1.6688019970519921        152.24751045222763     
   13.619336250433969       0.26644038420537780        1.6693900340886658        152.37859535354448     
   13.619637793121294       0.26642768659411009        1.6699755051954541        152.50974598801270     
   13.619603712017806       0.26641503578072373        1.6705302865883687        152.64096234954457     
   13.620403734111786       0.26640235050739774        1.6711337026713329        152.77224443204594     
   13.620499530080274       0.26638958789522654        1.6717201047218058        152.90359222941748     
   13.621209449996975       0.26637695223170754        1.6723021349502307        153.03500573555425     
   13.621253284181796       0.26636428000507512        1.6728799882621990        153.16648494434685     
   13.621855630319500       0.26635154415794859        1.6734682577014444        153.29802984967964     
   13.622214726116470       0.26633883174641243        1.6740537309414563        153.42964044543254     
   13.622467718775059       0.26632606262064851        1.6746259290849628        153.56131672548020     
   13.622753936469278       0.26631346503005765        1.6752091725638862        153.69305868369173     
   13.623043449137620       0.26630083307126223        1.6757826945446337        153.82486631393149     
   13.623383711414242       0.26628811167180738        1.6763595751649416        153.95673961005878     
   13.624030120209909       0.26627540554974605        1.6769533569375152        154.08867856592775     
   13.624085308989736       0.26626264338356187        1.6775193562372155        154.22068317538859     
   13.624414907956172       0.26625002643574142        1.6780974893125817        154.35275343228466     
   13.624958779737891       0.26623740117032907        1.6786756027807348        154.48488933045664     
   13.625539855430306       0.26622474012152930        1.6792486668482052        154.61709086373827     
   13.625577096268261       0.26621191578200826        1.6798299252648641        154.74935802596090     
   13.625824871694398       0.26619930274832959        1.6804031477702217        154.88169081094929     
   13.626436380568526       0.26618667122725015        1.6809728974813531        155.01408921252363     
   13.626717736454255       0.26617383335361661        1.6815505062822789        155.14655322450122     
   13.627034703338852       0.26616119086466355        1.6821340707716592        155.27908284069241     
   13.627105346556084       0.26614857102157108        1.6826965797703957        155.41167805490485     
   13.627823401299912       0.26613596837903225        1.6832811414757367        155.54433886094054     
   13.627943298225633       0.26612334186212333        1.6838493087170783        155.67706525259794     
   13.628532064997623       0.26611058702458373        1.6844244825489871        155.80985722367055     
   13.628912124131933       0.26609791586792081        1.6849996450070754        155.94271476794711     
   13.628997916883725       0.26608535407019013        1.6855607746486660        156.07563787921268     
   13.629433789668157       0.26607261754722711        1.6861389522482377        156.20862655124776     
   13.629812909003292       0.26605990859528406        1.6867135271654268        156.34168077782880     
   13.629935746814187       0.26604723015290788        1.6872785961690187        156.47480055272734     
   13.630596402648958       0.26603467396777625        1.6878462497422762        156.60798586971242     
   13.630826060579006       0.26602191063530933        1.6884217750207344        156.74123672254677     
   13.630760559809849       0.26600925764899058        1.6889756263417932        156.87455310499021     
   13.631510015220615       0.26599658384170288        1.6895545595734653        157.00793501079835     
   13.631686216169243       0.26598385866896485        1.6901212924187043        157.14138243372295     
   13.631892421733859       0.26597131073905500        1.6906833688973077        157.27489536751125     
   13.632413437166798       0.26595860140990213        1.6912480436977171        157.40847380590705     
   13.633465926284824       0.26594585396671383        1.6918152426717965        157.54211774264999     
   13.632910833775419       0.26593337647648907        1.6923768453872390        157.67582717147604     
   13.633375055477739       0.26592071194736150        1.6929414205579143        157.80960208611742     
   13.633722302034103       0.26590796127443639        1.6935137251828165        157.94344248030214     
   13.633935186562594       0.26589532856374959        1.6940753267635249        158.07734834775394     
   13.634725314937523       0.26588260143109355        1.6946375592838390        158.21131968219478     
   13.634723943221486       0.26587002221383915        1.6952038650999373        158.34535647734123     
   13.635065770139599       0.26585729758262538        1.6957636001179934        158.47945872690698     
   13.635317156179772       0.26584476084810227        1.6963286910113928        158.61362642460099     
   13.635502175078202       0.26583199793997997        1.6968872877268926        158.74785956413010     
   13.636080881918579       0.26581940076736327        1.6974561617051671        158.88215813919737     
   13.636409660361402       0.26580680530045819        1.6980114717459700        159.01652214350119     
   13.636592780867586       0.26579417317891291        1.6985689518984266        159.15095157073787     
   13.636828155768045       0.26578152000171995        1.6991205733204053        159.28544641459985     
   13.637169096301987       0.26576875509256614        1.6996961586842350        159.42000666877576     
   13.637486567261515       0.26575618447912130        1.7002499249674459        159.55463232695132     
   13.637926717402555       0.26574353099001324        1.7008079542692434        159.68932338280848     
   13.638255923257995       0.26573095069500030        1.7013701733981479        159.82407983002619     
   13.638517581908861       0.26571818966501987        1.7019263483391052        159.95890166228048     
   13.638720395386937       0.26570566847455956        1.7024726208513341        160.09378887324397     
   13.638308268860936       0.26569297225564853        1.7030022158864562        160.22874145658554     
   13.639344309324793       0.26568026409026968        1.7035853395226934        160.36375940597179     
   13.639230209077439       0.26566774436638352        1.7041324953991033        160.49884271506536     
   13.638966973868950       0.26565511133055136        1.7046700714334504        160.63399137752600     
   13.640537605344308       0.26564244788648506        1.7052658150056028        160.76920538701143     
   13.640482414049485       0.26562984793032751        1.7057997020394631        160.90448473717493     
   13.640765768931885       0.26561710945404371        1.7063550293235994        161.03982942166786     
   13.641157639177891       0.26560449039536504        1.7069112912177935        161.17523943413744     
   13.641501696581349       0.26559183782746243        1.7074601275266195        161.31071476822962     
   13.641815699402660       0.26557927442475149        1.7080141684064800        161.44625541758612     
   13.642361730203781       0.26556668105619652        1.7085673416050573        161.58186137584590     
   13.642382855045465       0.26555404031517088        1.7091190527012821        161.71753263664652     
   13.642323772391348       0.26554139407968819        1.7096538270024086        161.85326919362043     
   13.642877032342724       0.26552878776493238        1.7102126892458873        161.98907104039972     
   13.643208185491272       0.26551611573553296        1.7107704917512179        162.12493817061224     
   13.643646082969290       0.26550355013790683        1.7113297338882520        162.26087057788322     
   13.643602890749982       0.26549091188921248        1.7118616635149919        162.39686825583561     
   13.644149007274653       0.26547830257864241        1.7124237474465140        162.53293119809018     
   13.644598230086569       0.26546566971438806        1.7129702480268265        162.66905939826424     
   13.644500499021714       0.26545299616045370        1.7135082085124447        162.80525284997290     
   13.645029650554349       0.26544037934742276        1.7140629125959255        162.94151154682879     
   13.645459120835202       0.26542781379589242        1.7146103628555740        163.07783548244188     
   13.645653561334413       0.26541520238814509        1.7151543214844611        163.21422465041977     
   13.645963051010353       0.26540255194452095        1.7157006252176910        163.35067904436812     
   13.645960264458397       0.26538996855850344        1.7162369338401515        163.48719865788888     
   13.645960724305962       0.26537735274301899        1.7167701201951069        163.62378348458333     
   13.646477340816437       0.26536472618348184        1.7173333216387157        163.76043351804896     
   13.646333668272112       0.26535212253220652        1.7178530004935728        163.89714875188119     
   13.648141214089170       0.26533951730645411        1.7184140192656860        164.03392917967361     
   13.647646832273486       0.26532685645908555        1.7189616252299247        164.17077479501765     
   13.648182457677899       0.26531429729638201        1.7195078141892077        164.30768559150133     
   13.647974175802126       0.26530166941301664        1.7200418212990680        164.44466156271281     
   13.648526897548283       0.26528908327380857        1.7205905700944431        164.58170270223573     
   13.648486874550779       0.26527647771478235        1.7211212849034625        164.71880900365190     
   13.648997474258467       0.26526384483709481        1.7216764313025192        164.85598046054278     
   13.649218527357087       0.26525125747365857        1.7222190779170601        164.99321706648561     
   13.649533023080476       0.26523866261906182        1.7227497153299913        165.13051881505709     
   13.650007224481422       0.26522606381284913        1.7233001887718202        165.26788569983069     
   13.650110021524636       0.26521346002794277        1.7238305525273891        165.40531771437887     
   13.650527033538305       0.26520086471933685        1.7243806937120512        165.54281485227168     
   13.650801990189159       0.26518826364315384        1.7249243635186251        165.68037710707702     
   13.651050328518389       0.26517566575454216        1.7254401582982986        165.81800447236103     
   13.651215580572858       0.26516307114032683        1.7260016973498642        165.95569694168836     
   13.651564792066793       0.26515046861177816        1.7265516957528670        166.09345450862102     
   13.651832058792628       0.26513787711225961        1.7270859990895917        166.23127716671976     
   13.652352757158720       0.26512528292976417        1.7276330998443856        166.36916490954366     
   13.652063113748643       0.26511268972830537        1.7281518566149177        166.50711773064933     
   13.652768973502809       0.26510011118296223        1.7286811882097142        166.64513562359184     
   13.652984044601107       0.26508752118781537        1.7292083497170296        166.78321858192538     
   13.653261727877741       0.26507493406835780        1.7297672684171481        166.92136659920078     
   13.653395733486033       0.26506228902299650        1.7302709922503097        167.05957966896915     
   13.653889645007897       0.26504975774081102        1.7308349747771656        167.19785778477774     
   13.653957790575955       0.26503711124092177        1.7313650837370564        167.33620094017479     
   13.654735077816506       0.26502459251201582        1.7319020447611901        167.47460912870386     
   13.654436712655587       0.26501198152297190        1.7323980304943754        167.61308234390964     
   13.654585354451834       0.26499930919702525        1.7329417689985962        167.75162057933420     
   13.654994964450113       0.26498676836753432        1.7334528010883012        167.89022382851766     
   13.654499360397304       0.26497420818384154        1.7339949771204792        168.02889208499906     
   13.655624201955931       0.26496166362701795        1.7345317595664547        168.16762534231620     
   13.655924801758060       0.26494911267206239        1.7350534587116351        168.30642359400488     
   13.656412529820617       0.26493649041119266        1.7356173795548826        168.44528683360002     
   13.656377762331344       0.26492392036041323        1.7361411671451181        168.58421505463483     
   13.656807738368888       0.26491134367366725        1.7366671314905000        168.72320825064136     
   13.656365120867532       0.26489880448198433        1.7371642531030915        168.86226641514943     
   13.657081904145603       0.26488622588771837        1.7376817236523510        169.00138954168850     
   13.657441417853192       0.26487358533451694        1.7382275776829186        169.14057762378746     
   13.657875686443562       0.26486102987217636        1.7387397307671271        169.27983065497159     
   13.657617306898008       0.26484851779959129        1.7392804310597771        169.41914862876703     
   13.657769893343385       0.26483582463206595        1.7398016926379511        169.55853153869754     
   13.658298396299642       0.26482338060405064        1.7403145669808386        169.69797937828616     
   13.658482211409614       0.26481079921719008        1.7408327704061763        169.83749214105435     
   13.658739767308349       0.26479816399817829        1.7413800277968792        169.97706982052279     
   13.658903817397890       0.26478567513434970        1.7418755350470063        170.11671241021105     
   13.658968810274207       0.26477315432188575        1.7424156768718904        170.25641990363727     
   13.659430088479235       0.26476049699113413        1.7429410463718162        170.39619229431850     
   13.659865104770462       0.26474792444416950        1.7434514815981792        170.53602957577124     
   13.659951721953922       0.26473536272082671        1.7439644397437506        170.67593174151014     
   13.660214162280203       0.26472280211903787        1.7444887945556877        170.81589878504943     
   13.660636462638887       0.26471018069978342        1.7450131316018536        170.95593069990198     
   13.661025103151319       0.26469773103651345        1.7455330245524416        171.09602747958019     
   13.661056319361007       0.26468518326352519        1.7460509172090040        171.23618911759476     
   13.661372360240591       0.26467257069610151        1.7465707407364677        171.37641560745607     
   13.661618565465165       0.26466008250936973        1.7470875746295913        171.51670694267364     
   13.662119465950566       0.26464746024460084        1.7476082681937772        171.65706311675461     
   13.661862460474836       0.26463489530609219        1.7481192739344615        171.79748412320777     
   13.662382882679866       0.26462236618791107        1.7486418424907197        171.93796995553924     
   13.662495507150139       0.26460987619227910        1.7491705522734797        172.07852060725489     
   13.662697915789394       0.26459713921155781        1.7496734301208219        172.21913607185942     
   13.662932670340846       0.26458476000551323        1.7501918389948763        172.35981634285741     
   13.663278676357988       0.26457210351994997        1.7507118721010981        172.50056141375183     
   13.663507037818633       0.26455955704809464        1.7512270467957218        172.64137127804571     
   13.663471234653013       0.26454707627182800        1.7517520127833888        172.78224592924121     
   13.663858786812341       0.26453442802462224        1.7522506524054886        172.92318536083880     
   13.664448067517727       0.26452192472775538        1.7527719150693890        173.06418956633996     
   13.661010996509445       0.26450941290423263        1.7531796383216933        173.20525853924380     
   13.664495430578869       0.26449689438775248        1.7537848489732322        173.34639227305036     
   13.664752453205161       0.26448436660570479        1.7543007113657743        173.48759076125776     
   13.665085351438252       0.26447173553502384        1.7548231003913553        173.62885399736408     
   13.665659258402682       0.26445920799820932        1.7553293662178779        173.77018197486711     
   13.665591907711109       0.26444673200843388        1.7558402379166571        173.91157468726314     
   13.665713979979385       0.26443426514240237        1.7563599197658728        174.05303212804964     
   13.666155852637230       0.26442171998557862        1.7568845248814497        174.19455429072121     
   13.666577920547301       0.26440914225400686        1.7573819182869044        174.33614116877393     
   13.666641779312952       0.26439667915779108        1.7579034710668666        174.47779275570269     
   13.666711821849370       0.26438405966781153        1.7584020081858207        174.61950904500142     
   13.666493303820589       0.26437163207525388        1.7589175266503054        174.76129003016464     
   13.666725983587208       0.26435895728847469        1.7594256625591216        174.90313570468501     
   13.665822521710757       0.26434643143300740        1.7598894459060219        175.04504606205705     
   13.667492084559568       0.26433386778052298        1.7604467345113042        175.18702109577222     
   13.667828222301560       0.26432160754645267        1.7609257707207777        175.32906079932394     
   13.667796102547580       0.26430887908137485        1.7614560847350860        175.47116516620318     
   13.668027766250617       0.26429640450592795        1.7619646264249258        175.61333418990267     
   13.668179360619781       0.26428378361186383        1.7624696506838839        175.75556786391329     
   13.668414262202180       0.26427135485017450        1.7629582051761958        175.89786618172641     
   13.668627700108813       0.26425879308419448        1.7634571008528965        176.04022913683269     
   13.669070964528848       0.26424626882521929        1.7639697056946866        176.18265672272261     
   13.669270625435182       0.26423380518760964        1.7644699226763785        176.32514893288644     
   13.669418220383472       0.26422124846455991        1.7649597416186025        176.46770576081477     
   13.669970752743982       0.26420878803791242        1.7654624800314198        176.61032719999741     
   13.670018124763793       0.26419624892592108        1.7659644693340837        176.75301324392399     
   13.670277848742254       0.26418382815330310        1.7664817069066729        176.89576388608447     
   13.670168188993211       0.26417120632394836        1.7669702352188317        177.03857911996727     
   13.670671055561940       0.26415873926507061        1.7674904841223904        177.18145893906291     
   13.670892379504776       0.26414618535387691        1.7679929886257435        177.32440333686009     
   13.670856673613089       0.26413371855595036        1.7684868266482272        177.46741230684799     
   13.671048680478174       0.26412129205237644        1.7689811390896433        177.61048584251563     
   13.671354506978030       0.26410881162491545        1.7694776632658484        177.75362393735179     
   13.671610797300012       0.26409621011810308        1.7699768600380839        177.89682658484540     
   13.672033923038695       0.26408372698518839        1.7704764008542815        178.04009377848655     
   13.671961886166354       0.26407118174748206        1.7709909382858005        178.18342551176244     
   13.672334528818277       0.26405872973270728        1.7714891768200269        178.32682177816318     
   13.672677894516815       0.26404628975361949        1.7719944660184519        178.47028257117714     
   13.672668716328886       0.26403367107599451        1.7724654018766035        178.61380788429346     
   13.672692588475091       0.26402123479935780        1.7729879731089959        178.75739771100129     
   13.673092323504706       0.26400870701291518        1.7734756020840361        178.90105204478991     
   13.673203672560211       0.26399630327199575        1.7739512855650841        179.04477087914788     
   13.673516692725920       0.26398375979750283        1.7744459952649456        179.18855420756572     
   13.673362959027303       0.26397122685570934        1.7749673247497488        179.33240202353201     
   13.673851204275131       0.26395876201889634        1.7754489155103188        179.47631432053640     
   13.674194544377006       0.26394636686582756        1.7759404993203241        179.62029109206861     
   13.674643963847636       0.26393386117956713        1.7764392309676575        179.76433233161939     
   13.674330438044635       0.26392138595574727        1.7769387720661276        179.90843803267765     
   13.674419413359978       0.26390885125645686        1.7774172423167143        180.05260818873469     
   13.674912583376706       0.26389632775164445        1.7778925940586519        180.19684279328087     
   13.675177330268875       0.26388387491066650        1.7783911810273663        180.34114183980631     
   13.675243198954988       0.26387139630251222        1.7788849778346261        180.48550532180295     
   13.675291967706269       0.26385892484850737        1.7793718070570841        180.62993323276177     
   13.675505847976694       0.26384651347026777        1.7798600707616981        180.77442556617436     
   13.675821277254469       0.26383398001115410        1.7803526771250522        180.91898231553279     
   13.675862526418918       0.26382150001012433        1.7808709121433344        181.06360347432860     
   13.675716697689349       0.26380903341198958        1.7813510258364984        181.20828903605531     
   13.676376854425962       0.26379654432145472        1.7818085495283831        181.35303899420506     
   13.676726605330883       0.26378407844728202        1.7822998394439404        181.49785334227138     
   13.676727592546859       0.26377159956773383        1.7827849467924035        181.64273207374822     
   13.676898185757240       0.26375913458021671        1.7832758052732771        181.78767518212905     
   13.676920020512116       0.26374681622492563        1.7837648671815152        181.93268266090885     
   13.676610861277053       0.26373426638302383        1.7842337538589075        182.07775450358221     
   13.677487005737698       0.26372174432492207        1.7847327170144995        182.22289070364366     
   13.677549675346778       0.26370929612044391        1.7852208014597259        182.36809125458996     
   13.678117344317833       0.26369686893425320        1.7857030448177809        182.51335614991675     
   13.678060973326563       0.26368437301655140        1.7861889398479156        182.65868538312077     
   13.678290184548919       0.26367191278499058        1.7866739660902566        182.80407894769928     
   13.678214219938408       0.26365945871488916        1.7871529082030240        182.94953683714996     
   13.678459912800120       0.26364703488056840        1.7876410502262901        183.09505904497112     
   13.679071703526427       0.26363454701142941        1.7881233064999917        183.24064556466118     
   13.678885924067972       0.26362209944498455        1.7886056256543861        183.38629638971935     
   13.679038843230272       0.26360964246610630        1.7890806568746604        183.53201151364547     
   13.679292035194258       0.26359719438728657        1.7895656324865497        183.67779092993987     
   13.679636503847377       0.26358474486058248        1.7900488852943979        183.82363463210407     
   13.679215567840647       0.26357232409891468        1.7905174083298623        183.96954261363874     
   13.679907840248335       0.26355986688901800        1.7910093311600983        184.11551486804686     
   13.679847596331856       0.26354741388599301        1.7914908785618093        184.26155138883075     
   13.679939652313760       0.26353496568425550        1.7919669951861077        184.40765216949387     
   13.680222241320457       0.26352252603609649        1.7924508243207173        184.55381720354097     
   13.680465254828393       0.26351008809598753        1.7929276399104275        184.70004648447616     
   13.680645458680496       0.26349764308619583        1.7934066661590358        184.84634000580516     
   13.680524830474164       0.26348520976219059        1.7938747960017158        184.99269776103375     
   13.680868544247813       0.26347277360936244        1.7943655341651248        185.13911974366931     
   13.681136455145118       0.26346033303541438        1.7948441616410709        185.28560594721918     
   13.681513072499227       0.26344790521175038        1.7953644776028388        185.43215636519187     
   13.681603794138249       0.26343546606577667        1.7958496350051474        185.57877099109615     
   13.681693876263090       0.26342304838292047        1.7963103210142908        185.72544981844214     
   13.681965151856327       0.26341061897997675        1.7967575273348044        185.87219284073981     
   13.682412051286912       0.26339817422431305        1.7972670273950311        186.01900005150125     
   13.682131705530917       0.26338574640182832        1.7977304863293799        186.16587144423889     
   13.682214381289761       0.26337332179688094        1.7981973956219217        186.31280701246462     
   13.682107705000794       0.26336090387288330        1.7986656308390174        186.45980674969260     
   13.682809650337205       0.26334847387364985        1.7991525399041519        186.60687064943849     
   13.683007417666806       0.26333605096560248        1.7996178286303661        186.75399870521622     
   13.682472046713386       0.26332364140134346        1.8000793257403278        186.90119091054328     
   13.683141342495944       0.26331125630084973        1.8005831279465661        187.04844725893585     
   13.683375303311722       0.26329883961137396        1.8010647996040403        187.19576774391311     
   13.683521070524836       0.26328639629056966        1.8015353959832747        187.34315235899319     
   13.683671213528314       0.26327410500492660        1.8020002519882488        187.49060109769644     
   13.683773127384631       0.26326167656873845        1.8024693810889951        187.63811395354367     
   13.684003836507619       0.26324925511896680        1.8029389826960307        187.78569092005665     
   13.684025818109056       0.26323676044142436        1.8034114007927600        187.93333199075738     
   13.684487382623692       0.26322433358751013        1.8038866474745210        188.08103715917042     
   13.684538635604362       0.26321194218065896        1.8043506991826697        188.22880641881949     
   13.684620781715092       0.26319962631916599        1.8048081267159790        188.37663976323117     
   13.684694100427546       0.26318719760564363        1.8052797359752879        188.52453718593068     
   13.684647538429463       0.26317471259609143        1.8057312317672447        188.67249868044667     
   13.685372978800054       0.26316232109360677        1.8062206039362276        188.82052424030712     
   13.685224445184840       0.26314998301139031        1.8066822807482819        188.96861385904194     
   13.685325193671103       0.26313751076494207        1.8071517774048940        189.11676753018193     
   13.685794581672866       0.26312526762114724        1.8076068441055075        189.26498524725767     
   13.686067008764059       0.26311277521124121        1.8080728277126590        189.41326700380293     
   13.685952636310949       0.26310039351072517        1.8085317449138982        189.56161279335129     
   13.685918350883755       0.26308800311678465        1.8089883155600861        189.71002260943703     
   13.686094836121535       0.26307558424363331        1.8094535018392948        189.85849644559624     
   13.685932158437696       0.26306323241419055        1.8099126847864522        190.00703429536651     
   13.686235879798728       0.26305080680346166        1.8103690906102483        190.15563615228578     
   13.685550164899150       0.26303841486838486        1.8107986465105306        190.30430200989252     
   13.686565998927607       0.26302606400374318        1.8112721327457089        190.45303186172831     
   13.686586201172396       0.26301362963075026        1.8117461189120985        190.60182570133338     
   13.686659050384847       0.26300123732297753        1.8122162195686304        190.75068352225162     
   13.686734185444864       0.26298885070879541        1.8126536555686559        190.89960531802555     
   13.687274559369229       0.26297651272933237        1.8131095204459537        191.04859108220128     
   13.687420096540198       0.26296409573548146        1.8135698957886286        191.19764080832456     
   13.687401667298147       0.26295169864638884        1.8140191578179266        191.34675448994264     
   13.687522548138331       0.26293935501687127        1.8144867508736728        191.49593212060429     
   13.687720810402586       0.26292697450584540        1.8149430055446294        191.64517369385885     
   13.687965454333956       0.26291456228654297        1.8154012171466583        191.79447920325788     
   13.687981554266846       0.26290219441174278        1.8158608298837524        191.94384864235280     
   13.688148410856236       0.26288981320795513        1.8163172326453194        192.09328200469810     
   13.688119492626639       0.26287739984255820        1.8167743887081500        192.24277928384768     
   13.688003362277778       0.26286509166120603        1.8172215036225603        192.39234047335779     
   13.688556999604250       0.26285268732272654        1.8176866509959801        192.54196556678568     
   13.688755431845280       0.26284032566768123        1.8181421844968269        192.69165455768936     
   13.689150063041268       0.26282794622680622        1.8185967207149820        192.84140743962928     
   13.688988050464342       0.26281556261901662        1.8190532357139881        192.99122420616678     
   13.688886700744213       0.26280324165979219        1.8195128734867827        193.14110485086331     
   13.689230936006211       0.26279085948937098        1.8199659261047623        193.29104936728334     
   13.689468512369686       0.26277850447503742        1.8204206150668241        193.44105774899143     
   13.689379492140409       0.26276615462324121        1.8208765226003798        193.59112998955419     
   13.689528390327485       0.26275377899726998        1.8213341719629730        193.74126608253903     
   13.687233806330667       0.26274137590187757        1.8217065416675364        193.89146602151573     
   13.689923096547444       0.26272902866189024        1.8222492659088383        194.04172980005384     
   13.690006476884728       0.26271667188692793        1.8226963679088055        194.19205741172598     
   13.690068974239281       0.26270432811991351        1.8231504452636429        194.34244885010486     
   13.690344587227781       0.26269197789366383        1.8235972080696330        194.49290410876543     
   13.690318955761271       0.26267960639281607        1.8240476377860557        194.64342318128323     
   13.690351849412936       0.26266728679851370        1.8244657231192818        194.79400606123602     
   13.690451433504656       0.26265490770123590        1.8249201185019044        194.94465274220207     
   13.690453798743508       0.26264258454002859        1.8253655616674997        195.09536321776167     
   13.690641611443612       0.26263018262537868        1.8258172241362765        195.24613748149710     
   13.690718973122152       0.26261783654405230        1.8262675170678240        195.39697552699147     
   13.691076621625331       0.26260551652159242        1.8267155719917691        195.54787734782866     
   13.691609670326889       0.26259314835750075        1.8271661689588274        195.69884293759520     
   13.690936675299707       0.26258083190676745        1.8276099762117595        195.84987228987742     
   13.691316796447291       0.26256848585856568        1.8280582443658739        196.00096539826598     
   13.691503455126700       0.26255616425358524        1.8285067303834786        196.15212225635054     
   13.691455300994795       0.26254378792507699        1.8289457899641977        196.30334285772295     
   13.691636505103995       0.26253147862920634        1.8293936356174958        196.45462719597666     
   13.691758616979666       0.26251913605576294        1.8298374330914173        196.60597526470679     
   13.691256418576387       0.26250678158869833        1.8302783721994804        196.75738705750985     
   13.691970305849356       0.26249444881423822        1.8307254115678584        196.90886256798311     
   13.691898010393421       0.26248211737731397        1.8311668462199686        197.06040178972702     
   13.692162274159022       0.26246978727913245        1.8316166637054256        197.21200471634222     
   13.692371559531875       0.26245746936147291        1.8320593692917331        197.36367134143143     
   13.692585618339281       0.26244515724210155        1.8325038062952343        197.51540165859845     
   13.692320773605216       0.26243280502906474        1.8329412212822163        197.66719566144974     
   13.692624365222077       0.26242049041202076        1.8333880353723289        197.81905334359180     
   13.692614865981152       0.26240819099902740        1.8338232075070418        197.97097469863388     
   13.692898707804705       0.26239584107335556        1.8342679413981895        198.12295972018651     
   13.692939337974602       0.26238352468006809        1.8347054812736150        198.27500840186173     
   13.693267511264803       0.26237124642731352        1.8351820796875895        198.42712073727313     
   13.693004917525139       0.26235887684954923        1.8356210602580250        198.57929672003579     
   13.693677286004004       0.26234656156277186        1.8360619669387315        198.73153634376746     
   13.693681977303319       0.26233424492879343        1.8364963848035589        198.88383960208563     
   13.693525962498851       0.26232195702223299        1.8369383891534747        199.03620648861101     
   13.693666586312098       0.26230961147744686        1.8373699698915598        199.18863699696576     
   13.693698948995404       0.26229729517969980        1.8378149074255952        199.34113112077225     
   13.694059637447934       0.26228498950371365        1.8382520979033750        199.49368885365647     
   13.693958012548418       0.26227267851608216        1.8386900879146673        199.64631018924484     
   13.694130871140015       0.26226037027985294        1.8391297483293738        199.79899512116648     
   13.694254492470336       0.26224810230230222        1.8395477740146844        199.95174364305055     
   13.694426999958443       0.26223575882976313        1.8399603742549622        200.10455574852890     
   13.694450983106716       0.26222346866388807        1.8404307320453099        200.25743143123583     
   13.694291019825164       0.26221115176330317        1.8408526532932525        200.41037068480594     
   13.694499402627617       0.26219885478000610        1.8412997296706792        200.56337350287646     
   13.694781672728766       0.26218655822201942        1.8417340767995458        200.71643987908561     
   13.694801491519051       0.26217425655188364        1.8421672822717357        200.86956980707359     
   13.694833041034984       0.26216194838962975        1.8425974929524960        201.02276328048353     
   13.694779688428648       0.26214965363208503        1.8430262364159522        201.17602029295813     
   13.694915728997772       0.26213741676376334        1.8434499748570803        201.32934083814314     
   13.695023726584996       0.26212507978679339        1.8438843101738003        201.48272490968614     
   13.694785606559028       0.26211277889323104        1.8443042273747663        201.63617250123630     
   13.695491340435794       0.26210051448662097        1.8447345099420813        201.78968360644416     
   13.695501424622639       0.26208823988367624        1.8451863429338595        201.94325821896200     
   13.695563914227213       0.26207594149185626        1.8456282055376947        202.09689633244446     
   13.695652348095868       0.26206366973061407        1.8460620780552253        202.25059794054755     
   13.695695872239007       0.26205138675211764        1.8464934272337590        202.40436303692908     
   13.695806010646713       0.26203913745875695        1.8468828057342146        202.55819161524889     
   13.695841194186414       0.26202687397515201        1.8473513582895571        202.71208366916881     
   13.695948115799180       0.26201453346964082        1.8477733202450055        202.86603919235179     
   13.695871606251684       0.26200228995873293        1.8481692387913529        203.02005817846282     
   13.695960860321680       0.26199001415626266        1.8485936417006319        203.17414062116885     
   13.696365817997911       0.26197773976899302        1.8490224418518812        203.32828651413871     
   13.696317587290523       0.26196538495104782        1.8494855114902187        203.48249585104307     
   13.695345448679131       0.26195320751544748        1.8498460765611202        203.63676862555394     
   13.696216285430866       0.26194092511176126        1.8503290539257438        203.79110483134627     
   13.696306309929378       0.26192862112857868        1.8507401142333086        203.94550446209581     
   13.696350929129604       0.26191629776508740        1.8511561851212308        204.09996751148043     
   13.696527720322150       0.26190413563992337        1.8516028291372535        204.25449397318005     
   13.696893176527011       0.26189179160111636        1.8520432029779872        204.40908384087587     
   13.697101157187038       0.26187951205505100        1.8524617266984100        204.56373710825221     
   13.696394103834139       0.26186729749857995        1.8528538366523040        204.71845376899404     
   13.696834992650013       0.26185501999933081        1.8532808052307379        204.87323381678937     
   13.697006373570360       0.26184279167779134        1.8537056959267599        205.02807724532670     
   13.697240284569606       0.26183053413817792        1.8541273110451011        205.18298404829685     
   13.696976630795531       0.26181831449644638        1.8545488813008586        205.33795421939325     
   13.694948164021941       0.26180604663507973        1.8548989412697212        205.49298775231119     
   13.697414245798411       0.26179376997324877        1.8554304313343599        205.64808464074687     
   13.697247603601191       0.26178142830757967        1.8558155896987065        205.80324487839931     
   13.697321657411758       0.26176925351481722        1.8562696747143903        205.95846845896932     
   13.697710948076109       0.26175704255102139        1.8566901554606139        206.11375537615919     
   13.697602248233540       0.26174475675804315        1.8571069208641560        206.26910562367360     
   13.697736075399582       0.26173242073137937        1.8575059588506910        206.42451919521940     
   13.697770870963804       0.26172018108129586        1.8579544928708598        206.57999608450382     
   13.698080435537184       0.26170793593302716        1.8583748847691079        206.73553628523871     
   13.697633729447153       0.26169568788529496        1.8587825759780903        206.89113979113512     
   13.698018827090479       0.26168350669202539        1.8592050261727129        207.04680659590798     
   13.698013836357882       0.26167125111884332        1.8596233403731208        207.20253669327374     
   13.697773906456373       0.26165901324955460        1.8600294211066639        207.35833007695010     
   13.698248823482551       0.26164682657061461        1.8604587207786756        207.51418674065727     
   13.698245433919347       0.26163460657527643        1.8608769932077374        207.67010667811775     
   13.698099846637072       0.26162230821181404        1.8612840787359861        207.82608988305560     
   13.698126241954583       0.26161001587844201        1.8617125372580545        207.98213634919620     
   13.698434434118846       0.26159797249634520        1.8620970219227138        208.13824607026942     
   13.698567611997284       0.26158566661518468        1.8625120277379290        208.29441904000433     
   13.698545453538770       0.26157343892430951        1.8629276804351866        208.45065525213269     
   13.698756419216435       0.26156108910663450        1.8633399164527087        208.60695470038920     
   13.698505930777285       0.26154895376470921        1.8637508426971772        208.76331737851024     
   13.698451013248917       0.26153676445486079        1.8641581051303056        208.91974328023375     
   13.698803884128665       0.26152455815897807        1.8645770884404007        209.07623239929976     
   13.698773912632944       0.26151232197787105        1.8649887370071481        209.23278472945123     
   13.698441329800742       0.26150000070997514        1.8653899812013697        209.38940026443149     
   13.698745096229862       0.26148786594605539        1.8658088499822578        209.54607899798751     
   13.699271872786815       0.26147564963455716        1.8662271609242704        209.70282092386776     
   13.699294969299578       0.26146354649040715        1.8666418681563446        209.85962603582215     
   13.698925937361127       0.26145120562769403        1.8670492950563597        210.01649432760399     
   13.699088655290391       0.26143892566298299        1.8674563199172320        210.17342579296684     
   13.699413600963195       0.26142686217209005        1.8678695598257398        210.33042042566791     
   13.699167105175562       0.26141464103272333        1.8682783027716290        210.48747821946608     
   13.699399047325230       0.26140236598084238        1.8686889295257914        210.64459916812157     
   13.699497051069468       0.26139025442355895        1.8690997520666792        210.80178326539712     
   13.699459555652901       0.26137800739668288        1.8695159473056653        210.95903050505876     
   13.699559754970782       0.26136580412548094        1.8699444586048022        211.11634088087220     
   13.699541280369411       0.26135346055759501        1.8703124744400224        211.27371438660742     
   13.699648517307777       0.26134140185922794        1.8707325429481683        211.43115101603507     
   13.699769403223993       0.26132908187673937        1.8711503225946364        211.58865076292852     
   13.699672421070337       0.26131703235451054        1.8715330078091716        211.74621362106328     
   13.700346822427536       0.26130483611277866        1.8719816838309482        211.90383958421685     
   13.699736689979815       0.26129265562950055        1.8723893726074718        212.06152864616877     
   13.691821630131871       0.26128036760664519        1.8725276527448749        212.21928080070131     
   13.699991687648902       0.26126819229814030        1.8731773419855167        212.37709604159684     
   13.700223690909938       0.26125594852231443        1.8735922169098191        212.53497436264311     
   13.699918319265130       0.26124379619495880        1.8739846216790126        212.69291575762728     
   13.699935976635402       0.26123171380659072        1.8743852797887430        212.85092022033962     
   13.700316350685727       0.26121949052758836        1.8747936304495596        213.00898774457264     
   13.700306308766844       0.26120723774558319        1.8752028094752389        213.16711832412116     
   13.700110450865903       0.26119515773121432        1.8755978234928865        213.32531195278102     
   13.700716202117313       0.26118282176251240        1.8759929918369307        213.48356862435227     
   13.700344442489504       0.26117077047203957        1.8764016064242470        213.64188833263438     
   13.700188248844002       0.26115853001645656        1.8767858085569100        213.80027107143169     
   13.700384988295470       0.26114637258225104        1.8771921552601181        213.95871683454891     
   13.700345286179179       0.26113424867777441        1.8775882689254118        214.11722561579373     
   13.700377289077359       0.26112209434533246        1.8779893376385293        214.27579740897525     
   13.700450085112502       0.26110990855448829        1.8784020878254393        214.43443220790604     
   13.700564257415238       0.26109769156078255        1.8788167012947634        214.59313000639969     
   13.700577413210798       0.26108548604554022        1.8791934572491213        214.75189079827217     
   13.700442445998515       0.26107330060845763        1.8795902506137268        214.91071457734182     
   13.700548269103937       0.26106113308846818        1.8799890365472849        215.06960133742911     
   13.700547191231651       0.26104901733803676        1.8803887717325429        215.22855107235733     
   13.700546724123297       0.26103680233010468        1.8807901745222131        215.38756377595101     
   13.700849175115330       0.26102468865554401        1.8811896311457055        215.54663944203662     
   13.700980117965688       0.26101249329612880        1.8816152888175284        215.70577806444447     
   13.700829786614507       0.26100036557250667        1.8820103171805491        215.86497963700543     
   13.700938006887130       0.26098820612538587        1.8824033123052817        216.02424415355401     
   13.700898341363310       0.26097601609508969        1.8827977815412753        216.18357160792468     
   13.700839010620612       0.26096385986298265        1.8831942771573738        216.34296199395698     
   13.700732258432057       0.26095173613245348        1.8835854242449763        216.50241530549059     
   13.700536128781284       0.26093958224384928        1.8839733384457356        216.66193153636826     
   13.700040351356961       0.26092742974136485        1.8843596308418571        216.82151068043450     
   13.701161582422563       0.26091523402015848        1.8847481136512183        216.98115273153707     
   13.700574322178529       0.26090313844813562        1.8851325414371234        217.14085768352459     
   13.700813027533600       0.26089093741139197        1.8855267992969009        217.30062553024840     
   13.701028044585589       0.26087879123268759        1.8859269898798352        217.46045626556293     
   13.701114956536198       0.26086669661436768        1.8863213921249917        217.62034988332368     
   13.701086584289026       0.26085453303699863        1.8867202419236002        217.78030637738934     
   13.701216846175072       0.26084242201719876        1.8871071326583599        217.94032574162034     
   13.700962922947983       0.26083017328135200        1.8874959639771893        218.10040796987866     
   13.701244116474381       0.26081808154852398        1.8878911968795244        218.26055305602978     
   13.701516323037286       0.26080594384421762        1.8882900674508767        218.42076099394106     
   13.701145315670855       0.26079385776917435        1.8886790226386545        218.58103177748220     
   13.701524185676901       0.26078171385150978        1.8890957882358466        218.74136540052484     
   13.701298950022906       0.26076947629699182        1.8895626980907627        218.90176185694276     
   13.701653647947314       0.26075744873039675        1.8899128251871145        219.06222114061251     
   13.701810303820004       0.26074531880869839        1.8903358538314805        219.22274324541218     
   13.701128416678539       0.26073317773142646        1.8907290807300232        219.38332816522342     
   13.701498178491837       0.26072105609103030        1.8911181279887288        219.54397589392934     
   13.701437883484799       0.26070889271982944        1.8915048334956461        219.70468642541445     
   13.701516532928277       0.26069679866959006        1.8918957555748872        219.86545975356756     
   13.701539283341623       0.26068467542255996        1.8922826617601847        220.02629587227796     
   13.701057023462186       0.26067254961277592        1.8926623859644658        220.18719477543851     
   13.701428725177522       0.26066042422249130        1.8930596506713773        220.34815645694349     
   13.701406613142375       0.26064829032613740        1.8934453092220498        220.50918091068971     
   13.701719284783703       0.26063618636859842        1.8938232459965163        220.67026813057660     
   13.701653930973183       0.26062406856240200        1.8942089128406949        220.83141811050550     
   13.701737700480367       0.26061194485162359        1.8945954429982801        220.99263084438022     
   13.701732000815380       0.26059983421664701        1.8949788470387132        221.15390632610709     
   13.701612871321389       0.26058772100547611        1.8953250257512981        221.31524454959418     
   13.701860944504826       0.26057555998063553        1.8957086185090952        221.47664550875282     
   13.701811818301820       0.26056349675086149        1.8960702079283529        221.63810919749514     
   13.701601899665459       0.26055138702108094        1.8964324945906739        221.79963560973749     
   13.701891062618664       0.26053927315145242        1.8968139308555003        221.96122473939730     
   13.701296660987447       0.26052717170214795        1.8971819820587190        222.12287658039429     
   13.701531286896834       0.26051506611368874        1.8975823933251608        222.28459112665098     
   13.701734152834543       0.26050295829417902        1.8979788910041220        222.44636837209225     
   13.701708506008737       0.26049085102623815        1.8983655177279011        222.60820831064498     
   13.701978938487091       0.26047874285230532        1.8987608326956731        222.77011093623858     
   13.701824077755431       0.26046665683639769        1.8991894891946193        222.93207624280441     
   13.701938130845331       0.26045454144500485        1.8995434256294996        223.09410422427749     
   13.690925740958916       0.26044246297360246        1.8996089116667472        223.25619487459306     
   13.701922936789014       0.26043036566789823        1.9003326758850221        223.41834818769033     
   13.701913086128521       0.26041827349320579        1.9007088204277032        223.58056415751079     
   13.702337966043062       0.26040609439954510        1.9010639752677909        223.74284277799714     
   13.702002328351126       0.26039404787187831        1.9014441230230668        223.90518404309563     
   13.701980664138468       0.26038199573516868        1.9018176286448467        224.06758794675446     
   13.701619037099979       0.26036991191606951        1.9021785592262199        224.23005448292423     
   13.701954486214362       0.26035781345612929        1.9025620183453227        224.39258364555718     
   13.701923275469591       0.26034573255834287        1.9029352280194689        224.55517542860926     
   13.701770109631775       0.26033364136475012        1.9033128467558889        224.71782982603744     
   13.701864161774955       0.26032154200584323        1.9036826651662635        224.88054683180195     
   13.701824801620518       0.26030943193691947        1.9040552401179855        225.04332643986564     
   13.701858733665881       0.26029736680494714        1.9044323381557220        225.20616864419273     
   13.701866358295634       0.26028533443040852        1.9048104773333758        225.36907343875018     
   13.701752767739963       0.26027325849992605        1.9051806635848272        225.53204081750729     
   13.702007742329124       0.26026118103726947        1.9055621354850483        225.69507077443700     
   13.701886561139501       0.26024906383659846        1.9059295127568809        225.85816330351238     
   13.701802495047984       0.26023697753995390        1.9063007829817695        226.02131839871089     
   13.701741484581181       0.26022496045545179        1.9066827123458727        226.18453605401069     
   13.701599944405682       0.26021288393080788        1.9070392371887717        226.34781626339361     
   13.701899661953375       0.26020077296582622        1.9074237576475233        226.51115902084371     
   13.701752270087372       0.26018874647574702        1.9077967180777455        226.67456432034695     
   13.701843905054059       0.26017668698032825        1.9081736781269247        226.83803215589165     
   13.701983183152503       0.26016463553002872        1.9085501893686760        227.00156252146934     
   13.701586025691057       0.26015255065901505        1.9089087615098279        227.16515541107279     
   13.701798550218204       0.26014046377605254        1.9092845215360372        227.32881081869826     
   13.702029580073367       0.26012842705035377        1.9096672469146201        227.49252873834328     
   13.701928864412846       0.26011635801093164        1.9100453761424407        227.65630916400940     
   13.701700979680650       0.26010422022401386        1.9103664167283050        227.82015208969878     
   13.701776307542055       0.26009218767995124        1.9108249175403615        227.98405750941728     
   13.701925128331480       0.26008021501652762        1.9111979722901427        228.14802541717262     
   13.701856340814762       0.26006811444246414        1.9115654658180792        228.31205580697500     
   13.701529032812049       0.26005610933229728        1.9119172662229922        228.47614867283701     
   13.701799204862754       0.26004405857425561        1.9122909929001510        228.64030400877397     
   13.701716079433506       0.26003197191134869        1.9126519445945036        228.80452180880360     
   13.701833385733808       0.26001995083766233        1.9130225868843722        228.96880206694459     
   13.701934033749138       0.26000784921594416        1.9134226593553956        229.13314477722082     
   13.701899324814992       0.25999584711954571        1.9137837698794058        229.29754993365603     
   13.701855375413674       0.25998381447217561        1.9141462969268397        229.46201753027839     
   13.702123815707544       0.25997164929281691        1.9144572956771513        229.62654756111613     
   13.701852699386892       0.25995967289498284        1.9148647000374051        229.79114002020222     
   13.701182892977092       0.25994770282687268        1.9152026491123828        229.95579490157144     
   13.701830572232460       0.25993562751454963        1.9155863342717225        230.12051219926002     
   13.701667903496377       0.25992351244613005        1.9159232870786038        230.28529190730785     
   13.701689134576927       0.25991156707454233        1.9163018139586456        230.45013401975683     
   13.700965784817180       0.25989954576157376        1.9166375572259005        230.61503853065020     
   13.701606338003117       0.25988758175815596        1.9170140814948617        230.78000543403621     
   13.701563507689654       0.25987552882856801        1.9173812400953509        230.94503472396275     
   13.701432434501776       0.25986340399113783        1.9177425957198642        231.11012639448242     
   13.701536119434474       0.25985142355821650        1.9181092300302032        231.27528043964827     
   13.701384075252845       0.25983934788615909        1.9184679704791201        231.44049685351737     
   13.701503708955737       0.25982732201885478        1.9188327545280672        231.60577563014920     
   13.701435808680241       0.25981523430672748        1.9191907549692058        231.77111676360377     
   13.701304911628466       0.25980327410421683        1.9195552511357132        231.93652024794639     
   13.701416680285257       0.25979118874802370        1.9199103180760040        232.10198607724215     
   13.701250527773100       0.25977928332529487        1.9202844495842508        232.26751424556087     
   13.701336717904004       0.25976719584050439        1.9206388148501952        232.43310474697336     
   13.701112597383313       0.25975514654643395        1.9209873038053873        232.59875757555358     
   13.701200167635179       0.25974321805442646        1.9213747498304181        232.76447272537709     
   13.700845417356941       0.25973114708299411        1.9217063444515050        232.93025019052317     
   13.701476829390511       0.25971918587976511        1.9221057263998467        233.09608996507262     
   13.691518749225178       0.25970712423683301        1.9221442802303361        233.26199204310936     
   13.701207579012214       0.25969505245784125        1.9227973694525087        233.42795641871948     
   13.701512667133446       0.25968314404801812        1.9232084126811266        233.59398308599111     
   13.701239262203755       0.25967109532612459        1.9234950528593466        233.76007203901526     
   13.701007809489598       0.25965903122564227        1.9238397327019818        233.92622327188556     
   13.701277234352682       0.25964715962611118        1.9242843706312480        234.09243677869850     
   13.701023976867472       0.25963512311720188        1.9245855071435178        234.25871255355182     
   13.701028423586999       0.25962315509447931        1.9249813169502272        234.42505059054693     
   13.701055456388453       0.25961109652533332        1.9253015874411925        234.59145088378708     
   13.701022982535614       0.25959905219329193        1.9256584225752893        234.75791342737855     
   13.700990850040522       0.25958721225882447        1.9260361174303104        234.92443821542918     
   13.698300683815695       0.25957528737493929        1.9263078693962052        235.09102524205036     
   13.700839558551438       0.25956318779226489        1.9267446672737556        235.25767450135487     
   13.700866987924092       0.25955117668651029        1.9271028284895599        235.42438598745900     
   13.700215337193439       0.25953911196954987        1.9273988277454908        235.59115969448101     
   13.700923170188538       0.25952713783335041        1.9277548278460799        235.75799561654227     
   13.700680373673009       0.25951526252194573        1.9281666146928467        235.92489374776497     
   13.700763901820197       0.25950329375971637        1.9285241744228721        236.09185408227700     
   13.700628989689884       0.25949121798738706        1.9288136374990779        236.25887661420472     
   13.700622257544548       0.25947930660880963        1.9292312023041998        236.42596133767998     
   13.700595591197006       0.25946726890077826        1.9295612408425835        236.59310824683604     
   13.700568729347491       0.25945518927118244        1.9298726169429801        236.76031733580865     
   13.700478528126771       0.25944321047204078        1.9302681226540666        236.92758859873615     
   13.700204819683426       0.25943127460347865        1.9305898329553008        237.09492202975974     
   13.700396898713139       0.25941923496153446        1.9309471678340215        237.26231762302257     
   13.700279366171085       0.25940732379941994        1.9312960854296304        237.42977537267103     
   13.700321565735996       0.25939529221090801        1.9316520043877692        237.59729527285330     
   13.700580671178258       0.25938336486761737        1.9320114438122193        237.76487731772016     
   13.700473784655269       0.25937144675258006        1.9323615288405722        237.93252150142561     
   13.700279666535945       0.25935942635547721        1.9327135876526065        238.10022781812526     
   13.700468142377742       0.25934752689497420        1.9330610862041588        238.26799626197712     
   13.699974471006316       0.25933549388652605        1.9334057189230511        238.43582682714299     
   13.700070779599603       0.25932350557049966        1.9337614332404867        238.60371950778648     
   13.700044996044417       0.25931156746672840        1.9341101052030598        238.77167429807346     
   13.700128906290427       0.25929957229241357        1.9344616969713264        238.93969119217218     
   13.700035488658463       0.25928769615089275        1.9348082968872427        239.10777018425489     
   13.699876148481748       0.25927570217475343        1.9351520678162049        239.27591126849453     
   13.699896028541810       0.25926368555472462        1.9355066865424067        239.44411443906674     
   13.700061817818240       0.25925177791518927        1.9358561006635544        239.61237969015127     
   13.699648477515861       0.25924005404450551        1.9362676783399657        239.78070701592887     
   13.699904720712093       0.25922785191790343        1.9365507311796351        239.94909641058356     
   13.699881264684517       0.25921598403756124        1.9368969327384049        240.11754786830184     
   13.699609816755672       0.25920394281207532        1.9372039922473026        240.28606138327260     
   13.699605654282937       0.25919202626522309        1.9375462954197737        240.45463694968649     
   13.699778446439341       0.25918019156592720        1.9378939664547676        240.62327456173861     
   13.699380934851844       0.25916824641066177        1.9382363432645233        240.79197421362500     
   13.699639436057469       0.25915616450350426        1.9385792252579968        240.96073589954463     
   13.699343008998161       0.25914428276608698        1.9389255584740515        241.12955961369934     
   13.699458690782604       0.25913231253553981        1.9392672407801708        241.29844535029315     
   13.699276634311198       0.25912048089282064        1.9396121899382308        241.46739310353303     
   13.699144582627772       0.25910842798419953        1.9399537139258443        241.63640286762751     
   13.699125128080789       0.25909659131132395        1.9402961827514593        241.80547463678980     
   13.699023926139640       0.25908461022277329        1.9406375612618365        241.97460840523303     
   13.699162174288213       0.25907263672363262        1.9409816251896344        242.14380416717464     
   13.699143580579886       0.25906073427229137        1.9413216146373258        242.31306191683373     
   13.699024131703112       0.25904880484097081        1.9416576579095928        242.48238164843349     
   13.698872057534439       0.25903682868965516        1.9420040459611223        242.65176335619694     
   13.698690919204871       0.25902495052782454        1.9423367187019185        242.82120703435262     
   13.698791247405214       0.25901299036498965        1.9426835372961746        242.99071267712930     
   13.698694831210490       0.25900107585517462        1.9430235558671651        243.16028027875990     
   13.698656348260817       0.25898913585320249        1.9433625941423185        243.32990983347926     
   13.698928163095287       0.25897726009648397        1.9437022979122960        243.49960133552474     
   13.698510239145348       0.25896530949739177        1.9440396018324586        243.66935477913614     
   13.698798070325109       0.25895340818633883        1.9443800815970238        243.83917015855675     
   13.698413026527183       0.25894150820499406        1.9447183110749888        244.00904746803076     
   13.698351011692219       0.25892960488979760        1.9450577437547820        244.17898670180645     
   13.698470589480074       0.25891768121050246        1.9453966704789418        244.34898785413432     
   13.698708951852630       0.25890574817096834        1.9457283863399109        244.51905091926699     
   13.698311415328961       0.25889382998133825        1.9460695667113930        244.68917589145957     
   13.698263785996867       0.25888197437644411        1.9464515812095158        244.85936276497128     
   13.698352306166225       0.25887005575620953        1.9467882324435342        245.02961153406204     
   13.698088076898724       0.25885812215270759        1.9470828814620080        245.19992219299485     
   13.697958492589411       0.25884621598042862        1.9474191637882234        245.37029473603596     
   13.698011306743149       0.25883434454880494        1.9477936666080995        245.54072915745354     
   13.697879296180377       0.25882241359333613        1.9480856620541509        245.71122545151846     
   13.697884677609217       0.25881052857152531        1.9484592897297279        245.88178361250542     
   13.697801958212160       0.25879864707674699        1.9487912390985758        246.05240363468889     
   13.697825422572885       0.25878672933113200        1.9491342378295624        246.22308551234863     
   13.697765669778132       0.25877485640395842        1.9494593306234369        246.39382923976601     
   13.697688436930202       0.25876296336245336        1.9497908157868578        246.56463481122506     
   13.697235591873543       0.25875107185184115        1.9501166723520884        246.73550222101204     
   13.697443102182746       0.25873916341456271        1.9504648994993257        246.90643146341611     
   13.697436604477781       0.25872729393312355        1.9507855949927593        247.07742253272957     
   13.697241326563674       0.25871540277172073        1.9510964360305296        247.24847542324642     
   13.697160815852701       0.25870351216140264        1.9514635746359026        247.41959012926418     
   13.697073683241276       0.25869163329633754        1.9517792322047962        247.59076664508132     
   13.697065008853338       0.25867978767240990        1.9521031254625647        247.76200496500158     
   13.696783028152613       0.25866787670704944        1.9524352421929405        247.93330508332841     
   13.697471524521854       0.25865602663159581        1.9527643936290173        248.10466699437006     
   13.697093797896796       0.25864411128715992        1.9531057032946819        248.27609069243607     
   13.696756747480574       0.25863224038646510        1.9534294610185619        248.44757617184030     
   13.696831961775946       0.25862036764175300        1.9537754508813427        248.61912342689638     
   13.696731656207115       0.25860850572612043        1.9541116946602259        248.79073245192308     
   13.686923564671391       0.25859662064726269        1.9541364836727655        248.96240324124156     
   13.696590451097787       0.25858475385075652        1.9547474647999408        249.13413578917388     
   13.696428525565841       0.25857291123072867        1.9550689251530833        249.30593009004684     
   13.696430317697223       0.25856101798782277        1.9554094270049669        249.47778613818775     
   13.696172236228945       0.25854915809768958        1.9557239640427553        249.64970392792887     
   13.696369942997999       0.25853729621406446        1.9560638932433925        249.82168345360301     
   13.696224859790570       0.25852544070430150        1.9563992824709882        249.99372470954717     
   13.696054987482674       0.25851357065691344        1.9567094226415158        250.16582769009926     
   13.695842743789282       0.25850171390922028        1.9570231790267403        250.33799238960256     
   13.695814640996767       0.25848985672306152        1.9573548240734504        250.51021880240020     
   13.696018875109196       0.25847800131342363        1.9576822054801826        250.68250692283891     
   13.695720858244931       0.25846614698256026        1.9580159749526309        250.85485674526842     
   13.695432417042740       0.25845429392256247        1.9583291651138901        251.02726826404157     
   13.695694256671606       0.25844244341622130        1.9586781125945334        251.19974147351314     
   13.695456114001390       0.25843059447337746        1.9589931044554687        251.37227636803888     
   13.695407143611146       0.25841876501742250        1.9593103997086054        251.54487294198134     
   13.695296637713877       0.25840692651780450        1.9596348898551121        251.71753118970238     
   13.695474992395621       0.25839505479732039        1.9600009735217649        251.89025110556645     
   13.695296641500665       0.25838322165143940        1.9603043185925955        252.06303268394285     
   13.695087838426783       0.25837137129339027        1.9606404298612299        252.23587591920210     
   13.695229485302407       0.25835953672259909        1.9609613910644093        252.40878080571716     
   13.695026850282865       0.25834770348043939        1.9612795854707585        252.58174733786441     
   13.695443107808575       0.25833586715371321        1.9616051568473896        252.75477551002336     
   13.694845691307121       0.25832401907883834        1.9619345976046141        252.92786531657453     
   13.694580057375610       0.25831218521702554        1.9622488169740651        253.10101675190231     
   13.694641634010638       0.25830038917302178        1.9625734623380020        253.27422981039365     
   13.693751476626401       0.25828852470669705        1.9628654874708218        253.44750448643777     
   13.694662323208432       0.25827672315659866        1.9632122512035084        253.62084077442685     
   13.694585926930946       0.25826488133520459        1.9635247265200662        253.79423866875578     
   13.694327989677342       0.25825303924978449        1.9638385520031196        253.96769816382172     
   13.694350211724334       0.25824124697739276        1.9641597136349178        254.14121925402569     
   13.694107000396322       0.25822940289116136        1.9644780701888769        254.31480193376939     
   13.694239331299814       0.25821759084951584        1.9648165268040803        254.48844619745987     
   13.694076366194869       0.25820576853210481        1.9651157308718183        254.66215203950452     
   13.694000598336872       0.25819395055300409        1.9654342666136362        254.83591945431408     
   13.693870709618107       0.25818223597653917        1.9657946078343314        255.00974843630280     
   13.693788339658633       0.25817029583122514        1.9660940012657255        255.18363897988655     
   13.693732772342818       0.25815864692251494        1.9664284462060544        255.35759107948434     
   13.693456419436529       0.25814668691030640        1.9667110639501626        255.53160472951831     
   13.693390379053749       0.25813488353922359        1.9670239940500964        255.70567992441323     
   13.693374486700742       0.25812307470951384        1.9673469133467223        255.87981665859539     
   13.693404717856039       0.25811134551265730        1.9677037924806751        256.05401492649548     
   13.693227836943148       0.25809948759795859        1.9680088394666928        256.22827472254562     
   13.693229737921360       0.25808773314167921        1.9683421203480373        256.40259604118137     
   13.693038842559725       0.25807594366784120        1.9686554512373438        256.57697887684094     
   13.692910855459861       0.25806412242870680        1.9689578947056556        256.75142322396482     
   13.692992944506592       0.25805229514715494        1.9693259610448723        256.92592907699662     
   13.692724980205886       0.25804054672958804        1.9695877333764067        257.10049643038241     
   13.693018117200591       0.25802871131687349        1.9699990937366050        257.27512527857152     
   13.692652414227117       0.25801687170908044        1.9702197869067981        257.44981561601566     
   13.692596662747503       0.25800507813041995        1.9705305900219148        257.62456743716842     
   13.692310461337978       0.25799334469425472        1.9708586888056987        257.79938073648805     
   13.692348065323479       0.25798154898126657        1.9711803624762603        257.97425550843411     
   13.692208018538837       0.25796978117387553        1.9714913649527461        258.14919174746888     
   13.692158835512585       0.25795794587283627        1.9717660850386056        258.32418944805829     
   13.692073205151519       0.25794619442945010        1.9721202212406685        258.49924860467064     
   13.692072528631712       0.25793439760713760        1.9724312216692208        258.67436921177625     
   13.692028909628403       0.25792259221688008        1.9727239329427924        258.84955126384898     
   13.691697567847456       0.25791085194993518        1.9730005306938159        259.02479475536541     
   13.691710114172972       0.25789905370670413        1.9733688995960534        259.20009968080495     
   13.691631914795781       0.25788724431870225        1.9736805649234357        259.37546603464949     
   13.691553879953377       0.25787550756626321        1.9739802119176022        259.55089381138396     
   13.691392442032784       0.25786371966064930        1.9743044238252809        259.72638300549471     
   13.691072345235701       0.25785189921547164        1.9746105740155961        259.90193361147374     
   13.691247609075560       0.25784016769731521        1.9749250939223109        260.07754562381325     
   13.691103947518696       0.25782835586953801        1.9752389518680231        260.25321903700888     
   13.690873102252544       0.25781663539770333        1.9754883067305378        260.42895384555999     
   13.690994788320701       0.25780485648625834        1.9758557875788652        260.60475004396773     
   13.691212880221377       0.25779308907353610        1.9761667924242230        260.78060762673618     
   13.690741129658852       0.25778133721552815        1.9764266956086212        260.95652658837230     
   13.690629180274499       0.25776952460814007        1.9767282559315487        261.13250692338653     
   13.690339387896032       0.25775779585240116        1.9770359781768225        261.30854862629081     
   13.690118097627632       0.25774600265697289        1.9773405820651662        261.48465169160158     
   13.690153571017115       0.25773427460633619        1.9776502374630500        261.66081611383555     
   13.690125509266059       0.25772248672799503        1.9779599693491430        261.83704188751506     
   13.690306581594937       0.25771074913570263        1.9782661798832553        262.01332900716386     
   13.689906398076747       0.25769902243873954        1.9785727990084376        262.18967746730863     
   13.689805950272879       0.25768725359063926        1.9788770867051029        262.36608726247897     
   13.689404904684318       0.25767552806282207        1.9791765113029962        262.54255838720644     
   13.689336494004017       0.25766376076848085        1.9794846849441725        262.71909083602799     
   13.689626003203990       0.25765207700333709        1.9798680416982175        262.89568460347976     
   13.689394817405672       0.25764026355711467        1.9801014009649245        263.07233968410469     
   13.689327725919105       0.25762848444276509        1.9804651459802427        263.24905607244438     
   13.689047856592078       0.25761677240695657        1.9807104831698188        263.42583376304691     
   13.689223796948861       0.25760501602627700        1.9810618114053797        263.60267275046181     
   13.689003847841569       0.25759327435338586        1.9813667702168773        263.77957302924068     
   13.688935213234632       0.25758153444108356        1.9816753553337718        263.95653459393884     
   13.688771329735079       0.25756979858238555        1.9819875786424288        264.13355743911444     
   13.688751735302711       0.25755805846680008        1.9822786684680953        264.31064155932904     
   13.688557258434159       0.25754632288473855        1.9825846591007550        264.48778694914546     
   13.688565964402095       0.25753457661481433        1.9829093377359692        264.66499360313122     
   13.688373653747913       0.25752286846554784        1.9832095263868141        264.84226151585540     
   13.688333950507133       0.25751115298531835        1.9834878701590146        265.01959068189103     
   13.688241114920809       0.25749939553453910        1.9838046493510244        265.19698109581299     
   13.688099828784857       0.25748769503396768        1.9840912351202400        265.37443275219960     
   13.687701861040015       0.25747594632624304        1.9843965317603582        265.55194564563226     
   13.687762167435849       0.25746424837376286        1.9846920565009898        265.72951977069482     
   13.687784080408907       0.25745250089379318        1.9849961353066274        265.90715512197420     
   13.687782808589825       0.25744078176121399        1.9852995575027319        266.08485169406094     
   13.687604167788207       0.25742907127296766        1.9855972102139556        266.26260948154794     
   13.687500945646711       0.25741736275418997        1.9858983108950505        266.44042847902961     
   13.687321456352812       0.25740561332183171        1.9862251682945977        266.61830868110587     
   13.687089084017664       0.25739389085259001        1.9865021630894446        266.79625008237849     
   13.686997077369154       0.25738219892124192        1.9868000914327320        266.97425267745160     
   13.686888732848642       0.25737048758209330        1.9871196495755405        267.15231646093332     
   13.686793037342007       0.25735878608012547        1.9874218720463510        267.33044142743324     
   13.686447092812074       0.25734705539012215        1.9877192883257320        267.50862757156523     
   13.686641859992887       0.25733537440995813        1.9880209005313858        267.68687488794615     
   13.686219098335192       0.25732366454896949        1.9882852781049190        267.86518337119509     
   13.686434757816940       0.25731193744031072        1.9886144768110754        268.04355301593438     
   13.686167030841194       0.25730022752948239        1.9889088537719330        268.22198381678959     
   13.685894245203333       0.25728853372757576        1.9892027138455313        268.40047576838867     
   13.685807000208136       0.25727683444847049        1.9895053062159811        268.57902886536385     
   13.685892391984247       0.25726513054264255        1.9898016153066376        268.75764310234848     
   13.685643325231808       0.25725343525607647        1.9900953917779522        268.93631847398058     
   13.685593142514906       0.25724174464951360        1.9903947286105199        269.11505497490049     
   13.685561012817915       0.25723005120644749        1.9906936806864852        269.29385259975157     
   13.685390550686556       0.25721836532594761        1.9909838432308133        269.47271134318038     
   13.685458697863186       0.25720666191901403        1.9912848826713190        269.65163119983538     
   13.685188575283876       0.25719498007154290        1.9915785390111482        269.83061216437068     
   13.684981027169082       0.25718328506154059        1.9918686189801542        270.00965423144095     
   13.684857211098276       0.25717159618737645        1.9921638209193782        270.18875739570444     
   13.684933516755553       0.25715994127975944        1.9924616882197252        270.36792165182351     
   13.684641780820275       0.25714825863422458        1.9927536033783539        270.54714699446316     
   13.684579223400984       0.25713654544073494        1.9930471711913422        270.72643341828950     
   13.684524305605864       0.25712486494780046        1.9933414191576981        270.90578091797516     
   13.684251738451577       0.25711321461909570        1.9936120293451691        271.08518948819363     
   13.684136183699533       0.25710154353496151        1.9939066760645321        271.26465912362198     
   13.684218115823318       0.25708983274472541        1.9942163563933806        271.44418981893978     
   13.683898538249682       0.25707815997756922        1.9944890785827878        271.62378156883091     
   13.684019209702665       0.25706649746201660        1.9947969558923653        271.80343436798182     
   13.683373210339496       0.25705482709305327        1.9950998428444782        271.98314821108113     
   13.683244869688423       0.25704314416081747        1.9953098009655394        272.16292309282233     
   13.683268535690663       0.25703147689433375        1.9956077892310913        272.34275900790101     
   13.682924858822805       0.25701982524810496        1.9958926840436997        272.52265595101585     
   13.683065078726431       0.25700816105679797        1.9961889359428169        272.70261391686853     
   13.682893865989461       0.25699649841212963        1.9964790657145848        272.88263290016528     
   13.682753701457735       0.25698481974473397        1.9968174144283555        273.06271289561397     
   13.682543320233680       0.25697318467553687        1.9970583794655330        273.24285389792595     
   13.682434835612870       0.25696152670006916        1.9973521745137159        273.42305590181553     
   13.673016552748136       0.25694986331678038        1.9973756448766540        273.60331890200183     
   13.682233456012412       0.25693818594285783        1.9979417317510986        273.78364289320490     
   13.682195033054512       0.25692660003033713        1.9982595980179956        273.96402787014927     
   13.682082517981108       0.25691488075932362        1.9985253920563781        274.14447382756344     
   13.681947404258533       0.25690323048927405        1.9988160149140961        274.32498076017708     
   13.681779138497573       0.25689161892607154        1.9990933574580063        274.50554866272478     
   13.681666342980540       0.25687999047217502        1.9993772844138551        274.68617752994254     
   13.681181026732279       0.25686834555461019        1.9996601956822642        274.86686735657281     
   13.681443944427707       0.25685670220297896        1.9999575154168090        275.04761813735814     
   13.681288459630421       0.25684506041787086        2.0002437743379664        275.22842986704558     
   13.681130739527624       0.25683339330136701        2.0005429450640060        275.40930254038534     
   13.671862321393780       0.25682178154970853        2.0005587911406169        275.59023615213169     
   13.680959239152052       0.25681008413942269        2.0011411140902471        275.77123069704112     
   13.680745625320236       0.25679847251745680        2.0014143426077267        275.95228616987362     
   13.680684151196511       0.25678687501097142        2.0017472333260571        276.13340256539277     
   13.673615551430277       0.25677521453932267        2.0017975820521525        276.31457987836552     
   13.680408418693581       0.25676361183354651        2.0023203338032509        276.49581810356250     
   13.680159796276994       0.25675190672258691        2.0025382470033999        276.67711723575593     
   13.679979581315903       0.25674032603613661        2.0028561345079763        276.85847726972372     
   13.679922783741198       0.25672869966428019        2.0031483990767920        277.03989820024645     
   13.670679926933483       0.25671713041396726        2.0031502113084185        277.22138002210630     
   13.679261085206011       0.25670548112708724        2.0037312613682010        277.40292273009135     
   13.679676412510213       0.25669384113659977        2.0040061875562749        277.58452631899212     
   13.679348227057716       0.25668216064079918        2.0042510845682280        277.76619078360187     
   13.679277359350964       0.25667053354096292        2.0045687863693700        277.94791611871744     
   13.678921845487013       0.25665898332432935        2.0048349290889624        278.12970231914045     
   13.679072328642086       0.25664735892260315        2.0051113970760679        278.31154937967466     
   13.678871100444923       0.25663574508798020        2.0053914797865029        278.49345729512731     
   13.679036462310840       0.25662406776810487        2.0056947385411159        278.67542606030963     
   13.678819870982679       0.25661254385304916        2.0060140130970741        278.85745567003653     
   13.678532851493621       0.25660093118479427        2.0062941282311777        279.03954611912451     
   13.677900615285525       0.25658930544950243        2.0065028491180388        279.22169740239730     
   13.678090802299240       0.25657766075633603        2.0067911253124624        279.40390951467816     
   13.678143373294832       0.25656611733841816        2.0071368813080586        279.58618245079560     
   13.677667048558217       0.25655446340276228        2.0073499522661122        279.76851620558318     
   13.677789879723859       0.25654284027446317        2.0076344156379382        279.95091077387559     
   13.677848807084906       0.25653134394498434        2.0079219536396473        280.13336615051105     
   13.677536997869591       0.25651969295709409        2.0082595443111373        280.31588233033398     
   13.677392369741293       0.25650806695736450        2.0084746917202327        280.49845930818924     
   13.677069131919845       0.25649651115899719        2.0088121315409948        280.68109707892813     
   13.676957064068997       0.25648482208553941        2.0090534470040029        280.86379563740280     
   13.677019625780451       0.25647322857876992        2.0093369931285112        281.04655497847187     
   13.676410111633801       0.25646168493466936        2.0095830915581905        281.22937509699489     
   13.676869114495210       0.25645012631874092        2.0099347941186405        281.41225598783757     
   13.676393101384701       0.25643857403035314        2.0101571014750164        281.59519764586673     
   13.676509119932023       0.25642697437187451        2.0104360651979638        281.77820006595499     
   13.676131858576362       0.25641539040931927        2.0107138346976923        281.96126324297757     
   13.675941164182525       0.25640374411673461        2.0109775823890921        282.14438717181434     
   13.675832758726539       0.25639217467385855        2.0112574902355043        282.32757184734743     
   13.675683913285486       0.25638063731092392        2.0115396237829675        282.51081726446444     
   13.675546861988302       0.25636907028279748        2.0118142189390120        282.69412341805452     
   13.675427950860037       0.25635745192376658        2.0120884900218807        282.87749030301279     
   13.675236289447341       0.25634593023492702        2.0123656428006385        283.06091791423773     
   13.674332488239902       0.25633438444348050        2.0126166152708076        283.24440624663072     
   13.674856638781920       0.25632275283689737        2.0129107479785580        283.42795529509664     
   13.675117468576980       0.25631115089967699        2.0131911365236896        283.61156505454602     
   13.674581979925293       0.25629958233051092        2.0134670624680338        283.79523551989217     
   13.674469062368376       0.25628810892470233        2.0137398803777775        283.97896668605188     
   13.674578425327525       0.25627644988352000        2.0140187700676702        284.16275854794662     
   13.674176835059241       0.25626496932446613        2.0142890495228296        284.34661110050092     
   13.674156456277997       0.25625334417947476        2.0145856519357386        284.53052433864411     
   13.674008451569248       0.25624177440624690        2.0148519792319450        284.71449825730883     
   13.665474567544459       0.25623032101231902        2.0148774734193204        284.89853285143244     
   13.673603079934804       0.25621865772113872        2.0153959819479885        285.08262811595512     
   13.673489432034751       0.25620704487973051        2.0156711083799168        285.26678404582179     
   13.673313855649257       0.25619559345687659        2.0159657043284858        285.45100063598125     
   13.673138389031667       0.25618402900860798        2.0162119230272020        285.63527788138646     
   13.673033652808485       0.25617238592251212        2.0165142291543798        285.81961577699445     
   13.673044789273485       0.25616089347579002        2.0167561553814810        286.00401431776567     
   13.672412974476735       0.25614938047654778        2.0170007708620958        286.18847349866587     
   13.672573720044285       0.25613783409673413        2.0172723828268833        286.37299331466380     
   13.670425066286134       0.25612630135469078        2.0174917405872193        286.55757376073223     
   13.672178272586365       0.25611472205164587        2.0178413546877088        286.74221483184976     
   13.672182445409964       0.25610313471464163        2.0181168990636733        286.92691652299692     
   13.671882655130958       0.25609161591310603        2.0183825723249744        287.11167882915942     
   13.671648296296581       0.25608014925995193        2.0186215238893221        287.29650174532804     
   13.671631448904709       0.25606855232302123        2.0189337561093770        287.48138526649677     
   13.671431692638155       0.25605702877331332        2.0191723159259860        287.66632938766372     
   13.671296897111818       0.25604534647414540        2.0194358253952402        287.85133410383185     
   13.671125381184590       0.25603403771976097        2.0197027127460143        288.03639941000802     
   13.671011272709661       0.25602239356064832        2.0199995961884860        288.22152530120343     
   13.670781325525743       0.25601089012339551        2.0202655941132468        288.40671177243388     
   13.670905267432179       0.25599941153309752        2.0205364374533978        288.59195881871983     
   13.670414712056846       0.25598788541900508        2.0208193841997470        288.77726643508498     
   13.670276894154018       0.25597625127008056        2.0210426230591061        288.96263461655911     
   13.670046655912707       0.25596483784155533        2.0213633287288522        289.14806335817440     
   13.669933408384919       0.25595326710766009        2.0216053355197907        289.33355265496914     
   13.669882694313268       0.25594169891852836        2.0218488763472662        289.51910250198534     
   13.669912253971001       0.25593030487409507        2.0221703793837067        289.70471289426985     
   13.669449505991127       0.25591874928578889        2.0223847467805616        289.89038382687346     
   13.669452867028570       0.25590728213837355        2.0226869831142453        290.07611529485308     
   13.669410578808669       0.25589579081720060        2.0229560564715272        290.26190729326805     
   13.669051761415323       0.25588420820476904        2.0231948832538817        290.44775981718237     
   13.668837266449557       0.25587276632687617        2.0234835327693848        290.63367286166806     
   13.668736799906116       0.25586118855333928        2.0237392668204888        290.81964642179804     
   13.668511056903375       0.25584969275919750        2.0239705872368261        291.00568049265087     
   13.668592909792306       0.25583815071438260        2.0242697243904568        291.19177506931106     
   13.668355957031324       0.25582667067291365        2.0245560150451412        291.37793014686599     
   13.668026628533074       0.25581499827952914        2.0247995853334264        291.56414572040990     
   13.668127322264674       0.25580366647621283        2.0250989245251882        291.75042178504032     
   13.667857546538229       0.25579216669238025        2.0253534959866428        291.93675833585968     
   13.667888676497350       0.25578071131726049        2.0256069779813983        292.12315536797632     
   13.667435008592729       0.25576915939666367        2.0258547058472751        292.30961287650223     
   13.667379984735058       0.25575768768570412        2.0261136966502233        292.49613085655523     
   13.667044892848885       0.25574618296664131        2.0263821850118697        292.68270930325747     
   13.666968849956323       0.25573466742491074        2.0266313011815043        292.86934821173628     
   13.666875260625392       0.25572322054049829        2.0268707159211261        293.05604757712399     
   13.666615147760110       0.25571176550582780        2.0271824877462810        293.24280739455850     
   13.666399209126590       0.25570018871047029        2.0274013553591974        293.42962765918173     
   13.666255407058127       0.25568876872533436        2.0277134392021110        293.61650836614132     
   13.665703934008834       0.25567726370521726        2.0279616095902000        293.80344951059089     
   13.666081706931374       0.25566581147764916        2.0282318649159312        293.99045108768678     
   13.665694890118099       0.25565417665841439        2.0284489936971166        294.17751309259341     
   13.665553123746447       0.25564279816980606        2.0287250699698558        294.36463552047843     
   13.665498186019557       0.25563137701001126        2.0290135204144750        294.55181836651599     
   13.665342820249279       0.25561986371044298        2.0292995268046452        294.73906162588474     
   13.665266199153971       0.25560834622525630        2.0294697154217696        294.92636529376858     
   13.665133268848665       0.25559691434948334        2.0298138643055146        295.11372936535787     
   13.664811882656862       0.25558544194480259        2.0300719079282716        295.30115383584763     
   13.664617445015566       0.25557396240140928        2.0302950897587975        295.48863870043721     
   13.664454589220254       0.25556250867108249        2.0305365719150670        295.67618395433419     
   13.663870602878696       0.25555099475974519        2.0308172241031488        295.86378959274941     
   13.664043698934988       0.25553946698068403        2.0310454993931568        296.05145561090006     
   13.663933342567791       0.25552800312496460        2.0313056164848815        296.23918200400902     
   13.654987206130913       0.25551660231217244        2.0313117965181045        296.42696876730486     
   13.663634307684193       0.25550515180342931        2.0318311813470298        296.61481589602079     
   13.663485577099486       0.25549371721413539        2.0321379978995653        296.80272338539726     
   13.663320505072926       0.25548225842431788        2.0323991937874935        296.99069123067994     
   13.663064785652027       0.25547079434346975        2.0326190902145518        297.17871942712014     
   13.662705873918366       0.25545931218056445        2.0328425527998601        297.36680796997496     
   13.662820576303913       0.25544790516030641        2.0331571487626343        297.55495685450757     
   13.661967686930659       0.25543640680801233        2.0332346557593617        297.74316607598752     
   13.662518136917058       0.25542498712583395        2.0337033821546604        297.93143562968976     
   13.662116217973804       0.25541355351116102        2.0339168327000929        298.11976551089441     
   13.662228327674825       0.25540208918449619        2.0341965283902974        298.30815571489001     
   13.652947912755417       0.25539062307064880        2.0341438996278356        298.49660623696923     
   13.661652208015470       0.25537920568983119        2.0346893331863956        298.68511707243277     
   13.661388514306681       0.25536771716255174        2.0349071879073812        298.87368821658367     
   13.661228479726478       0.25535624425137798        2.0351440775145972        299.06231966473609     
   13.661115267570095       0.25534487794105748        2.0354499059340458        299.25101141220881     
   13.660491922032728       0.25533343164604838        2.0356842449541053        299.43976345432492     
   13.660875557816540       0.25532197850855665        2.0359103356249570        299.62857578641621     
   13.660409418865170       0.25531054303037237        2.0361611534429604        299.81744840382055     
   13.660389966087520       0.25529912964302232        2.0364273341207864        300.00638130188258     
   13.660301225581414       0.25528761987053383        2.0366777261800855        300.19537447595087     
   13.659896280184263       0.25527623080291006        2.0369446441616978        300.38442792138534     
   13.659876614622197       0.25526482937215267        2.0371824059530379        300.57354163354802     
   13.660018848388098       0.25525339696395311        2.0375070147223520        300.76271560781129     
   13.659839583338067       0.25524196174618707        2.0376952385448703        300.95194983955082     
   13.659376516131401       0.25523054726051325        2.0379422897987531        301.14124432415235     
   13.659253004688752       0.25521912319317747        2.0381910220399804        301.33059905700765     
   13.658922597890477       0.25520769846565688        2.0385510228349042        301.52001403351380     
   13.659054418263514       0.25519628011015594        2.0387348819266840        301.70948924907731     
   13.659002108683403       0.25518486001161433        2.0390064391272023        301.89902469910902     
   13.658330571729456       0.25517343455345903        2.0391835108436589        302.08862037902981     
   13.658322285747904       0.25516202540544691        2.0395170241853897        302.27827628426581     
   13.658115276137451       0.25515057281533121        2.0396943091004012        302.46799241025184     
   13.657919185604189       0.25513919389905526        2.0400279122933780        302.65776875242869     
   13.657815571599290       0.25512778476384967        2.0402585708001428        302.84760530624521     
   13.657557289936552       0.25511637422009020        2.0405039827423712        303.03750206715677     
   13.657703177552365       0.25510496143737960        2.0407234498392124        303.22745903062969     
   13.657278688304897       0.25509355702074193        2.0409575889820353        303.41747619213260     
   13.657049309487659       0.25508214162972515        2.0411881677192207        303.60755354714621     
   13.656844878688963       0.25507073615521103        2.0414960400444020        303.79769109115739     
   13.656571170872020       0.25505934048566009        2.0417143451270139        303.98788881965947     
   13.656540957496981       0.25504794246257750        2.0419989915235428        304.17814672815649     
   13.655848459139344       0.25503654232680567        2.0422255706947263        304.36846481215844     
   13.656107956437372       0.25502514386461694        2.0424997050780633        304.55884306718286     
   13.655956593435773       0.25501374680971167        2.0427313446532134        304.74928148875790     
   13.656039289244609       0.25500235302082935        2.0429946076773708        304.93978007241748     
   13.655418266742069       0.25499095863024762        2.0431573183539720        305.13033881370518     
   13.655633810784135       0.25497955124034588        2.0434461408131499        305.32095770817205     
   13.654822201573424       0.25496817691843926        2.0436803982715386        305.51163675137786     
   13.646150305776452       0.25495678061696192        2.0436784117820945        305.70237593889135     
   13.654864741528554       0.25494538011025558        2.0441802046868371        305.89317526628952     
   13.654512919713339       0.25493400535883254        2.0444191862574375        306.08403472915728     
   13.654528576989144       0.25492263044148150        2.0447234700931753        306.27495432308996     
   13.654420704095902       0.25491123569467344        2.0449437955651675        306.46593404368957     
   13.654362255696064       0.25489986172720602        2.0452160532544115        306.65697388656940     
   13.653483698383134       0.25488847272972293        2.0454527768261044        306.84807384734972     
   13.653739932637725       0.25487710279251785        2.0457104804482071        307.03923392166206     
   13.653848603270639       0.25486571536826497        2.0459193216918532        307.23045410514447     
   13.653387603238272       0.25485433892740478        2.0461531299163473        307.42173439344600     
   13.653083035900517       0.25484293977870043        2.0463908663108898        307.61307478222540     
   13.653130348738603       0.25483160852798831        2.0467106455305113        307.80447526715000     
   13.652498807806097       0.25482021856807896        2.0468621894693850        307.99593584389714     
   13.652635496244640       0.25480886441990341        2.0471069793259025        308.18745650815333     
   13.652444470879098       0.25479744422650918        2.0473703399179035        308.37903725561563     
   13.643805533276691       0.25478613317664905        2.0474089078085029        308.57067808199025     
   13.651813372918664       0.25477475222940893        2.0478393766381719        308.76237898299428     
   13.651917709541701       0.25476340439513917        2.0480895604805611        308.95413995435393     
   13.651165801168695       0.25475201821082272        2.0483245089385744        309.14596099180676     
   13.651537423513746       0.25474065672321700        2.0485811961285436        309.33784209109876     
   13.651187977339969       0.25472927583858462        2.0488242216967762        309.52978324798858     
   13.650959209181261       0.25471793051571778        2.0490666282501824        309.72178445824437     
   13.650663894444159       0.25470660303806875        2.0492949369664450        309.91384571764473     
   13.650636897040206       0.25469523359819096        2.0495473251129983        310.10596702197819     
   13.650350029523215       0.25468384954627116        2.0497835542947138        310.29814836704753     
   13.650105619902297       0.25467247813691474        2.0500194979654953        310.49038974866244     
   13.650057819356631       0.25466116837221348        2.0502696992893576        310.68269116264543     
   13.649926424740649       0.25464975562395531        2.0505003605389791        310.87505260483158     
   13.649689026049217       0.25463847956124047        2.0507528703958902        311.06747407106576     
   13.649312573255564       0.25462715676985026        2.0509836518948688        311.25995555720448     
   13.649458358023926       0.25461577961483012        2.0512242806457262        311.45249705911641     
   13.644643661501398       0.25460446974767303        2.0513411946106239        311.64509857268160     
   13.648878567962926       0.25459310343344055        2.0517038440972657        311.83776009379284     
   13.648368240908882       0.25458174474687839        2.0519287913257975        312.03048161835301     
   13.648547859663763       0.25457033776917259        2.0522358266865286        312.22326314227985     
   13.648487404944348       0.25455903288193688        2.0524764335803027        312.41610466150195     
   13.648076881613511       0.25454780834492613        2.0526881888107487        312.60900617196029     
   13.647853737375224       0.25453643657162722        2.0528979420133329        312.80196766960853     
   13.647648924146189       0.25452503906069401        2.0531621969765070        312.99498915041352     
   13.647600303137422       0.25451378975814620        2.0533813301510087        313.18807061035557     
   13.647322193962319       0.25450242376599141        2.0536172859426727        313.38121204542608     
   13.647075549699515       0.25449108561362116        2.0538503747908852        313.57441345163210     
   13.646694923786329       0.25447972238735200        2.0541194693468636        313.76767482499241     
   13.646782603426383       0.25446847361793123        2.0543188432533204        313.96099616154021     
   13.646773961896836       0.25445712036250256        2.0546539547628466        314.15437745732299     
   13.646915355657226       0.25444578799863521        2.0549097527073821        314.34781870839987     
   13.645772158505469       0.25443454097398943        2.0550344688697644        314.54131991084699     
   13.645815528546031       0.25442318975690914        2.0553136024350875        314.73488106075223     
   13.646291575390286       0.25441186306589098        2.0556524591978320        314.92850215422004     
   13.645577585848873       0.25440047466957899        2.0558021603483292        315.12218318736802     
   13.645848649760225       0.25438923302087096        2.0560784420698530        315.31592415632934     
   13.645179976562487       0.25437787706629911        2.0562495720698664        315.50972505725127     
   13.644866485416289       0.25436656518099260        2.0564811637343485        315.70358588629847     
   13.644634109242444       0.25435535374195156        2.0566894175067949        315.89750663964759     
   13.644488821006862       0.25434394591820181        2.0569367175550730        316.09148731349416     
   13.644187597328377       0.25433265042759495        2.0571931077647316        316.28552790404751     
   13.644234989469588       0.25432133278435110        2.0573929605491914        316.47962840753371     
   13.643830038452627       0.25431005272289275        2.0576247595378341        316.67378882019500     
   13.643665676921565       0.25429869485341916        2.0578667978840310        316.86800913829040     
   13.643993238485212       0.25428752290176093        2.0582366387748512        317.06228935809435     
   13.643313377438698       0.25427614932248782        2.0583627478364481        317.25662947590041     
   13.643092128216304       0.25426485122122200        2.0586033575471920        317.45102948801605     
   13.642911240683043       0.25425359112893592        2.0588014372443042        317.64548939076974     
   13.642935026149152       0.25424219355746308        2.0590358888967821        317.84000918050498     
   13.642611662621777       0.25423099296806967        2.0593148846772191        318.03458885358344     
   13.642296840718821       0.25421966157939052        2.0595247293759176        318.22922840638529     
   13.642113494497352       0.25420835923529250        2.0597338798612674        318.42392783531022     
   13.642293103594065       0.25419713416778833        2.0600795777154759        318.61868713677433     
   13.641623921936265       0.25418579484258619        2.0601925741421807        318.81350630721363     
   13.642042681460621       0.25417456108073866        2.0605826361833519        319.00838534308321     
   13.641235097255230       0.25416321288239885        2.0606571568623662        319.20332424085734     
   13.641551059671261       0.25415199409161132        2.0610459568644011        319.39832299703045     
   13.641322348559575       0.25414071288544238        2.0612722305180036        319.59338160811689     
   13.640468746751104       0.25412954532327403        2.0613759932504476        319.78850007065006     
   13.640891779263271       0.25411815505343061        2.0617257403489120        319.98367838118531     
   13.640098528353294       0.25410685190113041        2.0618164198312106        320.17891653629823     
   13.639975261892245       0.25409553959185199        2.0620449846417692        320.37421453258503     
   13.631355531419510       0.25408427769481928        2.0620267531481495        320.56957236666466     
   13.639235397707447       0.25407299417774387        2.0625405546179914        320.76499003517705     
   13.639532555299082       0.25406176259215774        2.0627370955905366        320.96046753478396     
   13.639132775924811       0.25405041668175571        2.0630303451042122        321.15600486217045     
   13.639404920546186       0.25403918765143146        2.0633279049015734        321.35160201404335     
   13.639263088939339       0.25402792190384693        2.0635721523243356        321.54725898713281     
   13.638457717684801       0.25401672052489532        2.0636771848793312        321.74297577819317     
   13.638736331876055       0.25400540627862866        2.0640056841291767        321.93875238400176     
   13.638173355004032       0.25399417189161083        2.0641064776167983        322.13458880136142     
   13.638092153932245       0.25398284711872871        2.0644146386862778        322.33048502709767     
   13.637757008976742       0.25397167836482015        2.0645670518230750        322.52644105806212     
   13.637558652968879       0.25396042166551408        2.0647939375521256        322.72245689113214     
   13.637741440726403       0.25394910504651619        2.0651484268899218        322.91853252320999     
   13.637167534722140       0.25393790041829023        2.0652553386156804        323.11466795122453     
   13.636914277721948       0.25392681951460594        2.0654776211059054        323.31086317213067     
   13.636619886808850       0.25391539786436196        2.0656966651895976        323.50711818291097     
   13.636311176654175       0.25390413732584560        2.0658789999146938        323.70343298057514     
   13.636647221351653       0.25389290148569332        2.0662852942784946        323.89980756216181     
   13.636377845342412       0.25388157465143435        2.0664919352745557        324.09624192473643     
   13.635809128876458       0.25387043654666230        2.0666075263408148        324.29273606539454     
   13.635380423246394       0.25385921972150560        2.0668833212815438        324.48928998125911     
   13.635467336326618       0.25384796613967014        2.0670603509455074        324.68590366948587     
   13.635607543313808       0.25383664139782841        2.0673872587002524        324.88257712725806     
   13.635374757802206       0.25382538843529390        2.0676206123868552        325.07931035179178     
   13.635165028831814       0.25381413580104822        2.0678476670648842        325.27610334033290     
   13.634778705908547       0.25380294242287632        2.0680669280731876        325.47295609016010     
   13.634661626116333       0.25379170916769456        2.0682943117852748        325.66986859858520     
   13.634365694497415       0.25378045902276491        2.0685190037863421        325.86684086295134     
   13.634152629629666       0.25376925783563486        2.0687539136681568        326.06387288063638     
   13.633762807420462       0.25375805309074012        2.0688609146309149        326.26096464905100     
   13.633280286108407       0.25374688781373511        2.0690766611817826        326.45811616564407     
   13.633449835062320       0.25373561153290386        2.0693189680575701        326.65532742789600     
   13.633572263681099       0.25372430431330983        2.0696333319497118        326.85259843332454     
   13.632640295765640       0.25371311072670272        2.0697804880557471        327.04992917948482     
   13.632723133205245       0.25370185595298439        2.0700095627984374        327.24731966396877     
   13.632511213246115       0.25369072371160339        2.0701987590679281        327.44476988440721     
   13.632310038652975       0.25367951769118652        2.0704305164445835        327.64227983846797     
   13.632020350399278       0.25366826779492169        2.0706416342638416        327.83984952385993     
   13.631933900417843       0.25365707409216615        2.0709020145281971        328.03747893833201     
   13.631765932149161       0.25364589680952965        2.0711692871225367        328.23516807967280     
   13.632030727271053       0.25363471000395943        2.0714568752730202        328.43291694571445     
   13.631308576802114       0.25362338813527013        2.0715156149448788        328.63072553432937     
   13.631074768790871       0.25361215455824426        2.0719144819786308        328.82859384343629     
   13.631042591176884       0.25360097297090123        2.0720625249066718        329.02652187099562     
   13.630899629465656       0.25358976770858066        2.0723368537527578        329.22450961501403     
   13.630159469498592       0.25357858095907132        2.0724179077737155        329.42255707354332     
   13.629856775623114       0.25356738995393463        2.0726312026772882        329.62066424468316     
   13.629784631437293       0.25355624323509812        2.0728582719068731        329.81883112658056     
   13.630207746408127       0.25354493564819719        2.0732493614426799        330.01705771743002     
   13.629362169239878       0.25353380108340862        2.0732809477310834        330.21534401547814     
   13.629206784358784       0.25352256859893296        2.0736593494659359        330.41369001902029     
   13.629163883754027       0.25351146506230443        2.0737507177659236        330.61209572640468     
   13.628827895243827       0.25350033978164987        2.0739915558776478        330.81056113603125     
   13.628193549209080       0.25348909163899130        2.0742165667325052        331.00908624635503     
   13.628436901732414       0.25347779378032231        2.0744408987473064        331.20767105588544     
   13.628257338983444       0.25346661893273298        2.0746782942235065        331.40631556318806     
   13.627981663796056       0.25345551221581725        2.0748471753209774        331.60501976688630     
   13.627805271344643       0.25344423996059362        2.0750983956541798        331.80378366566157     
   13.627515740366171       0.25343305633897251        2.0753166898288100        332.00260725825615     
   13.627044842264016       0.25342194793143857        2.0754654542105944        332.20149054347200     
   13.627103687923562       0.25341067922420502        2.0757598324995730        332.40043352017517     
   13.627129366014271       0.25339954659681729        2.0759979977780860        332.59943618729449     
   13.626915670423266       0.25338835324768072        2.0761940555175826        332.79849854382434     
   13.626444550567355       0.25337718436638140        2.0764084984844859        332.99762058882646     
   13.626191037720064       0.25336597719029580        2.0766292394540606        333.19680232143060     
   13.626062032611042       0.25335481177057945        2.0768470620081154        333.39604374083598     
   13.617808127621524       0.25334363950679178        2.0769721380321657        333.59534484631337     
   13.625654222332159       0.25333246874805659        2.0773180861498561        333.79470563720707     
   13.625456772207615       0.25332130123926527        2.0775472140377138        333.99412611293587     
   13.616605602346539       0.25331015940357171        2.0776110358841011        334.19360627299460     
   13.617230466863967       0.25329900141406320        2.0778455617051370        334.39314611695829     
   13.616724341830965       0.25328780690872110        2.0780578876890150        334.59274564447969     
   13.616006553340556       0.25327664637924918        2.0782585344549118        334.79240485529539     
   13.624451397504703       0.25326550694141503        2.0786804369883032        334.99212374922575     
   13.624033364150128       0.25325439066056188        2.0788000188101416        335.19190232617797     
   13.623844743179253       0.25324317803676510        2.0791443897942390        335.39174058614680     
   13.623546049835772       0.25323208565461930        2.0792334815481119        335.59163852921847     
   13.623707438240226       0.25322086559056345        2.0795244238623813        335.79159615557040     
   13.623303178034995       0.25320973269707930        2.0797224281612010        335.99161346547760     
   13.623287081459802       0.25319856186187728        2.0799807983094873        336.19169045931159     
   13.622767895055551       0.25318743826811768        2.0801456433800749        336.39182713754337     
   13.622829852443070       0.25317626791788406        2.0803972866974361        336.59202350074827     
   13.622282675532078       0.25316512532933816        2.0805685738379958        336.79227954960589     
   13.622283524191030       0.25315397526300626        2.0807750465493373        336.99259528490654     
   13.621786580991216       0.25314283169050794        2.0809889371734993        337.19297070754897     
   13.621539956380021       0.25313169854959916        2.0812085863297973        337.39340581854799     
   13.621498046312908       0.25312055372483888        2.0814205773123828        337.59390061903503     
   13.621408230663651       0.25310941394860648        2.0816229443437915        337.79445511026381     
   13.621130985126184       0.25309828217882752        2.0818333901299573        337.99506929361007     
   13.620735050440345       0.25308714477457328        2.0820390739716244        338.19574317057902     
   13.620563859914514       0.25307604407686141        2.0822468470547428        338.39647674280644     
   13.620078794151103       0.25306487499826863        2.0824362044787392        338.59727001206255     
   13.620087358605277       0.25305374401067549        2.0826427671518060        338.79812298025848     
   13.620010130460479       0.25304261874910339        2.0828405781723460        338.99903564944640     
   13.619688148847295       0.25303149357229815        2.0831366565256642        339.20000802182784     
   13.619265741737953       0.25302036132622707        2.0832677958993031        339.40104009975471     
   13.619028095424964       0.25300925164342875        2.0834846117757029        339.60213188573630     
   13.619118370399983       0.25299811828251895        2.0837694316971853        339.80328338244328     
   13.618564124292208       0.25298699247817080        2.0838871346694923        340.00449459271232     
   13.618547486268101       0.25297587578915337        2.0841023323730687        340.20576551955259     
   13.617907986929918       0.25296475685034275        2.0843113974918559        340.40709616614947     
   13.617859001923490       0.25295365107975676        2.0845195953469711        340.60848653587169     
   13.617760314388576       0.25294252104124826        2.0847518968862762        340.80993663227673     
   13.617475400766937       0.25293141028552402        2.0849585567939584        341.01144645911791     
   13.617303974706148       0.25292030714118813        2.0851692942949769        341.21301602034845     
   13.617393215335987       0.25290918762240799        2.0853814749207884        341.41464532013345     
   13.616786303504879       0.25289808134815595        2.0855922453566493        341.61633436285001     
   13.616527831141786       0.25288696874151784        2.0857997702656652        341.81808315310002     
   13.615631376166199       0.25287587381981746        2.0860002984898198        342.01989169571840     
   13.616054428720904       0.25286476062619867        2.0862018594743343        342.22175999577604     
   13.615759687017501       0.25285365502343971        2.0864173033497559        342.42368805859502     
   13.615535498542650       0.25284255627897190        2.0866278297759209        342.62567588975219     
   13.615070070061401       0.25283145975936638        2.0868310057568307        342.82772349509241     
   13.615129467493631       0.25282036941147418        2.0870488045947138        343.02983088073864     
   13.614891396976560       0.25280925270418303        2.0872703820984668        343.23199805309889     
   13.614965275497900       0.25279819569506340        2.0875370361684729        343.43422501888239     
   13.614390690559489       0.25278708415735957        2.0876788868059970        343.63651178510577     
   13.614094895617631       0.25277597634310867        2.0878873163171789        343.83885835911207     
   13.614015130660269       0.25276488897566390        2.0881015945921408        344.04126474857867     
   13.613832812492086       0.25275378822205846        2.0883239729605134        344.24373096153226     
   13.613643159673250       0.25274271197275933        2.0885189391397487        344.44625700636658     
   13.612987747501080       0.25273162574169400        2.0887127330240909        344.64884289185329     
   13.613346775297320       0.25272053026226321        2.0889423658400617        344.85148862716221     
   13.604694041009726       0.25270945383220622        2.0889224793565142        345.05419422187776     
   13.612634447947375       0.25269836283699015        2.0893602664120174        345.25695968601565     
   13.612409108226771       0.25268729176446669        2.0895605961921269        345.45978503004523     
   13.612320544854994       0.25267620167564847        2.0897738611684828        345.66267026491050     
   13.612086335428499       0.25266512624738224        2.0899973864751109        345.86561540204900     
   13.611879882094225       0.25265404935861718        2.0901832794594419        346.06862045342154     
   13.611571796742075       0.25264301651507254        2.0904281575497454        346.27168543153130     
   13.611313660042285       0.25263190053321660        2.0906095328136924        346.47481034945594     
   13.611154457572830       0.25262088723820142        2.0908389334626167        346.67799522087449     
   13.610903022697489       0.25260979197041505        2.0910430739199524        346.88124006009986     
   13.610667862911271       0.25259869424310438        2.0912061915173639        347.08454488211117     
   13.610294789108366       0.25258764186976840        2.0914039528921862        347.28790970259143     
   13.610149010922310       0.25257657173561138        2.0916085552161938        347.49133453796463     
   13.609880579231868       0.25256550797686722        2.0918193083175196        347.69481940543790     
   13.609713483131873       0.25255447282068560        2.0920570108964225        347.89836432305015     
   13.609500513086697       0.25254338493554035        2.0922198217999939        348.10196930971574     
   13.609136199115573       0.25253243814520870        2.0924220827060629        348.30563438528230     
   13.608796429578339       0.25252127312891792        2.0926223869708886        348.50935957058601     
   13.608720617723602       0.25251021153709391        2.0928260641089160        348.71314488751347     
   13.608315425648609       0.25249923984415362        2.0930227909537931        348.91699035907391     
   13.608270955745729       0.25248811437211305        2.0932765845529113        349.12089600947047     
   13.608172013473197       0.25247707989366652        2.0934773752452358        349.32486186418453     
   13.634408207048104       0.25246607669124738        2.0938280772123119        349.52888795006226     
   13.607466057353136       0.25245499219371442        2.0938757283951044        349.73297429541924     
   13.607287141353893       0.25244391039554726        2.0940836470156587        349.93712093014403     
   13.607195482488642       0.25243287022310212        2.0942839152410846        350.14132788582526     
   13.606906278315881       0.25242182000666635        2.0944847873197574        350.34559519587833     
   13.606738777629198       0.25241084012856863        2.0946429362570296        350.54992289570350     
   13.606288921003781       0.25239975884218108        2.0948775611008492        350.75431102284716     
   13.606206332517141       0.25238877754916744        2.0950409370304870        350.95875961719310     
   13.605972907376275       0.25237773216071069        2.0952415244550204        351.16326872117065     
   13.605585527986763       0.25236667174015609        2.0954526136399076        351.36783837999826     
   13.605276767490167       0.25235564399234428        2.0956280768194770        351.57246864195025     
   13.605167285237403       0.25234455553391538        2.0958768739144826        351.77715955866961     
   13.604774002066089       0.25233357872187434        2.0960494982142839        351.98191118552427     
   13.595964450113918       0.25232250882265939        2.0960376840875439        352.18672358201542     
   13.604271825309715       0.25231150328816454        2.0964264401332149        352.39159681225425     
   13.604154660896906       0.25230051749346072        2.0966438482252112        352.59653094551942     
   13.603801589128784       0.25228945257269614        2.0968208607767820        352.80152605691217     
   13.603733467268363       0.25227841942346418        2.0970324071425868        353.00658222813291     
   13.603819359879694       0.25226737903563118        2.0972650017717789        353.21169954841309     
   13.603052567761191       0.25225638595195943        2.0974323755082991        353.41687811563963     
   13.602870639751497       0.25224536349965748        2.0976207870235024        353.62211803772948     
   13.602870589444272       0.25223429141355613        2.0978568652775214        353.82741943433155     
   13.602417946963270       0.25222334838375127        2.0980304746906793        354.03278243895875     
   13.602049634047630       0.25221229266884454        2.0982093373669635        354.23820720170795     
   13.601815247498349       0.25220130245276301        2.0984071477195463        354.44369389279007     
   13.601809880319864       0.25219022518822731        2.0986501117065322        354.64924270720650     
   13.601496025502611       0.25217921711373215        2.0988451218922037        354.85485387110833     
   13.601259982673950       0.25216823049909098        2.0990170064684408        355.06052765070638     
   13.600958042891634       0.25215721324823553        2.0992326971699020        355.26626436520775     
   13.600645848918603       0.25214621985438973        2.0994099353716509        355.47206440651138     
   13.600592113768064       0.25213521442860948        2.0996110286621734        355.67792827098339     
   13.600022987754313       0.25212420672173108        2.0997840531856493        355.88385661501593     
   13.599793879504746       0.25211319663160214        2.0999643936510930        356.08985036388754     
   13.599539768196923       0.25210219117793364        2.1001776276148565        356.29591096727938     
   13.599463670635087       0.25209118668126113        2.1003120920084637        356.50204125229942     
   13.599034572172014       0.25208017199315030        2.1005232868722712        356.70825097049942     
   13.598676065364394       0.25206916721560713        2.1007980393013992        356.91452697661657     
   13.598563083635467       0.25205817525265600        2.1009224267009592        357.12086043694393     
   13.598368870412290       0.25204714784364757        2.1011931043579577        357.32725134437419     
   13.598472925030597       0.25203615615747915        2.1013994238482128        357.53369969179516     
   13.598022517398958       0.25202518418422803        2.1015571836000020        357.74020547208352     
   13.597238315799938       0.25201418921364321        2.1017222060312695        357.94676867811148     
   13.597640163085456       0.25200316871982248        2.1019881843006938        358.15338930274044     
   13.597284144808064       0.25199221133001526        2.1021317524414362        358.36006733882624     
   13.597065145678583       0.25198120715437167        2.1023736760205716        358.56680277921271     
   13.596891292659839       0.25197021557335902        2.1025646824641298        358.77359561673848     
   13.596364504531252       0.25195921519752074        2.1026849028437291        358.98044584423297     
   13.596400070959529       0.25194824489017498        2.1029505791302672        359.18735345451637     
   13.596042084189980       0.25193727329076809        2.1031061700362397        359.39431844040138     
   13.595826423340718       0.25192626686328745        2.1033275546770329        359.60134079469128     
   13.595055240962717       0.25191530754816316        2.1034887150364314        359.80842051018061     
   13.595522725940571       0.25190434588666893        2.1036805083030861        360.01555757965633     
   13.595163620800580       0.25189350345491524        2.1039023495392541        360.22275199589541     
   13.594702810634169       0.25188278092831673        2.1040818726309727        360.43000375166650     
   13.594311437618847       0.25187147050577696        2.1042318698585167        360.63731283972953     
   13.593372129896462       0.25181291743168627        2.1052032746257816        361.75287116979973     
   13.591936375460326       0.25173894001065383        2.1060703956725564        363.15539290632682     
   13.590718765138774       0.25166521158814609        2.1070656246197834        364.55896412213167     
   13.589558323083727       0.25159222933688857        2.1079953697118676        365.96358310817163     
   13.588066828504049       0.25151867107304321        2.1088790293113946        367.36924816267287     
   13.586497887504311       0.25144545777693661        2.1098533349842139        368.77595759108237     
   13.585929137902324       0.25137264729989961        2.1108665950322529        370.18370970601177     
   13.584477546638677       0.25129937211268144        2.1117352788999417        371.59250282719347     
   13.575797215350240       0.25122686836860036        2.1124759785973719        373.00233528142763     
   13.581628472805781       0.25115417056204159        2.1134373648986462        374.41320540253406     
   13.580717968814181       0.25108183349576069        2.1144399300596848        375.82511153130383     
   13.577340280621497       0.25100937839235765        2.1152397369110654        377.23805201545247     
   13.578070217189891       0.25093706883671302        2.1162057189540975        378.65202520956916     
   13.576656063617760       0.25086514297173179        2.1170536020761745        380.06702947507506     
   13.575500510926167       0.25079324773464728        2.1179162662862705        381.48306318017063     
   13.574077262963964       0.25072124939308565        2.1187937708517737        382.90012469979354     
   13.573108963024433       0.25064971680412840        2.1197510445319767        384.31821241557140     
   13.571457897430948       0.25057829051553299        2.1205119394239622        385.73732471577705     
   13.570614180456177       0.25050690309101936        2.1214314027308618        387.15745999528303     
   13.568805025599536       0.25043572473461867        2.1221242059046097        388.57861665551820     
   13.567745823438253       0.25036439140408046        2.1230347889520598        390.00079310442266     
   13.566460849359403       0.25029342978025704        2.1238564826781947        391.42398775640333     
   13.560311291286320       0.25022278295781886        2.1245543146027011        392.84819903229368     
   13.563623265143361       0.25015218633076308        2.1254772427722877        394.27342535930774     
   13.562509463788087       0.25008149501312904        2.1262988059843706        395.69966517099920     
   13.560991942182209       0.25001104052271689        2.1270949129324848        397.12691690722124     
   13.559870892945987       0.24994073339471690        2.1279289436863920        398.55517901407859     
   13.558439920904901       0.24987056452919343        2.1286922401282360        399.98444994389524     
   13.557503658579448       0.24980052755717208        2.1296180205448136        401.41472815516602     
   13.555849581424647       0.24973061205329397        2.1302764694498624        402.84601211252010     
   13.554695523789876       0.24966115113870035        2.1311010955150631        404.27830028667944     
   13.553344576043482       0.24959142541920873        2.1318480594460163        405.71159115441930     
   13.551900133304200       0.24952174983959871        2.1325779187882508        407.14588319852965     
   13.551211675481442       0.24945264669039202        2.1335289070384889        408.58117490777363     
   13.550052312813156       0.24938347389944657        2.1343196337794033        410.01746477685219     
   13.548293801905901       0.24931432275413393        2.1349362168343906        411.45475130636436     
   13.546792510591029       0.24924508116813135        2.1357024701144618        412.89303300276720     
   13.545829191122955       0.24917648835506356        2.1365909455448735        414.33230837834242     
   13.544796500035620       0.24910760167183854        2.1373030011052183        415.77257595115469     
   13.543261707057136       0.24903894771518914        2.1379377213701365        417.21383424501806     
   13.541737741028545       0.24897059123542040        2.1387318493626286        418.65608178945689     
   13.565801800349416       0.24890228047804269        2.1396294307114108        420.09931711967215     
   13.539221230159928       0.24883426584077842        2.1401154705789431        421.54353877650124     
   13.538013802460620       0.24876584948530484        2.1407846004250475        422.98874530638795     
   13.536928714436250       0.24869815702325729        2.1416108151961746        424.43493526134125     
   13.535430447135974       0.24862998755943724        2.1422831482496454        425.88210719890446     
   13.534624039073833       0.24856254343900941        2.1431246193207016        427.33025968212007     
   13.532596859456969       0.24849486375571425        2.1436528331683466        428.77939127949145     
   13.531493393931262       0.24842724121265808        2.1443770553993642        430.22950056495472     
   13.529678728198778       0.24836013714138158        2.1450201740296837        431.68058611783948     
   13.529009120054541       0.24829267020990764        2.1457553454725828        433.13264652283897     
   13.527789416739864       0.24822569320723892        2.1464461487516417        434.58568036997434     
   13.526164235241520       0.24815874264926166        2.1471311584896147        436.03968625456366     
   13.525304525493388       0.24809185380883728        2.1478950303673781        437.49466277718847     
   13.523761510761053       0.24802511469628136        2.1484638497946649        438.95060854366017     
   13.522800198861413       0.24795843003040971        2.1491918872245237        440.40752216498964     
   13.521456121516428       0.24789236243318497        2.1498621822878765        441.86540225735428     
   13.519842893246283       0.24782593146090076        2.1504572608124146        443.32424744206781     
   13.519121550976843       0.24775937750654708        2.1511951808080134        444.78405634554741     
   13.517334056280168       0.24769355627474063        2.1517844666915278        446.24482759928281     
   13.515975186308761       0.24762759227953340        2.1524247352528412        447.70655983980794     
   13.515263741587516       0.24756171156515447        2.1531637508551404        449.16925170866540     
   13.513970019036927       0.24749578450842397        2.1537214010991206        450.63290185238230     
   13.512956357294657       0.24742991072918077        2.1544195806965920        452.09750892243591     
   13.511246483160656       0.24736459779846728        2.1549819217307498        453.56307157522548     
   13.510220622269795       0.24729892479741386        2.1556967295333251        455.02958847204184     
   13.508354459731299       0.24723361068787106        2.1562127901240147        456.49705827904029     
   13.506978097959600       0.24716847333513192        2.1568267146899704        457.96547966720908     
   13.505665464631633       0.24710339969343720        2.1574452248840452        459.43485131234138     
   13.504877226193893       0.24703840602735039        2.1580604323322636        460.90517189500872     
   13.504132735080708       0.24697368323428401        2.1587941701271980        462.37644010052975     
   13.502756102159859       0.24690874813614122        2.1594626046426089        463.84865461894327     
   13.500760695817478       0.24684426339397256        2.1598942993453103        465.32181414498177     
   13.500237572260909       0.24677966174741423        2.1605954276286949        466.79591737804225     
   13.491937220231161       0.24671518159069020        2.1610185459190441        468.27096302215898     
   13.497556816097360       0.24665091788649851        2.1618405053907224        469.74694978597705     
   13.496726110371252       0.24658677351086042        2.1623743075967852        471.22387638272534     
   13.495264560404102       0.24652287575475851        2.1630270573419095        472.70174153018905     
   13.493969818848058       0.24645875226202538        2.1635470218231982        474.18054395068299     
   13.492285359067255       0.24639501492920532        2.1640058337834640        475.66028237102819     
   13.491766248999271       0.24633123351662456        2.1647511477431847        477.14095552252246     
   13.490215199516426       0.24626749062009076        2.1653152642755922        478.62256214091593     
   13.489129193295293       0.24620394954417019        2.1658829393502184        480.10510096638524     
   13.487927037200485       0.24614094710308648        2.1664514938002606        481.58857074350760     
   13.486683486206982       0.24607722654391589        2.1670181238261481        483.07297022123771     
   13.485599349381873       0.24601405926680128        2.1675749145097654        484.55829815287916     
   13.484179928665046       0.24595136362413442        2.1681340004664644        486.04455329606321     
   13.483038295995186       0.24588798359225536        2.1686919671882463        487.53173441272145     
   13.481667706353905       0.24582518406883777        2.1691829887489726        489.01984026906490     
   13.473914849348381       0.24576238637658759        2.1696272677871722        490.50886963555240     
   13.478616424032449       0.24569975980558073        2.1701028827363014        491.99882128687671     
   13.469909012470243       0.24563728444315208        2.1706022894595542        493.48969400193295     
   13.476092669885212       0.24557478992174200        2.1711777551451732        494.98148656379647     
   13.475636914420958       0.24551230230119203        2.1719616300199514        496.47419775970337     
   13.474597221632488       0.24545010274335299        2.1724965341408220        497.96782638102229     
   13.473299051375054       0.24538799985196982        2.1729451014042480        499.46237122323225     
   13.472070012186943       0.24532606501421211        2.1734599416050604        500.95783108590223     
   13.471033354424312       0.24526403416350348        2.1740612627461977        502.45420477266651     
   13.469464082967514       0.24520230113854397        2.1744864510996393        503.95149109120263     
   13.468209851340005       0.24514055970335399        2.1750227224398282        505.44968885320708     
   13.467006300413431       0.24507898558444929        2.1755342727649785        506.94879687437799     
   13.465182231222814       0.24501734057637622        2.1758896740466698        508.44881397438638     
   13.463841881332689       0.24495599534500845        2.1763939582382821        509.94973897686123     
   13.463468182569335       0.24489462367165268        2.1770552577745326        511.45157070936023     
   13.462485005393829       0.24483344993048126        2.1775929297129020        512.95430800335498     
   13.460242556256409       0.24477237687943235        2.1779018255965572        514.45794969420774     
   13.459820534176476       0.24471122520945268        2.1785726332851678        515.96249462114633     
   13.458575822369870       0.24465038505125217        2.1790386530888166        517.46794162724882     
   13.457347488986152       0.24458953357900892        2.1795237336915165        518.97428955941768     
   13.455974840007064       0.24452878018813501        2.1799113062240525        520.48153726836324     
   13.454556048216819       0.24446821120751511        2.1805044815314090        521.98968360858078     
   13.453112109358017       0.24440759813406815        2.1807907037930225        523.49872743832861     
   13.452742455092467       0.24434715168117835        2.1814897214054527        525.00866761961299     
   13.451446671518470       0.24428684100939488        2.1819383043917138        526.51950301816089     
   13.450172810813772       0.24422668667774686        2.1824301178783849        528.03123250340627     
   13.448433973764029       0.24416645112961544        2.1827540308977142        529.54385494846758     
   13.447888644352282       0.24410644785894356        2.1833353640712607        531.05736923012739     
   13.446702993404980       0.24404656380057857        2.1838273743813570        532.57177422881341     
   13.445006743401326       0.24398663521468855        2.1840847799875243        534.08706882858178     
   13.443763541217644       0.24392691621709089        2.1845836041068112        535.60325191709182     
   13.443327912170886       0.24386727255381324        2.1852340270498249        537.12032238559527     
   13.441421403698874       0.24380772472251172        2.1854728547283564        538.63827912890815     
   13.440655403702300       0.24374833306847601        2.1861116449246514        540.15712104539921     
   13.439151300872735       0.24368883388565099        2.1863929483510951        541.67684703696852     
   13.431496204199080       0.24362964364321096        2.1867286030281936        543.19745600902638     
   13.436473039080770       0.24357034565413607        2.1872579697125483        544.71894687048041     
   13.435659751169180       0.24351135469783486        2.1877632289462512        546.24131853371364     
   13.428693410434784       0.24345239688300321        2.1880529485602098        547.76456991456541     
   13.433385929518066       0.24339335515008867        2.1886576264611994        549.28869993231785     
   13.432028316996828       0.24333467246226853        2.1890386002253028        550.81370750967176     
   13.431404634912122       0.24327586983226906        2.1896424273217843        552.33959157273603     
   13.429963514794915       0.24321738146575994        2.1899453504410640        553.86635105100333     
   13.428604107539881       0.24315873113184142        2.1904627316870604        555.39398487733706     
   13.427492755391432       0.24310032817882810        2.1909238347753548        556.92249198795241     
   13.426425729808958       0.24304205521829539        2.1912769571003707        558.45187132239857     
   13.425518311408551       0.24298379315346261        2.1917440916970290        559.98212182354303     
   13.423880253856060       0.24292582991046094        2.1920029775323830        561.51324243755289     
   13.422873170039583       0.24286765245646391        2.1924827660821498        563.04523211388164     
   13.421191980036989       0.24280981535799620        2.1928224154510296        564.57808980524544     
   13.420425167934672       0.24275172799946915        2.1932418827481541        566.11181446761452     
   13.419253105943870       0.24269390639252816        2.1936524673038260        567.64640506019077     
   13.418090515408144       0.24263632168804861        2.1940781633703286        569.18186054539490     
   13.417154117296670       0.24257859556058387        2.1945140333404951        570.71817988884789     
   13.416038286229075       0.24252102033713963        2.1949203017502112        572.25536205935589     
   13.414834943525729       0.24246371367927227        2.1953490365917823        573.79340602889340     
   13.414154616217168       0.24240623180564455        2.1958633765933353        575.33231077259063     
   13.412316288685393       0.24234902110491047        2.1961353282466569        576.87207526871214     
   13.411509778011302       0.24229183231216428        2.1965605182319350        578.41269849864386     
   13.410263155086458       0.24223474158652089        2.1969094267907368        579.95417944687972     
   13.409296494582236       0.24217770150984794        2.1973042315337468        581.49651710100215     
   13.408051507058991       0.24212080242944781        2.1976934744760506        583.03971045167054     
   13.407501205638610       0.24206399041863305        2.1982270535254163        584.58375849260142     
   13.405808012385164       0.24200724695800879        2.1984844281058256        586.12866022055846     
   13.404677077440784       0.24195051082987493        2.1987891748440123        587.67441463533305     
   13.403888080237472       0.24189397087804246        2.1992285532838713        589.22102073973258     
   13.402250443064981       0.24183741403691489        2.1996925131238321        590.76847753956372     
   13.401346696830046       0.24178104568560355        2.2000098842161750        592.31678404361594     
   13.400316268304815       0.24172459422202403        2.2003903095677293        593.86593926365231     
   13.399512697953899       0.24166832901702140        2.2007400726350759        595.41594221438982     
   13.397391568080900       0.24161221665371768        2.2010373842464976        596.96679191348551     
   13.396978342331122       0.24155627711823346        2.2014594012888340        598.51848738152739     
   13.395462763078445       0.24150021416667572        2.2019129892329112        600.07102764201113     
   13.394662976926513       0.24144420306682460        2.2021849449969113        601.62441172133504     
   13.393455066305224       0.24138848344102984        2.2027534205353154        603.17863864877927     
   13.392606965858525       0.24133272728297642        2.2029348771953532        604.73370745649584     
   13.391260859562587       0.24127707083547995        2.2032923254229511        606.28961717949221     
   13.390144092449720       0.24122144925535696        2.2036283848886917        607.84636685561861     
   13.389105101052419       0.24116593699900277        2.2040239380825137        609.40395552555719     
   13.388186945438223       0.24111061711743739        2.2043465001084637        610.96238223280079     
   13.386711243849186       0.24105516879546462        2.2046540138804920        612.52164602364996     
   13.385686685871882       0.24099994371343611        2.2050616302708477        614.08174594718753     
   13.385049428737371       0.24094477251153038        2.2054531955827041        615.64268105527799     
   13.383956571754180       0.24088973242969941        2.2057969113744020        617.20445040254322     
   13.382584064756205       0.24083467512187259        2.2060822032449425        618.76705304635470     
   13.381635962062914       0.24077976355978428        2.2064898362208281        620.33048804682164     
   13.380441839905238       0.24072492264268902        2.2067872965996829        621.89475446677591     
   13.379603657300889       0.24067020249747215        2.2071747152994181        623.45985137175796     
   13.378420557132989       0.24061544506948854        2.2074689960870759        625.02577783000413     
   13.377303672602245       0.24056092252748074        2.2078286310576556        626.59253291243942     
   13.376196273372761       0.24050631845405393        2.2081648446311202        628.16011569265754     
   13.375036266116563       0.24045185626385993        2.2084678803169244        629.72852524691234     
   13.367639254835934       0.24039750593258025        2.2086454456510283        631.29776065410397     
   13.373276958752983       0.24034320339085580        2.2091908366502784        632.86782099576737     
   13.372028202129924       0.24028889589816840        2.2094947388653052        634.43870535606015     
   13.370831838122626       0.24023481050273973        2.2097978249153050        636.01041282174879     
   13.369924816958182       0.24018069101420964        2.2101721112909272        637.58294248219715     
   13.368831025889261       0.24012669582612184        2.2104778674772709        639.15629342935722     
   13.368306011722497       0.24007277863123291        2.2109360159810310        640.73046475775300     
   13.366585523113839       0.24001896680067350        2.2111009138210358        642.30545556446714     
   13.365704125875851       0.23996517438116557        2.2114610592806274        643.88126494913888     
   13.364796130437234       0.23991148464787607        2.2117696344432201        645.45789201394155     
   13.363424074676329       0.23985781942991541        2.2120528267398880        647.03533586357435     
   13.362266184144259       0.23980440689641844        2.2123397975256966        648.61359560525284     
   13.361075846811204       0.23975094829730062        2.2126975816390364        650.19267034869540     
   13.360658290517939       0.23969754755692568        2.2130537411246043        651.77255920611378     
   13.359396895964169       0.23964417212678421        2.2133218229245877        653.35326129219754     
   13.358510340279258       0.23959101166089883        2.2136748700957747        654.93477572410723     
   13.357345084622796       0.23953786353231335        2.2139675018894280        656.51710162146128     
   13.356131417177988       0.23948480079631657        2.2142388501580164        658.10023810632492     
   13.355173870711720       0.23943174543302720        2.2145202378449280        659.68418430319764     
   13.354685046854328       0.23937888129272833        2.2150039424244050        661.26893933900521     
   13.352882780976664       0.23932591342594667        2.2151038935702454        662.85450234308701     
   13.352173447702432       0.23927322871031284        2.2156408259606275        664.44087244718378     
   13.351060304387984       0.23922046314297044        2.2157525094411681        666.02804878543054     
   13.350034351695490       0.23916787404500547        2.2160385347057372        667.61603049434132     
   13.348835368547508       0.23911541017009078        2.2163126881855555        669.20481671280118     
   13.347890541550743       0.23906280668516211        2.2166703745556346        670.79440658205738     
   13.346913607411107       0.23901041969810832        2.2169187841848252        672.38479924570402     
   13.345813652758554       0.23895817656439991        2.2171927828833438        673.97599384967305     
   13.344849185952590       0.23890582950309158        2.2174815032082424        675.56798954222859     
   13.343921028827518       0.23885366708656622        2.2178035712038757        677.16078547394932     
   13.342882722925513       0.23880148873030951        2.2181030801813608        678.75438079772448     
   13.341854386992120       0.23874950148852375        2.2183419677997223        680.34877466873922     
   13.340790025876316       0.23869747171516220        2.2186333143594403        681.94396624446745     
   13.340557822622822       0.23864569126458904        2.2192213945909858        683.53995468465916     
   13.338707832411821       0.23859369562671556        2.2192120337077763        685.13673915133029     
   13.338112841251744       0.23854197510890948        2.2195543185736972        686.73431880875876     
   13.336940814085136       0.23849023301675576        2.2197613921209265        688.33269282346407     
   13.335803659339531       0.23843868918984920        2.2201007545928708        689.93186036420821     
   13.334854798234439       0.23838709028579860        2.2203248837100800        691.53182060197787     
   13.334208656335189       0.23833564828246984        2.2207630736822508        693.13257270997849     
   13.332729530075916       0.23828426814357695        2.2209086092937467        694.73411586362477     
   13.331922560301894       0.23823291488321996        2.2211929745214753        696.33644924052885     
   13.330927698279323       0.23818158400466166        2.2214262673000853        697.93957202049182     
   13.330024210690469       0.23813034704609082        2.2217046963501295        699.54348338549710     
   13.328739128632877       0.23807922192820610        2.2219611784407824        701.14818251969473     
   13.328258709794556       0.23802822943332844        2.2223733728680002        702.75366860939744     
   13.326980829633142       0.23797715046889603        2.2225132780222845        704.35994084306878     
   13.326158603756999       0.23792629208046942        2.2228524850711073        705.96699841131544     
   13.324951693390043       0.23787537284903354        2.2230443599860239        707.57484050687617     
   13.324425039758458       0.23782458854448096        2.2234623116897478        709.18346632461464     
   13.323323284654196       0.23777385856755470        2.2236885781095324        710.79287506150649     
   13.321944650802649       0.23772322387133707        2.2238152913003919        712.40306591663671     
   13.320990062027811       0.23767268639019454        2.2241643069068577        714.01403809118597     
   13.320356940963260       0.23762215875499321        2.2244352902005580        715.62579078841986     
   13.319288957082792       0.23757167004252813        2.2246856436867302        717.23832321368764     
   13.318360116512826       0.23752132393499542        2.2249395507897338        718.85163457440308     
   13.317231841958543       0.23747109111375264        2.2251995660113533        720.46572408004567     
   13.316173875925697       0.23742077382499582        2.2254132465267817        722.08059094214366     
   13.315477643670684       0.23737053156545415        2.2256962356814149        723.69623437427344     
   13.336534958129757       0.23732047297305309        2.2260830143822883        725.31265359204212     
   13.313418729174602       0.23727041158607931        2.2261301263734259        726.92984781308633     
   13.312263339780397       0.23722044417908783        2.2263648653299168        728.54781625705959     
   13.311586396828650       0.23717049045991823        2.2266875165757547        730.16655814562637     
   13.303839322242364       0.23712063164351863        2.2267072655448010        731.78607270244868     
   13.309097492532503       0.23707092916777048        2.2271048294694418        733.40635915318489     
   13.308626577577657       0.23702115482292255        2.2274024127071606        735.02741672547756     
   13.307663973694776       0.23697154973845841        2.2276312126520064        736.64924464894318     
   13.306623489705853       0.23692192565312506        2.2278477925078057        738.27184215516661     
   13.305640038035373       0.23687240268334980        2.2280824349551929        739.89520847769461     
   13.304879306575273       0.23682296638777373        2.2283913921017855        741.51934285202356     
   13.303768988996769       0.23677351667123997        2.2286323666766412        743.14424451559398     
   13.303075616336614       0.23672424274016179        2.2288107181192287        744.76991270778080     
   13.302038164971718       0.23667498465930709        2.2290464005006743        746.39634666988832     
   13.300699235244593       0.23662574807290709        2.2292798694572165        748.02354564513621     
   13.300056240999675       0.23657660469719530        2.2295236290760498        749.65150887866344     
   13.299166952641308       0.23652758651529218        2.2297669330015570        751.28023561750490     
   13.298964250304614       0.23647854156605447        2.2301378034524619        752.90972511059465     
   13.297824149375192       0.23642951126728112        2.2303559488101397        754.53997660875473     
   13.296340367345060       0.23638070109040632        2.2304520302490691        756.17098936468710     
   13.295506702031542       0.23633193148107770        2.2306828126856102        757.80276263296719     
   13.294577415119532       0.23628308431951053        2.2309130612986445        759.43529567003509     
   13.293570125210453       0.23623442940992925        2.2311377167188127        761.06858773418776     
   13.292608963206996       0.23618581246370196        2.2313720511566606        762.70263808557343     
   13.291755399683428       0.23613722224335632        2.2316055481535515        764.33744598618034     
   13.291101582752377       0.23608873038257935        2.2319218868779949        765.97301069983405     
   13.290123192752317       0.23604032450485674        2.2321197068995580        767.60933149218829     
   13.288712754939867       0.23599185410451792        2.2322621403795391        769.24640763071193     
   13.288143480133623       0.23594354761661784        2.2324997452880351        770.88423838469259     
   13.287310553736416       0.23589526556607843        2.2327404152704307        772.52282302521951     
   13.286407107734490       0.23584703442580471        2.2329591625851331        774.16216082518247     
   13.285452079653844       0.23579891870934533        2.2331781739741827        775.80225105926024     
   13.284550218273884       0.23575087982833692        2.2333950174105839        777.44309300391831     
   13.283668564515070       0.23570280396331725        2.2336142515902560        779.08468593739292     
   13.282721042007907       0.23565482273192098        2.2338500615197669        780.72702913969783     
   13.281700647621019       0.23560699169244187        2.2340191450851443        782.37012189260270     
   13.280867214117897       0.23555915256495549        2.2342589752529194        784.01396347963635     
   13.280081044709439       0.23551136073582155        2.2344721777646313        785.65855318607521     
   13.279898188069005       0.23546362022426101        2.2348381039500986        787.30389029893695     
   13.278523093556197       0.23541595392705875        2.2349500499831283        788.94997410697260     
   13.277580970441280       0.23536838727836842        2.2351624028417070        790.59680390066546     
   13.277191712908394       0.23532079554408583        2.2354815510153947        792.24437897221412     
   13.275521477165153       0.23527339495327038        2.2355183133699632        793.89269861553498     
   13.274665336884775       0.23522593608825335        2.2357293220589156        795.54176212625123     
   13.274116495998715       0.23517851771264184        2.2360686519364807        797.19156880168589     
   13.273418084583712       0.23513122754217286        2.2362948698400098        798.84211794085616     
   13.272133648571494       0.23508390226675274        2.2364282949454779        800.49340884446565     
   13.271152128767918       0.23503676107454957        2.2365477140432168        802.14544081490453     
   13.270611190968305       0.23498970934788183        2.2368128768717672        803.79821315622746     
   13.270156802913883       0.23494263564974038        2.2371232413806568        805.45172517416518     
   13.269011873960643       0.23489558273788458        2.2373182632163156        807.10597617610551     
   13.267975319643577       0.23484851258052764        2.2374918312738079        808.76096547109285     
   13.267143091390139       0.23480163594018127        2.2377250959808292        810.41669236981659     
   13.266187831520798       0.23475480776912480        2.2378929587102707        812.07315618461223     
   13.259141104622168       0.23470803195349288        2.2378792548761659        813.73035622944838     
   13.264688077032790       0.23466139988618365        2.2383214540666847        815.38829181992344     
   13.263353762240827       0.23461466935678582        2.2383722848463541        817.04696227325746     
   13.262536230254016       0.23456808984307498        2.2385913753187383        818.70636690829008     
   13.261695209920793       0.23452143951780768        2.2387534096795019        820.36650504546981     
   13.261017919972391       0.23447492135738257        2.2390165144584957        822.02737600684623     
   13.260315153467369       0.23442857342030762        2.2392806877906795        823.68897911607121     
   13.259628926702913       0.23438209310137884        2.2394335768240854        825.35131369838859     
   13.258430849736387       0.23433577908248357        2.2395752007563567        827.01437908062690     
   13.257730156163094       0.23428955758427553        2.2398830248102333        828.67817459119181     
   13.256521265942309       0.23424342349836183        2.2399240554763336        830.34269956006654     
   13.256082478125453       0.23419721860025247        2.2402514459697160        832.00795331880056     
   13.255454620262686       0.23415108645238294        2.2405108601510011        833.67393520050655     
   13.254770250561275       0.23410501326164518        2.2407067168552000        835.34064453985070     
   13.253483683593553       0.23405918300190684        2.2408320131409143        837.00808067305059     
   13.252410320069426       0.23401310605110406        2.2409873126386146        838.67624293786855     
   13.252250266293380       0.23396727154480426        2.2412675075980011        840.34513067360126     
   13.245659290729241       0.23392141607152875        2.2412623304257968        842.01474322108447     
   13.250262578208886       0.23387557572291590        2.2415649261307360        843.68507992267575     
   13.249607681988037       0.23382990712102741        2.2417877251084448        845.35614012225528     
   13.248693304779218       0.23378422457081346        2.2419198932429443        847.02792316521845     
   13.247826913613142       0.23373880767146910        2.2421319115948677        848.70042839846838     
   13.247029177693888       0.23369314701498614        2.2423283032939425        850.37365517041462     
   13.245650954302642       0.23364761186653649        2.2423359326408456        852.04760283096334     
   13.245319394308201       0.23360215223624506        2.2426795350305708        853.72227073151385     
   13.244470022189590       0.23355675606934398        2.2428476082128310        855.39765822495360     
   13.243229840461966       0.23351146634156172        2.2429057924253306        857.07376466564983     
   13.243146753740556       0.23346616656526339        2.2432652623638361        858.75058940944643     
   13.242173388618776       0.23342094267302430        2.2434200519619698        860.42813181365943     
   13.241296870648918       0.23337576945315544        2.2435938389416190        862.10639123706687     
   13.240258825414355       0.23333071939121469        2.2437196969902136        863.78536703990937     
   13.239368615414376       0.23328555668511353        2.2438576476195617        865.46505858388036     
   13.238409410439788       0.23324057894856870        2.2439628857459981        867.14546523211936     
   13.238183932610365       0.23319561983308823        2.2443062013141613        868.82658634921813     
   13.236721689439943       0.23315072002216874        2.2442952675817258        870.50842130119599     
   13.235840064088263       0.23310586286965329        2.2444628502155486        872.19096945551405     
   13.234912818031841       0.23306108201985418        2.2446256971973892        873.87423018105585     
   13.234809163120142       0.23301631216551766        2.2449874124196683        875.55820284812785     
   13.229577664255963       0.23297163441848209        2.2449004557135170        877.24288682845588     
   13.232555933030735       0.23292699985264925        2.2451528116487776        878.92828149517709     
   13.232077221734333       0.23288240169821101        2.2454073341500305        880.61438622283515     
   13.231601808723392       0.23283788287680518        2.2456628001803396        882.30120038737471     
   13.230482333608752       0.23279339090055512        2.2457823768183180        883.98872336613817     
   13.229422275462422       0.23274895383527081        2.2459368067539240        885.67695453786007     
   13.228893211270572       0.23270459627442108        2.2460432470913183        887.36589328265961     
   13.227989339512970       0.23266025978585281        2.2462391439179066        889.05553898204107     
   13.227550055059810       0.23261598069214767        2.2464602813017911        890.74589101888216     
   13.226540526300507       0.23257174873232692        2.2466166888527268        892.43694877743155     
   13.225516797097123       0.23252757458933426        2.2467322035334294        894.12871164330761     
   13.224941154499968       0.23248345286915964        2.2469045965014733        895.82117900348601     
   13.224002835014485       0.23243939214959075        2.2470564343952328        897.51435024630598     
   13.223654028731774       0.23239534409647467        2.2473428775440505        899.20822476145111     
   13.222843481602693       0.23235139081369685        2.2473974811094339        900.90280193995739     
   13.221325779667156       0.23230749056854119        2.2475608065582744        902.59808117420107     
   13.221437618767281       0.23226361952822047        2.2478155104968516        904.29406185789549     
   13.220016517499776       0.23221979924819117        2.2478706922918597        905.99074338608727     
   13.219056254818868       0.23217604867151992        2.2479769259867766        907.68812515515117     
   13.218622642163083       0.23213231148299876        2.2481767587264567        909.38620656278465     
   13.217354852624247       0.23208867053428209        2.2482190429121620        911.08498700800317     
   13.217220696007889       0.23204505622008575        2.2485292363669922        912.78446589113639     
   13.215438034213394       0.23200149324053174        2.2485938123867557        914.48464261382503     
   13.215072084587700       0.23195797369602009        2.2486724516940630        916.18551657901071     
   13.214565865538823       0.23191452754067596        2.2488918896166430        917.88708719093609     
   13.214298146599864       0.23187109342214665        2.2491894273113120        919.58935385514189     
   13.212952372520299       0.23182777596016996        2.2491970168869457        921.29231597845569     
   13.207022320464747       0.23178441249450296        2.2492315048751017        922.99597296899356     
   13.211475577408788       0.23174114565007414        2.2495195216735366        924.70032423615237     
   13.210619658392716       0.23169792505307971        2.2496379511224087        926.40536919060673     
   13.210054291325468       0.23165474982526035        2.2498208864242990        928.11110724430273     
   13.209224752410982       0.23161162272228569        2.2499763635045715        929.81753781045495     
   13.208764918673909       0.23156854954268966        2.2501531322938080        931.52466030354321     
   13.207921501781065       0.23152552491346476        2.2503246525387741        933.23247413930517     
   13.206685246542218       0.23148254803402810        2.2503674304916874        934.94097873473265     
   13.206195235886550       0.23143961293280860        2.2505665896674341        936.65017350807113     
   13.205368048006154       0.23139672804635722        2.2507185697169043        938.36005787880811     
   13.204444901609664       0.23135389201192000        2.2508350379882915        940.07063126767753     
   13.203881736408610       0.23131110655120990        2.2509955653327940        941.78189309664617     
   13.203132638562291       0.23126836469417139        2.2511294712074128        943.49384278891625     
   13.202620575911164       0.23122567186341317        2.2513371317465327        945.20647976892360     
   13.201479128658978       0.23118302395691162        2.2513824318788713        946.91980346231935     
   13.201272639041202       0.23114042301776130        2.2516658127886675        948.63381329598383     
   13.199530572156197       0.23109788428996889        2.2517251925628678        950.34850869800698     
   13.199708999050126       0.23105536133663424        2.2519301712875919        952.06388909769612     
   13.198667669779976       0.23101290828698354        2.2520361778957692        953.77995392556375     
   13.192582843499784       0.23097049721142715        2.2520420496395124        955.49670261332687     
   13.197351312806125       0.23092815493619728        2.2523314987295366        957.21413459390146     
   13.196512938274610       0.23088582935750154        2.2524335716017365        958.93224930140036     
   13.195885806718369       0.23084356146862667        2.2526328854507334        960.65104617112888     
   13.195399959479781       0.23080131709181945        2.2527812308409114        962.37052463957434     
   13.194240812893696       0.23075912739989574        2.2528287077808415        964.09068414441595     
   13.193575929950574       0.23071703773205052        2.2530030959235741        965.81152412450353     
   13.192646643802210       0.23067495970439780        2.2531235377528693        967.53304401986918     
   13.191773445599326       0.23063286495232793        2.2533024495235394        969.25524327171172     
   13.191862144047862       0.23059090172780236        2.2534926675660718        970.97812132240097     
   13.190921282661966       0.23054900227506595        2.2536355436510265        972.70167761546668     
   13.190252421479270       0.23050708485077501        2.2537780930651108        974.42591159559970     
   13.189592438698975       0.23046520988115471        2.2538970573333708        976.15082270864741     
   13.188321850056568       0.23042336322480364        2.2539706784710467        977.87641040160725     
   13.187644657499151       0.23038161932298215        2.2540219923551539        979.60267412262522     
   13.186911311833489       0.23033991177294938        2.2542282973853767        981.32961332099308     
   13.186235737997286       0.23029825699939124        2.2543510581654660        983.05722744713523     
   13.185454114974544       0.23025665889177682        2.2544595225065347        984.78551595262502     
   13.184808876164245       0.23021502652190035        2.2545974499054600        986.51447829015547     
   13.183737915871047       0.23017347556774953        2.2547705406660379        988.24411391355693     
   13.183701573982418       0.23013198170600654        2.2549594618466227        989.97442227778140     
   13.177371763085432       0.23009060583524940        2.2549003461991046        991.70540283889909     
   13.182159783528368       0.23004914746026589        2.2551999444671136        993.43705505410367     
   13.181891823765653       0.23000771660004088        2.2554342541913863        995.16937838169861     
   13.180208164440167       0.22996646500645168        2.2554177419265615        996.90237228109686   
   
#
#	two-fluid TOV output - pressure ratio=8.0x10^2
#
#	R_NM (km)		R_DM (km)		M_T (M_sun)		P_NM (MeV/fm^3) 
   19.970769316490493       0.25913815718083305       0.11731232103085087        67.194307461096500     
   19.898028280266367       0.25911715179391220       0.11773958593611131        67.276935974263637     
   19.800668472067674       0.25909621911003822       0.11817710610307303        67.359584997569144     
   19.712680206103858       0.25907522595196242       0.11861688588456080        67.442255841448286     
   19.625792522304085       0.25905431951450292       0.11906393866737813        67.524949751862920     
   19.546385912382874       0.25903335186559101       0.11949838895312197        67.607667914985598     
   19.462293650822861       0.25901249353570616       0.11994194864505546        67.690411461440817     
   19.385290778725722       0.25899155906643934       0.12038609572859868        67.773181470150845     
   19.298613178940453       0.25897063471432613       0.12082368733662618        67.855978971835086     
   19.224082181055643       0.25894975597861014       0.12126841048535301        67.938804952198780     
   19.151095233444849       0.25892890159684767       0.12171508594768791        68.021660354845793     
   19.069647874591016       0.25890802122816120       0.12217287098808485        68.104546083945223     
   18.993670368711378       0.25888716699127556       0.12260155758703384        68.187463006675273     
   18.921494391025863       0.25886636549625647       0.12305344770515350        68.270411955469967     
   18.844610751452844       0.25884557798002378       0.12349592154774344        68.353393730086708     
   18.774088711705868       0.25882469935262942       0.12394348305125460        68.436409099512233     
   18.708224513958719       0.25880390168413975       0.12436789987727095        68.519458803722856     
   18.631182907322632       0.25878316583163719       0.12484318022371192        68.602543555312138     
   18.564573667426952       0.25876232723133225       0.12529905964743321        68.685664040999299     
   18.493910642236752       0.25874155872803056       0.12572136267210593        68.768820923028116     
   18.423728881700558       0.25872077056069792       0.12619461309440683        68.852014840466438     
   18.360810514721344       0.25870005096766258       0.12665807393502332        68.935246410415346     
   18.303402422873237       0.25867928761110709       0.12711164520306312        69.018516229134562     
   18.233405257624057       0.25865855205289051       0.12752522565513585        69.101824873092838     
   18.169382100918803       0.25863774961884362       0.12802120841667855        69.185172899948455     
   18.103865153371981       0.25861700689864697       0.12848323901797851        69.268560849465871     
   18.055077174622692       0.25859623384175701       0.12893802241308486        69.351989244372632     
   17.978838416201132       0.25857551067851042       0.12939443909313408        69.435458591163624     
   17.923969352685045       0.25855484855235061       0.12986706228276815        69.518969380854855     
   17.861010353374795       0.25853411195807774       0.13031173920530656        69.602522089689828     
   17.817803228677505       0.25851340470745299       0.13077351765029435        69.686117179805862     
   17.745665741801659       0.25849270364200216       0.13123034612490589        69.769755099858102     
   17.686376554718883       0.25847200821724536       0.13169376222594498        69.853436285609476     
   17.631981836086414       0.25845134884559517       0.13215635920928787        69.937161160484479     
   17.581004289588297       0.25843067651890517       0.13262117168080947        70.020930136093384     
   17.518955018639453       0.25841000070381337       0.13308199648820515        70.104743612725571     
   17.468310773304584       0.25838931585639519       0.13355203637255270        70.188601979816625     
   17.411087985240240       0.25836869455991962       0.13401758737072034        70.272505616389552     
   17.364588108741081       0.25834796691841211       0.13448969490558121        70.356454891472367     
   17.308367854625075       0.25832731484218185       0.13495464399928034        70.440450164492859     
   17.259674146477387       0.25830675708795042       0.13540495730568730        70.524491785654263     
   17.210338166382680       0.25828602766441977       0.13588908205739203        70.608580096290240     
   17.167193490904385       0.25826548713503628       0.13636260036662284        70.692715429201996     
   17.105945725314776       0.25824480842029018       0.13682764213859089        70.776898108977988     
   17.059345694632665       0.25822418531210817       0.13731160481931870        70.861128452299454     
   17.010585654956689       0.25820357641294528       0.13778075051209387        70.945406768228906     
   16.961607894112738       0.25818301976472741       0.13826424368376189        71.029733358485359     
   16.915737129249905       0.25816242427787572       0.13873908089975590        71.114108517707166     
   16.865931573010993       0.25814181434465372       0.13920606993882259        71.198532533700998     
   16.819336281293634       0.25812123269038473       0.13967741449412335        71.283005687680273     
   16.774403849249662       0.25810064535725924       0.14015221045472023        71.367528254491901     
   16.728158563154885       0.25808007621750828       0.14063710812845565        71.452100502833119     
   16.684325852959098       0.25805949792756566       0.14111568795284238        71.536722695458508     
   16.639074566580263       0.25803892890916141       0.14160627292086420        71.621395089376435     
   16.606118282614343       0.25801834859741435       0.14198515792231722        71.706117936039774     
   16.554678800988821       0.25799779343560009       0.14255044143049067        71.790891481524739     
   16.513540217245417       0.25797725689016965       0.14303537511798642        71.875715966704917     
   16.467947160765089       0.25795670782741853       0.14352440522098017        71.960591627415340     
   16.425483990045322       0.25793616257152713       0.14399498175832240        72.045518694638346     
   16.386975259687009       0.25791567026046097       0.14448707647605677        72.130497394549650     
   16.359842028048913       0.25789507721298238       0.14497205520589299        72.215527948821673     
   16.306409042605917       0.25787454326110065       0.14546080436019099        72.300610574657583     
   16.271684151735812       0.25785400979348527       0.14593769655820255        72.385745484951727     
   16.228412935481721       0.25783347708164389       0.14642925332841056        72.470932888417963     
   16.192914497442395       0.25781296687083738       0.14691911026346582        72.556172989712763     
   16.149438800718908       0.25779246329911232       0.14741761599209147        72.641465989553524     
   16.113455777484191       0.25777194885820587       0.14789197506956159        72.726812084833497     
   16.079757271360922       0.25775139912239931       0.14837732984654059        72.812211468729771     
   16.040295511918860       0.25773097437600373       0.14887152092611095        72.897664330809334     
   16.002776206497693       0.25771043444395342       0.14936302360947648        72.983170857130688     
   15.971902813243849       0.25768995105260661       0.14984925724066947        73.068731230339523     
   15.932175604404350       0.25766945650647594       0.15034808673365213        73.154345629765331     
   15.897700571166991       0.25764896513945529       0.15083731841602993        73.240014231509576     
   15.872686496202352       0.25762849459964016       0.15133112616109537        73.325737208533241     
   15.825623250651720       0.25760802679569611       0.15183287783642160        73.411514730741516     
   15.796144610663797       0.25758754843681136       0.15231568030960804        73.497346965063585     
   15.761888896892085       0.25756709422571905       0.15281634375507336        73.583234075531806     
   15.731226172842607       0.25754663214464679       0.15330897200493609        73.669176223355848     
   15.696133537005970       0.25752616048073573       0.15381965056726360        73.755173566996859     
   15.661529461958168       0.25750571633624136       0.15430532226308719        73.841226262235267     
   15.630539963001393       0.25748527428925888       0.15468854537420851        73.927334462241561     
   15.601855423250006       0.25746481404844895       0.15530109592296393        74.013498317638593     
   15.568149335321859       0.25744436349609107       0.15580032265543031        74.099717976567277     
   15.529696480329399       0.25742391571828122       0.15632063500748081        74.185993584746811     
   15.506133162080754       0.25740349041727101       0.15679986916207594        74.272325285532617     
   15.480601845260844       0.25738306349823947       0.15702318221544803        74.358713219975570     
   15.446197544146305       0.25736263316042862       0.15779993145592486        74.445157526876088     
   15.412223138891720       0.25734221649728733       0.15831566245993489        74.531658342837389     
   15.384755681216568       0.25732176362983472       0.15881736094374913        74.618215802318119     
   15.353256626369001       0.25730134375178976       0.15932083334665714        74.704830037681333     
   15.328234825337169       0.25728091383375001       0.15980804884855157        74.791501179244534     
   15.298706485263077       0.25726051434041064       0.16033509866098289        74.878229355325374     
   15.266305147897093       0.25724009729408220       0.16086769342479670        74.965014692287610     
   15.244010992672989       0.25721969856619009       0.16135333896739179        75.051857314585845     
   15.214267687831137       0.25719927416112914       0.16186870755937732        75.138757344807402     
   15.188398119040693       0.25717890914742764       0.16235512809971048        75.225714903714604     
   15.160392416167705       0.25715847601697378       0.16289116673067286        75.312730110284207     
   15.131120065483564       0.25713808581419784       0.16334912282590852        75.399803081747507     
   15.104191740705295       0.25711772458928017       0.16390320607951095        75.486933933627228     
   15.077563044598621       0.25709735719129939       0.16441514179913730        75.574122779774797     
   15.054981016149087       0.25707694826639071       0.16494407306680992        75.661369732405760     
   15.026710886002070       0.25705654032720876       0.16544941440634242        75.748674902135548     
   15.006186896117793       0.25703622915897983       0.16597040070103114        75.836038398011254     
   14.975736830875015       0.25701588195178493       0.16648459125758838        75.923460327545371     
   14.957943603581882       0.25699545083179393       0.16700223584344559        76.010940796747988     
   14.928183885295978       0.25697504828887030       0.16749224173034283        76.098479910157138     
   14.901630402531937       0.25695473860718471       0.16802638324196481        76.186077770868195     
   14.878673809731515       0.25693436077567655       0.16854779726112740        76.273734480564286     
   14.864446931220547       0.25691406998651639       0.16907838307435416        76.361450139544317     
   14.841773258101604       0.25689365891035360       0.16947356311110193        76.449224846749431     
   14.806341113449433       0.25687330797008129       0.17011347714969507        76.537058699791658     
   14.787197152886112       0.25685296916680939       0.17042510614338022        76.624951794978671     
   14.760282427577961       0.25683256627290618       0.17114466344178847        76.712904227339507     
   14.738601455646162       0.25681224501137567       0.17166842381585123        76.800916090649636     
   14.713382055619663       0.25679192394349415       0.17219002348573875        76.888987477455217     
   14.692429944906230       0.25677156915976823       0.17270260657871300        76.977118479095580     
   14.673551694044297       0.25675130741587626       0.17322060717434731        77.065309185726960     
   14.648239702325734       0.25673092380524876       0.17375720419994295        77.153559686344323     
   14.630137086363600       0.25671060642000298       0.17421240228011201        77.241870068803593     
   14.608198501319087       0.25669028180023185       0.17482176217663289        77.330240419841374     
   14.585497831406830       0.25666997018416726       0.17532181593745630        77.418670825097607     
   14.564558298167430       0.25664965143743262       0.17584651807935869        77.507161369133740     
   14.546265883912808       0.25662936111625939       0.17637950581785874        77.595712135453553     
   14.522625316554201       0.25660890863889063       0.17688556657165483        77.684323206521398     
   14.509148721366484       0.25658872263893134       0.17743552160879611        77.772994663780935     
   14.481919373579016       0.25656838263697873       0.17795688294402073        77.861726587674099     
   14.460815057099250       0.25654800327802801       0.17848577769692911        77.950519057657729     
   14.441089355565518       0.25652779807648285       0.17901135763993564        78.039372152221020     
   14.422971681874110       0.25650740049721482       0.17951530627715348        78.128285948902956     
   14.404979996656664       0.25648717917271313       0.18006826633102313        78.217260524308173     
   14.387817535812376       0.25646685244438788       0.18060494382302408        78.306295954123541     
   14.364694560979780       0.25644651667381047       0.18112742058834289        78.395392313133044     
   14.345423507240739       0.25642618477433621       0.18165777437964820        78.484549675233879     
   14.328435492806053       0.25640595336619665       0.18220254473778089        78.573768113450697     
   14.309331791598234       0.25638559868463928       0.18272039263147730        78.663047699950852     
   14.290285774786023       0.25636550728530544       0.18322777782026625        78.752388506058210     
   14.273104768297381       0.25634514228390637       0.18379189502068122        78.841790602267523     
   14.249184576086154       0.25632493772292114       0.18432854057706671        78.931254058257082     
   14.232694015704196       0.25630454809005893       0.18486696304541111        79.020778942903036     
   14.219746279986248       0.25628421003798679       0.18539825205780244        79.110365324291877     
   14.201664849789625       0.25626407958783826       0.18592841012357422        79.200013269733319     
   14.185140065311725       0.25624374335464584       0.18645335488194051        79.289722845772999     
   14.172599747423900       0.25622363475325244       0.18699889797991892        79.379494118203425     
   14.148625194416619       0.25620332832346465       0.18754144434030182        79.469327152077355     
   14.135484698738184       0.25618309200071654       0.18806200280048685        79.559222011718788     
   14.120998566933904       0.25616275399218852       0.18861541755119998        79.649178760733776     
   14.101052543492449       0.25614253856646291       0.18905335238068868        79.739197462022375     
   14.083746615910934       0.25612221564800941       0.18969398348187091        79.829278177789561     
   14.069173503234751       0.25610205359382454       0.19022783437241558        79.919420969554750     
   14.051734105360319       0.25608182821842373       0.19077403957737038        80.009625898163520     
   14.037187361259299       0.25606157118863343       0.19132033917459587        80.099893023796810     
   14.019906506173230       0.25604133759037540       0.19186078465986472        80.190222405981899     
   14.005858178568873       0.25602109877282336       0.19239803424906093        80.280614103600811     
   13.989047578772420       0.25600084275952389       0.19294000376966480        80.371068174901737     
   13.975047107781791       0.25598055561078148       0.19347450373082936        80.461584677506124     
   13.960380717084039       0.25596034571419118       0.19402276644501110        80.552163668420036     
   13.944248689527820       0.25594011688212998       0.19457963443585102        80.642805204041537     
   13.927784393520136       0.25591994492621856       0.19511271674424227        80.733509340170585     
   13.914152006558208       0.25589962188075438       0.19571866515417433        80.824276132016479     
   13.900672442092430       0.25587952306667039       0.19618568157823246        80.915105634207876     
   13.884306566341907       0.25585921639153314       0.19675280797743525        81.005997900799585     
   13.871840588333818       0.25583907378522214       0.19728933570950519        81.096952985281263     
   13.855875521238552       0.25581881285647567       0.19783390455475955        81.187970940585856     
   13.843192612148044       0.25579864091052373       0.19838759042209103        81.279051819096324     
   13.828461979309516       0.25577839147595538       0.19892512250590227        81.370195672654233     
   13.815027346750917       0.25575811270982163       0.19946884615850941        81.461402552566938     
   13.801511004036815       0.25573800248389728       0.20001562862569033        81.552672509614737     
   13.788601727464334       0.25571770557653767       0.20054909256838271        81.644005594058171     
   13.773890361082838       0.25569760653614310       0.20112257620165527        81.735401855645250     
   13.764176856629083       0.25567735436193623       0.20178189340390537        81.826861343617978     
   13.746955581408161       0.25565715879520751       0.20228937694395427        81.918381250660332     
   13.733886894498719       0.25563711912596104       0.20276969327659855        82.009488792974537     
   13.720463653105652       0.25561710111196689       0.20333588410396478        82.100343197939395     
   13.714222025151942       0.25559708867220882       0.20387838838960062        82.191076307477914     
   13.698702598445186       0.25557715361795491       0.20440752225054701        82.281735295439304     
   13.683413320607411       0.25555725723400852       0.20495792032599650        82.372346791857836     
   13.671369874047411       0.25553734215458529       0.20549165342660147        82.462928353300924     
   13.659288436564403       0.25551746059806835       0.20612625775184176        82.553492588763419     
   13.646368374804181       0.25549762230226286       0.20659736975330964        82.644049067578308     
   13.634509735092966       0.25547777981438546       0.20712267021919287        82.734605339448208     
   13.623215043115252       0.25545794772067115       0.20768264773580697        82.825167535162123     
   13.612513673895695       0.25543808843707516       0.20822685722385603        82.915740745927053     
   13.600286243181625       0.25541831011601546       0.20877288617801465        83.006329275914339     
   13.587133541982201       0.25539853065693974       0.20931659740621514        83.096936817552290     
   13.576267549939109       0.25537875262315934       0.20985388842705868        83.187566577364436     
   13.564910565344340       0.25535897288915288       0.21041073685637693        83.278221368855284     
   13.554425008078091       0.25533921740729004       0.21093220102964158        83.368903682701514     
   13.544090640879302       0.25531946232035718       0.21150104547211632        83.459615740860713     
   13.530358662375054       0.25529971757717429       0.21201471600942534        83.550359539011467     
   13.525845296708086       0.25527997985965384       0.21257034417971740        83.641136880345741     
   13.509794405871869       0.25526022895722678       0.21315541023013293        83.731949402835568     
   13.498680396551221       0.25524052699376459       0.21367821698269376        83.822798601494256     
   13.488702345601581       0.25522080249916751       0.21424955235460219        83.913685846744428     
   13.477001566670436       0.25520110208694102       0.21479560401732048        84.004612399782687     
   13.465701618339203       0.25518139937184814       0.21531972813412059        84.095579425167202     
   13.456788762548802       0.25516169878002531       0.21587969695225140        84.186588002102681     
   13.445451423163728       0.25514200787733965       0.21641747761500743        84.277639133445476     
   13.435975183798908       0.25512232276133290       0.21695701000237080        84.368733753739150     
   13.426551515705723       0.25510262732542460       0.21752308082670710        84.459872736090176     
   13.415386985620179       0.25508298382181127       0.21794979936126316        84.551056898135343     
   13.412024350518893       0.25506330029095381       0.21861296077333869        84.642287007254907     
   13.400271893169618       0.25504363652803314       0.21916361482980473        84.733563785137989     
   13.386729888385377       0.25502395858700944       0.21973943863466608        84.824887911808744     
   13.378704906000513       0.25500432367469822       0.22025040476131569        84.916260029180265     
   13.367251718462320       0.25498468144964581       0.22080896523250901        85.007680744216557     
   13.358987457479172       0.25496500841655523       0.22137234700992942        85.099150631745957     
   13.346907990956147       0.25494541127712950       0.22173560206515966        85.190670236977724     
   13.340460903291527       0.25492576120409666       0.22242260028372479        85.282240077758289     
   13.328689244450498       0.25490615159622732       0.22298623177226568        85.373860646602054     
   13.322619416433810       0.25488653128150290       0.22356403800466812        85.465532412524610     
   13.317719481889695       0.25486685280075194       0.22413302114950262        85.557255822698451     
   13.301818104066445       0.25484725973016464       0.22466404143232538        85.649031303957386     
   13.293474473809942       0.25482761068583470       0.22522755738535441        85.740859264162140     
   13.284582071393052       0.25480805887824293       0.22575195219076602        85.832740093447114     
   13.274468150560187       0.25478848224736800       0.22625845526232277        85.924674165357516     
   13.267035545401217       0.25476880112189004       0.22686322558735095        86.016661837891505     
   13.259977845272184       0.25474920982076577       0.22740402442753233        86.108703454452936     
   13.249607288373600       0.25472968131052659       0.22798554389521350        86.200799344730584     
   13.240826975045472       0.25471005848718364       0.22847978836586574        86.292949825506099     
   13.233216176816313       0.25469045958237302       0.22912678914259135        86.385155201396572     
   13.223397925358851       0.25467083109521710       0.22960499620575797        86.477415765545103     
   13.216249778850958       0.25465134689020541       0.23020431924275009        86.569731800256065     
   13.207346998027452       0.25463169984414785       0.23074740138622041        86.662103577583906     
   13.200925122696585       0.25461213242285091       0.23130384218918276        86.754531359882321     
   13.191048691295849       0.25459249502570375       0.23187492855910857        86.847015400311676     
   13.179833276977169       0.25457294201305086       0.23241756407399689        86.939555943312868     
   13.177471732143770       0.25455341004415621       0.23297592935597508        87.032153225046926     
   13.168116308793527       0.25453378850344810       0.23354108578641067        87.124807473808417     
   13.159814330374759       0.25451424453506555       0.23407821162723161        87.217518910408629     
   13.152118174690631       0.25449473459412042       0.23465582592692671        87.310287748535075     
   13.141886277871272       0.25447516671577597       0.23508160342762638        87.403114195087838     
   13.136506712354622       0.25445554324175695       0.23576901947506479        87.495998450495691     
   13.127993690707815       0.25443598144891211       0.23632430348200523        87.588940709011993     
   13.121787775246620       0.25441649762392426       0.23683871093526199        87.681941158991279     
   13.114786442740774       0.25439693931906487       0.23745318905087703        87.774999983153407     
   13.105622219473521       0.25437743548469155       0.23797868268528480        87.868117358826552     
   13.099054987221594       0.25435786803090665       0.23856068651125123        87.961293458181302     
   13.088080879877152       0.25433830637576599       0.23907121998533601        88.054528448447329     
   13.085308117896462       0.25431888483771531       0.23967151069018897        88.147822492121605     
   13.079179941462009       0.25429923880757571       0.24023850699847554        88.241175747161265     
   13.070528828748849       0.25427970892766488       0.24077764849692496        88.334588367168308     
   13.064062772746585       0.25426019278160528       0.24134632811697906        88.428060501564801     
   13.051556908957703       0.25424069445320169       0.24186828335840235        88.521592295756378     
   13.052501643636525       0.25422119609551203       0.24248807784600079        88.615183891288908     
   13.043094935223381       0.25420175463124939       0.24301414111843964        88.708835425997592     
   13.036401355705030       0.25418207875115989       0.24358776959736073        88.802547034145789     
   13.028843266175169       0.25416269464758295       0.24415164972653111        88.896318846559922     
   13.022434712872984       0.25414308086620635       0.24468231536657248        88.990150990756149     
   13.019740860776853       0.25412352752431161       0.24526131453246730        89.084043591059682     
   13.010187830874717       0.25410409917337490       0.24583485457146126        89.177996768722039     
   13.003132462889043       0.25408459343204803       0.24639207433981147        89.272010642027553     
   12.996784686523315       0.25406507897806829       0.24696160991863941        89.366085326399116     
   12.990365926842207       0.25404556466641298       0.24751070482626178        89.460220934496718     
   12.980201152569023       0.25402604619985109       0.24791299742199785        89.554417576312176     
   12.976588677365687       0.25400654186295479       0.24864522156972318        89.648675359260366     
   12.970654978403980       0.25398708889931881       0.24919460842081623        89.742994388263057     
   12.966803205487803       0.25396761881102936       0.24976098941555250        89.837374765834070     
   12.957869878066170       0.25394816570678158       0.25033010643597398        89.931816592155840     
   12.951838923640812       0.25392858174077149       0.25089465145799505        90.026319965155878     
   12.945320564655592       0.25390907877912910       0.25145379564980441        90.120884980578566     
   12.940245147696952       0.25388962253618846       0.25201058028292317        90.215511732053642     
   12.937424483041525       0.25387014228541305       0.25257357504331490        90.310200311162490     
   12.929204640951870       0.25385069275794370       0.25309324278264744        90.404950807501905     
   12.922687018091857       0.25383120497826428       0.25370804111217860        90.499763308744036     
   12.916678935761297       0.25381179577039953       0.25427196125037399        90.594637900695119     
   12.913766665936599       0.25379227894688389       0.25483583868537868        90.689574667350328     
   12.905288043098137       0.25377280870693913       0.25542711154465370        90.784573690949188     
   12.897828639274417       0.25375330569971988       0.25593649341202901        90.879635052024994     
   12.895302251838647       0.25373384031658869       0.25652814561989035        90.974758829455595     
   12.887426046542188       0.25371441999087707       0.25710626769602818        91.069945100510267     
   12.882866821834163       0.25369490040828191       0.25765453494624679        91.165193940895946     
   12.875040159033778       0.25367546317218531       0.25813639049727533        91.260505424800414     
   12.870780363937483       0.25365602276587362       0.25879639856737752        91.355879624935028     
   12.865092291694204       0.25363657510904869       0.25934523606758209        91.451316612575937     
   12.861291726415468       0.25361708247995457       0.25994741360632539        91.546816457602006     
   12.854509107680906       0.25359763718605666       0.26050642318373529        91.642379228533841     
   12.849562632048400       0.25357826772888836       0.26107030956274030        91.738004992569230     
   12.847615676163073       0.25355874567438241       0.26163263015085758        91.833693815619100     
   12.837645208052598       0.25353931910477107       0.26212724414073452        91.929445762340407     
   12.834081445730693       0.25351987546916022       0.26279340951105518        92.025260896169371     
   12.829464887899677       0.25350041897224357       0.26335720476181446        92.121139279353045     
   12.823660514097810       0.25348098073851993       0.26390781425115356        92.217080972978820     
   12.818504926037278       0.25346154664567216       0.26448999360141762        92.313086037005192     
   12.814214954143599       0.25344215156425065       0.26503017318593747        92.409154530288944     
   12.807622370923834       0.25342267718710410       0.26555217169187834        92.505286510612748     
   12.805288881959648       0.25340324710200923       0.26619905797842841        92.601482034712291     
   12.798280361921313       0.25338382216429689       0.26676973579747021        92.697741158300857     
   12.795014267961841       0.25336439281274764       0.26734815558530400        92.794063936094759     
   12.785711956577138       0.25334497291721231       0.26779864290215133        92.890450421837343     
   12.784004035216977       0.25332559879855182       0.26844574397294579        92.986900668321795     
   12.778112443043424       0.25330612874029540       0.26905015145654426        93.083414727412844     
   12.776809279542439       0.25328670917617491       0.26961870175535479        93.179992650070645     
   12.774316240033841       0.25326729395032488       0.27019792657830377        93.276634486369502     
   12.766809670992055       0.25324788307840229       0.27064541420684252        93.373340285519163     
   12.761218589990984       0.25322846511883984       0.27134195750729279        93.470110095885531     
   12.757281816110991       0.25320907759364431       0.27188798354460791        93.566943965006729     
   12.751784681574577       0.25318964799509008       0.27248285658563426        93.663841939615779     
   12.747118649494942       0.25317023359307061       0.27305500332031268        93.760804065655208     
   12.744051372545890       0.25315082805945671       0.27361872754074040        93.857830388296307     
   12.736731833312419       0.25313143002477406       0.27404749026925035        93.954920951954819     
   12.734449673028440       0.25311201896356200       0.27476471944765318        94.052075800308231     
   12.729441261911353       0.25309264165981854       0.27534527216575266        94.149294976311921     
   12.725866057492931       0.25307322454143621       0.27591738231297286        94.246578522213454     
   12.722710184516457       0.25305384876222414       0.27649696449966349        94.343926479567912     
   12.716914280388382       0.25303445504329847       0.27706120746067953        94.441338889253828     
   12.712738252767402       0.25301504309352879       0.27762590207579058        94.538815791485618     
   12.708165065638072       0.25299566764544618       0.27809626756187011        94.636357225827979     
   12.704158322036806       0.25297627386777183       0.27873950425370725        94.733963231209273     
   12.700515318810291       0.25295686690150448       0.27935056833603716        94.831633845935045     
   12.696351929328886       0.25293748926775145       0.27992301614195236        94.929369107699330     
   12.690048461355307       0.25291809720268815       0.28049935089091771        95.027169053597930     
   12.688997394338747       0.25289872416584686       0.28104221799929241        95.125033720140962     
   12.684153094036105       0.25287934432791298       0.28165507750169033        95.222963143262348     
   12.682378326191339       0.25285999259650527       0.28222073066502207        95.320957358333672     
   12.676707378760586       0.25284062261617590       0.28279354097725717        95.419016400173277     
   12.672359489835774       0.25282123138719936       0.28337475191115463        95.517140303057417     
   12.670155436826670       0.25280183798264133       0.28395195818497476        95.615329100731898     
   12.662328671316025       0.25278246095178436       0.28441410708480963        95.713582826420307     
   12.661149823183040       0.25276310848550498       0.28509260706043044        95.811901512835391     
   12.658114367091272       0.25274377807025494       0.28568696097660423        95.910285192187885     
   12.653275127451629       0.25272439895734511       0.28626875790011175        96.008733896196460     
   12.648970528339168       0.25270511087612341       0.28678959735533904        96.107247656095964     
   12.642026430174047       0.25268571286135932       0.28739696863285602        96.205826502647710     
   12.641285103104021       0.25266629016296993       0.28792049315737533        96.304470466146824     
   12.639819092907462       0.25264695517165525       0.28856003532367591        96.403179576431910     
   12.634190630355613       0.25262757508347689       0.28915058692137730        96.501953862891781     
   12.633363684249405       0.25260822613428846       0.28969068459339609        96.600793354475258     
   12.628500036280755       0.25258892077626499       0.29029362695807504        96.699698079697782     
   12.627726679732246       0.25256955617842730       0.29089367896460278        96.798668066649569     
   12.621167788706236       0.25255025091402722       0.29144711899676412        96.897703343002902     
   12.617661518104731       0.25253082877317118       0.29191736959169456        96.996803936020157     
   12.616824571132796       0.25251147145692421       0.29261954548866126        97.095969872559522     
   12.611416095745478       0.25249213292452166       0.29318423925875936        97.195201179083128     
   12.607714515285059       0.25247282246128927       0.29375775643134222        97.294497881663176     
   12.602042070900586       0.25245348076310609       0.29432248016150531        97.393860005989410     
   12.605528737143237       0.25243415987639600       0.29493176496211260        97.493287577374616     
   12.598815499299135       0.25241476604950730       0.29550351494022042        97.592780620761530     
   12.596053156990044       0.25239547110767740       0.29608648982558350        97.692339160728849     
   12.591574718368943       0.25237612261880782       0.29665762766380888        97.791963221496687     
   12.587581955846591       0.25235676961901021       0.29713439031400990        97.891652826934589     
   12.585285862547840       0.25233743882387355       0.29782253248250684        97.991408000563865     
   12.582361669026161       0.25231812895339373       0.29839727715471465        98.091228765566626     
   12.578901404832065       0.25229879246971898       0.29899217635655412        98.191115144788995     
   12.575581880033258       0.25227947411078638       0.29955040808537281        98.291067160748028     
   12.572833520562433       0.25226013263549873       0.30014195437027924        98.391084835635354     
   12.570197945457871       0.25224083216280280       0.30068795912918822        98.491168191324078     
   12.567473294446243       0.25222151005199306       0.30129431509236243        98.591317249372366     
   12.567645390780930       0.25220218966776331       0.30185892396491792        98.691532031029496     
   12.560947957916722       0.25218289543902522       0.30246279086263189        98.791812557239965     
   12.557335102445013       0.25216353817509007       0.30302788757011839        98.892158848648535     
   12.554948128459383       0.25214423888958842       0.30359232468201175        98.992570925604340     
   12.552075968908209       0.25212491235333678       0.30417145165112802        99.093048808166472     
   12.548741559172218       0.25210563290567350       0.30478498466867548        99.193592516107287     
   12.545203036820435       0.25208630100766904       0.30531516994638497        99.294202068917116     
   12.543734243286146       0.25206699442775266       0.30594274414003719        99.394877485809715     
   12.540184126178490       0.25204768903325542       0.30652488611998380        99.495618785723579     
   12.538362623631707       0.25202838430862168       0.30710121247492317        99.596425987329170     
   12.535175049610645       0.25200907624501934       0.30768341524796972        99.697299109030311     
   12.532075982309566       0.25198977761671959       0.30826267608652580        99.798238168970684     
   12.530092338478827       0.25197047808834322       0.30884629184845991        99.899243185034749     
   12.526927651964469       0.25195118162709235       0.30942783624316733        100.00031417485408     
   12.524865200979930       0.25193190766217050       0.31001834885328905        100.10145115580924     
   12.520877115382005       0.25191259283945022       0.31054793280944581        100.20265414503463     
   12.518223361650094       0.25189330043146541       0.31117852292781029        100.30392315942092     
   12.517129406434638       0.25187402575887963       0.31175762087348519        100.40525821561940     
   12.516156027060964       0.25185472916414176       0.31234677738612782        100.50665933004471     
   12.512026232546347       0.25183543182101326       0.31292335950763589        100.60812651887929     
   12.508487818886042       0.25181616514466182       0.31350437161837597        100.70965979807467     
   12.506214097630709       0.25179687660371936       0.31408923486760582        100.81125918335674     
   12.505973348642874       0.25177759251654142       0.31465474500347279        100.91292469022723     
   12.501514612884572       0.25175831462653903       0.31526600956557510        101.01465633396822     
   12.499688153148870       0.25173903270377812       0.31584839672331205        101.11645412964391     
   12.492741430371492       0.25171976257864104       0.31643610300046188        101.21831809210475     
   12.494011005087359       0.25170049137100298       0.31701497942907264        101.32024823598900     
   12.491240718980540       0.25168120186160847       0.31758797240116399        101.42224457572681     
   12.489387968257443       0.25166194645373341       0.31818327025086063        101.52430712554234     
   12.487043681822897       0.25164268178349897       0.31875305654431729        101.62643589945628     
   12.484728786599197       0.25162341203058919       0.31937823093535234        101.72863091129044     
   12.481457537232476       0.25160413184853064       0.31993032161388640        101.83089217466654     
   12.481838017766101       0.25158486400366770       0.32050544799166253        101.93321970301338     
   12.477558450067342       0.25156564174595897       0.32110614190550824        102.03561350956593     
   12.476031954937149       0.25154634423408817       0.32165830597551981        102.13807360736931     
   12.472586444805005       0.25152712652333048       0.32227252947321605        102.24060000928093     
   12.470718419191325       0.25150783173146152       0.32286745054148330        102.34319272797367     
   12.468839965464891       0.25148858289092707       0.32346358420553939        102.44585177593666     
   12.467894718871257       0.25146933166252566       0.32403857093401139        102.54857716547903     
   12.464220750720166       0.25145011519819493       0.32460659795900804        102.65136890873158     
   12.461543867248096       0.25143084583934000       0.32519090077336321        102.75422701764899     
   12.459387688256369       0.25141160819164565       0.32574876672830694        102.85715150401251     
   12.458422616950145       0.25139236910150276       0.32637781588329895        102.96014237943196     
   12.454605408945548       0.25137316418307476       0.32691306519449137        103.06319965534631     
   12.456563852654588       0.25135384573376252       0.32756447632463775        103.16632334302912     
   12.453015033036785       0.25133460803798707       0.32813918060078273        103.26951345358755     
   12.448410802888919       0.25131538949025878       0.32870657245445450        103.37276999796532     
   12.447927200833925       0.25129619769625761       0.32930783114968687        103.47609298694557     
   12.445668555428087       0.25127694245753479       0.32989376304183965        103.57948243115167     
   12.443883825249737       0.25125766639668001       0.33048209154648495        103.68293834104981     
   12.441370378881620       0.25123843569487614       0.33106037284404199        103.78646072695027     
   12.439886882886526       0.25121925717469529       0.33166968763527299        103.89004959901021     
   12.437737349311291       0.25120005131799522       0.33223370525539286        103.99370496723444     
   12.435713365884805       0.25118080381048519       0.33282798189996265        104.09742684147851     
   12.434498010826294       0.25116160847836144       0.33342974444576934        104.20121523144891     
   12.431956272917825       0.25114237031093001       0.33400167825905175        104.30507014670586     
   12.431176278388682       0.25112314698587429       0.33459301393117519        104.40899159666506     
   12.425838831480824       0.25110394465110325       0.33506504594237596        104.51297959059872     
   12.423144603937819       0.25108475313334955       0.33576423438125891        104.61703413763833     
   12.425795376253260       0.25106550752314344       0.33636006382066747        104.72115524677460     
   12.423477930876638       0.25104623929815673       0.33694770714564271        104.82534292686060     
   12.421022337607560       0.25102705861926300       0.33752254102586349        104.92959718661281     
   12.420354487421850       0.25100786655019974       0.33812351903691434        105.03391803461219     
   12.417592005124268       0.25098871937743694       0.33870097070861416        105.13830547930694     
   12.416265158843334       0.25096948033724925       0.33928920589187495        105.24275952901249     
   12.413902103454411       0.25095031948863850       0.33987431785649097        105.34728019191417     
   12.412179146127677       0.25093105627739054       0.34046581329232645        105.45186747606778     
   12.410156648997843       0.25091190243079642       0.34106422567100286        105.55652138940185     
   12.408386435530224       0.25089270137375386       0.34162400467122472        105.66124193971861     
   12.407059086167562       0.25087347414343308       0.34220458214140614        105.76602913469574     
   12.405046841270853       0.25085436171142267       0.34273646763664167        105.87088298188689     
   12.404723782496863       0.25083513230629345       0.34333179339191727        105.97580348872368     
   12.401898965660312       0.25081593841105382       0.34400254016601933        106.08079066251730     
   12.398111493639851       0.25079677890477797       0.34451371819585841        106.18584451045942     
   12.395771333428982       0.25077759839650321       0.34516750189025835        106.29096503962347     
   12.397525150697989       0.25075837024915792       0.34577845836909588        106.39615225696585     
   12.398673096402536       0.25073918414142154       0.34637275622801977        106.50140616932740     
   12.394768754580316       0.25072007440451316       0.34696514411628510        106.60672678343444     
   12.393289530599375       0.25070087348146891       0.34755549193117646        106.71211410590078     
   12.393404965952092       0.25068169264850765       0.34812286028602329        106.81756814322721     
   12.389942011392652       0.25066254876529348       0.34870579126280121        106.92308890180415     
   12.389811853561602       0.25064333028715624       0.34930700629303585        107.02867638791281     
   12.386912401336900       0.25062423405368306       0.34989939430220918        107.13433060772557     
   12.385313521280457       0.25060510568559108       0.35047591414459461        107.24005156730712     
   12.383856911113488       0.25058583726938538       0.35107612384244319        107.34583927261649     
   12.382305975169654       0.25056663580874949       0.35161774181325656        107.45169372950718     
   12.381106333283689       0.25054756255991134       0.35225500205604632        107.55761494372884     
   12.380220610633021       0.25052842539125614       0.35284502720450339        107.66360292092801     
   12.378643717123627       0.25050925246246114       0.35345618847924670        107.76965766664955     
   12.378587593492210       0.25049001274545307       0.35402664579030491        107.87577918633698     
   12.376071857504236       0.25047095026480609       0.35462806165287464        107.98196748533418     
   12.374086277139829       0.25045178373010135       0.35520069917660990        108.08822256888666     
   12.373252884183326       0.25043254871933585       0.35578628333070744        108.19454444214102     
   12.371514880952045       0.25041349345032760       0.35638101897808799        108.30093311014807     
   12.371421300929949       0.25039438793982610       0.35698595291194402        108.40738857786206     
   12.368774323215051       0.25037512036904985       0.35755337292678929        108.51391085014251     
   12.366601476173676       0.25035609946616222       0.35815854387482160        108.62049993175455     
   12.366559320845409       0.25033700756190591       0.35875272685592863        108.72715582737089     
   12.364749751019675       0.25031781198089453       0.35933013013110077        108.83387854157229     
   12.363247315557061       0.25029867977676956       0.35990740859412607        108.94066807884684     
   12.362829542278465       0.25027953193597891       0.36052412004398415        109.04752444359360     
   12.362122117248681       0.25026045360484450       0.36112896183002846        109.15444764012187     
   12.359640788371383       0.25024128602604739       0.36172088316572232        109.26143767265194     
   12.358099385940047       0.25022207769371374       0.36226291548382483        109.36849454531689     
   12.359029811537331       0.25020307262004599       0.36290254448837655        109.47561826216260     
   12.356926764871274       0.25018394373067981       0.36348331629197217        109.58280882714898     
   12.357976833761182       0.25016482518180355       0.36406642524806399        109.69006624415067     
   12.354225393426422       0.25014569396065756       0.36464666494865472        109.79739051695761     
   12.352943045744357       0.25012663114386469       0.36524257915689418        109.90478164927700     
   12.352490292081654       0.25010745130528755       0.36585638978730323        110.01223964473223     
   12.352221588864369       0.25008837074066637       0.36644487960811595        110.11976450686507     
   12.350365708771353       0.25006926207366686       0.36703948080616616        110.22735623913634     
   12.348796017687855       0.25005017520407197       0.36762462597796403        110.33501484492567     
   12.347259525880089       0.25003104484616306       0.36820136028110034        110.44274032753371     
   12.347610235599840       0.25001195863652109       0.36878743928587421        110.55053269018138     
   12.346447207518352       0.24999274735674809       0.36938256554360749        110.65839193601168     
   12.345882614400091       0.24997375284643955       0.37000613854359021        110.76631806809030     
   12.343625558285760       0.24995464658943439       0.37058573138009676        110.87431108940579     
   12.342355700411174       0.24993556095869954       0.37119021517178663        110.98237100287083     
   12.340967152794097       0.24991645936983076       0.37175117356147636        111.09049781132254     
   12.339480569898001       0.24989729149944168       0.37236735850433367        111.19869151752296     
   12.338351670925467       0.24987825687528517       0.37292619473695082        111.30695212416094     
   12.339622997034359       0.24985919353790434       0.37353637109293542        111.41527963385101     
   12.338508548546489       0.24984011292636840       0.37412075609305911        111.52367404913596     
   12.337392244019375       0.24982103360110750       0.37467242521546007        111.63213537248599     
   12.326243530281296       0.24980194583760848       0.37489518508528447        111.74066360629969     
   12.334580967826691       0.24978287086445969       0.37592149033842681        111.84925875290499     
   12.333337436529135       0.24976379083042238       0.37650879467094167        111.95792081456082     
   12.332963889244093       0.24974471963582387       0.37711226405889503        112.06664979345491     
   12.331460741681063       0.24972562722738967       0.37770346521716819        112.17544569170713     
   12.330837381401112       0.24970650485586188       0.37828835812997774        112.28430851136916     
   12.329065543654293       0.24968750802853432       0.37887957228559904        112.39323825442442     
   12.328171573425823       0.24966843888695034       0.37943056999007108        112.50223492278994     
   12.327777711860957       0.24964935032255595       0.38007196526130177        112.61129851831552     
   12.326936740546682       0.24963031232774507       0.38066344201731422        112.72042904278609     
   12.326634516295814       0.24961125414983049       0.38126434198924652        112.82962649792016     
   12.326130282063122       0.24959219859221365       0.38183500518318819        112.93889088537257     
   12.324404078805324       0.24957312670728404       0.38242587013381552        113.04822220673326     
   12.319521076917042       0.24955408591522282       0.38302821319282071        113.15762046352866     
   12.322061393803754       0.24953503243621600       0.38361291855485696        113.26708565722269     
   12.322886231445494       0.24951598206890643       0.38422318654120285        113.37661778921597     
   12.321770106181551       0.24949693283068358       0.38477805443258761        113.48621686084790     
   12.320405938774222       0.24947788673405932       0.38540550163443388        113.59588287339545     
   12.319879329452801       0.24945884267439658       0.38600896531591394        113.70561582807618     
   12.319338574901190       0.24943979532331442       0.38658430654976172        113.81541572604544     
   12.317485046181163       0.24942073991325067       0.38713166533196081        113.92528256840023     
   12.316735393033831       0.24940172251953019       0.38773226477967276        114.03521635617753     
   12.317503897444764       0.24938268224248353       0.38836649535634976        114.14521709035533     
   12.315363224748873       0.24936365227319460       0.38894576769330846        114.25528477185317     
   12.315654415996487       0.24934462020856360       0.38955293802662527        114.36541940153342     
   12.314075809458110       0.24932558304951433       0.39015000996539395        114.47562098020052     
   12.313607057612405       0.24930655494969878       0.39074135738758298        114.58588950860177     
   12.312940414605936       0.24928751162883012       0.39131229573907705        114.69622498742881     
   12.312314519691411       0.24926851658514376       0.39192208379869103        114.80662741731641     
   12.311611712480056       0.24924949054066253       0.39251043572657141        114.91709679884437     
   12.310593872476751       0.24923043572093445       0.39307667299191273        115.02763313253770     
   12.309705182087884       0.24921145566799613       0.39364768528423866        115.13823641886609     
   12.309379577125622       0.24919244022915654       0.39429665582188961        115.24890665824579     
   12.309608352699025       0.24917343315005580       0.39491916464496429        115.35964385103917     
   12.308959289671613       0.24915439277730381       0.39549998673084130        115.47044799755510     
   12.308387543228271       0.24913540273688664       0.39609433119727960        115.58131909804973     
   12.307974493846281       0.24911640821968295       0.39668895074341681        115.69225715272714     
   12.307156261065192       0.24909735083152765       0.39725938359040530        115.80326216173913     
   12.306386550317200       0.24907840616580140       0.39788266128173394        115.91433412518627     
   12.305571657891951       0.24905939029484508       0.39846524986883713        116.02547304311788     
   12.303301143671048       0.24904040337233876       0.39906818663119104        116.13667891553250     
   12.304017538931898       0.24902139485363001       0.39964979643184806        116.24795174237833     
   12.304093250108007       0.24900236303085332       0.40024884445849712        116.35929152355433     
   12.303379480655508       0.24898339696721286       0.40085680708250210        116.47069825890910     
   12.302660191781394       0.24896441198763597       0.40144038096565965        116.58217194824286     
   12.304489833457195       0.24894538949799813       0.40204564957338196        116.69371259130654     
   12.301434885566163       0.24892640936212276       0.40262713424808966        116.80532018780350     
   12.300716399759908       0.24890739785983185       0.40322364268669575        116.91699473738878     
   12.300466180409606       0.24888845908321316       0.40381943429151879        117.02873623966968     
   12.300806132010431       0.24886953952832400       0.40441281191535455        117.14054469420701     
   12.297685347269528       0.24885054401266440       0.40499098327211686        117.25242010051407     
   12.298899881643024       0.24883150872992812       0.40557660260858974        117.36436245805824     
   12.298973310863635       0.24881254246204648       0.40620230802902085        117.47637176626078     
   12.297058563369625       0.24879362128197696       0.40678301193790262        117.58844802449750     
   12.298543253810449       0.24877465894624945       0.40737665587059019        117.70059123209823     
   12.297241755866438       0.24875564590403787       0.40798404031564395        117.81280138834853     
   12.298852380247483       0.24873665519227084       0.40858225659809222        117.92507849248881     
   12.298315773323594       0.24871776161919018       0.40926397976452261        118.03742254371625     
   12.298316060458506       0.24869879567327111       0.40986178433547182        118.14983354118270     
   12.297752166485822       0.24867983175053734       0.41041001943698613        118.26231148399738     
   12.296078843023320       0.24866084575294436       0.41101189282904732        118.37485637122589     
   12.293256784128191       0.24864187951978006       0.41151356665890454        118.48746820189123     
   12.295025921155556       0.24862294837219090       0.41212132843047788        118.60014697497385     
   12.293429559659149       0.24860399899731406       0.41270247484849376        118.71289268941186     
   12.291792156916351       0.24858505188416888       0.41327333029771518        118.82570534410138     
   12.293211484089005       0.24856618966253310       0.41393828228180624        118.93858493789665     
   12.293218952572849       0.24854719091155217       0.41452715954210689        119.05153146961162     
   12.292096750203145       0.24852819506464383       0.41511588621085727        119.16454493801852     
   12.289399041860992       0.24850930373587043       0.41570690232840457        119.27762534184868     
   12.292140720067637       0.24849032151047240       0.41629586533225710        119.39077267979410     
   12.290479414653596       0.24847142567360453       0.41690564022541327        119.50398695050615     
   12.290040576882417       0.24845247769743051       0.41748682683453908        119.61726815259634     
   12.290312810494015       0.24843361127592314       0.41807310833005146        119.73061628463743     
   12.289084721099639       0.24841467598409442       0.41867950990023894        119.84403134516226     
   12.289723642159478       0.24839567082874076       0.41925684320775275        119.95751333266519     
   12.286876230727380       0.24837677659378579       0.41986164046907182        120.07106224560306     
   12.289651697502128       0.24835786521664299       0.42046345358883236        120.18467808239248     
   12.287590396702210       0.24833899325827674       0.42105846660194335        120.29836084141381     
   12.288963658230609       0.24832003328610405       0.42166112459684946        120.41211052100873     
   12.287391319206327       0.24830108693547986       0.42225265780473892        120.52592711948253     
   12.284572769197943       0.24828217727774729       0.42285113644378963        120.63981063510263     
   12.287261943329625       0.24826333890232002       0.42345295235318176        120.75376106610000     
   12.286275569147776       0.24824446062803895       0.42401022935729898        120.86777841066889     
   12.283277959384550       0.24822544524364040       0.42462617201230113        120.98186266696733     
   12.286816941669889       0.24820663800374670       0.42523910732896092        121.09601383311750     
   12.285524340402786       0.24818768872825051       0.42581699345626595        121.21023190720601     
   12.287969913886364       0.24816875854980294       0.42642718861530809        121.32451688728331     
   12.285460426475181       0.24814994112811561       0.42701744666562458        121.43886877136541     
   12.285562048955816       0.24813110568238525       0.42761144000027185        121.55328755743336     
   12.284711952278141       0.24811208781149074       0.42819203056856892        121.66777324343286     
   12.284948657495297       0.24809332990084945       0.42880083260162694        121.78232582727591     
   12.282956146342174       0.24807435081302770       0.42934241237249743        121.89694530683995     
   12.284746970352236       0.24805547627112762       0.43000313095243392        122.01163167996881     
   12.283793102780216       0.24803660448576328       0.43058636600594780        122.12638494447215     
   12.283152475053122       0.24801769417820155       0.43114774880281914        122.24120509812695     
   12.283781174404160       0.24799881164399817       0.43178404701956186        122.35609213867639     
   12.285355996750003       0.24797994495292122       0.43236743014295054        122.47104606383138     
   12.284896840992081       0.24796113642858328       0.43294058241587857        122.58606687126938     
   12.283039131184548       0.24794221029959890       0.43356835599659427        122.70115455863576     
   12.282232097693694       0.24792337522492031       0.43410833366053642        122.81630912354366     
   12.281790807448621       0.24790454987745247       0.43466094639864894        122.93153056357481     
   12.282660415178734       0.24788568996106125       0.43535426694023688        123.04681887627839     
   12.283178587436490       0.24786684891243416       0.43592444866786217        123.16217405917223     
   12.282116778728165       0.24784794249818937       0.43655695248162052        123.27759610974323     
   12.282258576872202       0.24782908013537894       0.43713961865590800        123.39308502544716     
   12.281763626238126       0.24781020762664543       0.43773490670543480        123.50864080370840     
   12.282015711891237       0.24779137275772853       0.43832784393861846        123.62426344192181     
   12.281678329324912       0.24777254893384193       0.43890690555985623        123.73995293745071     
   12.281598031047265       0.24775369724894294       0.43950250176997863        123.85570928762941     
   12.281057434657420       0.24773487229335289       0.44010192161767098        123.97153248976119     
   12.283596905545377       0.24771600784917333       0.44070803473232600        124.08742254111999     
   12.280315494347448       0.24769717391134960       0.44128797695725758        124.20337943895053     
   12.281067814114172       0.24767842397354792       0.44190202543455065        124.31940318046850     
   12.280402925813609       0.24765968109724637       0.44250188737206975        124.43549376285945     
   12.281229476977494       0.24764070094369714       0.44309303282264079        124.55165118328094     
   12.279479751881091       0.24762190866259795       0.44368908719100292        124.66787543886147     
   12.279739100889579       0.24760307971230067       0.44427917672771233        124.78416652670107     
   12.279865468734499       0.24758422617239512       0.44485680575598985        124.90052444387200     
   12.280877700073228       0.24756541364452675       0.44545688727917526        125.01694918741755     
   12.280512893508464       0.24754659903005424       0.44607107476406377        125.13344075435427     
   12.280539316815791       0.24752778634732628       0.44666169299522468        125.24999914166976     
   12.280445545590334       0.24750900289232783       0.44723946208989157        125.36662434632532     
   12.280069222149644       0.24749017239181240       0.44785302732157589        125.48331636525477     
   12.279475178488802       0.24747141532020397       0.44840376868547943        125.60007519536410     
   12.280133771796971       0.24745256779763478       0.44899155728337986        125.71690083353312     
   12.280461549349365       0.24743376930246269       0.44962224307685378        125.83379327661486     
   12.279945322336099       0.24741497248988509       0.45022886634375947        125.95075252143526     
   12.280058311563257       0.24739623697292801       0.45081872739019624        126.06777856479529     
   12.279173231522323       0.24737738807160420       0.45141296168029765        126.18487140346836     
   12.279961164428814       0.24735861522937924       0.45200887961533004        126.30203103420259     
   12.280004268801333       0.24733982306827668       0.45259221018146251        126.41925745372043     
   12.280161143022326       0.24732102880085349       0.45320843773965580        126.53655065871865     
   12.280866481086210       0.24730224772800885       0.45379284524714852        126.65391064586819     
   12.278980568687771       0.24728346921624558       0.45440156597839304        126.77133741181552     
   12.279807882075851       0.24726471075774839       0.45498644553637280        126.88883095318195     
   12.280975405434052       0.24724592181533903       0.45558099749158842        127.00639126656309     
   12.278917356000255       0.24722716184028132       0.45616997243048690        127.12401834853073     
   12.281570119338165       0.24720838126108571       0.45676630022840403        127.24171219563237     
   12.280346019180213       0.24718961492182748       0.45734030584286112        127.35947280439011     
   12.279664498042049       0.24717085109559481       0.45795837718338250        127.47730017130297     
   12.279578644887614       0.24715209087220455       0.45855342235471896        127.59519429284479     
   12.280012303190210       0.24713334120043695       0.45914102167142884        127.71315516546714     
   12.279588016732564       0.24711457529506822       0.45972305990267359        127.83118278559643     
   12.279428158961579       0.24709582200199920       0.46031290944306336        127.94927714963633     
   12.280434512278260       0.24707709779589559       0.46093083492077858        128.06743825396748     
   12.280986622456675       0.24705833692884444       0.46152466950159460        128.18566609494636     
   12.281025608953890       0.24703957735405901       0.46212806776624138        128.30396066890748     
   12.280660456350089       0.24702083415542378       0.46271659409544807        128.42232197216168     
   12.279567076991274       0.24700210461208816       0.46326579570867593        128.54075000099763     
   12.280327895976813       0.24698336317147326       0.46390082958551743        128.65924475168171     
   12.277518682610495       0.24696462012908560       0.46449014064549915        128.77780622045697     
   12.279963240120109       0.24694588831793166       0.46507698881989756        128.89643440354510     
   12.280449488305358       0.24692718619822357       0.46568056204432756        129.01512929714562     
   12.280868148207079       0.24690845602513781       0.46628571436159544        129.13389089743569     
   12.282391652370963       0.24688971315762764       0.46687792994657895        129.25271920057116     
   12.280754777355019       0.24687099750691166       0.46747197362464088        129.37161420268635     
   12.281618191449684       0.24685227857916511       0.46806574266231460        129.49057589989380     
   12.280759663494772       0.24683354443221162       0.46865739898073738        129.60960428828488     
   12.281677632354139       0.24681483341707497       0.46926157678207059        129.72869936392965     
   12.281466898502655       0.24679613743738682       0.46984145335657362        129.84786112287765     
   12.282086120425843       0.24677741276228377       0.47044852081332011        129.96708956115705     
   12.278674840755809       0.24675872664848866       0.47096483463274352        130.08638467477542     
   12.281089692961668       0.24674003830263735       0.47163132412071018        130.20574645972044     
   12.281259996730961       0.24672132273984090       0.47221430420577448        130.32517491195810     
   12.281672085918808       0.24670262091142428       0.47280525020111197        130.44467002743511     
   12.281938687331253       0.24668395891083539       0.47341431591817218        130.56423180207753     
   12.282014340752200       0.24666526296076982       0.47400078781196470        130.68386023179229     
   12.281864851144753       0.24664652606860299       0.47460095107183553        130.80355531246491     
   12.283269853071067       0.24662785072709834       0.47518203637382816        130.92331703996265     
   12.281943934985369       0.24660915288122451       0.47575653185860911        131.04314541013227     
   12.282170524050418       0.24659049127975916       0.47637299433085223        131.16304041880139     
   12.282258372374256       0.24657181544883758       0.47694370423031701        131.28300206177866     
   12.282809907679013       0.24655311287822707       0.47757231044297893        131.40303033485293     
   12.282805710788592       0.24653445587190934       0.47816175363063368        131.52312523379470     
   12.283058392444335       0.24651581319398658       0.47872534739149458        131.64328675435445     
   12.282131133122261       0.24649718619183902       0.47929367767967929        131.76351489226505     
   12.282729023881602       0.24647847670708894       0.47992970124060796        131.88380964324008     
   12.284030428873884       0.24645976943197875       0.48053480678166532        132.00417100297511     
   12.283602534466571       0.24644112285279063       0.48111997903015580        132.12459896714643     
   12.284307157342077       0.24642246423164527       0.48172844052384711        132.24509353141318     
   12.281895679736929       0.24640386990183258       0.48230525933171892        132.36565469141522     
   12.284665639810710       0.24638514345974544       0.48291760402400657        132.48628244277526     
   12.283458285605803       0.24636653484659629       0.48346883732474288        132.60697678109759     
   12.280037943597316       0.24634788446608608       0.48388525981569136        132.72773770196926     
   12.285052507577678       0.24632922808153235       0.48470101725057563        132.84856520095906     
   12.283702795803142       0.24631059288427429       0.48522312014553920        132.96945927361838     
   12.286743306777463       0.24629192778782907       0.48586741778975606        133.09041991548224     
   12.286262825181867       0.24627330658236068       0.48646485684304597        133.21144712206615     
   12.284539311653306       0.24625467350405433       0.48699781665601866        133.33254088887125     
   12.283888612419778       0.24623603871133026       0.48765743606671297        133.45370121137941     
   12.285254453247139       0.24621741353620152       0.48820892019936363        133.57492808505677     
   12.286725202008991       0.24619877040840574       0.48883048948925045        133.69622150535190     
   12.286044821855578       0.24618014246114195       0.48942231159887606        133.81758146769764     
   12.286724111651541       0.24616152980051798       0.49002385796199827        133.93900796750901     
   12.287891765891208       0.24614292266202309       0.49061654840005137        134.06050100018570     
   12.285963729967712       0.24612428553644466       0.49121159983290552        134.18206056111066     
   12.287547394925584       0.24610568772998873       0.49179938351960273        134.30368664565020     
   12.287204704700246       0.24608707440572361       0.49238877082974930        134.42537924915541     
   12.287955194440203       0.24606846559182588       0.49298757773595353        134.54713836696024     
   12.287451252711142       0.24604986052887559       0.49355775524897338        134.66896399438386     
   12.287999441163178       0.24603126036747622       0.49416198050570409        134.79085612672873     
   12.287890213488298       0.24601264626612251       0.49474665218401104        134.91281475928230     
   12.288739316135725       0.24599405598787905       0.49534456539477406        135.03483988731583     
   12.289167130064197       0.24597546415929150       0.49594096079774908        135.15693150608627     
   12.289671701931201       0.24595686579868614       0.49654688356192095        135.27908961083344     
   12.289411307010601       0.24593827674961091       0.49712307547358731        135.40131419678403     
   12.286376944335332       0.24591968814753415       0.49770516066454978        135.52360525914756     
   12.290865092604257       0.24590109997299081       0.49834009872293644        135.64596279312013     
   12.290060497654510       0.24588251841026515       0.49886446080667646        135.76838679388149     
   12.290893212684002       0.24586395477684442       0.49951595394944509        135.89087725659800     
   12.291274604928304       0.24584536334313617       0.50010532568130883        136.01343417642036     
   12.291198318599829       0.24582679452450332       0.50067605738998111        136.13605754848493     
   12.291968031268814       0.24580822637312208       0.50130391591870405        136.25874736791332     
   12.292087742377561       0.24578966208930961       0.50190675991754363        136.38150362981312     
   12.291793826422607       0.24577109645093792       0.50247852133596815        136.50432632927772     
   12.291817222078363       0.24575252888729116       0.50307677932978245        136.62721546138550     
   12.293278783421078       0.24573396513541773       0.50365263542016003        136.75017102120148     
   12.292331233635993       0.24571541311006403       0.50420783341713094        136.87319300377644     
   12.293727877443500       0.24569685209708281       0.50484177830314225        136.99628140414723     
   12.291650429851385       0.24567830955289841       0.50531642634597529        137.11943621733684     
   12.294115559268707       0.24565974070483498       0.50601391537083074        137.24265743835454     
   12.294433552597365       0.24564120997900801       0.50662253025415993        137.36594506219581     
   12.294212241946365       0.24562266940499988       0.50719648233091630        137.48929908384338     
   12.294007177631208       0.24560412496390380       0.50775016806356610        137.61271949826576     
   12.295384164041222       0.24558558240968800       0.50839326646516303        137.73620630041805     
   12.293013055838264       0.24556703887941314       0.50897172683500846        137.85975948524248     
   12.297401317452241       0.24554850387990224       0.50957640441201180        137.98337904766777     
   12.295457107905111       0.24552997751388270       0.51012499406421408        138.10706498261038     
   12.297335908718498       0.24551144813181131       0.51075424075811704        138.23081728497314     
   12.296395231066615       0.24549293912828557       0.51131983048759178        138.35463594964597     
   12.295112380779010       0.24547440032662224       0.51193379520846327        138.47852097150619     
   12.299434879534786       0.24545590006449430       0.51253357365263774        138.60247234541816     
   12.297578899374653       0.24543738298453366       0.51310028926128703        138.72649006623442     
   12.297524146601456       0.24541885440586908       0.51370388281238177        138.85057412879377     
   12.298631492181146       0.24540035289072215       0.51429873807226745        138.97472452792394     
   12.299279197345294       0.24538186308654034       0.51489983810453910        139.09894125843874     
   12.297799910979759       0.24536333365258409       0.51548312779894834        139.22322431514158     
   12.300949302094311       0.24534484844029883       0.51606419237884094        139.34757369282201     
   12.299652236602775       0.24532633739066176       0.51667125495974031        139.47198938625868     
   12.299212546609340       0.24530785644425970       0.51715494980261301        139.59647139021735     
   12.301283120212696       0.24528937486832356       0.51784675497112975        139.72101969945254     
   12.297786632911745       0.24527085976695820       0.51844638177188251        139.84563430870676     
   12.302159098913869       0.24525238470421673       0.51899988818234855        139.97031521271043     
   12.302208759520241       0.24523388929994058       0.51961641015272564        140.09506240618305     
   12.302439291857429       0.24521543219817390       0.52021280417774107        140.21987588383220     
   12.302863895270022       0.24519692639811128       0.52078866316703443        140.34475564035301     
   12.302973357937740       0.24517846504034643       0.52137722824385691        140.46970167043091     
   12.301187452559848       0.24515999228357882       0.52196192003165576        140.59471396873866     
   12.301814363872603       0.24514153845093511       0.52257734651732002        140.71979252993873     
   12.304032530284871       0.24512303053714760       0.52315002279776657        140.84493734868204     
   12.304402215993463       0.24510456649477352       0.52370630268149421        140.97014841960720     
   12.305449247506154       0.24508613063265261       0.52432472100434402        141.09542573734424     
   12.304806314868900       0.24506766378184472       0.52490842914748226        141.22076929651050     
   12.306441567323168       0.24504920268680866       0.52550164868100180        141.34617909171291     
   12.305974762390660       0.24503073267259962       0.52611445242405663        141.47165511754764     
   12.303932197044082       0.24501231607968696       0.52670097196405563        141.59719736860060     
   12.307109918327388       0.24499383367935099       0.52727784487235863        141.72280583944595     
   12.307689881364894       0.24497542621000645       0.52789539983874201        141.84848052464878     
   12.305636377370579       0.24495702481206619       0.52846739636463713        141.97422141876288     
   12.307905762642953       0.24493855201602710       0.52896866852728497        142.10002851633109     
   12.307283546100301       0.24492009054502634       0.52962686725768604        142.22590181188727     
   12.305939223384366       0.24490166615035217       0.53022440308446961        142.35184129995420     
   12.309535342141135       0.24488322901637838       0.53081360647756859        142.47784697504429     
   12.310535837055884       0.24486483512135512       0.53140957613958040        142.60391883166105     
   12.309615920199249       0.24484640783084211       0.53197483058574646        142.73005686429659     
   12.310397426256927       0.24482796686883596       0.53259650208699727        142.85626106743345     
   12.311801676884690       0.24480954520236228       0.53315633535817242        142.98253143554504     
   12.309017320956086       0.24479113055447224       0.53377148329878876        143.10886796309472     
   12.311716803384233       0.24477279101712482       0.53436616916539692        143.23527064453458     
   12.312995109782502       0.24475433678551653       0.53495341853544809        143.36173947430979     
   12.312839172008456       0.24473590866563052       0.53554179799303614        143.48827444685318     
   12.313330457107881       0.24471750130525080       0.53612358668655857        143.61487555659022     
   12.313466245533384       0.24469909666222672       0.53670396585322566        143.74154279793569     
   12.313990443064410       0.24468078205761656       0.53732304395471231        143.86827616529581     
   12.314508015003788       0.24466235621840743       0.53788094161278688        143.99507565306675     
   12.315371552810848       0.24464391913033803       0.53849544709719632        144.12194125563553     
   12.316370030158307       0.24462563470831336       0.53905298930762335        144.24887296738055     
   12.315840640258340       0.24460721252983297       0.53966457382560207        144.37587078267080     
   12.316308026320392       0.24458882508190727       0.54026361423915836        144.50293469586586     
   12.317084196100827       0.24457042150170316       0.54085057994851493        144.63006470131737     
   12.315462815620005       0.24455205162679391       0.54144131841247567        144.75726079336692     
   12.318756525656900       0.24453360841601549       0.54203426151244483        144.88452296634810     
   12.315714589941178       0.24451522728589931       0.54262277194081132        145.01185121458485     
   12.319353710529002       0.24449698942522674       0.54319566179373169        145.13924553239357     
   12.319039164325009       0.24447861970903109       0.54378057917565148        145.26670591408120     
   12.318717439502153       0.24446027038628398       0.54433522697624748        145.39423235394625     
   12.319808951283479       0.24444185333987573       0.54494582808375214        145.52182484627946     
   12.318982229398332       0.24442345584892355       0.54553305916225336        145.64948338536101     
   12.318356668507949       0.24440520522517942       0.54610943797430811        145.77720796546575     
   12.321026825478130       0.24438676540016604       0.54670685924911111        145.90499858085806     
   12.321954737853980       0.24436841292810563       0.54730794107909186        146.03285522579449     
   12.320287759940591       0.24435013462587105       0.54789808560986863        146.16077789452328     
   12.322632559052865       0.24433178795739888       0.54849358006419502        146.28876658128590     
   12.323612053677039       0.24431343687899301       0.54907016472108394        146.41682128031323     
   12.324698451718731       0.24429508253678112       0.54965856831615179        146.54494198583086     
   12.323907236380824       0.24427675116793607       0.55024019855624662        146.67312869205475     
   12.324668060772161       0.24425842277101598       0.55082560868702235        146.80138139319305     
   12.325673050067795       0.24424005734741658       0.55141628767822193        146.92970008344719     
   12.326155881606145       0.24422169115875675       0.55201658768590245        147.05808475700962     
   12.326153826389897       0.24420347568257839       0.55260069814978818        147.18653540806554     
   12.325783631356467       0.24418515918512254       0.55314176802492088        147.31505203079269     
   12.327356737209076       0.24416683917765336       0.55377365514593080        147.44363461936109     
   12.327813748798098       0.24414852186471220       0.55436106427483545        147.57228316793311     
   12.328877647626268       0.24413012585495839       0.55493634854541807        147.70099767066398     
   12.327275863263225       0.24411190968157404       0.55547656062033368        147.82977812170105     
   12.326865665846050       0.24409360805507449       0.55611752602170317        147.95862451518497     
   12.329101634683386       0.24407528846242257       0.55667332169153838        148.08753684524865     
   12.330152591791292       0.24405701373760977       0.55726675808338033        148.21651510601743     
   12.331066350490943       0.24403876242087627       0.55787616452374578        148.34555929161019     
   12.331507959549306       0.24402045003939996       0.55845194258746444        148.47466939613827     
   12.329196244459611       0.24400215119491780       0.55894463480301038        148.60384541370638     
   12.329182845457868       0.24398378157550046       0.55962390292530395        148.73308733841134     
   12.331389811894296       0.24396561918264340       0.56017358294333819        148.86239516434409     
   12.333034863702011       0.24394726768887406       0.56080205664544824        148.99176888558796     
   12.335321935720966       0.24392900692590580       0.56138566131150025        149.12120849621962     
   12.333932244292480       0.24391074889055714       0.56196622304149946        149.25071399030858     
   12.333997961051741       0.24389249298336169       0.56254379282087486        149.38028536191911     
   12.333006669483481       0.24387419397684471       0.56313215151510621        149.50992260510648     
   12.334241817252392       0.24385587061604189       0.56365189868929977        149.63962571392136     
   12.335972780892934       0.24383772873668952       0.56429988028500899        149.76939468240630     
   12.336480682767034       0.24381951127426468       0.56488670503143579        149.89922950459859     
   12.337219658771842       0.24380120279816275       0.56549190519765025        150.02913017452838     
   12.337596092260842       0.24378279152814056       0.56605548849585363        150.15909668621961     
   12.335748145244494       0.24376469859396904       0.56665094993966081        150.28912903368973     
   12.338681315665948       0.24374648692145615       0.56722872785256595        150.41922721094974     
   12.339313892361936       0.24372813084561765       0.56783005839161071        150.54939121200491     
   12.336934794070899       0.24371001740185150       0.56824707547423059        150.67962103085364     
   12.339858508741475       0.24369173076676576       0.56897851801508448        150.80991666148864     
   12.340952028053517       0.24367350190309703       0.56957141480538187        150.94027809789645     
   12.340086811121999       0.24365528377213652       0.57014979036931446        151.07070533405738     
   12.342477084208817       0.24363705965070853       0.57074899328442708        151.20119836394596     
   12.342579364562267       0.24361883147348107       0.57133178641154425        151.33175718153026     
   12.342916654087055       0.24360056205933370       0.57190014035518622        151.46238178077311     
   12.343151462918851       0.24358230731309050       0.57248353094292703        151.59307215563123     
   12.343462773612977       0.24356408546108069       0.57306446641147013        151.72382830005520     
   12.343861351755612       0.24354595524226177       0.57363690132561551        151.85465020799023     
   12.345243676403339       0.24352771527309255       0.57424571522781154        151.98553787337579     
   12.345838583653149       0.24350955282054443       0.57483494152507864        152.11649129014572     
   12.346343296476716       0.24349135879406722       0.57542425303519729        152.24751045222763     
   12.343951225602405       0.24347315765241323       0.57600037450990704        152.37859535354448     
   12.347185251771590       0.24345495051300114       0.57658015010959707        152.50974598801270     
   12.346636810582966       0.24343673999170110       0.57715908298740681        152.64096234954457     
   12.348862193003541       0.24341855162300002       0.57775353576059896        152.77224443204594     
   12.349413365880229       0.24340036012236838       0.57833901657559217        152.90359222941748     
   12.350245639049376       0.24338217764657896       0.57891689343149122        153.03500573555425     
   12.350328697827365       0.24336400635363800       0.57950356920786550        153.16648494434685     
   12.350950418222350       0.24334578759133443       0.58007624911904787        153.29802984967964     
   12.351087578740174       0.24332762333468727       0.58065110106340179        153.42964044543254     
   12.351191387011266       0.24330943910834243       0.58122060248148621        153.56131672548020     
   12.352520493383048       0.24329127332495182       0.58183220795818924        153.69305868369173     
   12.354076002268583       0.24327310644599565       0.58240495412599413        153.82486631393149     
   12.351583393904274       0.24325491273382360       0.58288535198062896        153.95673961005878     
   12.354840318867581       0.24323679956254773       0.58358482399733647        154.08867856592775     
   12.352678084261221       0.24321864119878928       0.58408580877987526        154.22068317538859     
   12.355096418812590       0.24320049535032870       0.58474942568477672        154.35275343228466     
   12.356205511768112       0.24318233347123144       0.58532315989351957        154.48488933045664     
   12.356461645852285       0.24316416523213857       0.58590193468139484        154.61709086373827     
   12.356849370940598       0.24314603771709112       0.58649334973331468        154.74935802596090     
   12.357339134900428       0.24312784519302927       0.58704475653937027        154.88169081094929     
   12.358474671574237       0.24310975884965957       0.58766880158769919        155.01408921252363     
   12.356585618905132       0.24309160855861825       0.58822760402277596        155.14655322450122     
   12.358376487186735       0.24307348337052198       0.58878688641592325        155.27908284069241     
   12.358024470039620       0.24305534152096278       0.58938042358754017        155.41167805490485     
   12.360939564632661       0.24303722238849473       0.58998169890612084        155.54433886094054     
   12.361143621530069       0.24301908686249118       0.59055684051345680        155.67706525259794     
   12.361734454708451       0.24300097521048158       0.59114872272588770        155.80985722367055     
   12.362139079793288       0.24298285352422028       0.59173501889190483        155.94271476794711     
   12.362346815926047       0.24296473905788232       0.59230356623517921        156.07563787921268     
   12.363613661054861       0.24294662302667241       0.59289032866755731        156.20862655124776     
   12.364240390877111       0.24292850508924982       0.59346970333402516        156.34168077782880     
   12.362643196928301       0.24291040743966621       0.59396479568693772        156.47480055272734     
   12.365154225702774       0.24289228447047989       0.59461874767646083        156.60798586971242     
   12.364985323030833       0.24287419858617360       0.59517821192216991        156.74123672254677     
   12.363507099781451       0.24285610113639156       0.59576836183203130        156.87455310499021     
   12.367364061440206       0.24283800796147345       0.59636007963352500        157.00793501079835     
   12.368724224572087       0.24281990489338592       0.59695906303904878        157.14138243372295     
   12.368469919939701       0.24280181446551025       0.59752053142718087        157.27489536751125     
   12.369856653101387       0.24278373243848633       0.59809915742063147        157.40847380590705     
   12.368994106501814       0.24276565345809487       0.59869714973324972        157.54211774264999     
   12.370006205387964       0.24274757076886327       0.59928044772145850        157.67582717147604     
   12.371200661085638       0.24272947321005431       0.59986582567965718        157.80960208611742     
   12.369824871396990       0.24271141093722615       0.60039938283645822        157.94344248030214     
   12.371606096063362       0.24269333879079918       0.60102331099272011        158.07734834775394     
   12.373233503871958       0.24267528021641560       0.60160549935486507        158.21131968219478     
   12.372858934562197       0.24265721961453576       0.60217582249702895        158.34535647734123     
   12.373795341010220       0.24263916714365144       0.60272948190032871        158.47945872690698     
   12.372459824829793       0.24262109038308569       0.60325040140103237        158.61362642460099     
   12.374384082509291       0.24260300340690949       0.60390918962365303        158.74785956413010     
   12.374858733003993       0.24258500199158214       0.60446534443840905        158.88215813919737     
   12.375092205476786       0.24256695545975684       0.60502356643589461        159.01652214350119     
   12.376510461993762       0.24254884504828361       0.60564768564826466        159.15095157073787     
   12.374947451935077       0.24253084044158979       0.60623474468380112        159.28544641459985     
   12.377943722870892       0.24251282879978434       0.60679865623194040        159.42000666877576     
   12.375980587841173       0.24249478155661400       0.60728144430187514        159.55463232695132     
   12.378929764553975       0.24247675200838029       0.60795297657119296        159.68932338280848     
   12.379445715719262       0.24245871601420252       0.60852988272664510        159.82407983002619     
   12.379936482297532       0.24244062104179481       0.60909706461763946        159.95890166228048     
   12.379654846279724       0.24242266261915385       0.60965097425850612        160.09378887324397     
   12.380981217788944       0.24240462024738599       0.61028802005344240        160.22874145658554     
   12.381371218841313       0.24238658498997553       0.61084133387914896        160.36375940597179     
   12.381630678068495       0.24236855810741889       0.61140191669805632        160.49884271506536     
   12.379951048506127       0.24235053927221201       0.61199860364355063        160.63399137752600     
   12.380964881943680       0.24233256001054704       0.61260226734720769        160.76920538701143     
   12.384724318948908       0.24231452580856938       0.61315412168981098        160.90448473717493     
   12.386889735198322       0.24229660315917775       0.61374465908122655        161.03982942166786     
   12.385585145926621       0.24227848713181538       0.61430375398418446        161.17523943413744     
   12.387054134236152       0.24226052152593225       0.61488900308146066        161.31071476822962     
   12.386922426271074       0.24224254936301517       0.61547196493632206        161.44625541758612     
   12.387577427422677       0.24222459196785337       0.61605144009193058        161.58186137584590     
   12.389256795650100       0.24220662489491251       0.61662026886728094        161.71753263664652     
   12.388738585468341       0.24218861857667848       0.61720527922856661        161.85326919362043     
   12.389613812662475       0.24217060048424241       0.61777010639336949        161.98907104039972     
   12.390241753076568       0.24215262623417566       0.61836655793172790        162.12493817061224     
   12.391263162224050       0.24213470894992850       0.61893172567807764        162.26087057788322     
   12.391005456005827       0.24211669939656158       0.61950616148649851        162.39686825583561     
   12.393694969051156       0.24209867348056194       0.62007709976547964        162.53293119809018     
   12.392269106614226       0.24208076296466194       0.62067502381229289        162.66905939826424     
   12.392874052695444       0.24206273616983820       0.62121999788666793        162.80525284997290     
   12.394241990695562       0.24204484910035065       0.62180366279694943        162.94151154682879     
   12.394436975475456       0.24202688680598430       0.62240583455274612        163.07783548244188     
   12.395843116241469       0.24200893788021133       0.62297201146808268        163.21422465041977     
   12.396617408356281       0.24199088221981566       0.62356893111973677        163.35067904436812     
   12.396574501799270       0.24197295747023892       0.62412046308351254        163.48719865788888     
   12.397628948040015       0.24195507668529026       0.62467826880939170        163.62378348458333     
   12.397921291117461       0.24193708649605294       0.62528137956383134        163.76043351804896     
   12.397796712776074       0.24191910020832511       0.62584216255118874        163.89714875188119     
   12.399033843020845       0.24190124446523151       0.62642522301114156        164.03392917967361     
   12.399713638345688       0.24188333289923411       0.62699071023977171        164.17077479501765     
   12.400903816105036       0.24186540950793273       0.62757293264282343        164.30768559150133     
   12.401311798356433       0.24184743788601593       0.62816680135758107        164.44466156271281     
   12.401194745663959       0.24182952043730804       0.62871645193974846        164.58170270223573     
   12.402831093013077       0.24181155361689258       0.62934460660691161        164.71880900365190     
   12.402810993781520       0.24179377030691085       0.62986528473492687        164.85598046054278     
   12.403865916500774       0.24177577013332793       0.63047272397308485        164.99321706648561     
   12.405846860684258       0.24175789874879147       0.63103140762020438        165.13051881505709     
   12.404535590855373       0.24173995257183603       0.63162403871213813        165.26788569983069     
   12.404931572395066       0.24172202527643855       0.63220486131478970        165.40531771437887     
   12.405774899418040       0.24170419257551115       0.63275459960806157        165.54281485227168     
   12.405916664755459       0.24168619417519455       0.63327895942217993        165.68037710707702     
   12.407452853425941       0.24166832909367866       0.63394263494351055        165.81800447236103     
   12.408586812147872       0.24165047014854277       0.63450321823780342        165.95569694168836     
   12.408471984133056       0.24163262035706393       0.63504348195338822        166.09345450862102     
   12.409408274123059       0.24161472896218006       0.63565425581185353        166.23127716671976     
   12.410487537411786       0.24159676828937199       0.63616875460850653        166.36916490954366     
   12.411003676088885       0.24157890737536067       0.63680790490616324        166.50711773064933     
   12.411796196051345       0.24156114224031666       0.63732732262151193        166.64513562359184     
   12.412266298897160       0.24154318056757712       0.63796758522560104        166.78321858192538     
   12.412675197005440       0.24152535176079440       0.63853363495933269        166.92136659920078     
   12.413808690958945       0.24150744662920001       0.63909841059615002        167.05957966896915     
   12.413827658241669       0.24148958449021354       0.63966507618720603        167.19785778477774     
   12.415391515100225       0.24147172143022275       0.64025167482008016        167.33620094017479     
   12.414855297278317       0.24145383787153660       0.64076807513292389        167.47460912870386     
   12.415867230638014       0.24143603129345889       0.64138741361620888        167.61308234390964     
   12.415871553593854       0.24141821095224769       0.64194386519604052        167.75162057933420     
   12.418755686085021       0.24140033080371956       0.64253667141519488        167.89022382851766     
   12.417829638823518       0.24138248347323360       0.64310212966378733        168.02889208499906     
   12.418753718144107       0.24136467525416630       0.64368225767234877        168.16762534231620     
   12.419070599946481       0.24134687856868514       0.64425633743780786        168.30642359400488     
   12.421011716553945       0.24132900482272054       0.64482688424278178        168.44528683360002     
   12.420325398043955       0.24131112536398172       0.64535362691705744        168.58421505463483     
   12.419589637452868       0.24129329642993685       0.64586054501240686        168.72320825064136     
   12.422189339659731       0.24127549052745523       0.64652819497465575        168.86226641514943     
   12.422153391996975       0.24125767398040160       0.64708300134651597        169.00138954168850     
   12.423252704211027       0.24123987581228717       0.64767389401940689        169.14057762378746     
   12.422032080674972       0.24122203654088795       0.64825027332940277        169.27983065497159     
   12.423640346372753       0.24120425536888901       0.64878315408484655        169.41914862876703     
   12.425167709727008       0.24118644771234726       0.64937948946833501        169.55853153869754     
   12.425934806467639       0.24116864329690121       0.64996268618520858        169.69797937828616     
   12.426934092319255       0.24115080157473662       0.65052067992264551        169.83749214105435     
   12.425410220089875       0.24113300612268063       0.65110764550149436        169.97706982052279     
   12.427618868065251       0.24111521073147515       0.65168868002438307        170.11671241021105     
   12.428338732842626       0.24109742199756298       0.65222470811800604        170.25641990363727     
   12.428953626418972       0.24107971435962094       0.65278279579719556        170.39619229431850     
   12.430160013971848       0.24106193497359721       0.65336783403047249        170.53602957577124     
   12.430900444804806       0.24104407214778825       0.65394011117509743        170.67593174151014     
   12.431073960699237       0.24102630087679991       0.65452876580391395        170.81589878504943     
   12.429519586035621       0.24100852624533275       0.65510316598377127        170.95593069990198     
   12.432329496492597       0.24099077768629454       0.65564893176216843        171.09602747958019     
   12.433265695334574       0.24097298549544996       0.65621654475624536        171.23618911759476     
   12.434415508678731       0.24095522401567018       0.65681734753069687        171.37641560745607     
   12.435488941714905       0.24093751589850868       0.65739885494974504        171.51670694267364     
   12.434669591879112       0.24091970750135511       0.65790014071915015        171.65706311675461     
   12.435691563778706       0.24090196685539825       0.65848686602746509        171.79748412320777     
   12.437117498788277       0.24088419520809604       0.65908893874314523        171.93796995553924     
   12.438930263842160       0.24086646534962841       0.65962583860762802        172.07852060725489     
   12.438028412316967       0.24084870786663648       0.66019363130447006        172.21913607185942     
   12.438547914613194       0.24083096449389799       0.66076657274770678        172.35981634285741     
   12.440821849483900       0.24081322576473757       0.66140702727078549        172.50056141375183     
   12.439972785985843       0.24079559223748018       0.66190903168476489        172.64137127804571     
   12.440388790845734       0.24077775681208277       0.66247668132381732        172.78224592924121     
   12.441075972140936       0.24076003927979828       0.66302729149548612        172.92318536083880     
   12.442042653250022       0.24074232638513410       0.66360656184777533        173.06418956633996     
   12.442915779073925       0.24072461379526419       0.66418019416319274        173.20525853924380     
   12.443303618540417       0.24070686695594778       0.66473674515555004        173.34639227305036     
   12.444743922250494       0.24068917669182516       0.66531803309740478        173.48759076125776     
   12.442223967937618       0.24067143638361294       0.66578193711770539        173.62885399736408     
   12.445095923189609       0.24065372869454546       0.66644423663955976        173.77018197486711     
   12.445496560037968       0.24063602071607557       0.66700790637596796        173.91157468726314     
   12.446223506746762       0.24061832896340948       0.66755149658251234        174.05303212804964     
   12.447623816318581       0.24060063675822324       0.66815308242432114        174.19455429072121     
   12.447794399393040       0.24058293362002936       0.66871521623380548        174.33614116877393     
   12.448000700799215       0.24056523099562849       0.66926142605580408        174.47779275570269     
   12.449980359927377       0.24054755316167012       0.66986056969692387        174.61950904500142     
   12.449970365293847       0.24052986106278970       0.67040046453070501        174.76129003016464     
   12.451367684480299       0.24051217316579962       0.67100933794189910        174.90313570468501     
   12.451601417157757       0.24049450912802162       0.67155983373307182        175.04504606205705     
   12.452539279330994       0.24047681691407199       0.67213481295601263        175.18702109577222     
   12.453404843900380       0.24045914395499507       0.67269628822695171        175.32906079932394     
   12.453378229189843       0.24044148443234664       0.67324968687693809        175.47116516620318     
   12.454297056068423       0.24042381680003799       0.67381767696517703        175.61333418990267     
   12.454943617455069       0.24040616233771581       0.67438391446952883        175.75556786391329     
   12.456143049006728       0.24038850323147939       0.67494213456667251        175.89786618172641     
   12.456386204020736       0.24037086306875591       0.67552441502077076        176.04022913683269     
   12.457340293876154       0.24035320864288984       0.67608760696380876        176.18265672272261     
   12.457814028022510       0.24033553690256751       0.67664546990472352        176.32514893288644     
   12.458469816891094       0.24031788668756854       0.67721586410562118        176.46770576081477     
   12.458710572229675       0.24030023497937469       0.67775206830973389        176.61032719999741     
   12.456700465624850       0.24028259400209256       0.67832907242678642        176.75301324392399     
   12.461484577692705       0.24026496992130919       0.67890680453078178        176.89576388608447     
   12.461418668898846       0.24024735084113227       0.67946941174809128        177.03857911996727     
   12.462271212135409       0.24022970717516004       0.68004612134920783        177.18145893906291     
   12.459041123353114       0.24021208537359334       0.68043518264403191        177.32440333686009     
   12.462824369901151       0.24019445993425806       0.68115755355015706        177.46741230684799     
   12.463861454716385       0.24017683772051093       0.68172549385348125        177.61048584251563     
   12.464634157101353       0.24015921873993315       0.68229171042506132        177.75362393735179     
   12.465818643977668       0.24014158736323449       0.68286839874788974        177.89682658484540     
   12.466149019303225       0.24012398499557647       0.68342745371035218        178.04009377848655     
   12.466814468038708       0.24010640819443085       0.68398051490658862        178.18342551176244     
   12.466528051795075       0.24008877250328953       0.68451433934692418        178.32682177816318     
   12.468256174204718       0.24007121519768609       0.68510522916074734        178.47028257117714     
   12.468820088965602       0.24005360792454297       0.68568021954999292        178.61380788429346     
   12.469935939591148       0.24003601437649172       0.68623370296079600        178.75739771100129     
   12.470302244100330       0.24001843173558082       0.68680092879974153        178.90105204478991     
   12.470800631616605       0.24000083708941616       0.68733803688024064        179.04477087914788     
   12.471149428124246       0.23998325128008602       0.68791076892247283        179.18855420756572     
   12.472485127273556       0.23996565868823005       0.68849604963897337        179.33240202353201     
   12.472866286277577       0.23994809567196754       0.68905475450158304        179.47631432053640     
   12.473834842496300       0.23993050790336684       0.68961783706439561        179.62029109206861     
   12.474513352799338       0.23991293744295286       0.69020122090835867        179.76433233161939     
   12.472218963050169       0.23989537026981289       0.69063815608639145        179.90843803267765     
   12.475553003164595       0.23987781780861736       0.69129409453321100        180.05260818873469     
   12.477098515721295       0.23986022475555827       0.69187961563885680        180.19684279328087     
   12.477802470701072       0.23984270105465955       0.69243517908012198        180.34114183980631     
   12.477947765055630       0.23982513443200923       0.69299416950350989        180.48550532180295     
   12.477462491166879       0.23980756762196487       0.69350872746491599        180.62993323276177     
   12.479325501357392       0.23979009053306982       0.69412672275755416        180.77442556617436     
   12.479755237245646       0.23977250635689168       0.69467433350178187        180.91898231553279     
   12.480681422788544       0.23975495110508810       0.69524869030418412        181.06360347432860     
   12.481951905703831       0.23973741347504740       0.69581410839725932        181.20828903605531     
   12.482083829773405       0.23971988819842005       0.69636015933241402        181.35303899420506     
   12.483144884502220       0.23970233236895269       0.69692860349304564        181.49785334227138     
   12.483754866555602       0.23968482966976670       0.69749310870334513        181.64273207374822     
   12.484325355206275       0.23966730544308165       0.69805661028459043        181.78767518212905     
   12.484772381712279       0.23964975926124293       0.69861605676844007        181.93268266090885     
   12.485236725756188       0.23963225432967841       0.69917407664388920        182.07775450358221     
   12.486829797174330       0.23961473970178754       0.69974032147231735        182.22289070364366     
   12.486831261541358       0.23959722835224823       0.70030160403158592        182.36809125458996     
   12.487986304087212       0.23957972230655974       0.70086131496412907        182.51335614991675     
   12.488301253692329       0.23956222449659753       0.70142435115854174        182.65868538312077     
   12.489119531590710       0.23954472141818692       0.70196446681031954        182.80407894769928     
   12.489097835111307       0.23952721756034684       0.70250731590428184        182.94953683714996     
   12.490485793349588       0.23950973436372006       0.70308922670002438        183.09505904497112     
   12.491034676720369       0.23949223506568554       0.70366402809497186        183.24064556466118     
   12.491484167211288       0.23947474366594468       0.70419832872872534        183.38629638971935     
   12.492547594713479       0.23945728147895923       0.70476298106920165        183.53201151364547     
   12.493853458135332       0.23943977947572301       0.70533498740525769        183.67779092993987     
   12.494611703906468       0.23942228245541064       0.70590483767241352        183.82363463210407     
   12.496717742820531       0.23940487636482824       0.70644501814318461        183.96954261363874     
   12.493031916235914       0.23938735290246169       0.70691375770292852        184.11551486804686     
   12.495636580920843       0.23936987774688634       0.70755817161464418        184.26155138883075     
   12.496677137596031       0.23935241504058910       0.70811024952632606        184.40765216949387     
   12.497539575259875       0.23933495588741066       0.70869078655577200        184.55381720354097     
   12.498045959890387       0.23931749669528282       0.70923862503523882        184.70004648447616     
   12.499385444655816       0.23930004034036753       0.70979201568388839        184.84634000580516     
   12.499445782633771       0.23928258402413580       0.71036089506662836        184.99269776103375     
   12.500163056506924       0.23926513853830447       0.71091180897191253        185.13911974366931     
   12.501091650093556       0.23924768682531322       0.71146835155054067        185.28560594721918     
   12.501994422718068       0.23923025147372060       0.71203996322622121        185.43215636519187     
   12.500080271706192       0.23921280946388881       0.71246942996157858        185.57877099109615     
   12.503748216721229       0.23919536708057762       0.71315541345836675        185.72544981844214     
   12.504076405627503       0.23917793494712383       0.71372013688384872        185.87219284073981     
   12.505197862447039       0.23916052653334388       0.71424882749419305        186.01900005150125     
   12.505133904518789       0.23914308904549839       0.71482601284394487        186.16587144423889     
   12.505813361671191       0.23912565839281721       0.71537921576384111        186.31280701246462     
   12.506836723041452       0.23910824517691015       0.71593469862495240        186.45980674969260     
   12.507650111591419       0.23909082941636228       0.71649791720721456        186.60687064943849     
   12.508653915650475       0.23907341164370374       0.71704783525487858        186.75399870521622     
   12.508908598095964       0.23905601108775276       0.71759946607420300        186.90119091054328     
   12.509370262303236       0.23903861211868252       0.71813382904198753        187.04844725893585     
   12.509839560974417       0.23902119474559838       0.71869598111075661        187.19576774391311     
   12.511031993426656       0.23900379575459157       0.71927240621581212        187.34315235899319     
   12.512537085411244       0.23898640475644639       0.71981772816416056        187.49060109769644     
   12.512930198159996       0.23896901332517406       0.72035623232392998        187.63811395354367     
   12.513438730457629       0.23895162422661304       0.72093054168165516        187.78569092005665     
   12.513499783335389       0.23893423847101172       0.72148172171701108        187.93333199075738     
   12.514291606216487       0.23891685605935997       0.72205271405371263        188.08103715917042     
   12.514941817370390       0.23889947973977582       0.72257827465944890        188.22880641881949     
   12.516211133557228       0.23888210127889289       0.72316032942735742        188.37663976323117     
   12.517031751009620       0.23886473175960657       0.72371035771371184        188.52453718593068     
   12.518492017004844       0.23884737433866346       0.72426243343464758        188.67249868044667     
   12.517678016685986       0.23882999577222794       0.72480139401560983        188.82052424030712     
   12.515595523833019       0.23881262664344899       0.72536436859627895        188.96861385904194     
   12.519291895087060       0.23879526512271729       0.72592059365332506        189.11676753018193     
   12.520524151879743       0.23877791859973771       0.72647485177391935        189.26498524725767     
   12.520800024821439       0.23876057839374312       0.72702169990872823        189.41326700380293     
   12.520927979706320       0.23874321080195618       0.72757081263151280        189.56161279335129     
   12.522750823900006       0.23872587567353634       0.72814182797546878        189.71002260943703     
   12.523174362670067       0.23870855136549729       0.72870167072490544        189.85849644559624     
   12.523746360680486       0.23869118410967394       0.72924111249991219        190.00703429536651     
   12.524467231494535       0.23867386919888767       0.72980302952783527        190.15563615228578     
   12.523359865815232       0.23865654116333299       0.73028362992163054        190.30430200989252     
   12.526343962739247       0.23863918422390498       0.73095367019579938        190.45303186172831     
   12.526009414354453       0.23862187040917129       0.73145392216372640        190.60182570133338     
   12.527218055078587       0.23860454669476314       0.73205468316300815        190.75068352225162     
   12.527714806811849       0.23858722816560668       0.73259238191383635        190.89960531802555     
   12.529074446723078       0.23856991301351010       0.73315986344445283        191.04859108220128     
   12.528758318035926       0.23855260601744643       0.73368161477722815        191.19764080832456     
   12.531261410801998       0.23853529782375682       0.73425764384632319        191.34675448994264     
   12.528621616124155       0.23851798783292433       0.73480851297943306        191.49593212060429     
   12.531441214948757       0.23850070334788662       0.73534916549900109        191.64517369385885     
   12.533243647845310       0.23848337988868956       0.73592677928358907        191.79447920325788     
   12.531327474182557       0.23846614662320198       0.73638500410475149        191.94384864235280     
   12.533963716098162       0.23844879303642830       0.73698832180718621        192.09328200469810     
   12.534419413382365       0.23843153031683029       0.73756445354654843        192.24277928384768     
   12.535686795406484       0.23841422881899343       0.73813569931132705        192.39234047335779     
   12.535639209960745       0.23839695515833739       0.73864644133680701        192.54196556678568     
   12.535988169028313       0.23837966659032209       0.73920460744937400        192.69165455768936     
   12.538057211326610       0.23836238767035492       0.73977921004444136        192.84140743962928     
   12.537116145615595       0.23834511628904093       0.74028240850263316        192.99122420616678     
   12.537467472644307       0.23832788360975768       0.74080511084106904        193.14110485086331     
   12.539870579948015       0.23831060834817719       0.74142079152953932        193.29104936728334     
   12.540881552105793       0.23829331955734237       0.74196180446053761        193.44105774899143     
   12.538525428575063       0.23827606464840537       0.74251641717363814        193.59112998955419     
   12.542177835524443       0.23825880365967009       0.74307528631468511        193.74126608253903     
   12.543104512394104       0.23824158770121606       0.74361552327864833        193.89146602151573     
   12.542496005006679       0.23822430077381448       0.74411705102592718        194.04172980005384     
   12.543431773906834       0.23820709782676242       0.74469053140060215        194.19205741172598     
   12.540450290318409       0.23818984512414726       0.74519842603728181        194.34244885010486     
   12.545159908600954       0.23817260294907019       0.74579697172220583        194.49290410876543     
   12.546691057599270       0.23815539575605682       0.74635775045015684        194.64342318128323     
   12.546765026425668       0.23813816630657858       0.74691500964408231        194.79400606123602     
   12.547402330545429       0.23812098170941523       0.74747783240605881        194.94465274220207     
   12.547936999511194       0.23810367559073450       0.74801549751307339        195.09536321776167     
   12.548399056945730       0.23808647584847556       0.74854104322166726        195.24613748149710     
   12.548360818509700       0.23806925957795030       0.74910200885139233        195.39697552699147     
   12.549462248937937       0.23805204030651991       0.74962762557978635        195.54787734782866     
   12.551061137467546       0.23803483071197384       0.75021380261204373        195.69884293759520     
   12.552534823282617       0.23801762453139005       0.75076252662421661        195.84987228987742     
   12.552498873767336       0.23800048433124585       0.75131834957713250        196.00096539826598     
   12.552971280226398       0.23798321563212221       0.75186217980972503        196.15212225635054     
   12.553570494941685       0.23796605913458596       0.75240758178157063        196.30334285772295     
   12.554726337817137       0.23794883396431279       0.75296455196736256        196.45462719597666     
   12.555254575765872       0.23793162169342807       0.75351467581625586        196.60597526470679     
   12.555947139351456       0.23791446682988329       0.75406139652779502        196.75738705750985     
   12.557005178389531       0.23789731153517873       0.75459984944225289        196.90886256798311     
   12.557155398616743       0.23788009807907606       0.75513996761598490        197.06040178972702     
   12.558636898988192       0.23786294926641446       0.75568521667808597        197.21200471634222     
   12.558775245117276       0.23784575065112312       0.75623007719578961        197.36367134143143     
   12.559488665177019       0.23782858206487995       0.75678159733124983        197.51540165859845     
   12.560509003908155       0.23781148503490124       0.75732119252563368        197.66719566144974     
   12.560280676896747       0.23779423483060161       0.75786089595658757        197.81905334359180     
   12.561626844230320       0.23777710559139420       0.75841680773894582        197.97097469863388     
   12.562323955280458       0.23775989822372290       0.75897726069733029        198.12295972018651     
   12.562989247145939       0.23774273339458821       0.75952081892322254        198.27500840186173     
   12.563689702153512       0.23772564234786484       0.76005783721477993        198.42712073727313     
   12.564405878648707       0.23770850690822284       0.76060866155218632        198.57929672003579     
   12.565266226408136       0.23769136576071542       0.76114738232208135        198.73153634376746     
   12.565936972359056       0.23767426582789850       0.76169104854549963        198.88383960208563     
   12.566410529290097       0.23765713155692142       0.76223956920425007        199.03620648861101     
   12.567261149785869       0.23764001532302081       0.76277259183394552        199.18863699696576     
   12.568073915001994       0.23762276174649777       0.76333132910599000        199.34113112077225     
   12.568506614254234       0.23760574061602349       0.76386268716395556        199.49368885365647     
   12.569463069694896       0.23758861992276042       0.76441319336690428        199.64631018924484     
   12.570183748287302       0.23757148233613712       0.76495900775626635        199.79899512116648     
   12.571171277409867       0.23755437958147790       0.76550900931554422        199.95174364305055     
   12.572594457483154       0.23753724861338735       0.76605437642271546        200.10455574852890     
   12.572229006700667       0.23752010589318434       0.76659653820301321        200.25743143123583     
   12.573477120365093       0.23750307534272594       0.76714653214711270        200.41037068480594     
   12.573803933963358       0.23748590136956033       0.76769160243850543        200.56337350287646     
   12.574762974075137       0.23746881379697449       0.76822470356568129        200.71643987908561     
   12.574963247594503       0.23745177630094855       0.76878301098821478        200.86956980707359     
   12.575837493879831       0.23743468607179630       0.76932937593089357        201.02276328048353     
   12.576701801116638       0.23741757021228829       0.76984964063028027        201.17602029295813     
   12.577890736650618       0.23740052997689168       0.77042084420031853        201.32934083814314     
   12.578225236694626       0.23738343567005749       0.77097233262890463        201.48272490968614     
   12.578575516309430       0.23736633046552971       0.77150447445409498        201.63617250123630     
   12.579146038505485       0.23734916944845180       0.77203242747499046        201.78968360644416     
   12.581433721308256       0.23733221570077251       0.77259874526027128        201.94325821896200     
   12.581374139133915       0.23731511128095079       0.77314039973026794        202.09689633244446     
   12.581909138539904       0.23729799564428933       0.77368099374887722        202.25059794054755     
   12.582554544668582       0.23728102616190766       0.77422897179161765        202.40436303692908     
   12.582815008290428       0.23726395979571782       0.77475888805341420        202.55819161524889     
   12.583055945205258       0.23724693517321924       0.77527180285169461        202.71208366916881     
   12.584559787991951       0.23722985734764704       0.77585703270234407        202.86603919235179     
   12.584788542104857       0.23721276753565027       0.77636741061626191        203.02005817846282     
   12.585730190874900       0.23719577043712758       0.77692613582684067        203.17414062116885     
   12.587022281844888       0.23717872144416449       0.77747033264327947        203.32828651413871     
   12.587913664706866       0.23716168553340525       0.77802397700646342        203.48249585104307     
   12.588479856848386       0.23714467583000673       0.77854987257302033        203.63676862555394     
   12.588768439087239       0.23712758907457140       0.77909809932375129        203.79110483134627     
   12.589211193651479       0.23711051602652319       0.77964076911443536        203.94550446209581     
   12.590085861913559       0.23709357572024531       0.78018218041030418        204.09996751148043     
   12.590820582175738       0.23707647504102655       0.78073053048873664        204.25449397318005     
   12.590845644241837       0.23705952420826695       0.78122974870476269        204.40908384087587     
   12.593133574890002       0.23704249566960031       0.78178493260833892        204.56373710825221     
   12.593097647723438       0.23702552001870522       0.78233078716043991        204.71845376899404     
   12.594518827227018       0.23700853568239907       0.78287474270717117        204.87323381678937     
   12.594108719661588       0.23699151245382163       0.78339516511341656        205.02807724532670     
   12.594878415371838       0.23697455293337383       0.78393646740843248        205.18298404829685     
   12.596066599503423       0.23695751841940799       0.78449914682211308        205.33795421939325     
   12.596051598843369       0.23694052647950153       0.78502443103339825        205.49298775231119     
   12.597758604449369       0.23692357038116962       0.78557579394389954        205.64808464074687     
   12.597927224357923       0.23690655275957759       0.78610915439838180        205.80324487839931     
   12.598748282910355       0.23688963803389096       0.78664888216011242        205.95846845896932     
   12.599959097654914       0.23687263463354000       0.78718567660919525        206.11375537615919     
   12.600062823557135       0.23685557950587791       0.78773414777510176        206.26910562367360     
   12.600431829544304       0.23683866621110067       0.78824762109014157        206.42451919521940     
   12.601054358419669       0.23682164997034136       0.78877277959739944        206.57999608450382     
   12.602309645784459       0.23680467644748912       0.78934666215264315        206.73553628523871     
   12.602818494787495       0.23678776539139426       0.78987698485121716        206.89113979113512     
   12.602962318187346       0.23677078710937413       0.79039443093656958        207.04680659590798     
   12.603942377859022       0.23675385259738282       0.79093816770499192        207.20253669327374     
   12.603154306388825       0.23673690741557682       0.79140903530526507        207.35833007695010     
   12.605815555612773       0.23671996532419270       0.79202611460177286        207.51418674065727     
   12.606196757146275       0.23670302071584201       0.79253625185079790        207.67010667811775     
   12.608500869691081       0.23668604791261605       0.79310835719381900        207.82608988305560     
   12.608099139191470       0.23666905988503209       0.79364001804522144        207.98213634919620     
   12.610807038577949       0.23665220712257554       0.79424955081764737        208.13824607026942     
   12.609250885928676       0.23663527048765923       0.79471282944909971        208.29441904000433     
   12.610201541815350       0.23661829974129397       0.79524893877703562        208.45065525213269     
   12.611076660680325       0.23660141275717700       0.79578834348173744        208.60695470038920     
   12.615899443521700       0.23658448583114644       0.79631448451834042        208.76331737851024     
   12.612208467515266       0.23656756687173150       0.79686637835747309        208.91974328023375     
   12.612585267507933       0.23655067917024050       0.79739451236687486        209.07623239929976     
   12.614573123167927       0.23653377480849250       0.79790676898108948        209.23278472945123     
   12.614124438331105       0.23651682946690081       0.79847865749239255        209.38940026443149     
   12.615696718298054       0.23649989669717891       0.79901537341429607        209.54607899798751     
   12.615928488679902       0.23648302521357584       0.79954791860167429        209.70282092386776     
   12.617469508229815       0.23646612816199061       0.80009067046425442        209.85962603582215     
   12.617398402529487       0.23644921843884395       0.80063163798384207        210.01649432760399     
   12.617841901075918       0.23643234419913747       0.80114235609520379        210.17342579296684     
   12.618462986204404       0.23641546881671574       0.80168850088054822        210.33042042566791     
   12.617118987436738       0.23639858915700657       0.80214545823801420        210.48747821946608     
   12.619858616339425       0.23638170849369869       0.80275786885195355        210.64459916812157     
   12.625338099947076       0.23636479606243715       0.80328144538584578        210.80178326539712     
   12.621689365785311       0.23634795720125559       0.80383502005840990        210.95903050505876     
   12.621918959854625       0.23633107329858746       0.80436402407662622        211.11634088087220     
   12.621944156121772       0.23631421928918114       0.80485464602915247        211.27371438660742     
   12.623296909456538       0.23629735535086385       0.80542599368683143        211.43115101603507     
   12.624827487162344       0.23628047859068305       0.80597161618552005        211.58865076292852     
   12.624854820455720       0.23626353487759746       0.80650001089316259        211.74621362106328     
   12.625401907974489       0.23624673444867819       0.80703694271248372        211.90383958421685     
   12.626316437463275       0.23622991924131762       0.80757428389512276        212.06152864616877     
   12.627045375565475       0.23621308121442097       0.80810363640320892        212.21928080070131     
   12.627701613084126       0.23619624343941581       0.80863416404929023        212.37709604159684     
   12.628228421189270       0.23617939682820649       0.80916446341893744        212.53497436264311     
   12.628576671260658       0.23616256011650749       0.80967686749669787        212.69291575762728     
   12.629735750493719       0.23614573043400128       0.81023465712906917        212.85092022033962     
   12.630199535186225       0.23612889671210707       0.81076516625587725        213.00898774457264     
   12.631130205932354       0.23611202986149010       0.81128990973341752        213.16711832412116     
   12.628449345178499       0.23609524898991999       0.81166300610065889        213.32531195278102     
   12.632844984108543       0.23607842813377597       0.81236926240375529        213.48356862435227     
   12.633163862762554       0.23606160849821803       0.81288692174305621        213.64188833263438     
   12.634100657852217       0.23604475589650603       0.81342636352555309        213.80027107143169     
   12.635204639924908       0.23602797847703294       0.81396786480106587        213.95871683454891     
   12.635266581054323       0.23601117696233367       0.81448072367911817        214.11722561579373     
   12.635888950238364       0.23599437467273071       0.81502931855793481        214.27579740897525     
   12.636195764314394       0.23597756489912816       0.81552347356163102        214.43443220790604     
   12.638111024478805       0.23596077441618726       0.81610144876334278        214.59313000639969     
   12.638195347863775       0.23594396937989859       0.81661630278856701        214.75189079827217     
   12.639077367585827       0.23592719368815482       0.81715040120326465        214.91071457734182     
   12.639388620843352       0.23591039780090095       0.81767931911380531        215.06960133742911     
   12.640445342299234       0.23589362807704353       0.81820641601508137        215.22855107235733     
   12.641553452693332       0.23587684452489244       0.81876152126510926        215.38756377595101     
   12.641666106448557       0.23586006901166875       0.81928751585969706        215.54663944203662     
   12.642459568655502       0.23584329922912656       0.81982151174028983        215.70577806444447     
   12.643065992073112       0.23582650432588165       0.82033115363485443        215.86497963700543     
   12.644081958731693       0.23580975531532192       0.82088982719759640        216.02424415355401     
   12.645001333902236       0.23579299161262643       0.82142452703458324        216.18357160792468     
   12.645586785066635       0.23577622252194563       0.82195548578730160        216.34296199395698     
   12.646757138484176       0.23575948449008269       0.82249181979286257        216.50241530549059     
   12.646738861628634       0.23574271612912251       0.82300859358459888        216.66193153636826     
   12.647359374549739       0.23572597936756634       0.82354379779913733        216.82151068043450     
   12.648377177136757       0.23570923572176594       0.82407972488884973        216.98115273153707     
   12.647957349374021       0.23569246346955514       0.82456619713306611        217.14085768352459     
   12.649912543323747       0.23567575913786817       0.82512240537740056        217.30062553024840     
   12.651099810461766       0.23565902306753936       0.82566105951868130        217.46045626556293     
   12.650223812967567       0.23564229197577888       0.82616575979373563        217.62034988332368     
   12.651602514670817       0.23562556304171936       0.82670921961239574        217.78030637738934     
   12.652467766618425       0.23560882838975247       0.82724209177896846        217.94032574162034     
   12.652557967194907       0.23559206403377586       0.82775139687781685        218.10040796987866     
   12.653869256280730       0.23557534368142982       0.82830015780548150        218.26055305602978     
   12.654726274477865       0.23555860246510918       0.82882862725423756        218.42076099394106     
   12.655168925735419       0.23554193913085714       0.82934719080544306        218.58103177748220     
   12.655768948371254       0.23552519866332808       0.82987032424301821        218.74136540052484     
   12.655914768243010       0.23550855903835219       0.83036365162161296        218.90176185694276     
   12.656150622973218       0.23549183372811663       0.83087730895566836        219.06222114061251     
   12.657594558205515       0.23547515213289683       0.83142521133028147        219.22274324541218     
   12.658208396709330       0.23545841666412676       0.83193012782534048        219.38332816522342     
   12.659566839529845       0.23544175091962305       0.83249281834070343        219.54397589392934     
   12.659850965201366       0.23542508758350900       0.83301439986749137        219.70468642541445     
   12.660645684743013       0.23540836986310798       0.83354029640237315        219.86545975356756     
   12.661030060729082       0.23539171985093982       0.83405264168256366        220.02629587227796     
   12.662169307252523       0.23537501995148105       0.83459539866672616        220.18719477543851     
   12.662979931133997       0.23535836914669897       0.83512350101383248        220.34815645694349     
   12.663456092098832       0.23534160142774069       0.83564881314220585        220.50918091068971     
   12.664550700458145       0.23532495957449329       0.83616337347915770        220.67026813057660     
   12.664745223251606       0.23530831788472667       0.83669554961945025        220.83141811050550     
   12.665585297277858       0.23529170478051240       0.83723329371502797        220.99263084438022     
   12.666277256347295       0.23527497075214371       0.83774733243163546        221.15390632610709     
   12.666831160160786       0.23525839267167520       0.83827490706576946        221.31524454959418     
   12.668091768853161       0.23524170888750007       0.83880227985666023        221.47664550875282     
   12.668633409635436       0.23522509394719918       0.83932852426002691        221.63810919749514     
   12.669214357526867       0.23520835959742248       0.83985035064317526        221.79963560973749     
   12.669935424458831       0.23519175154172178       0.84037069102426032        221.96122473939730     
   12.670735499074702       0.23517509255001975       0.84090776547685342        222.12287658039429     
   12.671321935771932       0.23515851788353448       0.84142650579234368        222.28459112665098     
   12.671863063729642       0.23514185979520016       0.84194113925402625        222.44636837209225     
   12.672679533758124       0.23512524528153986       0.84246618089861036        222.60820831064498     
   12.673415083822341       0.23510862688743561       0.84299202812530538        222.77011093623858     
   12.674633722702541       0.23509194799627800       0.84352874124987642        222.93207624280441     
   12.675262496702723       0.23507538722376997       0.84404568778684108        223.09410422427749     
   12.674776380209265       0.23505877931026364       0.84453618472294756        223.25619487459306     
   12.675530644465796       0.23504208782110622       0.84506614584840445        223.41834818769033     
   12.676725723898604       0.23502557739164096       0.84561458630408814        223.58056415751079     
   12.677342870925669       0.23500886245470212       0.84612270733366401        223.74284277799714     
   12.678099008152603       0.23499228710443482       0.84666186942540056        223.90518404309563     
   12.679209741919230       0.23497570786540192       0.84718670053531642        224.06758794675446     
   12.679010035969471       0.23495917454925508       0.84766421551267623        224.23005448292423     
   12.680301586247309       0.23494252935905813       0.84820671895729371        224.39258364555718     
   12.681224279479119       0.23492600876710817       0.84874772456429504        224.55517542860926     
   12.681774893990024       0.23490939040062647       0.84926982457177802        224.71782982603744     
   12.681974474003470       0.23489272509656395       0.84977469760026991        224.88054683180195     
   12.682509456480121       0.23487618950746023       0.85025798096131044        225.04332643986564     
   12.683769717523001       0.23485962275242059       0.85083066768955051        225.20616864419273     
   12.684617223670816       0.23484299527142236       0.85136341627878165        225.36907343875018     
   12.684707792217718       0.23482651772721122       0.85186078405425547        225.53204081750729     
   12.685764189135439       0.23480994482829415       0.85239643984109892        225.69507077443700     
   12.686276052315625       0.23479330885236255       0.85291759648232779        225.85816330351238     
   12.687489736151537       0.23477679404171753       0.85343060002850379        226.02131839871089     
   12.687964611673145       0.23476035261292655       0.85396187979346749        226.18453605401069     
   12.687953055605828       0.23474366205753663       0.85446063995973032        226.34781626339361     
   12.689368482443959       0.23472711470137003       0.85499402471794406        226.51115902084371     
   12.691719460407057       0.23471056206303634       0.85552262204897578        226.67456432034695     
   12.690021214583410       0.23469408955033086       0.85601245276841875        226.83803215589165     
   12.691165511684872       0.23467752153614843       0.85655420653955683        227.00156252146934     
   12.692083812889427       0.23466106923329114       0.85707731642819662        227.16515541107279     
   12.692818079207399       0.23464454789703665       0.85759472024551597        227.32881081869826     
   12.693445478501834       0.23462791107231784       0.85812689013928833        227.49252873834328     
   12.693646667382533       0.23461138815090599       0.85862291423908210        227.65630916400940     
   12.695106737859726       0.23459488247471386       0.85915355077217515        227.82015208969878     
   12.695318110135453       0.23457840122000650       0.85967154643463128        227.98405750941728     
   12.695909305862957       0.23456185329435336       0.86019234480962015        228.14802541717262     
   12.696161080245901       0.23454531811359586       0.86066663063455373        228.31205580697500     
   12.697723426739691       0.23452883778260503       0.86123069799032959        228.47614867283701     
   12.698043861998114       0.23451234684496161       0.86175362762423180        228.64030400877397     
   12.698926959909212       0.23449583593879966       0.86226180353153148        228.80452180880360     
   12.698870666308112       0.23447933226308895       0.86276464955321019        228.96880206694459     
   12.700583455749531       0.23446285896174873       0.86330229860287211        229.13314477722082     
   12.700952879284408       0.23444643083288144       0.86382666305523159        229.29754993365603     
   12.700505696725497       0.23442986149118186       0.86429493321467776        229.46201753027839     
   12.702404323701682       0.23441342214561467       0.86485912368533169        229.62654756111613     
   12.702766385680713       0.23439690104293120       0.86537907468348496        229.79114002020222     
   12.704020792709102       0.23438047464198111       0.86589924989845934        229.95579490157144     
   12.704554320313342       0.23436397001864118       0.86642119925786554        230.12051219926002     
   12.704933439628634       0.23434747905885484       0.86692682010935684        230.28529190730785     
   12.705481141200357       0.23433101179344351       0.86744384644436345        230.45013401975683     
   12.706575311195584       0.23431455968740933       0.86797676878835961        230.61503853065020     
   12.707876970068568       0.23429808995794615       0.86849163963236353        230.78000543403621     
   12.707526079887762       0.23428164705032856       0.86900261209495466        230.94503472396275     
   12.709557913619625       0.23426520560592842       0.86953176236079199        231.11012639448242     
   12.709751573475382       0.23424874807370005       0.87005402712315716        231.27528043964827     
   12.710225482971014       0.23423231723610324       0.87056715939370977        231.44049685351737     
   12.710084572509864       0.23421586275993678       0.87106271605427599        231.60577563014920     
   12.710967460999147       0.23419941784059026       0.87158713458921744        231.77111676360377     
   12.711941093248774       0.23418298458669584       0.87211607558579662        231.93652024794639     
   12.712478740933395       0.23416655550687193       0.87263352213389189        232.10198607724215     
   12.714799474676829       0.23415012831936352       0.87316127217549100        232.26751424556087     
   12.713835962415930       0.23413371729934948       0.87365526661156834        232.43310474697336     
   12.714954564970272       0.23411728662201128       0.87419104774446710        232.59875757555358     
   12.715686389510442       0.23410087178461367       0.87470356044808562        232.76447272537709     
   12.715807789790929       0.23408445817110513       0.87520264130259418        232.93025019052317     
   12.716004042386855       0.23406810958448035       0.87571164211342822        233.09608996507262     
   12.717608073285124       0.23405163938516915       0.87625224274474445        233.26199204310936     
   12.717124971605870       0.23403525147955487       0.87673541397279553        233.42795641871948     
   12.718822226917668       0.23401884741829582       0.87726962971262945        233.59398308599111     
   12.719129864665366       0.23400244339810261       0.87778200828075470        233.76007203901526     
   12.720716803298576       0.23398605711223230       0.87832010231090751        233.92622327188556     
   12.721674612967471       0.23396967927247869       0.87882345817880192        234.09243677869850     
   12.721700647557352       0.23395331956582466       0.87933487611338279        234.25871255355182     
   12.722451769669293       0.23393689024573794       0.87985017889778794        234.42505059054693     
   12.723374047896373       0.23392051497186175       0.88036314842187624        234.59145088378708     
   12.723643987117823       0.23390414460345585       0.88088036010210646        234.75791342737855     
   12.722306502129577       0.23388776364346975       0.88130346281787886        234.92443821542918     
   12.724732872307500       0.23387139763930467       0.88189710814599309        235.09102524205036     
   12.723440842620519       0.23385502852036694       0.88232777388353745        235.25767450135487     
   12.726425906098532       0.23383871022663114       0.88293575860743834        235.42438598745900     
   12.727214661442195       0.23382240640860721       0.88344346972119470        235.59115969448101     
   12.727707415275548       0.23380611522050568       0.88395196420903777        235.75799561654227     
   12.728923158521798       0.23378960074758345       0.88446411012783810        235.92489374776497     
   12.728709308061884       0.23377325308656310       0.88497502279567319        236.09185408227700     
   12.729016739009603       0.23375695038158653       0.88546005593658628        236.25887661420472     
   12.730315424681208       0.23374058024855493       0.88597153886504343        236.42596133767998     
   12.731310480346890       0.23372423573029893       0.88651574294444224        236.59310824683604     
   12.731531237228896       0.23370790179077869       0.88702237009455720        236.76031733580865     
   12.732779772709726       0.23369157479772712       0.88754145872555112        236.92758859873615     
   12.731759947535876       0.23367523176432817       0.88797020596877374        237.09492202975974     
   12.733811121037851       0.23365890802570910       0.88855120647975394        237.26231762302257     
   12.734411111105350       0.23364259729438921       0.88906985131775784        237.42977537267103     
   12.736900138660923       0.23362627539018735       0.88966577551165471        237.59729527285330     
   12.736340973151242       0.23360995378542435       0.89009530618418231        237.76487731772016     
   12.736127155759515       0.23359364413747147       0.89059909789003189        237.93252150142561     
   12.736867188522911       0.23357734316713605       0.89110129605772848        238.10022781812526     
   12.738167399326024       0.23356103074490084       0.89161838255801484        238.26799626197712     
   12.738335945347742       0.23354473442817031       0.89212900771826642        238.43582682714299     
   12.739101420674015       0.23352843938689416       0.89263024868013374        238.60371950778648     
   12.739676163579571       0.23351214561336353       0.89314228031544307        238.77167429807346     
   12.740571711229846       0.23349585523930957       0.89365729060545251        238.93969119217218     
   12.740862908152668       0.23347957260339736       0.89415405101985224        239.10777018425489     
   12.741773813088125       0.23346327339000150       0.89466962164394637        239.27591126849453     
   12.742353133975314       0.23344700065744231       0.89517762041207227        239.44411443906674     
   12.743452367362771       0.23343072667119505       0.89569235606949515        239.61237969015127     
   12.743762257197695       0.23341444823657467       0.89619572399238090        239.78070701592887     
   12.744516844674717       0.23339818434882417       0.89668658014967251        239.94909641058356     
   12.744729298893741       0.23338192009257999       0.89719770387801168        240.11754786830184     
   12.745949043043755       0.23336564817406899       0.89771850093354366        240.28606138327260     
   12.746319898949329       0.23334939044804581       0.89821859031489359        240.45463694968649     
   12.747170967314975       0.23333314512131340       0.89870417043744011        240.62327456173861     
   12.748861894283168       0.23331688766524472       0.89923587286551110        240.79197421362500     
   12.748490427644940       0.23330062900676443       0.89974661028318548        240.96073589954463     
   12.748619725573761       0.23328437255893777       0.90024161267964875        241.12955961369934     
   12.749201573505790       0.23326813221552861       0.90073211206736048        241.29844535029315     
   12.750025819602881       0.23325188946668818       0.90123856173726224        241.46739310353303     
   12.751793187791094       0.23323565421922426       0.90177086567850173        241.63640286762751     
   12.752618990228047       0.23321943146218987       0.90227844220593134        241.80547463678980     
   12.752997230287630       0.23320321144172848       0.90278564165427999        241.97460840523303     
   12.752980812185164       0.23318698909307781       0.90327222652753858        242.14380416717464     
   12.754394784151410       0.23317073829124740       0.90379430628289803        242.31306191683373     
   12.755445867103449       0.23315453717602530       0.90429375394713851        242.48238164843349     
   12.755094638964776       0.23313833179601340       0.90479076073142650        242.65176335619694     
   12.755851265947378       0.23312211347825995       0.90530740368125207        242.82120703435262     
   12.756459222442853       0.23310590995827402       0.90580147341804851        242.99071267712930     
   12.757712585062242       0.23308967330012087       0.90631873374005389        243.16028027875990     
   12.757814525652391       0.23307350011726852       0.90682043138972890        243.32990983347926     
   12.758402396446424       0.23305730250029547       0.90732081305268675        243.49960133552474     
   12.759053781903063       0.23304108350550629       0.90782639763085149        243.66935477913614     
   12.759647851930147       0.23302489756562939       0.90833538836570471        243.83917015855675     
   12.760001733526101       0.23300872329228459       0.90882296496159654        244.00904746803076     
   12.760990020949496       0.23299251457839248       0.90933711101788339        244.17898670180645     
   12.756582645955602       0.23297633516544750       0.90960836979544191        244.34898785413432     
   12.762422963949035       0.23296015386882579       0.91035381417677808        244.51905091926699     
   12.762736305366724       0.23294399406967828       0.91083783079830316        244.68917589145957     
   12.763683703399773       0.23292783093156175       0.91135731345186510        244.85936276497128     
   12.764466559965991       0.23291166221882520       0.91185946027149101        245.02961153406204     
   12.765915868387561       0.23289549488682784       0.91236687773701197        245.19992219299485     
   12.765594858684343       0.23287932739084496       0.91286605840983304        245.37029473603596     
   12.766016937248883       0.23286316916107427       0.91335240065458045        245.54072915745354     
   12.766843196243878       0.23284701970080571       0.91385481392817125        245.71122545151846     
   12.766723976590427       0.23283084684234337       0.91434074140238508        245.88178361250542     
   12.768460024257561       0.23281472093504191       0.91487728805575530        246.05240363468889     
   12.768994572090863       0.23279856996654988       0.91537748677519470        246.22308551234863     
   12.770707401506892       0.23278243312292618       0.91587972314218458        246.39382923976601     
   12.770633091644115       0.23276628799042895       0.91637265721951189        246.56463481122506     
   12.769451775014582       0.23275015953855466       0.91682255330704066        246.73550222101204     
   12.771811624782169       0.23273402779556604       0.91738648244420395        246.90643146341611     
   12.772348138607081       0.23271789941825455       0.91788965920443166        247.07742253272957     
   12.772567566716946       0.23270174992652837       0.91838144214382622        247.24847542324642     
   12.774628470373003       0.23268563893401220       0.91890134707111804        247.41959012926418     
   12.773806743465524       0.23266949860574027       0.91938001260651725        247.59076664508132     
   12.775046237672072       0.23265342023939489       0.91989000879333693        247.76200496500158     
   12.775579211704839       0.23263727294266787       0.92040456883148758        247.93330508332841     
   12.776639326797019       0.23262120120780935       0.92089803718038288        248.10466699437006     
   12.777440272338072       0.23260509358748022       0.92139934794648704        248.27609069243607     
   12.777837706035447       0.23258899572288130       0.92190195082772330        248.44757617184030     
   12.778294816304502       0.23257289826916788       0.92239882785740424        248.61912342689638     
   12.778636402760677       0.23255679613706126       0.92290033281645123        248.79073245192308     
   12.779532153186514       0.23254068473255610       0.92340453734462458        248.96240324124156     
   12.776261087361419       0.23252461506681585       0.92373218283470304        249.13413578917388     
   12.780591396863253       0.23250853447340206       0.92439439348532315        249.30593009004684     
   12.781916911300394       0.23249245478347053       0.92490455240630853        249.47778613818775     
   12.782100300536710       0.23247637766294171       0.92537795609041662        249.64970392792887     
   12.782655424880186       0.23246030687506045       0.92589112394764916        249.82168345360301     
   12.783551918273917       0.23244423460907626       0.92639292411095320        249.99372470954717     
   12.784447965819503       0.23242816032879088       0.92690182134468424        250.16582769009926     
   12.785202281370436       0.23241209874544363       0.92740549464042954        250.33799238960256     
   12.785731372874473       0.23239604316992574       0.92789941472398740        250.51021880240020     
   12.786217850116122       0.23237998379144323       0.92838897868270509        250.68250692283891     
   12.786754161954409       0.23236391587792818       0.92889148445215020        250.85485674526842     
   12.787722271024139       0.23234788129285031       0.92939079234590216        251.02726826404157     
   12.788271489042323       0.23233183391197090       0.92988232921536040        251.19974147351314     
   12.788594459027339       0.23231578785793525       0.93038147671939675        251.37227636803888     
   12.789415411107687       0.23229974855000099       0.93088483426695001        251.54487294198134     
   12.790401173734057       0.23228371188455174       0.93138460347301344        251.71753118970238     
   12.790613763761074       0.23226767552303396       0.93183738789298898        251.89025110556645     
   12.791582374250238       0.23225164481261465       0.93237693488346973        252.06303268394285     
   12.792209195371544       0.23223561085430128       0.93286408651685426        252.23587591920210     
   12.792622104712484       0.23221959616633875       0.93336903997112586        252.40878080571716     
   12.793498058109353       0.23220357519306489       0.93386529445899791        252.58174733786441     
   12.793898377392615       0.23218755591991380       0.93433603370605878        252.75477551002336     
   12.794870256741460       0.23217154413712088       0.93485446622478707        252.92786531657453     
   12.794415596769772       0.23215553129377564       0.93532514488875240        253.10101675190231     
   12.795678744198096       0.23213952653229200       0.93584969017183794        253.27422981039365     
   12.796056294085059       0.23212352277515516       0.93632396095632553        253.44750448643777     
   12.797468268978333       0.23210751207057490       0.93684243174221860        253.62084077442685     
   12.797950822113187       0.23209152497917251       0.93733694561031322        253.79423866875578     
   12.798987650855954       0.23207553168978087       0.93783579245670146        253.96769816382172     
   12.799399890290717       0.23205954139140980       0.93832559061156073        254.14121925402569     
   12.799531928517832       0.23204355510629152       0.93881534138867651        254.31480193376939     
   12.800842491779887       0.23202757089248061       0.93931753803057594        254.48844619745987     
   12.801141341275198       0.23201158334810357       0.93982713962933850        254.66215203950452     
   12.802129073374129       0.23199561517996245       0.94032035506264078        254.83591945431408     
   12.802459084207817       0.23197964105483987       0.94081883822006729        255.00974843630280     
   12.803547553050402       0.23196366708330171       0.94131754298571357        255.18363897988655     
   12.803730977111986       0.23194770166730433       0.94177643939043199        255.35759107948434     
   12.804279722547431       0.23193174020695156       0.94230260798199983        255.53160472951831     
   12.804611827291417       0.23191578021474649       0.94279324761835936        255.70567992441323     
   12.806327010285614       0.23189982297203510       0.94330033655256107        255.87981665859539     
   12.806445421508316       0.23188386844053596       0.94379914782364738        256.05401492649548     
   12.806808249814447       0.23186791870476425       0.94427849549192455        256.22827472254562     
   12.808371401336133       0.23185197388782949       0.94477300039657253        256.40259604118137     
   12.808375354334750       0.23183603206065495       0.94526496850046660        256.57697887684094     
   12.808799375301936       0.23182009254925712       0.94575591800488645        256.75142322396482     
   12.809466754225168       0.23180415352441325       0.94625393216747622        256.92592907699662     
   12.809979583698492       0.23178822465389681       0.94675903510052362        257.10049643038241     
   12.810442259116792       0.23177229115618517       0.94722655843813741        257.27512527857152     
   12.810955154577053       0.23175636695560689       0.94771828852715445        257.44981561601566     
   12.811859909053123       0.23174044396781115       0.94820984683749365        257.62456743716842     
   12.812802218167164       0.23172454226494199       0.94872668583521891        257.79938073648805     
   12.812727627491883       0.23170860705243457       0.94918342550134138        257.97425550843411     
   12.814352150747251       0.23169269402617412       0.94968736646645269        258.14919174746888     
   12.814405372638012       0.23167678581979947       0.95017868596257882        258.32418944805829     
   12.815050343767336       0.23166088458910750       0.95068060918740149        258.49924860467064     
   12.815764958275169       0.23164500226457169       0.95117560178489402        258.67436921177625     
   12.816273584624733       0.23162907725321369       0.95163982013871373        258.84955126384898     
   12.817118973472411       0.23161318480313367       0.95213975437085363        259.02479475536541     
   12.816984400746861       0.23159728907749891       0.95260714108754319        259.20009968080495     
   12.817955679147563       0.23158140086551426       0.95311344549095711        259.37546603464949     
   12.818980645872209       0.23156553632677199       0.95360035352541783        259.55089381138396     
   12.819519027407848       0.23154963102571444       0.95410720348095690        259.72638300549471     
   12.820520688058926       0.23153375115880512       0.95462025073973078        259.90193361147374     
   12.820943195618495       0.23151787636305865       0.95510702412310822        260.07754562381325     
   12.821458523168792       0.23150200409306931       0.95560377739093516        260.25321903700888     
   12.822273424857180       0.23148613466227702       0.95608006216352892        260.42895384555999     
   12.822821826096549       0.23147026865322706       0.95656651338238652        260.60475004396773     
   12.823512199530672       0.23145440310009657       0.95704902674555203        260.78060762673618     
   12.824156063813447       0.23143854661228699       0.95754037833326588        260.95652658837230     
   12.825032253480924       0.23142269335560778       0.95804489925334502        261.13250692338653     
   12.825248284068364       0.23140684047290000       0.95851797925449622        261.30854862629081     
   12.826328663245741       0.23139099267896879       0.95901229008439870        261.48465169160158     
   12.826652737925246       0.23137514995794484       0.95950148756879539        261.66081611383555     
   12.827712572539149       0.23135930356389595       0.95998880733403880        261.83704188751506     
   12.829920968439513       0.23134346339242401       0.96056185377379566        262.01332900716386     
   12.828211373681784       0.23132767576710386       0.96094491760907641        262.18967746730863     
   12.829427692331770       0.23131180002946169       0.96145003129704243        262.36608726247897     
   12.829800187676925       0.23129596339881550       0.96192992700806090        262.54255838720644     
   12.830520821792353       0.23128013877260487       0.96242574600929487        262.71909083602799     
   12.831303778611987       0.23126432929665100       0.96291191431036194        262.89568460347976     
   12.832154857480040       0.23124850663202209       0.96340246242602212        263.07233968410469     
   12.832799620082167       0.23123270357228856       0.96389217746512401        263.24905607244438     
   12.833116468241805       0.23121688046795896       0.96437612782067117        263.42583376304691     
   12.833305314786429       0.23120107249789076       0.96485152146791875        263.60267275046181     
   12.834057025928356       0.23118526057355041       0.96532031656339923        263.77957302924068     
   12.834784095364300       0.23116946414453182       0.96582016023058581        263.95653459393884     
   12.836373119283850       0.23115365357821027       0.96632641058854152        264.13355743911444     
   12.836056656930744       0.23113786431305439       0.96680579926050547        264.31064155932904     
   12.836689016385346       0.23112211447564690       0.96729019785903347        264.48778694914546     
   12.837301982533736       0.23110635251590592       0.96777207526014142        264.66499360313122     
   12.837688124253487       0.23109049378636728       0.96825680781539025        264.84226151585540     
   12.838795965670316       0.23107474583623130       0.96875900965943673        265.01959068189103     
   12.839354823641324       0.23105896863745393       0.96923610579665487        265.19698109581299     
   12.839942599240356       0.23104316451857793       0.96972197148468997        265.37443275219960     
   12.840752997320649       0.23102739467719821       0.97020909727260451        265.55194564563226     
   12.841329019788292       0.23101164015349238       0.97069835792613823        265.72951977069482     
   12.841108688490712       0.23099589357837827       0.97113930393374259        265.90715512197420     
   12.843202527253936       0.23098012819011152       0.97166508893144254        266.08485169406094     
   12.843290331834345       0.23096434871744378       0.97215451763098726        266.26260948154794     
   12.844122216803642       0.23094864179335250       0.97263376914495547        266.44042847902961     
   12.844818427901776       0.23093286714629760       0.97312034604538722        266.61830868110587     
   12.845013638103532       0.23091708754776136       0.97360856665243034        266.79625008237849     
   12.845623973661567       0.23090136666268318       0.97408279123716401        266.97425267745160     
   12.845856011337185       0.23088562627515946       0.97456071907692832        267.15231646093332     
   12.846786654512243       0.23086985078520683       0.97504590886422637        267.33044142743324     
   12.847151514894133       0.23085415089868727       0.97552740295634499        267.50862757156523     
   12.848871681829726       0.23083841590562146       0.97604458205387268        267.68687488794615     
   12.848722818133494       0.23082269352237414       0.97651681337259277        267.86518337119509     
   12.849637036930744       0.23080700285816141       0.97699117206391328        268.04355301593438     
   12.850529742947023       0.23079123016688755       0.97747814300490443        268.22198381678959     
   12.850939256370905       0.23077555516391515       0.97795906152322620        268.40047576838867     
   12.850919346565261       0.23075984190646476       0.97842941955023366        268.57902886536385     
   12.854033842529105       0.23074415233945667       0.97901463304474945        268.75764310234848     
   12.852415598050934       0.23072839691248564       0.97940466904266199        268.93631847398058     
   12.853155139837439       0.23071268811056897       0.97989084191404952        269.11505497490049     
   12.854698033918062       0.23069695565460646       0.98037885154862792        269.29385259975157     
   12.854178689405979       0.23068127928199919       0.98084622207347927        269.47271134318038     
   12.854738047199456       0.23066556647273703       0.98133001225779937        269.65163119983538     
   12.855294785482801       0.23064996859878628       0.98181748637339028        269.83061216437068     
   12.856008721787532       0.23063425649777911       0.98231649299020329        270.00965423144095     
   12.857200785938909       0.23061859379638272       0.98278767278149504        270.18875739570444     
   12.857267508030057       0.23060280449930751       0.98327063557468020        270.36792165182351     
   12.858161513224021       0.23058714550842410       0.98374936896007392        270.54714699446316     
   12.859371555268215       0.23057155002730009       0.98424266876902222        270.72643341828950     
   12.859199447387152       0.23055587437362021       0.98472465877347237        270.90578091797516     
   12.860121695842338       0.23054015612810391       0.98519377012879883        271.08518948819363     
   12.860539384990911       0.23052449785089610       0.98567075223854850        271.26465912362198     
   12.861270475059252       0.23050883241439607       0.98616013580699158        271.44418981893978     
   12.861692425703584       0.23049320354071240       0.98663607760867944        271.62378156883091     
   12.862595921315513       0.23047757577375197       0.98711955898353798        271.80343436798182     
   12.862540268403345       0.23046187204531443       0.98757648853438862        271.98314821108113     
   12.863469703254362       0.23044625427226881       0.98806798156763143        272.16292309282233     
   12.864018585848138       0.23043063665128327       0.98856239709905047        272.34275900790101     
   12.865081979854793       0.23041499694312217       0.98904239193448995        272.52265595101585     
   12.865797254734860       0.23039925265437186       0.98951774074712018        272.70261391686853     
   12.865648423211907       0.23038370850291159       0.98997852823529098        272.88263290016528     
   12.866756066614133       0.23036807880679810       0.99047962886227414        273.06271289561397     
   12.867724136887229       0.23035236348858654       0.99096071241419925        273.24285389792595     
   12.867320710470658       0.23033682942131128       0.99141960809892704        273.42305590181553     
   12.867401496463559       0.23032111468776989       0.99186515339203485        273.60331890200183     
   12.869336880084532       0.23030561767441787       0.99240212896951208        273.78364289320490     
   12.869547375382524       0.23028998034758147       0.99286085766378052        273.96402787014927     
   12.870712958810547       0.23027439471225092       0.99335868969329433        274.14447382756344     
   12.871165294058672       0.23025877043695539       0.99382440191459909        274.32498076017708     
   12.870114729127211       0.23024318503596802       0.99424751407708156        274.50554866272478     
   12.872324242270965       0.23022757990790974       0.99478569979858833        274.68617752994254     
   12.872207700119153       0.23021195174657946       0.99524083976407474        274.86686735657281     
   12.872276106671549       0.23019640015739526       0.99568060635030342        275.04761813735814     
   12.873952805639078       0.23018077590135486       0.99621094586150361        275.22842986704558     
   12.873953861023885       0.23016518951429876       0.99666846686906208        275.40930254038534     
   12.875039935399435       0.23014963569314245       0.99716500643631123        275.59023615213169     
   12.875824563720183       0.23013405073004667       0.99764038439415548        275.77123069704112     
   12.876645236446336       0.23011849623798875       0.99812523299819667        275.95228616987362     
   12.877148222787232       0.23010294585147442       0.99858129928316652        276.13340256539277     
   12.877933271495571       0.23008733585712501       0.99907476341078261        276.31457987836552     
   12.878177181109070       0.23007176429355711       0.99954667181129109        276.49581810356250     
   12.878613556216086       0.23005618411789794        1.0000142381359627        276.67711723575593     
   12.879324230258455       0.23004061127501721        1.0005006473457088        276.85847726972372     
   12.880609342262636       0.23002502903073688        1.0009611777713285        277.03989820024645     
   12.880983240385842       0.23000944963372374        1.0014159374205756        277.22138002210630     
   12.881630639613070       0.22999388595684048        1.0019181167590876        277.40292273009135     
   12.880587728315167       0.22997835304889383        1.0023015463733702        277.58452631899212     
   12.882954803438770       0.22996291380244666        1.0028791112831292        277.76619078360187     
   12.883177685229445       0.22994735551710832        1.0033479940010033        277.94791611871744     
   12.883712567797787       0.22993176009836275        1.0038149659695041        278.12970231914045     
   12.884879275040253       0.22991631697857184        1.0042943000159934        278.31154937967466     
   12.884978734103546       0.22990078713345702        1.0047664264327167        278.49345729512731     
   12.885761626875466       0.22988522839978875        1.0052472330448330        278.67542606030963     
   12.886443500113369       0.22986969994940723        1.0057163240118920        278.85745567003653     
   12.886575359813913       0.22985416419015120        1.0061848247461180        279.03954611912451     
   12.887464810597420       0.22983869320328859        1.0066716521368624        279.22169740239730     
   12.887791697548639       0.22982318765898735        1.0071224369291252        279.40390951467816     
   12.888475997753938       0.22980756022555759        1.0076083912110392        279.58618245079560     
   12.889034907185103       0.22979213734093773        1.0080747470956610        279.76851620558318     
   12.889972754950277       0.22977665393296945        1.0085653299212742        279.95091077387559     
   12.890536904883383       0.22976111278456640        1.0090169413638954        280.13336615051105     
   12.890908198211172       0.22974561579038810        1.0094967427470729        280.31588233033398     
   12.891556052824155       0.22973012210301014        1.0099587963670058        280.49845930818924     
   12.892118431708257       0.22971465269902036        1.0104310297691752        280.68109707892813     
   12.891307716355007       0.22969916037128971        1.0108410329458632        280.86379563740280     
   12.893552151526835       0.22968358411578269        1.0113939335323026        281.04655497847187     
   12.893903117511536       0.22966817526659081        1.0118558643291216        281.22937509699489     
   12.894458896662144       0.22965272463779887        1.0123380132653026        281.41225598783757     
   12.895536257485029       0.22963726606282819        1.0128164067073566        281.59519764586673     
   12.895464241615166       0.22962174830611806        1.0132648062575236        281.77820006595499     
   12.896222897929972       0.22960631334441611        1.0137460247142722        281.96126324297757     
   12.896871131186042       0.22959089058866830        1.0142261606081813        282.14438717181434     
   12.897432464437198       0.22957541653682900        1.0146927729643884        282.32757184734743     
   12.898152554590286       0.22955994725610651        1.0151691323560772        282.51081726446444     
   12.898884477926373       0.22954445571431500        1.0156347576480045        282.69412341805452     
   12.899240117381868       0.22952901006696477        1.0160975399645520        282.87749030301279     
   12.900411638005696       0.22951355756963238        1.0165799458506655        283.06091791423773     
   12.899780941932773       0.22949808238017691        1.0170268539979683        283.24440624663072     
   12.899648390378601       0.22948267262828423        1.0174803860632662        283.42795529509664     
   12.901685719902332       0.22946721020883909        1.0179754467603130        283.61156505454602     
   12.901968206599932       0.22945186667037767        1.0184483290925570        283.79523551989217     
   12.902800754635383       0.22943636469513570        1.0189323237226486        283.97896668605188     
   12.903754278992860       0.22942094757744788        1.0194004154531600        284.16275854794662     
   12.903506700570386       0.22940549322268944        1.0198450537304617        284.34661110050092     
   12.905027524109952       0.22939012005938503        1.0203398890391084        284.53052433864411     
   12.905704236282746       0.22937467924162208        1.0208115238467030        284.71449825730883     
   12.906113838471599       0.22935929903638935        1.0212826025161064        284.89853285143244     
   12.906409216371342       0.22934385899779677        1.0217493925164642        285.08262811595512     
   12.906909213450472       0.22932850893965748        1.0221745348846036        285.26678404582179     
   12.907392698107998       0.22931302145823304        1.0226832013324709        285.45100063598125     
   12.908144217991779       0.22929765068489197        1.0231455014857369        285.63527788138646     
   12.909125997071602       0.22928226510628466        1.0236278373578391        285.81961577699445     
   12.909593871029685       0.22926687035242266        1.0240943060409378        286.00401431776567     
   12.910318708597622       0.22925150885203863        1.0245617859558012        286.18847349866587     
   12.910519982761544       0.22923609586541538        1.0250198779436248        286.37299331466380     
   12.911696156574628       0.22922071553361037        1.0254772208280112        286.55757376073223     
   12.911878678682914       0.22920531855257026        1.0259567120606581        286.74221483184976     
   12.912267134764315       0.22918992848929190        1.0264216558450256        286.92691652299692     
   12.913318910062626       0.22917453288574546        1.0268762567240513        287.11167882915942     
   12.913217567137018       0.22915915115674915        1.0273499134352757        287.29650174532804     
   12.914021696784813       0.22914380239320520        1.0278119624808457        287.48138526649677     
   12.914915731405070       0.22912841751241150        1.0282998324295123        287.66632938766372     
   12.915450292891192       0.22911310214263556        1.0287654622651272        287.85133410383185     
   12.915829254059718       0.22909772221227201        1.0292021357600760        288.03639941000802     
   12.916525881408655       0.22908237207322199        1.0296755636746977        288.22152530120343     
   12.916978654770780       0.22906695944737648        1.0301527731078524        288.40671177243388     
   12.917281386325074       0.22905164588427099        1.0306068705766418        288.59195881871983     
   12.918031430831826       0.22903635353378796        1.0310872606607915        288.77726643508498     
   12.919425770950665       0.22902100895783745        1.0315523740944912        288.96263461655911     
   12.919481680154940       0.22900566584392079        1.0320159394923076        289.14806335817440     
   12.919959339919135       0.22899028350993347        1.0324786649324897        289.33355265496914     
   12.920594059238093       0.22897498824924828        1.0329399167165290        289.51910250198534     
   12.921407614014816       0.22895964595390317        1.0334044732708727        289.70471289426985     
   12.921739736313539       0.22894432388011746        1.0338636364268230        289.89038382687346     
   12.922376090920494       0.22892897836721574        1.0343477712251616        290.07611529485308     
   12.922922981792730       0.22891365411378548        1.0348083589777004        290.26190729326805     
   12.923421259014358       0.22889835652316057        1.0352531650240986        290.44775981718237     
   12.923985884920437       0.22888304751524677        1.0357101541299638        290.63367286166806     
   12.924680805026508       0.22886775326967518        1.0362005340783078        290.81964642179804     
   12.924955043929680       0.22885242693520771        1.0366434070082537        291.00568049265087     
   12.925945048880910       0.22883703587363974        1.0371169253657859        291.19177506931106     
   12.926718488243026       0.22882183968847242        1.0375971006157381        291.37793014686599     
   12.925779359415509       0.22880653970439419        1.0379833840671273        291.56414572040990     
   12.927748620396251       0.22879124356945629        1.0385218712430937        291.75042178504032     
   12.928246610481063       0.22877595405607987        1.0389691663607494        291.93675833585968     
   12.927935702381978       0.22876066022680536        1.0394169327806495        292.12315536797632     
   12.929487105018870       0.22874538028315614        1.0399013446614693        292.30961287650223     
   12.930277831617174       0.22873007987456179        1.0403727505487479        292.49613085655523     
   12.930546755807354       0.22871479975974665        1.0408325624793364        292.68270930325747     
   12.931127788901177       0.22869954430659054        1.0412817396465377        292.86934821173628     
   12.931781528352111       0.22868427305565492        1.0417447978669869        293.05604757712399     
   12.932162859728734       0.22866900576935217        1.0422009178317662        293.24280739455850     
   12.932891570668009       0.22865373658244667        1.0426882745420898        293.42962765918173     
   12.932890236460326       0.22863847123498329        1.0431055708888495        293.61650836614132     
   12.933639826192453       0.22862321924850301        1.0435715823410003        293.80344951059089     
   12.934818033160157       0.22860795752967245        1.0440741640221256        293.99045108768678     
   12.935169034023602       0.22859271067047462        1.0445129387042007        294.17751309259341     
   12.936189269823213       0.22857745454593892        1.0449770224313768        294.36463552047843     
   12.935436608762366       0.22856220786858394        1.0454169097205543        294.55181836651599     
   12.936688489830349       0.22854697336755669        1.0458845819951026        294.73906162588474     
   12.937352595063562       0.22853172754416376        1.0463673309779216        294.92636529376858     
   12.938175621308549       0.22851646847567672        1.0468226414810831        295.11372936535787     
   12.939205106887146       0.22850126520196504        1.0472963859674607        295.30115383584763     
   12.939313738432618       0.22848602319855385        1.0477450521513989        295.48863870043721     
   12.939588776299322       0.22847080350722643        1.0481870289808841        295.67618395433419     
   12.939809604497304       0.22845558438299721        1.0486467384791665        295.86378959274941     
   12.940944895721389       0.22844035645309127        1.0491182778497048        296.05145561090006     
   12.941359704021968       0.22842514424531235        1.0495609820470806        296.23918200400902     
   12.942448821771761       0.22840991840526662        1.0500108206395671        296.42696876730486     
   12.942640080799851       0.22839472634023281        1.0505180801421761        296.61481589602079     
   12.943666082088512       0.22837951360654032        1.0509656749873426        296.80272338539726     
   12.943702906648644       0.22836431619574785        1.0514274578780749        296.99069123067994     
   12.944391212922710       0.22834907950701985        1.0518756149473514        297.17871942712014     
   12.945398683642964       0.22833390161214256        1.0523280354521982        297.36680796997496     
   12.945624835106102       0.22831872179043181        1.0528092531512381        297.55495685450757     
   12.946143431240497       0.22830353468911652        1.0532621237079074        297.74316607598752     
   12.946580143617787       0.22828834272252080        1.0537213561691208        297.93143562968976     
   12.946762911003944       0.22827316161525471        1.0541635863470451        298.11976551089441     
   12.947657925392104       0.22825798256872787        1.0546255610526289        298.30815571489001     
   12.947890616825775       0.22824278412187152        1.0550675286546920        298.49660623696923     
   12.949795962843318       0.22822762548814482        1.0555484271750830        298.68511707243277     
   12.949546636912315       0.22821243241905378        1.0559895587781989        298.87368821658367     
   12.950335336205137       0.22819729062845839        1.0564652323784745        299.06231966473609     
   12.949968712364024       0.22818210531878313        1.0568976101000875        299.25101141220881     
   12.951291309832476       0.22816695758003291        1.0573805463152508        299.43976345432492     
   12.951766260659321       0.22815180553960421        1.0578258098852951        299.62857578641621     
   12.952263601974719       0.22813663137148060        1.0582970198112980        299.81744840382055     
   12.952057622390088       0.22812145391790153        1.0586832659447747        300.00638130188258     
   12.954247989738279       0.22810629410254984        1.0591906695806992        300.19537447595087     
   12.954237487027470       0.22809119483623910        1.0596604746450824        300.38442792138534     
   12.954573824283273       0.22807604836678461        1.0601159981754440        300.57354163354802     
   12.955012427893923       0.22806085522552302        1.0605595658878124        300.76271560781129     
   12.955616964021523       0.22804573321650007        1.0610067305376212        300.95194983955082     
   12.956233154546505       0.22803064236477930        1.0614817242044956        301.14124432415235     
   12.956795224524226       0.22801547751904741        1.0619221471120104        301.33059905700765     
   12.957637367309644       0.22800034600682154        1.0623755858839039        301.52001403351380     
   12.957849338487602       0.22798524324327293        1.0628474333730011        301.70948924907731     
   12.958524792689531       0.22797015496266901        1.0633018755780936        301.89902469910902     
   12.959024379914904       0.22795501981698191        1.0637499665391810        302.08862037902981     
   12.959624231638225       0.22793990993342733        1.0642147227241610        302.27827628426581     
   12.960510511914434       0.22792481078992505        1.0646652642163699        302.46799241025184     
   12.960727650818411       0.22790969147905174        1.0651144176985479        302.65776875242869     
   12.961214157413957       0.22789460260347863        1.0655651823464569        302.84760530624521     
   12.962006293650580       0.22787946627661276        1.0660273223278605        303.03750206715677     
   12.962502131750787       0.22786438341858575        1.0664875531776210        303.22745903062969     
   12.962942534908464       0.22784932465334015        1.0669378876973679        303.41747619213260     
   12.963593136550102       0.22783419701422786        1.0673903587416442        303.60755354714621     
   12.964490884303126       0.22781910414571091        1.0678495339933884        303.79769109115739     
   12.964382751282535       0.22780395960623984        1.0682806169334040        303.98788881965947     
   12.965039256143902       0.22778888858852858        1.0687299221028150        304.17814672815649     
   12.966084353715516       0.22777383270142376        1.0692050686450052        304.36846481215844     
   12.966242097773069       0.22775876561657862        1.0696504144280272        304.55884306718286     
   12.965223020046185       0.22774371499698209        1.0700348832731050        304.74928148875790     
   12.967645427839381       0.22772866896421284        1.0705539237579689        304.93978007241748     
   12.967976289371551       0.22771355308832289        1.0710104154927644        305.13033881370518     
   12.968404711002673       0.22769849027569350        1.0714583729816294        305.32095770817205     
   12.969293400500804       0.22768349756531675        1.0719209760567008        305.51163675137786     
   12.969812449935558       0.22766836610139077        1.0723563778665317        305.70237593889135     
   12.970428488024245       0.22765333057695342        1.0728269288271857        305.89317526628952     
   12.970772745272013       0.22763834643791184        1.0732772197484572        306.08403472915728     
   12.971484363488015       0.22762330046322052        1.0737311221457564        306.27495432308996     
   12.971815330977213       0.22760823329821220        1.0741690860937771        306.46593404368957     
   12.972704448790699       0.22759314530452326        1.0746260853557923        306.65697388656940     
   12.973435782523616       0.22757813530471688        1.0750709454352054        306.84807384734972     
   12.973695813008563       0.22756305845744623        1.0755226177868753        307.03923392166206     
   12.975372164793010       0.22754811840871136        1.0759882804738086        307.23045410514447     
   12.975023482342214       0.22753302102682685        1.0764346329885348        307.42173439344600     
   12.975645074615340       0.22751801340977676        1.0768833772919975        307.61307478222540     
   12.975931331025899       0.22750298071204902        1.0773336980110362        307.80447526715000     
   12.976251609016025       0.22748793496568429        1.0777697498597687        307.99593584389714     
   12.976938439238463       0.22747291277806184        1.0782323576242336        308.18745650815333     
   12.976614445304754       0.22745792782128993        1.0786324221679737        308.37903725561563     
   12.977848212511725       0.22744296766979599        1.0791322758051785        308.57067808199025     
   12.978598682587382       0.22742796259073950        1.0795863316879666        308.76237898299428     
   12.979466092164067       0.22741297242414743        1.0800349479001834        308.95413995435393     
   12.979814621359496       0.22739795649075231        1.0804812285402789        309.14596099180676     
   12.980015703935472       0.22738296102206085        1.0809157737310995        309.33784209109876     
   12.980729148892063       0.22736799742884606        1.0813756236113803        309.52978324798858     
   12.981429771331431       0.22735293887380562        1.0818249866055103        309.72178445824437     
   12.981980401486135       0.22733797250008617        1.0822743533372572        309.91384571764473     
   12.982810166234152       0.22732297096227302        1.0827183898489314        310.10596702197819     
   12.983029811696690       0.22730799182523106        1.0831686185117537        310.29814836704753     
   12.983681230785523       0.22729307281760586        1.0836236413470113        310.49038974866244     
   12.984265182161563       0.22727805715327518        1.0840668175190866        310.68269116264543     
   12.985045532942733       0.22726309195360256        1.0845120235615073        310.87505260483158     
   12.985496352927335       0.22724812106289807        1.0849572892039283        311.06747407106576     
   12.985850337667220       0.22723322290243519        1.0854061332835820        311.25995555720448     
   12.986312621652555       0.22721816917422680        1.0858636639513735        311.45249705911641     
   12.987308985299507       0.22720334021084704        1.0862868275043702        311.64509857268160     
   12.987119300513450       0.22718831685303281        1.0867466031289896        311.83776009379284     
   12.988018250593431       0.22717329651447210        1.0871945267398921        312.03048161835301     
   12.988313883583906       0.22715838977343106        1.0876415845032672        312.22326314227985     
   12.988897721957803       0.22714344577859188        1.0880930594903957        312.41610466150195     
   12.989453427070863       0.22712850905332846        1.0885355149510494        312.60900617196029     
   12.990702287644153       0.22711354360976518        1.0889847232257754        312.80196766960853     
   12.991058343713425       0.22709862081660587        1.0893996541588180        312.99498915041352     
   12.990319315693778       0.22708377030108687        1.0898332409583571        313.18807061035557     
   12.992078576548581       0.22706875892443851        1.0903280444923305        313.38121204542608     
   12.992297708149586       0.22705382644783398        1.0907601837833711        313.57441345163210     
   12.993544565872000       0.22703890067788901        1.0912093035196198        313.76767482499241     
   12.993615829802373       0.22702399472472176        1.0916562188197951        313.96099616154021     
   12.993863727370545       0.22700907972057172        1.0921006041881189        314.15437745732299     
   12.994279335155911       0.22699418193969739        1.0925427516604298        314.34781870839987     
   12.995118510349293       0.22697929899833183        1.0929962450431618        314.54131991084699     
   12.995573872977218       0.22696438839375593        1.0934409150392665        314.73488106075223     
   12.996477856632280       0.22694945439251879        1.0938768293425902        314.92850215422004     
   12.996868351231946       0.22693454359191273        1.0943113722711220        315.12218318736802     
   12.997169858828244       0.22691971609251368        1.0947598055296657        315.31592415632934     
   12.997940232303367       0.22690476417399758        1.0952089944885954        315.50972505725127     
   13.000916158414936       0.22688989087563252        1.0957506201504164        315.70358588629847     
   12.999044462488076       0.22687499100265948        1.0960983084025406        315.89750663964759     
   12.999971247735662       0.22686013704529218        1.0965504950616694        316.09148731349416     
   13.000079897889732       0.22684521330392199        1.0969779911387070        316.28552790404751     
   13.000404104726067       0.22683041540970802        1.0974209385169451        316.47962840753371     
   13.000710261884930       0.22681553555005776        1.0978599488378955        316.67378882019500     
   13.001633109139574       0.22680059913919115        1.0983014569125278        316.86800913829040     
   13.001841507618307       0.22678573794792473        1.0987343527500468        317.06228935809435     
   13.002435928574030       0.22677089939147743        1.0992058317372011        317.25662947590041     
   13.003029991798662       0.22675602446012158        1.0996427840932725        317.45102948801605     
   13.003801133063325       0.22674114872299661        1.1000846273454652        317.64548939076974     
   13.004048826896520       0.22672632562829206        1.1005381271757060        317.84000918050498     
   13.004737160708766       0.22671147768593403        1.1009740425854602        318.03458885358344     
   13.005372886770100       0.22669660419084289        1.1014047018323678        318.22922840638529     
   13.005693330928050       0.22668177037811185        1.1018506730030866        318.42392783531022     
   13.006109119618655       0.22666691570226652        1.1022833208084417        318.61868713677433     
   13.006976234369036       0.22665208467207398        1.1027218433509940        318.81350630721363     
   13.007496185006127       0.22663724383453862        1.1031780524001396        319.00838534308321     
   13.007951759581010       0.22662240464205657        1.1036126120235032        319.20332424085734     
   13.008450844933702       0.22660759569136626        1.1040543675019723        319.39832299703045     
   13.009106564954701       0.22659276967638078        1.1044967419738176        319.59338160811689     
   13.009812451175966       0.22657793269966792        1.1049456514542635        319.78850007065006     
   13.010150708343259       0.22656311783679917        1.1053857646884750        319.98367838118531     
   13.010002485852517       0.22654829461304252        1.1057852006126230        320.17891653629823     
   13.010876018260348       0.22653348278620364        1.1062552511264705        320.37421453258503     
   13.011662034348271       0.22651868232572667        1.1067027582049243        320.56957236666466     
   13.011810041333112       0.22650386637320327        1.1071249406516384        320.76499003517705     
   13.012595975307073       0.22648907174963293        1.1075782344459502        320.96046753478396     
   13.013438208331010       0.22647427340104212        1.1080237704159728        321.15600486217045     
   13.014039797466383       0.22645947198719157        1.1084639970534673        321.35160201404335     
   13.014341301157620       0.22644467240984251        1.1088960827273955        321.54725898713281     
   13.015235038832175       0.22642991951152153        1.1093325609136222        321.74297577819317     
   13.015467699318577       0.22641510083163863        1.1097770928709769        321.93875238400176     
   13.016272212315698       0.22640030995199648        1.1102201651947126        322.13458880136142     
   13.016205158658728       0.22638553302015843        1.1106467396887232        322.33048502709767     
   13.017115457985525       0.22637076805129178        1.1110983376574668        322.52644105806212     
   13.017585664068168       0.22635599263959030        1.1115283600847459        322.72245689113214     
   13.018190579172087       0.22634120695569090        1.1119748367612834        322.91853252320999     
   13.019061424100563       0.22632643839339514        1.1124162429183069        323.11466795122453     
   13.018683521429997       0.22631167187769563        1.1128264531020136        323.31086317213067     
   13.020014545921432       0.22629693532503392        1.1132808883914758        323.50711818291097     
   13.020473971240206       0.22628217889490018        1.1137208861789014        323.70343298057514     
   13.020837870386000       0.22626739438730917        1.1141638823034867        323.89980756216181     
   13.021214157883032       0.22625264451853816        1.1146051063403297        324.09624192473643     
   13.021951707675882       0.22623789267474320        1.1150363886518802        324.29273606539454     
   13.022479427722615       0.22622315220189293        1.1154777380467438        324.48928998125911     
   13.022791301121771       0.22620840344927168        1.1159068259037985        324.68590366948587     
   13.023544448527550       0.22619367184962069        1.1163441044110161        324.88257712725806     
   13.023780920406816       0.22617892620643396        1.1167848038203370        325.07931035179178     
   13.024401721013087       0.22616421734660191        1.1172195446572950        325.27610334033290     
   13.024937884262664       0.22614946532539706        1.1176572012698869        325.47295609016010     
   13.025646235541528       0.22613474089142355        1.1180993806486654        325.66986859858520     
   13.026038337413919       0.22612001256836056        1.1185254411331904        325.86684086295134     
   13.026650230045018       0.22610529159539033        1.1189637978727733        326.06387288063638     
   13.027055647667778       0.22609057376744859        1.1193951766961727        326.26096464905100     
   13.027618859893686       0.22607587286775724        1.1198375450178761        326.45811616564407     
   13.027834164578966       0.22606114657995813        1.1202651323857880        326.65532742789600     
   13.028702287830901       0.22604643625331450        1.1207113813798966        326.85259843332454     
   13.029179209463813       0.22603173166938584        1.1211490800985162        327.04992917948482     
   13.029899407945218       0.22601702892324205        1.1215849607641026        327.24731966396877     
   13.030342342322651       0.22600233075428558        1.1220149921980689        327.44476988440721     
   13.030874622830709       0.22598763586847834        1.1224558586476123        327.64227983846797     
   13.031732797600885       0.22597294133548115        1.1228823866773712        327.83984952385993     
   13.031622763159049       0.22595824950869522        1.1233159986812573        328.03747893833201     
   13.032335004665617       0.22594356822350820        1.1237480672976545        328.23516807967280     
   13.032898434712214       0.22592888289701121        1.1241848667767724        328.43291694571445     
   13.033232698168396       0.22591420273586088        1.1246190706342667        328.63072553432937     
   13.033880464000179       0.22589955174691867        1.1250494064386150        328.82859384343629     
   13.034344866245622       0.22588485378451209        1.1254745057684183        329.02652187099562     
   13.035092844794175       0.22587018338889780        1.1259213149403546        329.22450961501403     
   13.035400755084630       0.22585550747356023        1.1263555862484491        329.42255707354332     
   13.036083159230252       0.22584084364982113        1.1267907808635782        329.62066424468316     
   13.036462330659317       0.22582618810117772        1.1272078597758526        329.81883112658056     
   13.036907376465695       0.22581152387128980        1.1276497531655907        330.01705771743002     
   13.037301444728508       0.22579687611607449        1.1280784700593556        330.21534401547814     
   13.037993530856566       0.22578222218741004        1.1285116808397877        330.41369001902029     
   13.038644551195391       0.22576756672298984        1.1289446484701271        330.61209572640468     
   13.039130920381110       0.22575292089526877        1.1293762778384726        330.81056113603125     
   13.040028517026728       0.22573828424045503        1.1298212995291832        331.00908624635503     
   13.039349580895529       0.22572364451146754        1.1302224795497866        331.20767105588544     
   13.040451159656612       0.22570900202381350        1.1306745746714399        331.40631556318806     
   13.041238646015811       0.22569436952220631        1.1311128093833318        331.60501976688630     
   13.041694318143483       0.22567973866560614        1.1315411015886783        331.80378366566157     
   13.040678217374738       0.22566511919630658        1.1319159096607636        332.00260725825615     
   13.042149056587983       0.22565049383270402        1.1323848039594244        332.20149054347200     
   13.043044652609032       0.22563586365876390        1.1328297753060079        332.40043352017517     
   13.043736257908881       0.22562125612969727        1.1332703866846325        332.59943618729449     
   13.044475945415552       0.22560664158113430        1.1336987521321318        332.79849854382434     
   13.044806858037461       0.22559203043038178        1.1341331769807106        332.99762058882646     
   13.045472375449453       0.22557742209964915        1.1345616794325442        333.19680232143060     
   13.045945982554672       0.22556281639174786        1.1349893297836708        333.39604374083598     
   13.046338789984343       0.22554821420109172        1.1354212493653677        333.59534484631337     
   13.047206569180691       0.22553360837661701        1.1358503565977787        333.79470563720707     
   13.046942800621975       0.22551901777761557        1.1362724562579687        333.99412611293587     
   13.047932862566652       0.22550441661055981        1.1367085814823303        334.19360627299460     
   13.048247818174184       0.22548983654738267        1.1371411479242033        334.39314611695829     
   13.048955169797322       0.22547523766783312        1.1375746491162717        334.59274564447969     
   13.049320036263856       0.22546066588723010        1.1379994057353227        334.79240485529539     
   13.048760500894906       0.22544608582275261        1.1383684111465309        334.99212374922575     
   13.049942119267344       0.22543150843769494        1.1388333279894083        335.19190232617797     
   13.050721322128938       0.22541693414575734        1.1392848329527840        335.39174058614680     
   13.051270750991677       0.22540236160001303        1.1397106786153033        335.59163852921847     
   13.051719873544114       0.22538779246477311        1.1401417977543162        335.79159615557040     
   13.052632374486864       0.22537322572933596        1.1405775501359110        335.99161346547760     
   13.053341207640088       0.22535866615553790        1.1409992430876743        336.19169045931159     
   13.053929273277026       0.22534410895830737        1.1414278657143708        336.39182713754337     
   13.053731557564227       0.22532954767616206        1.1418470964048928        336.59202350074827     
   13.054699436730058       0.22531499931237914        1.1422887868974845        336.79227954960589     
   13.054992447344711       0.22530044357116344        1.1427067665743751        336.99259528490654     
   13.055418199832138       0.22528590027957007        1.1431380043666675        337.19297070754897     
   13.055844989079805       0.22527135708051049        1.1435646823708763        337.39340581854799     
   13.056435124768480       0.22525681702550734        1.1439965637935496        337.59390061903503     
   13.056858531899422       0.22524227175992606        1.1444026625104229        337.79445511026381     
   13.057473756286997       0.22522774720903310        1.1448478310551502        337.99506929361007     
   13.058409244558971       0.22521321275503980        1.1452757926180526        338.19574317057902     
   13.058200866396504       0.22519868585901179        1.1456976098378220        338.39647674280644     
   13.058789209971991       0.22518416200185831        1.1461227434439643        338.59727001206255     
   13.059795350414143       0.22516964332856237        1.1465550415217420        338.79812298025848     
   13.060040063740821       0.22515512487086548        1.1469819724598334        338.99903564944640     
   13.060944175458896       0.22514060254451104        1.1473948592066352        339.20000802182784     
   13.060746383835449       0.22512609242507248        1.1478249565536038        339.40104009975471     
   13.061507981701414       0.22511158397130263        1.1482604536175278        339.60213188573630     
   13.062013930574642       0.22509707734654125        1.1486852547784834        339.80328338244328     
   13.062248772096789       0.22508257647569066        1.1491013239551355        340.00449459271232     
   13.062750170495598       0.22506807521605829        1.1495244042552779        340.20576551955259     
   13.063641723436167       0.22505357310911200        1.1499393877352773        340.40709616614947     
   13.064187263402426       0.22503908517856480        1.1503854272706127        340.60848653587169     
   13.064345954851150       0.22502458258006444        1.1507975962519659        340.80993663227673     
   13.065071208544426       0.22501009765321187        1.1512314307758353        341.01144645911791     
   13.065611629048869       0.22499561244097518        1.1516515060359076        341.21301602034845     
   13.066021813283673       0.22498112695675423        1.1520774458041292        341.41464532013345     
   13.066843027693128       0.22496664196702532        1.1525022079651011        341.61633436285001     
   13.067493738644306       0.22495218295255617        1.1529355768582727        341.81808315310002     
   13.067539335718269       0.22493769891404863        1.1533499617613450        342.01989169571840     
   13.067908390744734       0.22492322902479148        1.1537754765552013        342.22175999577604     
   13.068384264701900       0.22490877653070576        1.1542045448108487        342.42368805859502     
   13.068843989304810       0.22489430813500969        1.1546139458808857        342.62567588975219     
   13.069655169684864       0.22487984783226395        1.1550483439378798        342.82772349509241     
   13.069703779456608       0.22486537751330410        1.1554651959085529        343.02983088073864     
   13.070341861213155       0.22485093788410959        1.1558897377869062        343.23199805309889     
   13.070881914725719       0.22483648401317669        1.1563173116167274        343.43422501888239     
   13.071908803073010       0.22482202421885453        1.1567264177585965        343.63651178510577     
   13.072120295190125       0.22480759133720218        1.1571606214655645        343.83885835911207     
   13.072187516801421       0.22479313646365734        1.1575645026778592        344.04126474857867     
   13.072281714553494       0.22477869831779188        1.1579733488474548        344.24373096153226     
   13.073695067682165       0.22476427322796216        1.1584341029442760        344.44625700636658     
   13.073885394114345       0.22474983857374517        1.1588459616029958        344.64884289185329     
   13.074515456475121       0.22473539491598116        1.1592721584751386        344.85148862716221     
   13.075194880505032       0.22472098744250985        1.1596970449138844        345.05419422187776     
   13.078686772434924       0.22470655139359641        1.1601070880644380        345.25695968601565     
   13.075844012369103       0.22469213168181953        1.1605374906710171        345.45978503004523     
   13.076232656255101       0.22467771762200078        1.1609536215170133        345.66267026491050     
   13.076791570957180       0.22466329587636130        1.1613770367474567        345.86561540204900     
   13.077302058789762       0.22464889188716167        1.1617998076738285        346.06862045342154     
   13.078069466290346       0.22463447109148307        1.1622176198617220        346.27168543153130     
   13.078536057201932       0.22462007686651222        1.1626391198218791        346.47481034945594     
   13.077600806006657       0.22460566316050468        1.1629980666482718        346.67799522087449     
   13.079658742057994       0.22459126627871315        1.1634869654070807        346.88124006009986     
   13.080173843051467       0.22457686669840465        1.1639058901048616        347.08454488211117     
   13.080315063909000       0.22456247778956823        1.1643206521708644        347.28790970259143     
   13.080628286081083       0.22454808252264022        1.1647346296970407        347.49133453796463     
   13.081191668500232       0.22453369441179619        1.1651600640707780        347.69481940543790     
   13.081825156033489       0.22451932433585697        1.1655780698923841        347.89836432305015     
   13.082231623201059       0.22450493070572794        1.1660032520990780        348.10196930971574     
   13.082739820586879       0.22449055042313401        1.1664233037088518        348.30563438528230     
   13.083229026426579       0.22447618306573522        1.1668445658717386        348.50935957058601     
   13.083739002885642       0.22446180225992091        1.1672603708537910        348.71314488751347     
   13.084113561626502       0.22444743404377579        1.1676783847343566        348.91699035907391     
   13.084696665044351       0.22443308388811695        1.1681024559551827        349.12089600947047     
   13.085159626901346       0.22441870374329800        1.1685204541189416        349.32486186418453     
   13.085661904383112       0.22440434246858751        1.1689329226662626        349.52888795006226     
   13.086543395652248       0.22438998437769997        1.1693582480138112        349.73297429541924     
   13.086777276227796       0.22437562987002069        1.1697786237549883        349.93712093014403     
   13.087449333663750       0.22436129274995462        1.1701988725526855        350.14132788582526     
   13.087445744652250       0.22434694694444857        1.1706119028801760        350.34559519587833     
   13.088185172695669       0.22433259217784252        1.1710288440384691        350.54992289570350     
   13.089087882831357       0.22431824209128878        1.1714524752649345        350.75431102284716     
   13.089260783988760       0.22430390310300147        1.1718738134552493        350.95875961719310     
   13.089897775361450       0.22428957714170716        1.1722833153094858        351.16326872117065     
   13.090356946711081       0.22427523714511402        1.1727074997923808        351.36783837999826     
   13.090425359689846       0.22426091643140683        1.1731134687560092        351.57246864195025     
   13.090405678550937       0.22424658493912589        1.1735007946473188        351.77715955866961     
   13.091365925350829       0.22423224886317114        1.1739483411395906        351.98191118552427     
   13.091348542511490       0.22421792721150255        1.1743459728390075        352.18672358201542     
   13.092799757689559       0.22420362200633770        1.1747875765563693        352.39159681225425     
   13.093814997535468       0.22418929225131259        1.1752072681088281        352.59653094551942     
   13.093443461875125       0.22417497918587415        1.1756210472754323        352.80152605691217     
   13.094182313657010       0.22416067073352722        1.1760387837306763        353.00658222813291     
   13.094324846596951       0.22414636746964223        1.1764509051254026        353.21169954841309     
   13.094970110569339       0.22413205784935833        1.1768724804418411        353.41687811563963     
   13.095951720910772       0.22411775629982597        1.1772848286520234        353.62211803772948     
   13.095728831708588       0.22410346628307848        1.1776988662877530        353.82741943433155     
   13.096627067825747       0.22408916363362885        1.1781136034797064        354.03278243895875     
   13.097252408338573       0.22407486976984173        1.1785290781301945        354.23820720170795     
   13.096489090426491       0.22406058460638131        1.1789109405323854        354.44369389279007     
   13.097788667844384       0.22404629729312789        1.1793620921015378        354.64924270720650     
   13.098529517821103       0.22403202275420309        1.1797822553672961        354.85485387110833     
   13.098935842597568       0.22401773114884779        1.1801893390193670        355.06052765070638     
   13.099302499006619       0.22400344876295281        1.1806098701963439        355.26626436520775     
   13.099988063774228       0.22398917710002664        1.1810265052344564        355.47206440651138     
   13.100430656782805       0.22397492419636073        1.1814308912629439        355.67792827098339     
   13.100956808493727       0.22396062904142333        1.1818528096545500        355.88385661501593     
   13.101163566399359       0.22394636643329746        1.1822678353892249        356.08985036388754     
   13.101846180196786       0.22393210341651829        1.1826813409234511        356.29591096727938     
   13.101704747501001       0.22391783454054542        1.1830794778037479        356.50204125229942     
   13.102302829074556       0.22390358034825325        1.1835028631421523        356.70825097049942     
   13.103143399862043       0.22388931937097317        1.1839238752190147        356.91452697661657     
   13.103584599033855       0.22387505770565877        1.1843345055367638        357.12086043694393     
   13.104121546462631       0.22386080459164592        1.1847525517210069        357.32725134437419     
   13.104844717195904       0.22384656145187856        1.1851632181273788        357.53369969179516     
   13.105719919084695       0.22383231526762729        1.1855782332823597        357.74020547208352     
   13.105467982260928       0.22381810113550085        1.1859897622142401        357.94676867811148     
   13.105734649489191       0.22380384836228626        1.1863894794062413        358.15338930274044     
   13.106479856797806       0.22378958962177858        1.1868121320813723        358.36006733882624     
   13.106927555490651       0.22377535974440424        1.1872275200753608        358.56680277921271     
   13.107269138393285       0.22376112654689906        1.1876358204837776        358.77359561673848     
   13.108017677993690       0.22374689982892501        1.1880509595962854        358.98044584423297     
   13.107998962785096       0.22373269226662643        1.1884520202436453        359.18735345451637     
   13.108471706057943       0.22371847222463881        1.1888665386028623        359.39431844040138     
   13.109357756791116       0.22370429018555232        1.1892968482631388        359.60134079469128     
   13.109753155776225       0.22369002098739463        1.1897080430752338        359.80842051018061     
   13.110109002278161       0.22367602851822110        1.1901157465976180        360.01555757965633     
   13.111044120154274       0.22366165890348008        1.1905317203908163        360.22275199589541     
   13.111132987527164       0.22364740088945134        1.1909327059475294        360.43000375166650     
   13.111373886725145       0.22363319832847542        1.1913373308428257        360.63731283972953     
   13.113506138713419       0.22355723754343951        1.1931014128524904        361.75287116979973     
   13.115503555156490       0.22346149114622288        1.1946026403020695        363.15539290632682     
   13.117061218461826       0.22336610239081597        1.1962009106507792        364.55896412213167     
   13.118971105616732       0.22327136674436152        1.1977764108753344        365.96358310817163     
   13.120834674291974       0.22317648771934065        1.1993406832531581        367.36924816267287     
   13.122289619868093       0.22308179400606148        1.2008961678181451        368.77595759108237     
   13.124200912497578       0.22298748057778356        1.2024482974481849        370.18370970601177     
   13.125727928314735       0.22289331065755313        1.2039845153333575        371.59250282719347     
   13.126721871237288       0.22279954623716722        1.2054735374364294        373.00233528142763     
   13.129265795795998       0.22270603380612414        1.2070341010036840        374.41320540253406     
   13.130807869679160       0.22261250043150738        1.2085470018047924        375.82511153130383     
   13.132658539126851       0.22251934638687038        1.2100655909555236        377.23805201545247     
   13.134060234885220       0.22242665882853824        1.2115468941371068        378.65202520956916     
   13.136058389612623       0.22233375031309804        1.2130622656133023        380.06702947507506     
   13.137250271586481       0.22224128800513054        1.2145449130273240        381.48306318017063     
   13.139199964270563       0.22214922107007018        1.2160182841199698        382.90012469979354     
   13.141108017107529       0.22205731785342270        1.2175090461362001        384.31821241557140     
   13.142548491299536       0.22196539127016618        1.2189734204928033        385.73732471577705     
   13.143693216330140       0.22187380617454186        1.2204096314771855        387.15745999528303     
   13.145734514084124       0.22178256628780940        1.2218821241737867        388.57861665551820     
   13.146845877650595       0.22169170861167151        1.2233069353262407        390.00079310442266     
   13.149026306940062       0.22160070183750927        1.2247638770554483        391.42398775640333     
   13.150744850562964       0.22151011730447825        1.2261757327924472        392.84819903229368     
   13.151209499290864       0.22141973460433784        1.2275818925018080        394.27342535930774     
   13.153798036901810       0.22132942996735511        1.2290266991402001        395.69966517099920     
   13.155130803760279       0.22123947305153618        1.2304553721484197        397.12691690722124     
   13.156309407795783       0.22114972550625531        1.2318441322715257        398.55517901407859     
   13.158461483027326       0.22106040508836397        1.2332445692576877        399.98444994389524     
   13.159641028192535       0.22097104239245158        1.2346303398266840        401.41472815516602     
   13.161619360078834       0.22088196587238401        1.2360108885799506        402.84601211252010     
   13.161900939574997       0.22079307349651214        1.2373470084926987        404.27830028667944     
   13.164010716802641       0.22070426508187035        1.2387492344437470        405.71159115441930     
   13.165725937519216       0.22061606603085224        1.2401102743881183        407.14588319852965     
   13.167566857414460       0.22052755215138750        1.2414758849336420        408.58117490777363     
   13.169036634964582       0.22043977616038549        1.2428133020067940        410.01746477685219     
   13.170168643303027       0.22035171663205180        1.2441696809698950        411.45475130636436     
   13.171254465783340       0.22026425966952876        1.2454888485516395        412.89303300276720     
   13.172898062626100       0.22017690133042125        1.2468175051393400        414.33230837834242     
   13.174368476894502       0.22008970462093561        1.2481452390035175        415.77257595115469     
   13.175734841755261       0.22000279168566086        1.2494591240247785        417.21383424501806     
   13.177507488933889       0.21991589173022311        1.2507756071896112        418.65608178945689     
   13.178339162131673       0.21982943297110022        1.2520785751464767        420.09931711967215     
   13.179954445083222       0.21974312603108589        1.2533742955626077        421.54353877650124     
   13.181402815495384       0.21965666941153747        1.2546710405851382        422.98874530638795     
   13.182841976061859       0.21957097783035218        1.2559474182973558        424.43493526134125     
   13.183877785114632       0.21948508427756089        1.2572245417009149        425.88210719890446     
   13.185620902313616       0.21939935274592934        1.2584969510595743        427.33025968212007     
   13.186745929027714       0.21931420050521136        1.2597563710811481        428.77939127949145     
   13.188066789459869       0.21922880529467462        1.2610160149963385        430.22950056495472     
   13.189625318129670       0.21914382321582185        1.2622878626251135        431.68058611783948     
   13.190890928303711       0.21905908332760032        1.2635115913463273        433.13264652283897     
   13.194654305528418       0.21897441773191550        1.2648700234569710        434.58568036997434     
   13.193410633637528       0.21889002841460450        1.2660260713312388        436.03968625456366     
   13.194837860527112       0.21880588447624066        1.2672965612250955        437.49466277718847     
   13.196207103122688       0.21872189475577580        1.2684626561297909        438.95060854366017     
   13.197502047278505       0.21863812212715714        1.2696681189558150        440.40752216498964     
   13.198769607034876       0.21855457497141642        1.2708853912097342        441.86540225735428     
   13.198798059924540       0.21847104026410391        1.2720844696645033        443.32424744206781     
   13.201251069598978       0.21838782474708007        1.2732957543257504        444.78405634554741     
   13.202303832699553       0.21830475531811108        1.2744838065936788        446.24482759928281     
   13.204021245196818       0.21822193623417788        1.2756682429858905        447.70655983980794     
   13.204911385553165       0.21813907664551130        1.2768558256476525        449.16925170866540     
   13.206118463247631       0.21805661230275233        1.2780334724396716        450.63290185238230     
   13.206474240616398       0.21797439470000371        1.2791763167332735        452.09750892243591     
   13.208788993478015       0.21789228351932280        1.2803746823550737        453.56307157522548     
   13.209693642880467       0.21781031275354118        1.2815265872155279        455.02958847204184     
   13.210490112755162       0.21772837113155957        1.2826859122330470        456.49705827904029     
   13.212066663331397       0.21764682867985474        1.2838318280531722        457.96547966720908     
   13.213335557849149       0.21756525331565513        1.2849873064153485        459.43485131234138     
   13.214591882805923       0.21748401484336505        1.2861195708513529        460.90517189500872     
   13.215813015252474       0.21740324436267425        1.2872668343214022        462.37644010052975     
   13.217472449626138       0.21732208592909322        1.2883910598874115        463.84865461894327     
   13.218663334702290       0.21724141126565819        1.2895346314129046        465.32181414498177     
   13.219236055135410       0.21716087051184457        1.2906381329465639        466.79591737804225     
   13.220531272345598       0.21708051111789456        1.2917425949242918        468.27096302215898     
   13.221844406530334       0.21700042052350960        1.2928522360653749        469.74694978597705     
   13.222704774356790       0.21692065934668070        1.2939527147369543        471.22387638272534     
   13.224293457785528       0.21684056672147312        1.2950615297358203        472.70174153018905     
   13.225003434282941       0.21676110312213415        1.2961509522449104        474.18054395068299     
   13.226007650425473       0.21668147296748252        1.2972258450514838        475.66028237102819     
   13.227031173142118       0.21660226395956020        1.2983038542508092        477.14095552252246     
   13.228467663821084       0.21652313533878725        1.2993857235419077        478.62256214091593     
   13.229597139629766       0.21644399019659302        1.3004500900893396        480.10510096638524     
   13.230864535194362       0.21636520961674413        1.3015244056804425        481.58857074350760     
   13.231586575629875       0.21628682376334490        1.3025777788645632        483.07297022123771     
   13.233169330104388       0.21620823770821265        1.3036503568768631        484.55829815287916     
   13.234033941444018       0.21612988717825438        1.3047128857506047        486.04455329606321     
   13.235102468801534       0.21605197172586529        1.3057513055400607        487.53173441272145     
   13.236141993011600       0.21597399877920984        1.3067922018015159        489.01984026906490     
   13.237202150002743       0.21589616045711466        1.3078299646629308        490.50886963555240     
   13.238334606125511       0.21581854917079235        1.3090145542428595        491.99882128687671     
   13.239232234776297       0.21574107987941105        1.3098842035401155        493.48969400193295     
   13.240644097447126       0.21566369238723798        1.3109206872309198        494.98148656379647     
   13.241338303399059       0.21558638550978484        1.3119302581757522        496.47419775970337     
   13.242275717536378       0.21550950588909976        1.3129441619505735        497.96782638102229     
   13.243693677689095       0.21543266365630251        1.3139581715879405        499.46237122323225     
   13.244239931460674       0.21535596539055357        1.3149561981945490        500.95783108590223     
   13.245850443174675       0.21527940619528635        1.3159651836969442        502.45420477266651     
   13.247241404165274       0.21520308464216356        1.3169594235490774        503.95149109120263     
   13.247811557013543       0.21512693562688173        1.3179549438313469        505.44968885320708     
   13.248602532575459       0.21505110808734015        1.3189326073273127        506.94879687437799     
   13.249710549582108       0.21497498023924744        1.3199216129395313        508.44881397438638     
   13.250467157584241       0.21489926710149795        1.3208930534360921        509.94973897686123     
   13.251446795463826       0.21482385028576548        1.3218609744358214        511.45157070936023     
   13.252710658033363       0.21474830865171757        1.3228441321223465        512.95430800335498     
   13.253641236935033       0.21467313269024757        1.3238090614801934        514.45794969420774     
   13.254394786460098       0.21459806601045153        1.3247579169515895        515.96249462114633     
   13.255665852328994       0.21452308617704699        1.3257236667747034        517.46794162724882     
   13.256858114303251       0.21444841795377845        1.3266797504416012        518.97428955941768     
   13.257576992461610       0.21437373381451283        1.3276171621256603        520.48153726836324     
   13.258548432815290       0.21429930801506597        1.3285702777779069        521.98968360858078     
   13.259282131791290       0.21422490258867175        1.3295035278213068        523.49872743832861     
   13.260234184758964       0.21415072151502829        1.3304428923640701        525.00866761961299     
   13.261161683242157       0.21407668345450820        1.3313603956766293        526.51950301816089     
   13.262150027271767       0.21400292356837203        1.3322956665882650        528.03123250340627     
   13.263077320389682       0.21392914600961219        1.3332133606382597        529.54385494846758     
   13.264899842699386       0.21385548001798121        1.3341309129461925        531.05736923012739     
   13.265287873850900       0.21378207259707452        1.3350501203519598        532.57177422881341     
   13.265656080810787       0.21370875414079502        1.3359558035077603        534.08706882858178     
   13.266932062232598       0.21363558772196756        1.3368672322812176        535.60325191709182     
   13.267635793809067       0.21356266452182540        1.3377549238285338        537.12032238559527     
   13.268417078332662       0.21348979616463329        1.3386594571223123        538.63827912890815     
   13.269436130574251       0.21341716033272592        1.3395538805179701        540.15712104539921     
   13.270523165993069       0.21334473971035114        1.3404463629680357        541.67684703696852     
   13.271325375547844       0.21327232051138195        1.3413283511720651        543.19745600902638     
   13.272031272807222       0.21320004512984614        1.3422059628649743        544.71894687048041     
   13.273348713366152       0.21312781409682927        1.3430921169369285        546.24131853371364     
   13.273891188758975       0.21305586397303103        1.3439641636261617        547.76456991456541     
   13.275151815987517       0.21298399246987812        1.3448385224298296        549.28869993231785     
   13.275637066926727       0.21291206590261910        1.3457057890571458        550.81370750967176     
   13.276568499103961       0.21284048053331212        1.3465467379593448        552.33959157273603     
   13.277509362257389       0.21276936159087562        1.3474008301223714        553.86635105100333     
   13.278618118752503       0.21269802298854987        1.3482670388579143        555.39398487733706     
   13.279245177242103       0.21262680103760284        1.3491275353317671        556.92249198795241     
   13.280200987002683       0.21255555863921513        1.3499863661024347        558.45187132239857     
   13.280855186127148       0.21248487105216940        1.3508080932416611        559.98212182354303     
   13.281523486164906       0.21241414259055250        1.3516348754432344        561.51324243755289     
   13.282480519958510       0.21234334446280545        1.3524941920922884        563.04523211388164     
   13.283353435175757       0.21227287277576273        1.3533291131831733        564.57808980524544     
   13.284034923495577       0.21220256512143074        1.3541544604824758        566.11181446761452     
   13.284960489327997       0.21213234092848654        1.3549832434018771        567.64640506019077     
   13.285702181409672       0.21206231342734255        1.3557955059674900        569.18186054539490     
   13.286520191833617       0.21199235684730086        1.3566182242093938        570.71817988884789     
   13.287080896654441       0.21192275107226435        1.3574261683036781        572.25536205935589     
   13.288097178560720       0.21185302348956328        1.3582300029752885        573.79340602889340     
   13.289023012569485       0.21178337210141346        1.3590542073984615        575.33231077259063     
   13.289879911090051       0.21171410625241835        1.3598539239313352        576.87207526871214     
   13.290613145902155       0.21164474974090158        1.3606556191657657        578.41269849864386     
   13.290958665373678       0.21157557826609649        1.3614239582643972        579.95417944687972     
   13.292518596573803       0.21150660064195662        1.3622318499880257        581.49651710100215     
   13.292964621931837       0.21143794982002700        1.3630208500736556        583.03971045167054     
   13.293284195752294       0.21136903677543989        1.3638090297473024        584.58375849260142     
   13.294049902321309       0.21130039026878739        1.3645834750758175        586.12866022055846     
   13.295363264451638       0.21123184696877567        1.3653699370239223        587.67441463533305     
   13.296045141036048       0.21116350159057526        1.3661463604151649        589.22102073973258     
   13.296803084142926       0.21109525872491958        1.3669179257438779        590.76847753956372     
   13.297532898013591       0.21102719923971891        1.3676887740891268        592.31678404361594     
   13.298310019708492       0.21095924291312027        1.3684517958770062        593.86593926365231     
   13.298887064398752       0.21089136129642264        1.3692171349470144        595.41594221438982     
   13.299827138099719       0.21082382418484594        1.3699642417896121        596.96679191348551     
   13.300191081892088       0.21075600715319234        1.3707205507505487        598.51848738152739     
   13.301179985480815       0.21068861930985916        1.3714749881231463        600.07102764201113     
   13.301811691284067       0.21062128191458193        1.3722287489158724        601.62441172133504     
   13.302470514300451       0.21055420294799698        1.3729573007622482        603.17863864877927     
   13.303661664683871       0.21048709253580877        1.3737017704785439        604.73370745649584     
   13.304323184057147       0.21042010692427612        1.3744494807167891        606.28961717949221     
   13.304919314907046       0.21035305333109128        1.3752052368208727        607.84636685561861     
   13.304752714073354       0.21028645403577637        1.3758931592148780        609.40395552555719     
   13.306097020262486       0.21021979079304884        1.3766309929977885        610.96238223280079     
   13.306995604207705       0.21015334559268342        1.3773747529786093        612.52164602364996     
   13.307734906617634       0.21008707476101243        1.3780877741584376        614.08174594718753     
   13.308396803054235       0.21002081762572825        1.3788179179022528        615.64268105527799     
   13.309021753499085       0.20995453193174790        1.3795332790720414        617.20445040254322     
   13.308177078857256       0.20988865473737112        1.3801902158972656        618.76705304635470     
   13.310613908162010       0.20982260477415099        1.3809680692710797        620.33048804682164     
   13.311043377346966       0.20975703158801182        1.3816569389554105        621.89475446677591     
   13.311629287822960       0.20969137719818556        1.3823602405453705        623.45985137175796     
   13.312899360595699       0.20962568209609173        1.3830734908558104        625.02577783000413     
   13.313324879624895       0.20956027707856237        1.3837527295434164        626.59253291243942     
   13.314173862847840       0.20949512894003494        1.3844368658525004        628.16011569265754     
   13.314554159602215       0.20942992861269957        1.3851565564800388        629.72852524691234     
   13.314988163375723       0.20936471330747111        1.3858356110750962        631.29776065410397     
   13.315808298483880       0.20929979138205229        1.3865207314720283        632.86782099576737     
   13.316440697181873       0.20923511199988470        1.3872107255509769        634.43870535606015     
   13.317184250425012       0.20917030833611258        1.3878897568677713        636.01041282174879     
   13.317653071585623       0.20910581086235766        1.3885645631798631        637.58294248219715     
   13.318519488945046       0.20904123170921179        1.3892583563771250        639.15629342935722     
   13.318996587272695       0.20897681156058187        1.3899304452181287        640.73046475775300     
   13.319933420120181       0.20891266039336126        1.3905809703270775        642.30545556446714     
   13.320311410616842       0.20884833646554909        1.3912567970134913        643.88126494913888     
   13.321136385877928       0.20878434486056460        1.3919208816473347        645.45789201394155     
   13.321608558289906       0.20872060002205126        1.3925785315210992        647.03533586357435     
   13.322515247347052       0.20865679981739801        1.3932320871143309        648.61359560525284     
   13.322958582820023       0.20859309112970276        1.3939028939478442        650.19267034869540     
   13.323409728908400       0.20852951053755381        1.3945329801045463        651.77255920611378     
   13.323830597656665       0.20846594053396125        1.3951974824039788        653.35326129219754     
   13.325189914600754       0.20840269216276761        1.3958342641849650        654.93477572410723     
   13.325030268321392       0.20833925205529191        1.3964756556985565        656.51710162146128     
   13.326174760970980       0.20827614373820133        1.3971132614057236        658.10023810632492     
   13.326585886049754       0.20821313656985774        1.3977791790065413        659.68418430319764     
   13.327173217211575       0.20815021970331982        1.3984048386093513        661.26893933900521     
   13.327604002312810       0.20808738996693152        1.3990157986966056        662.85450234308701     
   13.328398639213191       0.20802462439335359        1.3996628790301271        664.44087244718378     
   13.325591128220950       0.20796213564094199        1.4001525197929048        666.02804878543054     
   13.329038823000479       0.20789965754802706        1.4008863248245789        667.61603049434132     
   13.330182060948875       0.20783723093868620        1.4015498508827420        669.20481671280118     
   13.330543658324274       0.20777489639367777        1.4021527196281856        670.79440658205738     
   13.331504854454023       0.20771296525497102        1.4027910165029849        672.38479924570402     
   13.331559088237929       0.20765077446429553        1.4033598189353687        673.97599384967305     
   13.332412332984834       0.20758876187708722        1.4040353710772016        675.56798954222859     
   13.333336267191241       0.20752693923052276        1.4046048930576676        677.16078547394932     
   13.333161443485041       0.20746522165242659        1.4051981329254788        678.75438079772448     
   13.334333346249499       0.20740373769069209        1.4058187775116657        680.34877466873922     
   13.334891953596209       0.20734202562036552        1.4064134907681372        681.94396624446745     
   13.335262795473243       0.20728061887770133        1.4070138307774265        683.53995468465916     
   13.336007162547865       0.20721927048423661        1.4076058995781557        685.13673915133029     
   13.336591504095580       0.20715817536844364        1.4082036728872585        686.73431880875876     
   13.336701248015030       0.20709693442335358        1.4087903040576681        688.33269282346407     
   13.336834165210670       0.20703588709105233        1.4093617967546974        689.93186036420821     
   13.338080392478140       0.20697500353005419        1.4099744427736345        691.53182060197787     
   13.338687059767214       0.20691426050814907        1.4105479210826584        693.13257270997849     
   13.338548202849383       0.20685348350208971        1.4111092396887583        694.73411586362477     
   13.339805441174398       0.20679287636657112        1.4117187038720642        696.33644924052885     
   13.340309707627629       0.20673245769304008        1.4122898719531254        697.93957202049182     
   13.341021312807840       0.20667198300031014        1.4128662033908828        699.54348338549710     
   13.341226203801652       0.20661170846397028        1.4134316459843463        701.14818251969473     
   13.341882658643311       0.20655155745976900        1.4140026403372088        702.75366860939744     
   13.342677366730562       0.20649158864131739        1.4145770333416652        704.35994084306878     
   13.343074762488563       0.20643150113631220        1.4151720676161559        705.96699841131544     
   13.343279696552990       0.20637150714295671        1.4157080860403775        707.57484050687617     
   13.344042631802585       0.20631172270882683        1.4162666679020337        709.18346632461464     
   13.344597304566214       0.20625218040293852        1.4168143961303992        710.79287506150649     
   13.345353120359292       0.20619245759294652        1.4173745110346641        712.40306591663671     
   13.345547721128677       0.20613301370308945        1.4179192052942982        714.01403809118597     
   13.346093774798955       0.20607368821619573        1.4184735511982443        715.62579078841986     
   13.346219083081161       0.20601426616351179        1.4189988337241068        717.23832321368764     
   13.347049211124828       0.20595519957572189        1.4195762696887990        718.85163457440308     
   13.347718537488939       0.20589603467791595        1.4201146755077747        720.46572408004567     
   13.348420037961574       0.20583703897429170        1.4206463753791336        722.08059094214366     
   13.348934611917160       0.20577801956607847        1.4211900098033055        723.69623437427344     
   13.349254171106855       0.20571919439799904        1.4217233615411153        725.31265359204212     
   13.349460645183472       0.20566056070710476        1.4222727398921258        726.92984781308633     
   13.350245622619907       0.20560187275592542        1.4228140459004701        728.54781625705959     
   13.351057017151389       0.20554341919249150        1.4233306760487212        730.16655814562637     
   13.351328023171003       0.20548486524961890        1.4238427974370302        731.78607270244868     
   13.351676751423167       0.20542656917202598        1.4243707069906653        733.40635915318489     
   13.352306807974326       0.20536825463823091        1.4249160594362404        735.02741672547756     
   13.352558751996110       0.20531013606168425        1.4254225105780705        736.64924464894318     
   13.353045570278871       0.20525207418795488        1.4259671573649464        738.27184215516661     
   13.353552767400648       0.20519410990227516        1.4264524517748844        739.89520847769461     
   13.355052070968997       0.20513630945525424        1.4269503268894903        741.51934285202356     
   13.354287292643754       0.20507851189537676        1.4274708156623754        743.14424451559398     
   13.354796928895453       0.20502079358715061        1.4279815910267208        744.76991270778080     
   13.355483717800753       0.20496320566811410        1.4284933816679668        746.39634666988832     
   13.355836216832005       0.20490576237328181        1.4289983769162522        748.02354564513621     
   13.356245028190246       0.20484821106799378        1.4295129737645025        749.65150887866344     
   13.356980730191731       0.20479101725925539        1.4299949262401728        751.28023561750490     
   13.357507491668272       0.20473372776252852        1.4305168213513590        752.90972511059465     
   13.357606549780728       0.20467658601758693        1.4310112077391357        754.53997660875473     
   13.358154075028862       0.20461954238201230        1.4315124012359595        756.17098936468710     
   13.358674226908315       0.20456259611613528        1.4321683867564627        757.80276263296719     
   13.359198070882892       0.20450567718023571        1.4324810721939190        759.43529567003509     
   13.359641457402454       0.20444890595548529        1.4329866192561134        761.06858773418776     
   13.360058479729775       0.20439228149736355        1.4334610964640131        762.70263808557343     
   13.360429733831911       0.20433569440951116        1.4339469934816971        764.33744598618034     
   13.360767499873191       0.20427916399890672        1.4344319759473709        765.97301069983405     
   13.361134802398926       0.20422275386386221        1.4349023673888994        767.60933149218829     
   13.361594388601929       0.20416644337905868        1.4353668657199588        769.24640763071193     
   13.362191531894902       0.20411019205336531        1.4358687720149688        770.88423838469259     
   13.363063608114778       0.20405407390143099        1.4363350418242036        772.52282302521951     
   13.363016045198737       0.20399800836441298        1.4368099273019648        774.16216082518247     
   13.363505393660173       0.20394203292087709        1.4372892803720436        775.80225105926024     
   13.363912274320075       0.20388615796267345        1.4377470119240838        777.44309300391831     
   13.364529503044443       0.20383043602487991        1.4382262232785747        779.08468593739292     
   13.364649399742273       0.20377455829634883        1.4386978675880813        780.72702913969783     
   13.365274846970427       0.20371899413672570        1.4391491406531334        782.37012189260270     
   13.365730942832778       0.20366350370261002        1.4396259748791951        784.01396347963635     
   13.366216776514124       0.20360798782580092        1.4400791884799173        785.65855318607521     
   13.366424033514530       0.20355256838830443        1.4405283084244609        787.30389029893695     
   13.366951716399157       0.20349730809077426        1.4409876914300548        788.94997410697260     
   13.367742617267568       0.20344213916739248        1.4414628844467894        790.59680390066546     
   13.367436561044567       0.20338711589943401        1.4418744661632024        792.24437897221412     
   13.367892139136153       0.20333208201458822        1.4423390249641299        793.89269861553498     
   13.368766755277596       0.20327711468340451        1.4427946103006819        795.54176212625123     
   13.369059887453083       0.20322220874352337        1.4432467874810386        797.19156880168589     
   13.368822050547548       0.20316751343047845        1.4436664540082971        798.84211794085616     
   13.369699019311101       0.20311274271254204        1.4441286508324713        800.49340884446565     
   13.369911450478307       0.20305809380397666        1.4445626539477936        802.14544081490453     
   13.370672107282019       0.20300360766549871        1.4450097101644421        803.79821315622746     
   13.370807328970777       0.20294922825261977        1.4454502606130950        805.45172517416518     
   13.371013431158877       0.20289491913054111        1.4458777838507246        807.10597617610551     
   13.371896264418920       0.20284060210257931        1.4463400114782763        808.76096547109285     
   13.372092888565092       0.20278627921490722        1.4467529506259496        810.41669236981659     
   13.372514674338145       0.20273224379229102        1.4471791109129701        812.07315618461223     
   13.373015816085733       0.20267821135215236        1.4475974073035180        813.73035622944838     
   13.373238840032123       0.20262422154359791        1.4480318782584916        815.38829181992344     
   13.372342706919847       0.20257036283915697        1.4484035181758341        817.04696227325746     
   13.374010920054825       0.20251656134402732        1.4488590139133153        818.70636690829008     
   13.374233720065035       0.20246289010561236        1.4492983647298425        820.36650504546981     
   13.374749018334690       0.20240921660433484        1.4497198035683818        822.02737600684623     
   13.374676029582087       0.20235574306392304        1.4501252862052574        823.68897911607121     
   13.375754390956818       0.20230229164807390        1.4505592725094909        825.35131369838859     
   13.375795204251824       0.20224884220058303        1.4509684917572556        827.01437908062690     
   13.376307222592692       0.20219554580484331        1.4513798100317001        828.67817459119181     
   13.375970440211436       0.20214234386972543        1.4517814484896943        830.34269956006654     
   13.377264416302417       0.20208919866581038        1.4522076249758844        832.00795331880056     
   13.377422174020184       0.20203614739227974        1.4526051910706996        833.67393520050655     
   13.377947406059828       0.20198314806049655        1.4530218208023893        835.34064453985070     
   13.378032128957567       0.20193026292252172        1.4534137596403243        837.00808067305059     
   13.378361305611614       0.20187743961163718        1.4538203855827694        838.67624293786855     
   13.378684857774809       0.20182466663596779        1.4542284292748797        840.34513067360126     
   13.379439761493193       0.20177202699793564        1.4546124550055612        842.01474322108447     
   13.379054694218615       0.20171948402130241        1.4550037820434045        843.68507992267575     
   13.379633480840372       0.20166687688429794        1.4554130401197851        845.35614012225528     
   13.380213378143106       0.20161447764021886        1.4558163350520792        847.02792316521845     
   13.381055263729140       0.20156214899557084        1.4562006113448096        848.70042839846838     
   13.381146326581918       0.20150985062567320        1.4565929699833025        850.37365517041462     
   13.381136594482639       0.20145764371975830        1.4569580288172281        852.04760283096334     
   13.381877204682143       0.20140546258117051        1.4573569752583670        853.72227073151385     
   13.381950752495943       0.20135354103464240        1.4577370407222501        855.39765822495360     
   13.382349595645110       0.20130150701850677        1.4581293049729189        857.07376466564983     
   13.382525331992580       0.20124956522835616        1.4585188834755785        858.75058940944643     
   13.382956479329533       0.20119775193597686        1.4588896555913038        860.42813181365943     
   13.383377390094322       0.20114597761651898        1.4592732181390133        862.10639123706687     
   13.383642699839188       0.20109434301168777        1.4596519376152279        863.78536703990937     
   13.382881483441256       0.20104265914773545        1.4599869756505428        865.46505858388036     
   13.384757049414883       0.20099111396910535        1.4604071601685422        867.14546523211936     
   13.385125190898737       0.20093970252889015        1.4607789857425573        868.82658634921813     
   13.385643710321469       0.20088834337985961        1.4611498784233221        870.50842130119599     
   13.386263620021722       0.20083708175144302        1.4632528856991707        872.19096945551405     
   13.385717034973073       0.20078579973003652        1.4619022880766672        873.87423018105585     
   13.386009033733249       0.20073465934769169        1.4622606692399547        875.55820284812785     
   13.386366216241209       0.20068373534464132        1.4626244990100186        877.24288682845588     
   13.386943213588943       0.20063258823246885        1.4629840187621346        878.92828149517709     
   13.387243785965294       0.20058166357660095        1.4633435222708830        880.61438622283515     
   13.386988707731152       0.20053090912655122        1.4636930728978512        882.30120038737471     
   13.387646436386843       0.20047999502372357        1.4640782508246795        883.98872336613817     
   13.388123970673416       0.20042927246004963        1.4644404017524613        885.67695453786007     
   13.388129529753018       0.20037862211623753        1.4648662070498117        887.36589328265961     
   13.388455377393846       0.20032807382626344        1.4651276951388839        889.05553898204107     
   13.388744076907145       0.20027752339877730        1.4654821440895727        890.74589101888216     
   13.389236041462310       0.20022710588365555        1.4658635225435859        892.43694877743155     
   13.389346975064509       0.20017686895144507        1.4661870965332755        894.12871164330761     
   13.389974122127436       0.20012649007120761        1.4665561848474429        895.82117900348601     
   13.389930024046597       0.20007632810574447        1.4668913548094415        897.51435024630598     
   13.390452973243299       0.20002617787908136        1.4672371243455469        899.20822476145111     
   13.391481103578924       0.19997615493599913        1.4675953931092030        900.90280193995739     
   13.391131630392163       0.19992610763113944        1.4679333612533925        902.59808117420107     
   13.391347508374842       0.19987622243430458        1.4683007639711105        904.29406185789549     
   13.391859390786299       0.19982636123345676        1.4686110332137354        905.99074338608727     
   13.392215728850680       0.19977655311557327        1.4689532870782098        907.68812515515117     
   13.392371972574930       0.19972683321469570        1.4692838906671648        909.38620656278465     
   13.392467946980156       0.19967731847480263        1.4696288423462702        911.08498700800317     
   13.392858228534850       0.19962764921446802        1.4699518296046421        912.78446589113639     
   13.393178258664472       0.19957818080394132        1.4702927485792872        914.48464261382503     
   13.393419474834564       0.19952877387089449        1.4706302874667314        916.18551657901071     
   13.394342459242015       0.19947930124661994        1.4709435442795806        917.88708719093609     
   13.393657202228310       0.19942988981831522        1.4712497306043988        919.58935385514189     
   13.394293502614394       0.19938091235277935        1.4716137783729790        921.29231597845569     
   13.394513043656305       0.19933176026754218        1.4719225178364748        922.99597296899356     
   13.395141275028877       0.19928259376395133        1.4722666412645511        924.70032423615237     
   13.395157589137138       0.19923354387603920        1.4725864138929781        926.40536919060673     
   13.395508727064865       0.19918469788410631        1.4729087166909915        928.11110724430273     
   13.395861197991843       0.19913567654113840        1.4732425202640576        929.81753781045495     
   13.396026310912243       0.19908684129465570        1.4735793402418587        931.52466030354321     
   13.396028369464226       0.19903810528529442        1.4738617662797184        933.23247413930517     
   13.395748098183514       0.19898957695936234        1.4741640254638002        934.94097873473265     
   13.396732684476062       0.19894088853069117        1.4745078669995126        936.65017350807113     
   13.397204526593006       0.19889228494891767        1.4748197670433434        938.36005787880811     
   13.397218633005062       0.19884377379224200        1.4751305887505293        940.07063126767753     
   13.397841727230043       0.19879537261280128        1.4754290219543427        941.78189309664617     
   13.397814173553755       0.19874696183920451        1.4757569475652408        943.49384278891625     
   13.398193495670901       0.19869873376678063        1.4760927274554039        945.20647976892360     
   13.398075821313256       0.19865064953153033        1.4763575968744393        946.91980346231935     
   13.399035050522897       0.19860244714946235        1.4766695286411822        948.63381329598383     
   13.399112415354967       0.19855431414648847        1.4769840279858684        950.34850869800698     
   13.399341429559064       0.19850638892238548        1.4772859880244964        952.06388909769612     
   13.399666574315305       0.19845843949383396        1.4775922566722846        953.77995392556375     
   13.400312112028050       0.19841061846490066        1.4778786345299124        955.49670261332687     
   13.400209924436297       0.19836270207667425        1.4781936386782024        957.21413459390146     
   13.400268449883892       0.19831494079920495        1.4784893783092496        958.93224930140036     
   13.400632176083253       0.19826730514848784        1.4787893350986949        960.65104617112888     
   13.400945909628089       0.19821961004350649        1.4790860572634195        962.37052463957434     
   13.400942781964686       0.19817219949114501        1.4793809319444908        964.09068414441595     
   13.401445343441507       0.19812466093539111        1.4796770506756267        965.81152412450353     
   13.401747948289339       0.19807720432574630        1.4799827314154845        967.53304401986918     
   13.401770584949331       0.19802984783647373        1.4802544370870474        969.25524327171172     
   13.402246460672378       0.19798248348643227        1.4805511943868430        970.97812132240097     
   13.402375344170459       0.19793531098422534        1.4808481281944152        972.70167761546668     
   13.402607590212845       0.19788805440409032        1.4811208200653019        974.42591159559970     
   13.402605806904683       0.19784102924839533        1.4813991432561338        976.15082270864741     
   13.403432373218278       0.19779399881273108        1.4817085027219912        977.87641040160725     
   13.403744774134086       0.19774707558665841        1.4819950405394418        979.60267412262522     
   13.403769308906714       0.19770011822272152        1.4822705957795212        981.32961332099308     
   13.404113221098200       0.19765320661940575        1.4825486219214696        983.05722744713523     
   13.404170829649292       0.19760656560655659        1.4828219104304685        984.78551595262502     
   13.404420996956437       0.19755976643156017        1.4830837770624494        986.51447829015547     
   13.404921382846078       0.19751310700209501        1.4833839542822116        988.24411391355693     
   13.404940043174557       0.19746648126985691        1.4836702870228560        989.97442227778140     
   13.405147135619554       0.19742003198614522        1.4839428814160807        991.70540283889909     
   13.405352291476920       0.19737351087309943        1.4842222450296767        993.43705505410367     
   13.405644769406996       0.19732710889077809        1.4844879657158250        995.16937838169861     
   13.406250889503207       0.19728072719694875        1.4847571144405582        996.90237228109686      


==> anc/Fig3-right_top_panel-critical_points.dat <==
#data used for right top panel of fig.3 - y=10^3 - m_D=100 GeV
#
#
#	critical  points
#
#	R_NM (km)		R_DM (km)		M_T (M_sun)		P_NM (MeV/fm^3)
#
# pressure ratio= 5x10^-1
12.541071066272085	 0.28755504719101038	    2.3497356752754670	      360.63731283972953	
#
# pressure ratio= 2.2x10^2
13.594901372456626       0.25187747790322179        2.1041539400666709        360.52267602292397
#
# pressure ratio= 8x10^2
13.112872626355356       0.22364116860144034        1.1911280983808803        360.52267602292397



==> anc/Fig4-PcXratio.dat <==
# data used to generate fig. 4 - P_NM x pressure ratio for 1.4M_sun
#
#pressure ratio		P_NM (MeV/fm^3)
#
# y=1x10^-1 - m_D=5 GeV - stable
0.0	36.149676780791893
0.5	40.664933771452077
0.6	40.992074240360793
1.0	42.427874649056264
1.5	43.779397607133625
2.0	44.848990473113247
3.0	46.752490137663415
4.0	48.296651028924231
5.0	49.726745795655773
1e1	55.225177952362635
3e1	70.356454891472339
5e1	82.462928353300924
1e2	108.51391085014251
2e2	156.20862655124776
3e2	202.40436303692914
5e2	293.80344951059089
6e2	339.20000802182784
7e2	394.27342535930768
8e2	460.90517189500872	
8.39e2	487.53173441272139
# y=1x10^-1 - m_D=5 GeV - unstable
1e3	609.40395552555719	
1.4e3	983.05722744713523
1.41e3	993.43705505410367
#
# y=1x10^1 - m_D=5 GeV - stable
#
0.0	36.149676780791893
0.5	43.893155490906217
1.0	48.127025743933061
3.0	60.901017312447500
5.0	72.38574548495174
1e1	102.13807360736931
1.5e1	137.24265743835454
2e1	180.19684279328089
2.5e1	233.42795641871945
3e1	298.87368821658362
3.5e1	391.42398775640333
4e1	614.08174594718753
4.3e1	902.59808117420107
4.35e1	983.05722744713523
4.355e1	991.70540283889920
#
# y=1x10^-1 - m_D=100 GeV - stable
#
0.0	36.149676780791893
0.5	36.149676780791893
1.0	36.149676780791893
1e1	36.250983881792038
5e1	36.352467426342137
1e2	36.454127399050094
5e2	36.760165721264293
1e3	36.965073095295978
5e3	37.687801878160407
1e4	38.209322041109189
5e4	40.231199566341957
1e5	41.540809254350748
5e5	47.099718751958719
1e6	51.310982334670008
5e6	70.861128452299454
1e7	88.428060501564801
2e7	119.16454493801852
3e7	148.08753684524865
5e7	204.40908384087587
8e7	288.22152530120343
1e8	344.04126474857867
1.2e8	415.77257595115469
1.3e8	456.49705827904029
1.34e8	474.18054395068299	
1.35e8	478.62256214091593
# y=1x10^-1 - m_D=100 GeV - unstable
1.4e8	500.95783108590223	
1.5e8	546.24131853371364
1.6e8	593.86593926365231
1.7e8	643.88126494913888	
1.8e8	697.93957202049182
1.9e8	752.90972511059465
1.95e8	780.72702913969783
1.97e8	792.24437897221412
2.0e8	810.41669236981659
2.1e8	870.50842130119599
2.2e8	933.23247413930517
2.3e8	996.90237228109686
#
# y=1x10^1 - m_D=100 GeV - stable
#
0.0	36.149676780791893
0.5	36.149676780791893
1.0	36.149676780791893
5.0	36.250983881792038
1e1	36.250983881792038
1e2	36.555963783793104
1e3	37.273756507863773
1e4	39.372151558693481
1e5	46.489956306504418
5e5	62.804078711780392
1e6	80.099893023796810
1.5e6	97.891652826934589
2e6	117.14054469420701
2.5e6	138.47852097150619
3e6	162.39686825583561
4e6	219.22274324541218
5e6	291.00568049265087
6e6	395.69966517099920
6.5e6	502.45420477266651
7e6	672.38479924570402
7.48e6	993.43705505410367
#
# y=1x10^3 - m_D=100 GeV - stable
#
0.0	36.149676780791893
0.5	37.687801878160407
1.0	38.419162503745660
5.0	41.430712373864175
1e1	44.007087104751612
5e1	57.156017199772464
1e2	70.776898108977988
2e2	99.294202068917116
3e2	133.33254088887125
4e2	175.47116516620318
5e2	228.47614867283701
6e2	295.30115383584763
7e2	392.84819903229368
8e2	666.02804878543054
8.4e2	936.65017350807113
8.45e2	993.43705505410367	


==> anc/Fig5-McritXratio.dat <==
# data used to generate fig. 5 - M_crit x pressure ratio
#
#pressure ratio |  Mt_crit (M_sun) |Rnm_crit (km) | Mnm_crit (M_sun) | Mdm_crit (M_sun) | Rdm_crit (km) |
#		
# y=10^-1 - m_D=100 GeV
#
1e4	2.3517437704442634        12.550862915967075        2.3517325904641084        1.1179980154770799E-005   2.5949982111851096E-003	
3e4	2.3516368809792700        12.592471349840357        2.3516216517211532        1.5229258116945365E-005   2.3108250101271989E-003
5e4	2.3513520982989884        12.618322773597038        2.3513345750552586        1.7523243729758684E-005   2.1872959686649951E-003
1e5	2.3508304517588070        12.663456580698574        2.3508093505106813        2.1101248125611745E-005   2.0274284979912814E-003
2e5	2.3492550258605198        12.720732105975111        2.3492297841281080        2.5241732411984730E-005   1.8756014647293127E-003
3e5	2.3478553046693622        12.761991373243553        2.3478273798467999        2.7924822562460418E-005   1.7901454559693260E-003
4e5	2.3466289003439562        12.795975365886646        2.3465989599779284        2.9940366027741046E-005   1.7308955517178534E-003
5e5	2.3451387436069329        12.823169498076927        2.3451071797546112        3.1563852321754484E-005   1.6856876673821894E-003
1e6	2.3388189701716273        12.926936367579886        2.3387820745161259        3.6895655501362972E-005   1.5491552926813891E-003
5e6	2.2946528859247937        13.273271749501816        2.2946029579843543        4.9927940439466805E-005   1.2524716146497326E-003
8e6	2.2650916748701615        13.403052608880378        2.2650382217959004        5.3453074261272490E-005   1.1708930848062643E-003
1e7	2.2460490583722992        13.467500651404489        2.2459940530741527        5.5005298146611870E-005   1.1329895001322737E-003
2e7	2.1553656536712813        13.664573039043123        2.1553065353001251        5.9118371156248238E-005   1.0188929305982308E-003
3e7	2.0672505296381196        13.755874261658150        2.0671896349108789        6.0894727240720894E-005   9.5494867925779601E-004
4e7	1.9793674071418335        13.792110705223745        1.9793055878055106        6.1819336322781554E-005   9.1097667234982152E-004
5e7	1.8908134692267673        13.791966769626415        1.8907511401879320        6.2329038835195848E-005   8.7773215712736276E-004
6e7	1.8015104950187122        13.765877368554870        1.8014478896385810        6.2605380131077346E-005   8.5116249803742633E-004
7e7	1.7122838632906170        13.721562369245182        1.7122211245872172        6.2738703399877591E-005   8.2913524349496252E-004
8e7	1.6232030433272302        13.662901758787912        1.6231402641564303        6.2779170799863974E-005   8.1039094965136462E-004
9e7	1.5350422056302340        13.594792948968518        1.5349794486505224        6.2756979711612272E-005   7.9412545085318109E-004
1e8	1.4495128665678940        13.522825090528231        1.4494501754355966        6.2691132297349020E-005   7.7979370611937009E-004
1.75e8	0.87845631495703480        12.914895615914688       0.87839468309015134        6.1631866883429793E-005   7.0736119886798923E-004
1.76e8	0.87155571767181272        12.907323028974272       0.87149410253853754        6.1615133275209959E-005   7.0665712340057868E-004
1.77e8	0.86463422689939240        12.899253902262455       0.86457262851611438        6.1598383278001109E-005   7.0595777430436911E-004
#		
# y=10^1 - m_D=100 GeV
#
5e3	2.3517261867267267        12.572239287879334        2.3517008990545309        2.5287672195901779E-005   4.1979747337231883E-003   
1e4	2.3514442347377518        12.608268123724750        2.3514107594242146        3.3475313536944916E-005   4.0523778975479676E-003	
5e4	2.3481043615260822        12.753326115123640        2.3480408492462104        6.3512279871583100E-005   3.7326635289101776E-003   
1e5	2.3433078896164172        12.856713318614434        2.3432251280844874        8.2761531929820059E-005   3.5949878814838963E-003
5e5	2.2994472237243402        13.247848867093118        2.2993023297296196        1.4489399472044726E-004   3.2475504573450096E-003
1e6	2.2385988844519669        13.488889853964329        2.2384210525549784        1.7783189698860751E-004   3.0769774462027959E-003
2e6	2.1013507279889758        13.727441479408588        2.1011390564335275        2.1167155544825697E-004   2.8901726506006258E-003
3e6	1.9420857713394473        13.794909570253434        1.9418552453776718        2.3052596177533551E-004   2.7733452829232560E-003
4e6	1.7603869188470500        13.746471588119560        1.7601439885672541        2.4293027979584148E-004   2.6873706031064759E-003
5e6	1.5611623987919729        13.615094851974375        1.5609106174676290        2.5178132434379777E-004   2.6191302750156716E-003
6e6	1.3562981595451915        13.435540980240464        1.3560397456731013        2.5841387209016260E-004   2.5625088990389490E-003
7e6	1.1522616701966073        13.226053570355397        1.1519981217873800        2.6354840922721505E-004   2.5141222485637760E-003
8e6	0.94990894743608134        12.996701561861258       0.94964133041132459        2.6761702475671756E-004   2.4718938711704970E-003
9e6	0.75066766901816750        12.769386210218032       0.75039677427975604        2.7089473841141143E-004   2.4344471799193391E-003
1e7	0.55668730281323364        12.612138376811401       0.55641373231897717        2.7357049425642078E-004   2.4008335134525476E-003
1.1e7	0.37179722075818239        12.780476710125972       0.37152144630179512        2.7577445638729466E-004   2.3703505030942301E-003
1.2e7	0.20387112165464427        14.860594206681393       0.20359351888891450        2.7760276572976638E-004   2.3424844387612436E-003
#		
# y=10^3 - m_D=100 GeV
#
5e-1	2.3497356752754670        12.541071066272085        2.3483884815210554        1.3471937544117837E-003  0.28755504719101038	
1e0	2.3487907541312993        12.569505762900263        2.3468583878522251        1.9323662790742963E-003  0.28961431099640750	
1e1	2.3375912044000500        12.775195729418115        2.3317508177828712        5.8403866171786141E-003  0.28659438267717036
5e1	2.2954767194775791        13.113319488010189        2.2841319676354335        1.1344751842145728E-002  0.27400628591786014
8e1	2.2639770904380163        13.257660467832928        2.2505496769747033        1.3427413463313144E-002  0.26819524466883199
1e2	2.2425316815207119        13.331964329289711        2.2280585896894527        1.4473091831259289E-002  0.26505121086216293
2e2	2.1285640356243549        13.566022589907101        2.1107165787622408        1.7847456862114280E-002  0.25363748830340604
3e2	2.0014630167879885        13.662932285191960        1.9816511819685512        1.9811834819437539E-002  0.24580105177449812
4e2	1.8594869823559803        13.666159222143213        1.8383405422304915        2.1146440125488764E-002  0.23974218554667431
5e2	1.7036179851935325        13.597152674423329        1.6814927813261245        2.2125203867408128E-002  0.23477533396328334
6e2	1.5368277684907050        13.471148373515387        1.5139505752152220        2.2877193275482995E-002  0.23055613880448145
7e2	1.3644487104763321        13.305809936600260        1.3409752373836528        2.3473473092679307E-002  0.22688480297612090
8e2	1.1913373308428257        13.111373886725145        1.1673801828149257        2.3957148027899975E-002  0.22363319832847542
9e2	1.0192025134384592        12.893564445645580       0.99484619085992532        2.4356322578533863E-002  0.22071511848509909
9.5e2	0.93382889622670340        12.777162919020972       0.90929844812197846        2.4530448104724920E-002  0.21936101347541839
1e3	0.84914401895744951        12.658536865249149       0.82445392990556421        2.4690089051885283E-002  0.21806802760025104
1.2e3	0.52216184652102449        12.224853361242793       0.49694918615813816        2.5212660362886278E-002  0.21341517860836054
1.3e3	0.37084098745163019        12.190378738505450       0.34542194362217687        2.5419043829453300E-002  0.21134734125827698
1.5e3	0.12583347784924989        16.410973564960734       0.10008199080603221        2.5751487043217676E-002  0.20761777728392714
1.53e3	0.10069329759697740        19.902492349993281        7.4899590339525923E-002   2.5793707257451483E-002  0.20709865063272603
#		
# y=10^-1 - m_D=5 GeV
#
3e-1	2.3438164009878268        12.576092090877745        2.3386570154607069        5.1593855271198147E-003  0.74986444313341494       
5e-1	2.3416442606372740        12.604949147626426        2.3352819395255096        6.3623211117645783E-003  0.73457794221216277	
1e0	2.3377781248791090        12.654043021137138        2.3295755867774810        8.2025381016280572E-003  0.70578977472322568
5e0	2.3210667503836824        12.830222623026366        2.3077953184287892        1.3271431954893442E-002  0.61513221633070481
1e1	2.3072849874104038        12.942375121855747        2.2915991643878195        1.5685823022584290E-002  0.57059574770991628
3e1	2.2655642346383100        13.174804818649784        2.2460742142594134        1.9490020378896356E-002  0.49807898315501054
5e1	2.2304615687085363        13.303024828121290        2.2093502438714716        2.1111324837064897E-002  0.46448859147937288
8e1	2.1829251725055951        13.428410950155731        2.1604896187201015        2.2435553785493813E-002  0.43403526173034390
1e2	2.1525800063844973        13.485924163218948        2.1295894016308163        2.2990604753681067E-002  0.41979467463236442
2e2	2.0094844381069179        13.629303343999062        1.9851492584703805        2.4335179636537554E-002  0.37676026694779668
3e2	1.8705205000082343        13.646781382415938        1.8457080374065624        2.4812462601671956E-002  0.35263318139482780
4e2	1.7322464193156157        13.597251946152056        1.7072483617508467        2.4998057564769128E-002  0.33608039550991903
5e2	1.5954572889732201        13.506902881647582        1.5704055604998901        2.5051728473330096E-002  0.32360136171518716
6e2	1.4615878458227578        13.392065075015324        1.4365511924237275        2.5036653399030367E-002  0.31365687220756500
7e2	1.3326464794073882        13.262828207330337        1.3076636238428023        2.4982855564585828E-002  0.30543565865577921
8e2	1.2093336347043593        13.126534788641324        1.1844274451602483        2.4906189544111015E-002  0.29845828924894025
8.39e2	1.1626631422894405        13.071386399395863        1.1377908903718330        2.4872251917607537E-002  0.29600497609326881
9e2	1.0912259761816592        12.983156516086769        1.0664100855678933        2.4815890613765830E-002  0.29241990323416445
1e3	0.97805008453057618        12.836058971835200       0.95333269226755035        2.4717392263025852E-002  0.28711252737961346
1.1e3	0.86947518133607860        12.687229469284269       0.84486092744163188        2.4614253894446714E-002  0.28239067157503056
1.13e3	0.83778622704635985        12.643395413339379       0.81320348869465187        2.4582738351708020E-002  0.28107123000629836
#		
# y=10^1 - m_D=5 GeV
#
1e-2	2.3499994153886452        12.489855784533187        2.3489578112392930        1.0416041493520008E-003  0.87526861584058968	
1e-1	2.3405179517422616        12.550551628134714        2.3331141671292159        7.4037846130455215E-003   1.1394978481659142
5e-1	2.3159035861446715        12.672211497374001        2.2949999902739084        2.0903595870763018E-002   1.2339470333853375
1e0	2.2940766686643830        12.760331653339675        2.2638589579365309        3.0217710727852107E-002   1.2434888541013003
2e0	2.2592423145479099        12.878258510040441        2.2174469550119293        4.1795359535980695E-002   1.2339561111820789
3e0	2.2289193034783574        12.960709143173673        2.1793982835226244        4.9521019955733124E-002   1.2198302665751446
4e0	2.2007693890580375        13.024945326379035        2.1454180952603195        5.5351293797718235E-002   1.2061418758089624
5e0	2.1736771665109975        13.075711470952394        2.1136492081567351        6.0027958354262563E-002   1.1935039879879308
6e0	2.1473524335726428        13.117371203328585        2.0834309938073954        6.3921439765247542E-002   1.1819111818345545
7e0	2.1214527714950187        13.152659228048345        2.0542161269902195        6.7236644504799312E-002   1.1713127977711619
8e0	2.0958663068202656        13.180272352693171        2.0257280108382023        7.0138295982063517E-002   1.1613941872720546
9e0	2.0705673492110384        13.203982930143917        1.9978776380712215        7.2689711139816773E-002   1.1522387061835282
1e1	2.0452371807810104        13.222817942681127        1.9702716854836870        7.4965495297323298E-002   1.1436886099248107
1.5e1	1.9173664536311539        13.260945384913910        1.8338055989072468        8.3560854723906966E-002   1.1077960852897635
2e1	1.7861353697564575        13.229574460984049        1.6967720328904015        8.9363336866055923E-002   1.0796800281197267
3e1	1.5108133562583950        13.011038577341553        1.4139639086796540        9.6849447578740977E-002   1.0368266494522571
4e1	1.2277775519948069        12.637703780404234        1.1262747685241548       0.10150278347065217        1.0045030724468162
5e1	0.95133895013173808        12.141147492297486       0.84668331321465962       0.10465563691707851       0.97855214004519042
6e1	0.69360258402739494        11.519564958329353       0.58669992190290965       0.10690266212448533       0.95689513687917693
7e1	0.46837631679199737        10.740209649895016       0.35981969712109252       0.10855661967090484       0.93833390874323475
8e1	0.29460205969904640        9.6747970018884502       0.18480236994069438       0.10979968975835200       0.92211468665424512


==> anc/Fig6-MqmXratio-and-RqmXratio.dat <==
# data used to generate fig. 6  - M_qm x pressure ratio and R_qm x pressure ratio for 1.4M_sun
# to generate fig. 6 top panel columns 1 and 3 were used
# to generate fig. 6 bottom panel columns 1 and 2 were used
#
#ratio	  R_NM (km)		  M_NM (M_sun)			M_NM+M_DM (M_sun)	M_DM (M_sun)		
#
# y=10^-2 - m_D=100 Gev
#
1.07e8	4.1434120509440090E-005   3.2289542635207260E-016   9.8424460253203251E-008   9.8424459930307819E-008   
1.1e8	8.1556274365768958E-005   2.5244817503228418E-015   7.5821867830428747E-007   7.5821867577980572E-007   
1.15e8	1.1693676707975562E-004   7.5883702047639948E-015   2.2755171609111826E-006   2.2755171533228122E-006   
1.2e8	1.4311695356554322E-004   1.4090422553551820E-014   4.2355896659194414E-006   4.2355896518290187E-006   
1.25e8	1.6059402769529480E-004   2.0324015074186214E-014   6.1010905024591973E-006   6.1010904821351821E-006        
1.3e8	1.7538661476858427E-004   2.6825795980281886E-014   8.0777801032357923E-006   8.0777800764099963E-006        
1.35e8	1.8869427053524708E-004   3.3796896468591432E-014   1.0201162552136752E-005   1.0201162518339856E-005      
#
# y=10^-1 - m_D=100 Gev
#
1.06e8	2.5153967906353219E-005   6.3712418425931786E-017   2.1875886400154326E-008   2.1875886336441907E-008   
1.1e8	8.2123330742466265E-005   2.5679945313743508E-015   7.7289054993666361E-007   7.7289054736866903E-007   	      
1.15e8	1.1946691478536318E-004   8.0933471321263953E-015   2.4205440452144412E-006   2.4205440371210939E-006   
1.2e8	1.4419028812999237E-004   1.4470771870737145E-014   4.3284563558661220E-006   4.3284563413953502E-006   
1.25e8	1.6242355550681928E-004   2.1010469580124237E-014   6.2939750727179718E-006   6.2939750517075025E-006   
1.3e8	1.7627910116595682E-004   2.7296834332698082E-014   8.1929218348786478E-006   8.1929218075818133E-006   
1.35e8	1.8828324899408682E-004   3.3804229118985368E-014   1.0157835953291032E-005   1.0157835919486802E-005   
#
# y=10^0 - m_D=100 Gev
#
8.6e7	4.6755615465147815E-005   4.6387549343596984E-016   1.1042074391603879E-007   1.1042074345216330E-007   
9.0e7	1.1940904085947700E-004   8.0214423081902608E-015   1.8670794282576335E-006   1.8670794202361913E-006   
9.5e7	1.6546846558501945E-004   2.1899571094395426E-014   5.0632170452917418E-006   5.0632170233921708E-006    
1.0e8	1.9200132056795629E-004   3.5147299862353889E-014   8.1021856461880683E-006   8.1021856110407682E-006   
1.1e8	2.3342790717943577E-004   6.5952324041804766E-014   1.5126087503406948E-005   1.5126087437454623E-005   
1.15e8	2.4682837916124455E-004   7.9726249466890348E-014   1.8263311866818910E-005   1.8263311787092659E-005 
#
# y=10^1 - m_D=100 Gev
#
5.8e6	1.5579705100025979E-004   1.6538775161804713E-014   2.4770410646212603E-007   2.4770408992335086E-007   
6.0e6	5.4844321465249664E-004   7.8309298696883681E-013   1.0883822351114607E-005   1.0883821568021621E-005   
6.3e6	8.2515100725896122E-004   2.8066867523071236E-012   3.7566543973013287E-005   3.7566541166326533E-005   
6.5e6	9.5678580930740813E-004   4.5151847756272494E-012   5.9070002601103268E-005   5.9069998085918492E-005   
6.8e6	1.1114225739123939E-003   7.4896220774894846E-012   9.4165962982261902E-005   9.4165955492639820E-005   
7.0e6	1.2147753608325285E-003   1.0018762694369355E-011   1.2282587845295167E-004   1.2282586843418897E-004   
7.3e6	1.2936643319099203E-003   1.3312339040131490E-011   1.5489304745922350E-004   1.5489303414688445E-004   
7.4e6	1.3234615335873396E-003   1.4705717599612430E-011   1.6778805197270832E-004   1.6778803726699072E-004    
7.48e6	1.3469378495691475E-003   1.5905875426328358E-011   1.7847650461195159E-004   1.7847648870607615E-004     
#
# y=10^2 - m_D=100 Gev
#
6.9e4	2.7186359219674846E-003   9.3004400675881442E-011   1.5349802667826792E-005   1.5349709663426116E-005   
7.0e4	4.3526873043641320E-003   3.8812794041156600E-010   6.3145402268213402E-005   6.3145014140272984E-005   
7.3e4	7.2642598085880137E-003   1.8902050700554269E-009   2.9590298858750338E-004   2.9590109838243333E-004   
7.5e4	8.5396653894053119E-003   3.1722616402550610E-009   4.8422455920283823E-004   4.8422138694119795E-004   
7.8e4	1.0072368879050999E-002   5.4961509655825179E-009   8.0493774364280611E-004   8.0493224749184056E-004   
8.0e4	1.0894751807594562E-002   7.2530598987257942E-009   1.0305295118149922E-003   1.0305222587550934E-003   
8.3e4	1.2003446218219726E-002   1.0491229486389754E-008   1.4090358430399669E-003   1.4090253518104807E-003   
8.5e4	1.2651089610663888E-002   1.3168528048335072E-008   1.6857474028983499E-003   1.6857342343703015E-003 
#
# y=10^3 - m_D=100 Gev
#  
6.8e2	9.3048836904199347E-003   3.3060903443033868E-009   6.1426145258323644E-006   6.1393084354880613E-006   
7.0e2	4.8941295622661612E-002   5.5495647591684706E-007   8.9823806762061482E-004   8.9768311114469797E-004        
7.3e2	7.5687149904751991E-002   2.1516277648049284E-006   3.3494975557837657E-003   3.3473459280189606E-003   
7.5e2	8.7849455453963249E-002   3.4787660996562430E-006   5.2768066020404437E-003   5.2733278359407875E-003   
7.8e2	0.10280263833993790        5.8998450998145010E-006   8.5690627221780055E-003   8.5631628770781905E-003   
8.0e2	0.11097421147413156        7.7768045291152418E-006   1.0921379504861436E-002   1.0913602700332321E-002   
8.3e2	0.12181910036815066        1.1135175074067195E-005   1.4760456153172733E-002   1.4749320978098666E-002   
8.4e2	0.12479666909050746        1.2436094643184953E-005   1.6086250037967875E-002   1.6073813943324692E-002   
8.45e2	0.12659927917915154        1.3224554609761381E-005   1.6868799315287782E-002   1.6855574760678022E-002
#
# y=10^-2 - m_D=5 Gev
#
7.0e2	4.6330606435310319E-002   4.7120775018866514E-007   8.6883934841456179E-004   8.6836814066437317E-004   
7.5e2	6.2003585222668522E-002   1.1602576200772337E-006   2.1395079542173611E-003   2.1383476965972838E-003   
8.0e2	7.2344446910017804E-002   1.8797697529602073E-006   3.4830502966343075E-003   3.4811705268813472E-003   
8.4e2	7.7576032459512265E-002   2.3776961520434118E-006   4.4081324478717036E-003   4.4057547517196601E-003 
#
# y=10^-1 - m_D=5 Gev
#   
6.5e2	8.5556402412302040E-003   2.5977574020033362E-009   5.3160046697362998E-006   5.3134069123342963E-006   
7.0e2	4.7423265226421249E-002   5.0513927469764481E-007   9.2932591445188807E-004   9.2882077517719046E-004   
7.5e2	6.2379253807116841E-002   1.1857551934175645E-006   2.1771626035010658E-003   2.1759768483076481E-003   
8.0e2	7.2313613555198469E-002   1.8887694959361027E-006   3.4834253068446131E-003   3.4815365373486772E-003   
8.4e2	7.8148590109629545E-002   2.4282968862104555E-006   4.4926387670244632E-003   4.4902104701382527E-003
#
# y=10^0 - m_D=5 Gev
# 
5.2e2	2.0750624287670006E-003   3.3605614985867648E-011   5.9152730763590468E-008   5.9119125148604603E-008   
5.3e2	3.0270166082917233E-002   1.2675502005728205E-007   1.8461335047259176E-004   1.8448659545253448E-004   
5.5e2	4.8001575618553997E-002   5.2203415527170737E-007   7.4703855956646001E-004   7.4651652541118832E-004   
6.0e2	7.4325662681894014E-002   2.0187126047956212E-006   2.8632856160235435E-003   2.8612669034187477E-003   
6.5e2	8.9029548799107835E-002   3.5914714813926938E-006   5.0820567436247726E-003   5.0784652721433798E-003   
7.0e2	9.8844552146659062E-002   5.1108456987111577E-006   7.2003735180855080E-003   7.1952626723867973E-003   
7.2e2	0.10198461487166548        5.6858100270919258E-006   8.0080195611446896E-003   8.0023337511175973E-003   
#
# y=10^1 - m_D=5 Gev
# 
3.4e1	6.2804022740210547E-002   1.0861391520875603E-006   9.8830020925695571E-005   9.7743881773608017E-005   
3.5e1	0.20964414889906388        4.3597004807887334E-005   3.6957645877382260E-003   3.6521675829303385E-003   
4.0e1	0.46289860311955311        5.4699720430032852E-004   4.1124925242606240E-002   4.0577928038305913E-002   
4.1e1	0.49059548835436601        6.7775948599995740E-004   4.9559105308863899E-002   4.8881345822863943E-002   
4.2e1	0.51610887867023003        8.2371750622464170E-004   5.8419936277563173E-002   5.7596218771338532E-002   
4.3e1	0.53887867154699454        9.8537909231342924E-004   6.7503341256336447E-002   6.6517962164023017E-002    


==> anc/Fig7-critical_points.dat <==
#data used for fig.7 - y=10^3 - m_D=5 GeV
# for fig. 7 top panel columns 5 and 1 were used
# for fig. 7 bottom panel columns 5 and 4 were used
#
#	critical  points
#
#	M_T (M_sun)  	   R_NM (km)			M_NM (M_sun)		M_DM (M_sun)		R_DM (km)		P_NM (MeV/fm^3)
#
# pressure ratio=1x10^-1 
2.3607173306889080        11.909020085916174        2.0493959836804638       0.31132134700844399        22.777095534505811	360.52267602292397
#
# pressure ratio=1x10^1
6.7324854331086801        4.1248632034701398        9.1858286123611146E-002   6.6406271469850688        51.322895229994764        360.63731283972953
#
# pressure ratio=1x10^3
7.1018285531287928       0.44567045925224846        1.1658609335630917E-004   7.1017119670354365        52.330734275059292        360.63731283972953


==> anc/Fig8-McritXratio.dat <==
# data used to generate fig. 6 - M_crit x pressure ratio - y=10^3 - m_D=5 GeV
#
#pressure ratio |  Mt_crit (M_sun) |Rnm_crit (km) | Mnm_crit (M_sun) | Mdm_crit (M_sun) | Rdm_crit (km) |
#		
# stable - the star corresponding to the one with the critical mass is stable 
1e-3	2.3501827675014590        12.474343703018778        2.3493166557855409        8.6611171591827304E-004   4.7626472358043141
1e-2	2.3350306696043432        12.438071070706910        2.3205241608065452        1.4506508797797990E-002   8.4434843544774534
2e-2	2.3192120011928119        12.379214739547770        2.2854273398585359        3.3784661334276107E-002   10.145566116264668
3e-2	2.3066896920501194        12.316079350040951        2.2511253300807770        5.5564361969342398E-002   11.378500094838680
4e-2	2.2977719220193826        12.252144278905501        2.2183994220878303        7.9372499931552265E-002   12.471505481145163	
5e-2	2.2930087830248684        12.190584442041397        2.1874362857768634       0.10557249724800512        13.669681228799341	
6e-2	2.2928287864278101        12.131118597388184        2.1578083503816927       0.13502043604611744        15.027808372074432
7e-2	2.2981065758365187        12.073509994592156        2.1293360438007718       0.16877053203574702        16.580631274901354
8e-2	2.3100252037095088        12.017370869185335        2.1018593598501232       0.20816584385938575        18.364969055782790	
9e-2	2.3301368904578652        11.962429011726320        2.0751932341805168       0.25494365627734861        20.419135071868897
1e-1	2.3607173306889080        11.909020085916174        2.0493959836804638       0.31132134700844399        22.777095534505811
# the star with the critical mass is unstable, but there are stable results with higher central pressures, and so there are stable hybrid stars for the following pressure ratios
2e-1	3.7310313286178811        11.425157987355908        1.8250132859497135        1.9060180426681674        54.717334657590598	
2.05e-1	3.8410128674580806        11.402691698869807        1.8151025031792936        2.0259103642787872        55.792253232812755	
2.1e-1	3.9508226057144484        11.380867169921405        1.8053133744186143        2.1455092312958342        56.772923901385376
2.5e-1	4.7750244482944950        11.210358407415510        1.7304303354576700        3.0445941128368248        61.877384731518234	
3e-1	5.5778662814118078        11.010165316812406        1.6448142974023434        3.9330519840094644        64.106312152552448	
4e-1	6.5362539497769667        10.645011176288484        1.4952337917516538        5.0410201580253133        63.985899286827518	
5e-1	7.0091342280931981        10.319435865785850        1.3687104467160092        5.6404237813771889        62.508916651874799	
6e-1	7.2512623441520123        10.025163476084687        1.2601096895269654        5.9911526546250471        60.976149688487013	
7e-1	7.3758193909934011        9.7570741869154158        1.1658526598484085        6.2099667311449922        59.614738085657599	
8e-1	7.4363648082802412        9.5111707897792641        1.0832897034147899        6.3530751048654510        58.446819622792681	
9e-1	7.4602823252905317        9.2844626654327325        1.0104028206302162        6.4498795046603155        57.451106610579529	
1e0	7.4625634053453629        9.0742732188870114       0.94561730802315813        6.5169460973222044        56.600211933994117	
2e0	7.2225604857482608        7.5630932580062264       0.55556845816770073        6.6669920275805596        52.316198230386071	
3e0	7.0199992322604459        6.6330944512905923       0.37737408419364349        6.6426251480668022        51.006118857584354	
4e0	6.8958093310535213        5.9839576995711266       0.27812780718041796        6.6176815238731033        50.591006736065779	
4.5e0	6.8535322487441110        5.7243537376775615       0.24383052789261109        6.6097017208514997        50.531581358598352
# stable
5e0	6.8206749307608687        5.4964394783660167       0.21609446474969179        6.6045804660111767        50.526861243441829	
6e0	6.7757648124695651        5.1127626097199173       0.17423487669077106        6.6015299357787942        50.615089396976330	
7e0	6.7500375795589669        4.8002098603576577       0.14439634097163681        6.6056412385873298        50.770142547452714	
8e0	6.7367971628364742        4.5393292750866312       0.12223564760382646        6.6145615152326478        50.951644990685047	
9e0	6.7318360004040949        4.3170133463901355       0.10523634967485189        6.6265996507292426        51.139084617068121
1e1	6.7324854331086801        4.1248632034701398        9.1858286123611146E-002   6.6406271469850688        51.322895229994764
2e1	6.8279940905114280        3.0189239439898721        3.6125009990711880E-002   6.7918690805207165        52.581215108602642
3e1	6.9212506181059261        2.4964702995711994        2.0448925657072112E-002   6.9008016924488542        53.113221702556196
4e1	6.9867350969529509        2.1766110359445539        1.3559907258298365E-002   6.9731751896946523        53.341305218956748
5e1	7.0325207496813853        1.9550276638924760        9.8289650684632388E-003   7.0226917846129222        53.435267273966069
6e1	7.0652482408800541        1.7897851006247134        7.5439238892721838E-003   7.0577043169907823        53.464009324399271
7e1	7.0891824087851933        1.6605781997176103        6.0258753574622065E-003   7.0831565334277311        53.459313087975843
8e1	7.1070067802724823        1.5558617942482047        4.9569544648463996E-003   7.1020498258076357        53.436905683084021
9e1	7.1204705458368416        1.4688379502260469        4.1708814112479077E-003   7.1162996644255934        53.405082567629790
1e2	7.1307114543028103        1.3949641347466746        3.5727933310585836E-003   7.1271386609717515        53.368322154671318
2e2	7.1609981798977884       0.99139420609797946        1.2831457945173604E-003   7.1597150341032707        53.016519870391122
# from ratio 2.1e2 to 2.9e3 no stable hybrid stars appear
# the star with the critical mass is unstable, but there are stable results with higher central pressures, and so there are stable hybrid stars for the following pressure ratios
3e3	7.0627692722104696       0.25764003485471981        2.2525929150117596E-005   7.0627467462813192        52.257482911355638	
4e3	7.0577198593472863       0.22316931655224065        1.4640463250553910E-005   7.0577052188840357        52.273347950337666	
5e3	7.0552044329133299       0.19963294394640752        1.0480328537143711E-005   7.0551939525847924        52.290762000726843	
6e3	7.0539694245588818       0.18226186124243143        7.9751090315539192E-006   7.0539614494498499        52.307129843608301	
7e3	7.0534219680481325       0.16875493185526591        6.3302136605694102E-006   7.0534156378344717        52.321667228357363
#stable
8e3	7.0539694245588818       0.18226186124243143        7.9751090315539192E-006   7.0539614494498499        52.307129843608301	
9e3	7.0533993049721220       0.14884507034804589        4.3435925967007987E-006   7.0533949613795253        52.345942225517561	
1e4	7.0536512150093511       0.14121303051309239        3.7090989578153523E-006   7.0536475059103934        52.355974946462013	
2e4	7.0578256289468388        9.9876093610114722E-002   1.3122529795941914E-006   7.0578243166938597        52.413015343613353
3e4	7.0611516370617640        8.1557209701527800E-002   7.1450907713322092E-007   7.0611509225526872        52.435737490903932
4e4	7.0634725620438772        7.0636813581013660E-002   4.6416962260195398E-007   7.0634720978742545        52.446753646239848
5e4	7.0651350768275627        6.3181533699515680E-002   3.3217001863619290E-007   7.0651347446575441        52.452560511428374
1e5	7.0690363751751635        4.4680313093468538E-002   1.1747265310742214E-007   7.0690362577025105        52.457839950888172	
# from ratio 1.1e5 to 4.9e6 no stable hybrid stars appear
# the star with the critical mass is unstable, but there are stable results with higher central pressures, and so there are stable hybrid stars for the following pressure ratios
5e6	7.0683137290824458        6.3198857759090956E-003   3.3244400282553841E-010   7.0683137287500015        52.424631697795874	
1e7	7.0681462579083263        4.4688189357082681E-003   1.1753883510620624E-010   7.0681462577907874        52.426183402876028
#stable
1e8	7.0685177200341789        1.4131138419925019E-003   3.7170175149491417E-012   7.0685177200304619        52.429772997581402	
2e8	7.0685830985713798        9.9923116906874593E-004   1.3141712987504570E-012   7.0685830985700653        52.429584022099498		

